Iterative Erasure Count Is Not an Affine-Invariant Concept Dimension

How many directions does a neural representation use to encode a concept? A common answer repeatedly erases probe directions and reports the stopping count or cumulative removed rank. We show that both quantities can change under an information-preserving invertible reparameterization, so neither is intrinsically a concept dimension. We distinguish model-defined population quantities (generating dimension, sufficient linear dimension, and minimum guarding rank) from procedure-defined quantities such as stopping count and cumulative edit rank. In a population Gaussian construction, an invertible shear preserves the prediction problem and all three quantities, yet changes the cumulative Euclidean erasure count from one to two. The separation holds for Moore--Penrose ordinary least squares and every finite nonnegative ridge weight. For a two-output full-QR procedure matching our motivating video analysis, cumulative edit rank similarly changes from two to the ambient dimension four. Conversely, the complete cumulative metric-QR trajectory is affine-equivariant when its positive-definite metric, probe, regularizer, and tie-breaking are transported consistently; exact covariance is one corollary, not a canonical semantic metric. In a known-rank finite-sample Adam/QR calibration, identity mixing stops after one accepted update in all 20 large-sample runs, whereas each tested shear $a\in\{.5,.75,1,1.25,2\}$ accepts at least two updates in all 20 runs. Controlled reparameterizations of frozen V-JEPA2 features preserve rank-zero predictions yet alter later Euclidean trajectories under practical optimization. These visual contact experiments are stress tests, not estimates of contact dimension. Iterative erasure therefore returns a procedure-relative estimand jointly determined by representation geometry and the full measurement procedure, not a semantic dimension by itself.

==> anc/artifact_v14_arxiv/README.md <==
# arXiv Reproducibility Artifact

This artifact supports *Iterative Erasure Count Is Not an Affine-Invariant
Concept Dimension*. It contains annotation-safe manifests, analysis code and
tests, declared configurations, aggregate and fold-level results, spectra, and
the cached-analysis entry point used for the manuscript. Dataset media, feature
caches, and large prediction arrays are not redistributed.

## Setup

```bash
python3 -m venv .venv
.venv/bin/pip install -r requirements-lock.txt
bash run_v13_identification_analyses.sh
```

The finite circular and population experiments are self-contained. The visual
fresh-attacker command expects the licensed 100DOH V-JEPA2 cache at the path in
`configs/analysis.json`; reconstruct that cache from dataset-owner media using
the repository pipeline.

## Decisive checks

| Check | Expected result |
|---|---|
| Population scalar count, identity / nonzero shear | `1 / 2` |
| Full-QR cumulative edit rank, identity / nonzero shear | `2 / 4` |
| Finite Adam/MSE/QR, `n=4000`, identity | count `1` in `20/20` runs |
| Finite Adam/MSE/QR, `n=4000`, each tested `a` in `{.5,.75,1,1.25,2}` | count at least `2` in `20/20` runs |
| Finite mean count, `n=4000`, `a=0 / 1` | `1.00 / 5.75` |
| Finite survival, `n=4000`, `a=1`, `P(K>=1,...,8)` | `1/1/1/.90/.85/.50/.30/.20` |
| Finite right-censoring, `n=4000`, `a=1` | `2/20` runs still passing at the eight-update cap |
| Dense fresh-attacker rank-ten AUROC, identity / condition ten | `.665 / .776` |
| Dense fresh-attacker paired difference | `+.111`, range `[.075,.155]`, positive `25/25` |
| Unshrunk empirical-covariance rank-ten AUROC, condition one / 1000 | `.518 / .518` |
| Orthogonal-map maximum prediction discrepancy | `4.27e-6` |

## Layout

- `scripts/` and `tests/`: analysis implementations and focused checks.
- `results/revision_v13/`: censoring-aware finite QR outputs.
- `results/revision_v9/`: fresh-attacker and shear-residual outputs.
- `results/revision_v6` through `revision_v8`: population, affine, covariance,
  attacker, and estimation controls.
- `results/affine_erasure`, `crossfit`, `full_100doh`, and `stability`: compact
  aggregate and fold-level evidence with prediction arrays removed.
- `results/channel_routes_v1`: summaries used by the optional native-basis
  appendix.
- `manifests/`: annotation-safe identifiers, labels, grouping, and timing fields.
- `docs/`: the experimental log, test-use timeline, and frozen replication
  protocol.

`artifact_manifest.json` records every included file, byte size, and SHA-256
digest. Licensed images and videos are not included.


==> anc/artifact_v14_arxiv/artifact_manifest.json <==
{
  "artifact": "artifact_v14_arxiv",
  "anonymous": false,
  "dataset_media_included": false,
  "feature_caches_included": false,
  "file_count": 267,
  "total_bytes_before_zip": 20622409,
  "files": [
    {
      "path": "README.md",
      "bytes": 2600,
      "sha256": "9fa8085fe9324e824cba11b3759c49091ac92ecc467e168ef2b46e2dceb609fb"
    },
    {
      "path": "configs/analysis.json",
      "bytes": 3748,
      "sha256": "c45b246c72d5cbbb806d643c69e09f9a5887b551e56418fa7aaf6754c8b4ad82"
    },
    {
      "path": "docs/PREREGISTERED_REPLICATION_PROTOCOL.md",
      "bytes": 3249,
      "sha256": "9ce48999d9fd1459494c04d2820c4484c23be156c6e868c209e8eff4a24b1581"
    },
    {
      "path": "docs/PROTOCOL_TIMELINE.md",
      "bytes": 2080,
      "sha256": "8910b947b41a9ff1780b716a8f9f2a9fa42f6a6cf5b4627e2ffa18e590eafd63"
    },
    {
      "path": "docs/experimental_log.md",
      "bytes": 40775,
      "sha256": "ef3eaafcfdfc7bf72b8a5f1f0ce1568034341078c5d02252f39be3731742f2f2"
    },
    {
      "path": "figures/fig_v10_channel_routes.png",
      "bytes": 100821,
      "sha256": "e1dac94f395d46da743fd65626e914798db86a6024bf16f4f377c8ee033cd671"
    },
    {
      "path": "figures/fig_v7_estimation_individual_runs.png",
      "bytes": 232549,
      "sha256": "63c76783b74fb69ccc3fb66e01490c00ac4bdc195b25a2001e4e5f7976c4fbb6"
    },
    {
      "path": "figures/fig_v7_identification_controls.png",
      "bytes": 242685,
      "sha256": "43218dba28b5f25ef2cb14c6a22411f6be2130e6b6a98faa363731b99d69f41e"
    },
    {
      "path": "figures/fig_v7_per_rank_individual_runs.png",
      "bytes": 286388,
      "sha256": "470fb3d78c928e5ecc6975e1ac93fd9aa708447d064aeaeeaee074883afd56f4"
    },
    {
      "path": "manifests/100doh_balanced_2000.csv",
      "bytes": 252238,
      "sha256": "1838897223ac1ecfc63c3635463c4f81bcb0e726bfce35c08318a4f61925b6e0"
    },
    {
      "path": "manifests/100doh_balanced_full.csv",
      "bytes": 2683840,
      "sha256": "e904fe028ea324c7e3cab1583b93e1f26c4378a8e57faf6848e14519e97fc804"
    },
    {
      "path": "manifests/touchmoment_channel_layers19_20_subset.csv",
      "bytes": 702380,
      "sha256": "6d8ff16debb1c85f000c35ee265a364d7bb4535295846c9de27d43c5d760d4fb"
    },
    {
      "path": "manifests/touchmoment_pairs.csv",
      "bytes": 4083270,
      "sha256": "513977591c59f32a768f30714acf81fd4ca4b8459fad628668c5fa0a2187c053"
    },
    {
      "path": "manifests/touchmoment_temporal_1000pairs.csv",
      "bytes": 1349691,
      "sha256": "80603affcd1fb2ef6be8e35ac620a95670dfb040de4dc76432762a12b5b398ba"
    },
    {
      "path": "requirements-lock.txt",
      "bytes": 2542,
      "sha256": "eb07f93d08aa6ec037c7ee9c13a0dc62be3bcf0b1ae6536fdc0479d9a92ff1ec"
    },
    {
      "path": "results/affine_erasure/100doh_dinov2/affine_erasure_curves.csv",
      "bytes": 20518,
      "sha256": "4e7bc950de9190715b1aeefd41ef212ba87600fa7f973ec1e0336664fbf4be69"
    },
    {
      "path": "results/affine_erasure/100doh_dinov2/closed_form_erasure.csv",
      "bytes": 1132,
      "sha256": "68294909379ea847b2a58d278b26def85c905fed9db08ec4f1648647a0ac8437"
    },
    {
      "path": "results/affine_erasure/100doh_dinov2/summary.json",
      "bytes": 74537,
      "sha256": "cb053b26902c45b04ee759e0e8bd65560ba71ed84b63d2a20f19352cf6393384"
    },
    {
      "path": "results/affine_erasure/100doh_vjepa2/affine_erasure_curves.csv",
      "bytes": 32048,
      "sha256": "b1a844c762bfaf117e0b3bf5e11b71abe5aac16d0cd210a582722a9fdceaa90d"
    },
    {
      "path": "results/affine_erasure/100doh_vjepa2/closed_form_erasure.csv",
      "bytes": 1134,
      "sha256": "b88993279fe8633eb0e446dbb6934fe30554423681a63fc01ad249d183351195"
    },
    {
      "path": "results/affine_erasure/100doh_vjepa2/summary.json",
      "bytes": 98854,
      "sha256": "2ab783e29b89ab4771b2f0b27148ea9c57503765c5014145466b894d4305a741"
    },
    {
      "path": "results/affine_erasure/touchmoment_dinov2/affine_erasure_curves.csv",
      "bytes": 17666,
      "sha256": "eeb22ed589767a53d04f4ab97e59f73e30280b1e6441873ecd555e7697f0a9df"
    },
    {
      "path": "results/affine_erasure/touchmoment_dinov2/closed_form_erasure.csv",
      "bytes": 1142,
      "sha256": "6487d6c38706cf1e356ec1bbddb7cfa15bab13d3c8a9962f3966ea62730b2497"
    },
    {
      "path": "results/affine_erasure/touchmoment_dinov2/summary.json",
      "bytes": 75948,
      "sha256": "96f8027c0f64f7110f55adff10dc9417bb36240dfe576b098600ad78c6f32b4f"
    },
    {
      "path": "results/affine_erasure/touchmoment_vjepa2/affine_erasure_curves.csv",
      "bytes": 17555,
      "sha256": "386d8702c3f69d86a1f1c4564c92660f29016a75aaafd95d563c13bb78966aeb"
    },
    {
      "path": "results/affine_erasure/touchmoment_vjepa2/closed_form_erasure.csv",
      "bytes": 1137,
      "sha256": "2b4a2b0161d664d892e4fc8db7557d9388916f1eb77f78a8ff2be38a3ebad125"
    },
    {
      "path": "results/affine_erasure/touchmoment_vjepa2/summary.json",
      "bytes": 99213,
      "sha256": "e73d43d8cf35ecb09a4410f750e05c5aae5b4df76ca1c746266774d5caa8f8f5"
    },
    {
      "path": "results/channel_routes_v1/channel_patching_summary.csv",
      "bytes": 3360,
      "sha256": "720593e6410378d7eb3186d6b1ccafcbebfc1d1bb8d485a21e74f42f079c65a4"
    },
    {
      "path": "results/channel_routes_v1/consensus_20split/channel_consensus.csv",
      "bytes": 26118,
      "sha256": "2edfd520bca2e400000388abeb3a6911fbb13a3407beaa6875666a318cd76a47"
    },
    {
      "path": "results/channel_routes_v1/consensus_20split/cross_layer_overlap.csv",
      "bytes": 956,
      "sha256": "201df23b742724ba5e681da7add2afd5e8d85e1a5f3e275923870b9a7b23fa24"
    },
    {
      "path": "results/channel_routes_v1/consensus_20split/summary.json",
      "bytes": 136,
      "sha256": "0ff8d1af7ca1fad18291abc06fdbc51e6ad7d5e25249420eecba398ae3b717a2"
    },
    {
      "path": "results/channel_routes_v1/consensus_all/channel_consensus.csv",
      "bytes": 53129,
      "sha256": "bb873a43d33b3562039dceff2d6bb138775d979f802fa6b0b87fd856d4e950e2"
    },
    {
      "path": "results/channel_routes_v1/consensus_all/cross_layer_overlap.csv",
      "bytes": 7068,
      "sha256": "08c6920f16885202cd056c411add31846f886135fb257fe76209ac50be28a7bc"
    },
    {
      "path": "results/channel_routes_v1/consensus_all/summary.json",
      "bytes": 138,
      "sha256": "52b372d71385f66f368862b00c95ce184a4a108ac7f92c0dfe4fc5f4d6b96dcb"
    },
    {
      "path": "results/channel_routes_v1/summary_20split/channel_route_summary.csv",
      "bytes": 77312,
      "sha256": "1b358d0f86635ad3491b00d28c2e06e2df94be659145143a8a0445fe354bda30"
    },
    {
      "path": "results/channel_routes_v1/summary_20split/summary.json",
      "bytes": 130,
      "sha256": "d551f64f7fcb848170502b8c78747458566f9787e1d73bdeaf927dddaf2df310"
    },
    {
      "path": "results/channel_routes_v1/summary_20split/top50_selected_vs_random.png",
      "bytes": 97209,
      "sha256": "a9e26b70801bbf042fa057178a2d55786d36e39ceea4aa35ed6fbbdc86e033c0"
    },
    {
      "path": "results/channel_routes_v1/summary_all/channel_route_summary.csv",
      "bytes": 82602,
      "sha256": "a59fca76e574cd782581723389f38762edc1c07496f128ed9b45837a713de24c"
    },
    {
      "path": "results/channel_routes_v1/summary_all/summary.json",
      "bytes": 131,
      "sha256": "5ac933624d79eb895f36044fb7bbbcb924a5389365cae65aefde02b190510640"
    },
    {
      "path": "results/channel_routes_v1/summary_all/top50_selected_vs_random.png",
      "bytes": 100821,
      "sha256": "e1dac94f395d46da743fd65626e914798db86a6024bf16f4f377c8ee033cd671"
    },
    {
      "path": "results/channel_routes_v1/targeted_channel_summary.csv",
      "bytes": 3372,
      "sha256": "3739ea853e6b9d770f98f727afa70c950569c32b143595bd742b09bca7eb537e"
    },
    {
      "path": "results/covariance_scaling/100doh_vjepa2/covariance_scaling.csv",
      "bytes": 8138,
      "sha256": "7dfe7a4b14d26ad36aaec7350b25b72089170d9a1cab692ebd1a5b5364db3a0a"
    },
    {
      "path": "results/covariance_scaling/100doh_vjepa2/covariance_spectra.csv",
      "bytes": 914133,
      "sha256": "7278dfe4735c829ced4bee09b6b5a3fc668256c029b8828ff4701a9846192893"
    },
    {
      "path": "results/covariance_scaling/100doh_vjepa2/summary.json",
      "bytes": 26506,
      "sha256": "bd996532c019aa75cf6c3ca1d7ba01e152f2df7dc6203994fad9b671d85e3dd5"
    },
    {
      "path": "results/covariance_scaling/touchmoment_vjepa2/covariance_scaling.csv",
      "bytes": 13705,
      "sha256": "74d6d37bb286a15cd0e84b116f8d74b223e27bc08d879f804c2f003aa5a32f00"
    },
    {
      "path": "results/covariance_scaling/touchmoment_vjepa2/covariance_spectra.csv",
      "bytes": 1448515,
      "sha256": "5f89719fd1cb7376ff6c29570706ef2949be8fae6baf1747d46223d6f2d36346"
    },
    {
      "path": "results/covariance_scaling/touchmoment_vjepa2/summary.json",
      "bytes": 41048,
      "sha256": "d18684992fdc5f1f8f06d333485175d7c49d21a2811e74684ac53931fc0a8423"
    },
    {
      "path": "results/crossfit/100doh_dinov2/crossfit_folds.csv",
      "bytes": 22828,
      "sha256": "bb6c66ef3d5f99fbcc4bd70a6fd2f4453064db388a7a958a19fe3983e569075a"
    },
    {
      "path": "results/crossfit/100doh_dinov2/crossfit_summary.csv",
      "bytes": 1259,
      "sha256": "542b7e1a246f6615d8358546ca551cf4333c7289b748f3c478e1575895ca076a"
    },
    {
      "path": "results/crossfit/100doh_dinov2/summary.json",
      "bytes": 6624,
      "sha256": "339ee275a01e49048b4fd84313cff1f4b4b140387135d2a62b05427739a33b4a"
    },
    {
      "path": "results/crossfit/100doh_vjepa2/crossfit_folds.csv",
      "bytes": 23687,
      "sha256": "54b28a3619b3a80494267b31d47b42cc22e8db0d029e7e65a7525f3cb86bb6a1"
    },
    {
      "path": "results/crossfit/100doh_vjepa2/crossfit_summary.csv",
      "bytes": 1258,
      "sha256": "173f789488a4fab1f8192c52e3bea565b191df91c83f91435da76d3e9d595a56"
    },
    {
      "path": "results/crossfit/100doh_vjepa2/summary.json",
      "bytes": 6633,
      "sha256": "2ad460bc4068ac5912970b81885201c2515aa5d0d3ef5d03b9405050c5acdc80"
    },
    {
      "path": "results/crossfit/touchmoment_dinov2/crossfit_folds.csv",
      "bytes": 27771,
      "sha256": "5c7c356ae118639f6859a6fd472d2f53a8a9f17faac6ad3bffad648e62744957"
    },
    {
      "path": "results/crossfit/touchmoment_dinov2/crossfit_summary.csv",
      "bytes": 1338,
      "sha256": "3fe65312e6dedf9d1659a510cad5092bc1c2075165469ae719adcd6549a63d0a"
    },
    {
      "path": "results/crossfit/touchmoment_dinov2/summary.json",
      "bytes": 6914,
      "sha256": "a71c4dbf480621a1c86c964714a85b7cd3418dda0b0ab8905087536f08c0564f"
    },
    {
      "path": "results/crossfit/touchmoment_vjepa2/crossfit_folds.csv",
      "bytes": 25090,
      "sha256": "02501d4ddd3aa4416f25cc9ce3594872c3845ee335f407df5e412bda653f63c2"
    },
    {
      "path": "results/crossfit/touchmoment_vjepa2/crossfit_summary.csv",
      "bytes": 1328,
      "sha256": "e8172560a6f7cb0ce7fc75afdb675d71123e151c76a37cde66a8d0e659ca77c5"
    },
    {
      "path": "results/crossfit/touchmoment_vjepa2/summary.json",
      "bytes": 6872,
      "sha256": "22f7e8285b891540136227e753f1afc33130e80e45e82a3f7549b392afcc88e8"
    },
    {
      "path": "results/full_100doh/affine_erasure/affine_erasure_curves.csv",
      "bytes": 16597,
      "sha256": "009105ffe6236831cbae79aae049adb6ffc9c1ae4e6edd6dab64942481252707"
    },
    {
      "path": "results/full_100doh/affine_erasure/closed_form_erasure.csv",
      "bytes": 1139,
      "sha256": "c2a862341492718af8c9b005abf9866cd7e1740a841f2b0095e0e6b093ac3090"
    },
    {
      "path": "results/full_100doh/affine_erasure/summary.json",
      "bytes": 97528,
      "sha256": "9eff493beb63e4920645426644f5a7fd832967d6b0f7621b76bcc6e02547d543"
    },
    {
      "path": "results/full_100doh/covariance_scaling/covariance_scaling.csv",
      "bytes": 17936,
      "sha256": "30ce356e732ba279c1e209d032037445e435a0ed9a7b5aa08e715507efaa4a11"
    },
    {
      "path": "results/full_100doh/covariance_scaling/covariance_spectra.csv",
      "bytes": 1887142,
      "sha256": "aabd3860b5e81f87a381bccf4848e4fbba09c72059175c340f3bff3e25b83c70"
    },
    {
      "path": "results/full_100doh/covariance_scaling/summary.json",
      "bytes": 54203,
      "sha256": "e5035072345ca4e1edf695cd11e7c459fefcc7399cba99917ae02f2b88a5cf3a"
    },
    {
      "path": "results/latent_rank_control/aggregate_curves.csv",
      "bytes": 5422,
      "sha256": "8ea7967e34e8dfdc5dde765dfd58973e995b9add75a165dafa76d83984a16454"
    },
    {
      "path": "results/latent_rank_control/summary.json",
      "bytes": 79519,
      "sha256": "e00fa042ac2907967611c83e2a1fed547977f2883f07d301c859a4f88a01d349"
    },
    {
      "path": "results/latent_rank_control/trial_curves.csv",
      "bytes": 144706,
      "sha256": "20eac5621f72824e34d238256cc8e43fed198fae2f72b6cacf3929cc3ff23b6d"
    },
    {
      "path": "results/latent_rank_control/trial_diagnostics.csv",
      "bytes": 22185,
      "sha256": "a57ddee23585330807cc782711a8978b5ccd32756ee70d5538411bba21ed24e5"
    },
    {
      "path": "results/legacy/100doh_hard_subset.json",
      "bytes": 17510,
      "sha256": "5040f4bb334ddac86cbb2537ea34fa430b9a731a2ad0764ab21e3687d87377ef"
    },
    {
      "path": "results/legacy/corrected_cross_erasure.csv",
      "bytes": 12752,
      "sha256": "f4c3f7717b771ed9c36d2c622f6aef58f85e5fc0e02c0a6727b1c7f62b17dcaa"
    },
    {
      "path": "results/legacy/corrected_transfer.csv",
      "bytes": 439,
      "sha256": "2dda44dcaa958b16e345bf8342e19097899b4b5ecc81d2f8286e1acfa6517b33"
    },
    {
      "path": "results/metric_matched_controls/100doh_vjepa2/metric_matched_controls.csv",
      "bytes": 63717,
      "sha256": "8178a251cdfb59b5cae965682598923a7d0c2ee863a53a52a031a69567fc51c3"
    },
    {
      "path": "results/metric_matched_controls/100doh_vjepa2/metric_matched_controls_summary.csv",
      "bytes": 5305,
      "sha256": "64bedadfbf84ef973296644f0cb7aa0b24f25a57fd58226128de7572cfb0f3a3"
    },
    {
      "path": "results/metric_matched_controls/100doh_vjepa2/summary.json",
      "bytes": 17592,
      "sha256": "a5e39461d38a7185e7d1fbf573dac6a6cc1735427484f1c7052191b870a80a02"
    },
    {
      "path": "results/metric_matched_controls/touchmoment_vjepa2/metric_matched_controls.csv",
      "bytes": 72600,
      "sha256": "e9cac7cf76d8742cfa063c33e72dc2a2b943df30977156a99a3fafdd52728f5c"
    },
    {
      "path": "results/metric_matched_controls/touchmoment_vjepa2/metric_matched_controls_summary.csv",
      "bytes": 6652,
      "sha256": "df9e3425ebf254fe7ffbbab55bf8b7a1c702688331d0d722b4ec987b3a8495e8"
    },
    {
      "path": "results/metric_matched_controls/touchmoment_vjepa2/summary.json",
      "bytes": 18943,
      "sha256": "b98aac4df5d0094b6477c46c0e30f3743e89522d7f098ca57b8c695792cca5d8"
    },
    {
      "path": "results/predicate_breadth/100doh/predicate_erasure_curves.csv",
      "bytes": 64966,
      "sha256": "0a97f32a17a1fea924d2b97f736011d60aecb5a6a294a9029898deffcee9d44d"
    },
    {
      "path": "results/predicate_breadth/100doh/summary.json",
      "bytes": 954,
      "sha256": "e4ccc614a7a7a0defc88642d3e64b85d73708dae242c3d9719b13e4ee1d03fac"
    },
    {
      "path": "results/regularization/100doh_vjepa2/regularization_geometry.csv",
      "bytes": 9600,
      "sha256": "2664ef85cbb1ee500ef5be2e4844a28158738539e224060e625a5fdd27f8bf2d"
    },
    {
      "path": "results/regularization/100doh_vjepa2/summary.json",
      "bytes": 32223,
      "sha256": "6f4cbf3e80428a3e5ac790f3129d09cc480f732aba62d426ed47593e460c3969"
    },
    {
      "path": "results/regularization/touchmoment_vjepa2/regularization_geometry.csv",
      "bytes": 11125,
      "sha256": "5fb6dc95da481b09dbd21479b5c3b42309b4fb82abf4f2926ceaf27cdbbca932"
    },
    {
      "path": "results/regularization/touchmoment_vjepa2/summary.json",
      "bytes": 33752,
      "sha256": "c2284d21731c1e01e3f4b61d278913a8d708c6e480c8aa838429e68d411edc41"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr/finite_qr_aggregate.csv",
      "bytes": 2208,
      "sha256": "78683ed988df712eefab841a0c5d4dcda96938e39c83ac605ca504cfe3e2c7e4"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr/finite_qr_iterations.csv",
      "bytes": 133210,
      "sha256": "290cd21ae0c38b838c9d71c1c8d4f805673f6cfe262416e2d7f7cd0272aae8e3"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr/finite_qr_runs.csv",
      "bytes": 56429,
      "sha256": "fb161e7dc08da7bc14391bd861e8a3146dbeb6aaf76d826a5d72a5dff4b8674d"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr/finite_qr_survival.csv",
      "bytes": 4060,
      "sha256": "c2deff208fe6acd7ffbff94f9fcfbff1834f74779e40304e862b958f95d0aea7"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr/summary.json",
      "bytes": 44537,
      "sha256": "57353d48b382695ca7688837e735dae7d806328ce06095be0707216e9afb0c88"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch256/finite_qr_aggregate.csv",
      "bytes": 504,
      "sha256": "24f96cdc054a5a4a178475138d1303e5810197265c48570132415901bebd6389"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch256/finite_qr_iterations.csv",
      "bytes": 7020,
      "sha256": "20348f5bd0335dd46f3754ab5c9c0ed6b44d08342c4961ac1a59f857fe323b4c"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch256/finite_qr_runs.csv",
      "bytes": 3033,
      "sha256": "7cc68942241fe2b98377ce895bf97126647e3730c07852e5f087c0b304968d52"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch256/finite_qr_survival.csv",
      "bytes": 454,
      "sha256": "30bbf6b35f4d5d3a759105159efcbe1b29732db4169219914fd9a6092999f97c"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch256/summary.json",
      "bytes": 5092,
      "sha256": "a8858a2624174b1d44549ef92678c1fe69a9d98274ef4502ede5fb1c8de6f26e"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch64/finite_qr_aggregate.csv",
      "bytes": 502,
      "sha256": "cda2d4a2d414cca7cd48f5d9d228ceb38037fabbe993ca55c434e80593e149e7"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch64/finite_qr_iterations.csv",
      "bytes": 7540,
      "sha256": "cc05151e013430a0dfe0a9fff4fb8b19ec6cc1806408c9d4c077e0e0243f0397"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch64/finite_qr_runs.csv",
      "bytes": 3101,
      "sha256": "54bcc7ad02ca9d73c4dc273f4803fd8b8341d00cd16e342609c4024988372aee"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch64/finite_qr_survival.csv",
      "bytes": 455,
      "sha256": "b12953d01ee5ff0506026701e2d3c5ce906cd916d72d2e19a89ce95046ba4524"
    },
    {
      "path": "results/revision_v13/motivating_finite_qr_batch64/summary.json",
      "bytes": 5091,
      "sha256": "b6f1ca15e2395a68566740baa6a6356936523d792391ee66e3cc9de50f2d95b3"
    },
    {
      "path": "results/revision_v5/crossfit_variability/crossfit_variability.csv",
      "bytes": 2858,
      "sha256": "84be0d7035d81918722c9abc8dc6a56ffa66664011654def4c7ec456e0613142"
    },
    {
      "path": "results/revision_v5/crossfit_variability/summary.json",
      "bytes": 7641,
      "sha256": "e7b93bc9b937b420bc99fd35051df8ef05b5aab9f4a9a35ee38be4afb49e17a2"
    },
    {
      "path": "results/revision_v5/iterative_rank_diagnostics/iterative_rank_diagnostics.csv",
      "bytes": 57645,
      "sha256": "d7ccd087efca0e1ffc61a467221df5ac29fc89f33ea84022e520719360099602"
    },
    {
      "path": "results/revision_v5/iterative_rank_diagnostics/summary.json",
      "bytes": 435,
      "sha256": "61a0203d05790ffb3a77336b6a6b2c7558a9542ef485e71717e204303ad7f2ae"
    },
    {
      "path": "results/revision_v5/metric_matched_controls_val/100doh_vjepa2/metric_matched_controls.csv",
      "bytes": 82699,
      "sha256": "1307a58a7fc60bb1f3b8c6094e5432cae583ffb9e2a4b231701bd2b9550cfd05"
    },
    {
      "path": "results/revision_v5/metric_matched_controls_val/100doh_vjepa2/metric_matched_controls_summary.csv",
      "bytes": 8245,
      "sha256": "b9f94711f786ca64def5f1730c808f9c6eeb018abd941e311bbb2f1be539dda3"
    },
    {
      "path": "results/revision_v5/metric_matched_controls_val/100doh_vjepa2/summary.json",
      "bytes": 28111,
      "sha256": "67f82668a3a5ba7ac841dd77c526bfe0a433bfc4813b558a165b891cce9d4abc"
    },
    {
      "path": "results/revision_v5/metric_matched_controls_val/touchmoment_vjepa2/metric_matched_controls.csv",
      "bytes": 101092,
      "sha256": "5bae29256348d9ae02d57a600a38222b4a83b4a258453fd3e189796152b9dcac"
    },
    {
      "path": "results/revision_v5/metric_matched_controls_val/touchmoment_vjepa2/metric_matched_controls_summary.csv",
      "bytes": 10748,
      "sha256": "b6d9773ea9d436b4a97716228e68a9dac9bf9e173591eb56bc4077ed9ff04cc3"
    },
    {
      "path": "results/revision_v5/metric_matched_controls_val/touchmoment_vjepa2/summary.json",
      "bytes": 30617,
      "sha256": "aaf5c24bbd26c6612dc2b1a6612e5edc0b287eb8d9c7c289a701fa6e0716f1b9"
    },
    {
      "path": "results/revision_v5/stopping_sensitivity/equivalence_power.csv",
      "bytes": 8897,
      "sha256": "faa60b0973a372dad9207eb9ee42a839c61faf662f5b049891a0d292a094dece"
    },
    {
      "path": "results/revision_v5/stopping_sensitivity/stopping_sensitivity.csv",
      "bytes": 51525,
      "sha256": "ec3aa3fc86140ab67f433aa0ba612fda87e4a71757de9bd559b620b094cb23d7"
    },
    {
      "path": "results/revision_v5/stopping_sensitivity/summary.json",
      "bytes": 593,
      "sha256": "5071a49bd0396ea70e0ca9dbed61a1c3eccb119740b26e0405fa9b8a48d12fd9"
    },
    {
      "path": "results/revision_v5/test_use_accounting/summary.json",
      "bytes": 3108,
      "sha256": "b9d626a19c9069a8f106351dc1f928b7a2c09bd4b431b6cb94515ca2aa9c2bd7"
    },
    {
      "path": "results/revision_v5/test_use_accounting/test_use_accounting.csv",
      "bytes": 1364,
      "sha256": "8949792cb1b97786824184341b1c3179ae4451e36078ec8eaf099bd9bcb08ac9"
    },
    {
      "path": "results/revision_v5/visual_affine_stress/100doh_vjepa2/summary.json",
      "bytes": 16382,
      "sha256": "2a41b50a4cdcccba3b3cef13a98a20528b569dfd95222ec3a3d02e89d4bdd18d"
    },
    {
      "path": "results/revision_v5/visual_affine_stress/100doh_vjepa2/visual_affine_stress_aggregate.csv",
      "bytes": 3319,
      "sha256": "763392946df1186d56ccd4e31695c4e6f21a90cac196ab944bc21d2886e51df3"
    },
    {
      "path": "results/revision_v5/visual_affine_stress/100doh_vjepa2/visual_affine_stress_trials.csv",
      "bytes": 33037,
      "sha256": "72c844774d726452ed197a372c7f8462b27a381d530b1b92dc304aefd1ab7e46"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/100doh_max_vjepa2/crossfit_sample_scaling_aggregate.csv",
      "bytes": 2086,
      "sha256": "ced293756070c7516264b585f85380c96e8a9fe8901856143916810230855dfb"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/100doh_max_vjepa2/crossfit_sample_scaling_folds.csv",
      "bytes": 21760,
      "sha256": "dc97eb9ae7025ed73457a357e73a3a203a172e6e19e52fd9a06f7b3ec1c1a5ee"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/100doh_max_vjepa2/summary.json",
      "bytes": 6863,
      "sha256": "825e717504bbef0d776dfa6e898851b1745513987f870483616289d6781ebc03"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/100doh_vjepa2/crossfit_sample_scaling_aggregate.csv",
      "bytes": 1508,
      "sha256": "58703ccdc90774ce1e23a57d8332f07a518d31512bce076c83520d166a89c0d9"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/100doh_vjepa2/crossfit_sample_scaling_folds.csv",
      "bytes": 14973,
      "sha256": "7c27189b67b0ca02c875873191e4142034c8e3a222aee7a87a489838a12575d4"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/100doh_vjepa2/summary.json",
      "bytes": 5027,
      "sha256": "3ba11032a9ae04541058aaae3f6ff50ecd077379cacdc09efca2a4bb7699664f"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2/crossfit_sample_scaling_aggregate.csv",
      "bytes": 1805,
      "sha256": "067e921fe790a604b9999577181fba14ff5a2aff396e155fb1c025dacbb5d4c9"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2/crossfit_sample_scaling_folds.csv",
      "bytes": 18706,
      "sha256": "5c2acf44443fde52ed1303f8663c790de1c497985595b9acc21c7d4f5a993d5c"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2/summary.json",
      "bytes": 6200,
      "sha256": "e0dbf83b78cc117d6d12360a172f4bc46cf514ce8f4fea35f7a588e7738d31ed"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed301/crossfit_sample_scaling_aggregate.csv",
      "bytes": 1495,
      "sha256": "123c3099af7dae2f93d6f704c92fd1007c0bbc96ac2f96388ecb43df710d4b87"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed301/crossfit_sample_scaling_folds.csv",
      "bytes": 3951,
      "sha256": "4890d84b4d9ad53de496efad5ccfc4d3640e02abb8f3150a00176b3fc9e5448e"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed301/summary.json",
      "bytes": 5609,
      "sha256": "a3a572f7d2e7a2091bc044127909493407f744a3bb0fc87aca4d4df106be1cf0"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed302/crossfit_sample_scaling_aggregate.csv",
      "bytes": 1495,
      "sha256": "502da6055408d56c3d66b55ba611e7d6443d65ebd8b089ff333e4f767830f2da"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed302/crossfit_sample_scaling_folds.csv",
      "bytes": 3955,
      "sha256": "1954d21d9523e0db00763e1e2fb8a28d584b2fac567cbf0271ef4acf55046e0c"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed302/summary.json",
      "bytes": 5608,
      "sha256": "f549d9ae521fec5375dcdd4d8b6d07163a76675c84477f8f6991bc134480a100"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed303/crossfit_sample_scaling_aggregate.csv",
      "bytes": 1501,
      "sha256": "2255f6560f3362e5d09dd092a992432779919a659a9f9dc67243a3b898e3c893"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed303/crossfit_sample_scaling_folds.csv",
      "bytes": 3951,
      "sha256": "ea143f76210ffbc6f70e38af1a8e4b2855264a3a50b05964bea80a86d8b9a895"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed303/summary.json",
      "bytes": 5615,
      "sha256": "db3975c636c9a17a8f500fc8006a05d9e60b205489677114e5dec7247bf6a4d8"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed304/crossfit_sample_scaling_aggregate.csv",
      "bytes": 1495,
      "sha256": "9f4bb2049f7c09c7e402f1633d7ac18165f8cfad5b057fe90299869acdc0da91"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed304/crossfit_sample_scaling_folds.csv",
      "bytes": 3938,
      "sha256": "c555c8275c8a2800576024831da5859720ef9a5911ee40b86996c9173ca54d55"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed304/summary.json",
      "bytes": 5608,
      "sha256": "12f99acf21bb9e795562cb7a4dd9f3d0ec51f8de19a3959b4072b6a90201e485"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed305/crossfit_sample_scaling_aggregate.csv",
      "bytes": 1501,
      "sha256": "7a8cd3b8ec3935753955d494f07bd56b7a6ddf1f0d4e266ba97fbf3cf7b40fb1"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed305/crossfit_sample_scaling_folds.csv",
      "bytes": 3947,
      "sha256": "5b7e086afd7eaf3909359641abb703b0519325f4552e8f79fcd4f6a76611beb9"
    },
    {
      "path": "results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed305/summary.json",
      "bytes": 5615,
      "sha256": "b10f91db83de85d80025d8d9382a82121cb4024178128dbdbea6e23ef7031a8d"
    },
    {
      "path": "results/revision_v6/exact_covariance_affine_invariance/100doh_vjepa2/affine_invariance_aggregate.csv",
      "bytes": 6183,
      "sha256": "23d265f1fcbc238f63bd6ddc193ab2dc45dd47476235255f7d5ce12d6b470131"
    },
    {
      "path": "results/revision_v6/exact_covariance_affine_invariance/100doh_vjepa2/affine_invariance_trials.csv",
      "bytes": 199926,
      "sha256": "7a025f93db185b131a3a095df7a12cd5859064a7caee4ecf3899991547c000cd"
    },
    {
      "path": "results/revision_v6/exact_covariance_affine_invariance/100doh_vjepa2/summary.json",
      "bytes": 24898,
      "sha256": "9ccabf766a506df5353309633fde500d31b3e57c36e04492780ff11cd857968e"
    },
    {
      "path": "results/revision_v6/figures/fig_v6_count_and_affine_identification.pdf",
      "bytes": 24689,
      "sha256": "c53d46bc2fc58403ba6954d8f7939635a45aa2f4ee2f21baac525eb973b1cc55"
    },
    {
      "path": "results/revision_v6/figures/fig_v6_count_and_affine_identification.png",
      "bytes": 162030,
      "sha256": "c6df2557d47d148185348241c4601feadce2df4678bee0533c07b547fdf75196"
    },
    {
      "path": "results/revision_v6/figures/fig_v6_estimation_calibration.pdf",
      "bytes": 25877,
      "sha256": "d340b365a6788c0eedd7af40231563b9f61d9f49dd7bf5487b5c3eb42c7766ec"
    },
    {
      "path": "results/revision_v6/figures/fig_v6_estimation_calibration.png",
      "bytes": 248384,
      "sha256": "0346c1914f778bf3db71eaa3278c58c6f9c85fcb58dff80a8b356c6f0abf2915"
    },
    {
      "path": "results/revision_v6/figures/fig_v6_per_rank_attacker_trajectories.pdf",
      "bytes": 20054,
      "sha256": "26d0c086f1fe9edec5a0c180071e58ff5969a83bff8a8e2cd54d66bc4e348ace"
    },
    {
      "path": "results/revision_v6/figures/fig_v6_per_rank_attacker_trajectories.png",
      "bytes": 212843,
      "sha256": "0311a3487d5e39b176aa354b3960582e4e10ea7e71fa49e3626c5f18c9322ef5"
    },
    {
      "path": "results/revision_v6/per_rank_attacker/100doh_vjepa2/per_rank_attacker_aggregate.csv",
      "bytes": 4923,
      "sha256": "3f6e4f9d48ec3fa90e1d8a030f663fdabbf189ebb533c71432b532e7375e3be1"
    },
    {
      "path": "results/revision_v6/per_rank_attacker/100doh_vjepa2/per_rank_attacker_folds.csv",
      "bytes": 47285,
      "sha256": "012935d53d76b4556bae66c53f205567e19ce26bbb4fe66a1498d678e923d880"
    },
    {
      "path": "results/revision_v6/per_rank_attacker/100doh_vjepa2/summary.json",
      "bytes": 17088,
      "sha256": "7a42a310351c4639c03a65e0c7396b96c07cbf98315482454b77f26b016a39ce"
    },
    {
      "path": "results/revision_v6/per_rank_attacker/touchmoment_vjepa2/per_rank_attacker_aggregate.csv",
      "bytes": 4877,
      "sha256": "204c9a6abc49b49f5704d537f3b95f3f37f901ca7acc12fd7e7e48b8d0e854f2"
    },
    {
      "path": "results/revision_v6/per_rank_attacker/touchmoment_vjepa2/per_rank_attacker_folds.csv",
      "bytes": 49579,
      "sha256": "d2c3feb306b55adc44294f5579740ff984c3bbd1a8182e562b1eb377f8ef2fc5"
    },
    {
      "path": "results/revision_v6/per_rank_attacker/touchmoment_vjepa2/summary.json",
      "bytes": 17047,
      "sha256": "555261ba833c955f2fcdde3107224f753eb7d1100fe192d7792cc768ed13388f"
    },
    {
      "path": "results/revision_v6/population_count_example/population_count_trajectories.csv",
      "bytes": 866,
      "sha256": "0d9846f1a55748ae7f227faf156af8e05cb8686f159fdeeaad449180f4bec88f"
    },
    {
      "path": "results/revision_v6/population_count_example/summary.json",
      "bytes": 4660,
      "sha256": "ab1852c5d7bc0703d794d0b4fa25c1ae04683248639c0a5736a6c7e51923f075"
    },
    {
      "path": "results/revision_v6/repeated_covariance_subsampling/100doh_max_vjepa2/aggregate.csv",
      "bytes": 1136,
      "sha256": "6fcee2b7d5e833c22aa4c3a3b886f7d537b777bed83289196587a46c5ba1954f"
    },
    {
      "path": "results/revision_v6/repeated_covariance_subsampling/100doh_max_vjepa2/repeated_subsamples.csv",
      "bytes": 2882,
      "sha256": "395ccd152f095a0302f54fcc571eecebdcdbeadc3e36bcc4e9c7fda9f79ffe04"
    },
    {
      "path": "results/revision_v6/repeated_covariance_subsampling/100doh_max_vjepa2/summary.json",
      "bytes": 4480,
      "sha256": "1e4a8fddd5f4cc90b676c724cbe0bb7809d7d8b57a35d58d3c7b3ba64f9e475c"
    },
    {
      "path": "results/revision_v6/repeated_covariance_subsampling/touchmoment_vjepa2/aggregate.csv",
      "bytes": 1120,
      "sha256": "5d079ba8c82013f103187ffa046b23d0b3b5f796c93dd624f9173d36248e525a"
    },
    {
      "path": "results/revision_v6/repeated_covariance_subsampling/touchmoment_vjepa2/repeated_subsamples.csv",
      "bytes": 2852,
      "sha256": "ed4faf28b4c08160368fa24daec91550967d94f58a73590e91b927d921d39a54"
    },
    {
      "path": "results/revision_v6/repeated_covariance_subsampling/touchmoment_vjepa2/summary.json",
      "bytes": 4459,
      "sha256": "5884735252324beae849618b1c9c53495e846e184d0a3c8aa5eaffa358a8daa6"
    },
    {
      "path": "results/revision_v6/synthetic_crossfit_calibration/summary.json",
      "bytes": 8375,
      "sha256": "e485228653fe967d118021579d7294d4f5cdd901c75492b0e3495780908b0c23"
    },
    {
      "path": "results/revision_v6/synthetic_crossfit_calibration/synthetic_crossfit_aggregate.csv",
      "bytes": 2658,
      "sha256": "c6159addfbda807f6fb0a35c83c6b8d9da44774cf71d3fb110564ff82c53fbd5"
    },
    {
      "path": "results/revision_v6/synthetic_crossfit_calibration/synthetic_crossfit_folds.csv",
      "bytes": 16000,
      "sha256": "715bbaf39bab44a25bd2e0d0ca7221ea1d978108ad8ea8b5cd5b49ace37df8be"
    },
    {
      "path": "results/revision_v7/figures/fig_v7_estimation_individual_runs.pdf",
      "bytes": 28867,
      "sha256": "50d8d79152652ae3e33af276ae5f1cd91234032b906de6832f7aace6c325a72b"
    },
    {
      "path": "results/revision_v7/figures/fig_v7_estimation_individual_runs.png",
      "bytes": 232549,
      "sha256": "63c76783b74fb69ccc3fb66e01490c00ac4bdc195b25a2001e4e5f7976c4fbb6"
    },
    {
      "path": "results/revision_v7/figures/fig_v7_identification_controls.pdf",
      "bytes": 29901,
      "sha256": "5eb185840ec3835857aa7df9f6f7cd055465ed3605a288d4c5ab8a5f45be3455"
    },
    {
      "path": "results/revision_v7/figures/fig_v7_identification_controls.png",
      "bytes": 242685,
      "sha256": "43218dba28b5f25ef2cb14c6a22411f6be2130e6b6a98faa363731b99d69f41e"
    },
    {
      "path": "results/revision_v7/figures/fig_v7_per_rank_individual_runs.pdf",
      "bytes": 23333,
      "sha256": "7caa5743532ea71dbfb0c39f26031605275378bc225625588343083d98189c21"
    },
    {
      "path": "results/revision_v7/figures/fig_v7_per_rank_individual_runs.png",
      "bytes": 286388,
      "sha256": "470fb3d78c928e5ecc6975e1ac93fd9aa708447d064aeaeeaee074883afd56f4"
    },
    {
      "path": "results/revision_v7/orthogonal_affine_sanity/100doh_vjepa2/orthogonal_aggregate.csv",
      "bytes": 649,
      "sha256": "dba5e491d91995c94c6e9cd435ce8d5d324dcf5577ad8344bf49f03fc136d342"
    },
    {
      "path": "results/revision_v7/orthogonal_affine_sanity/100doh_vjepa2/orthogonal_trials.csv",
      "bytes": 36097,
      "sha256": "31131f2efdfd23861b54ebbfc4b3b76e6e6c8022d2d5c0f1e2dc64eb94bf44cc"
    },
    {
      "path": "results/revision_v7/orthogonal_affine_sanity/100doh_vjepa2/summary.json",
      "bytes": 3523,
      "sha256": "c9e6149d0684af241e162fb23744f22288da33e86d52a21bbc95b36eef4599ee"
    },
    {
      "path": "results/revision_v7/population_count_example/population_count_trajectories.csv",
      "bytes": 8773,
      "sha256": "2e200192445480c1fb7dc7c85f4d7c278f6d40f474c25885d5ff1438b19d90c7"
    },
    {
      "path": "results/revision_v7/population_count_example/summary.json",
      "bytes": 54987,
      "sha256": "b8be3ae708dea54abf9dfcdcffee771cf8c68d0ca6df9f34904c2bb1f1ad4b39"
    },
    {
      "path": "results/revision_v7/vector_target_erasure/summary.json",
      "bytes": 2431,
      "sha256": "8f5a91e8b702d3c5e2dd2f9c0383fdb41b3d86468a2ab0184b8d6a9d872351a8"
    },
    {
      "path": "results/revision_v7/vector_target_erasure/vector_target_aggregate.csv",
      "bytes": 380,
      "sha256": "5e28d07cc97200c6ab5b9224c5daf64b414a6f31ba6f3dc61949d4f48d9317c3"
    },
    {
      "path": "results/revision_v7/vector_target_erasure/vector_target_trajectories.csv",
      "bytes": 181928,
      "sha256": "16c973130e7e7f46746b33ebea880c351fde039d9e9995aed3f0e82b32eaf021"
    },
    {
      "path": "results/revision_v7/vector_target_erasure/vector_target_trials.csv",
      "bytes": 133674,
      "sha256": "e64a98e4b97beb2fe4b8fd028c7de16345f444ba1abc6f39bd5e05968e1164c3"
    },
    {
      "path": "results/revision_v8/dense_affine_preprocessing/100doh_vjepa2/dense_preprocessing_aggregate.csv",
      "bytes": 9469,
      "sha256": "1401ddbc498cad6c2a2bfcf97fbede3c5b689b73b9aeb50cb355fb85b2c97a4a"
    },
    {
      "path": "results/revision_v8/dense_affine_preprocessing/100doh_vjepa2/dense_preprocessing_rank10_bootstrap.csv",
      "bytes": 994,
      "sha256": "a12daf63263c26ffc626b6a94637b230162f7b8bb235a0c4c6bd79f810c886ec"
    },
    {
      "path": "results/revision_v8/dense_affine_preprocessing/100doh_vjepa2/dense_preprocessing_trials.csv",
      "bytes": 76178,
      "sha256": "3ca597c0c58803cb12e5f56369b8432306677ba6fc684401f54bd50018b0a40a"
    },
    {
      "path": "results/revision_v8/dense_affine_preprocessing/100doh_vjepa2/summary.json",
      "bytes": 43457,
      "sha256": "f1a3db2f6e571ea3726babd621e93f4b7fb39f8ce5bc379dd8a97b6741131d19"
    },
    {
      "path": "results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_aggregate.csv",
      "bytes": 1618,
      "sha256": "2b54f4e6084d30c991195624f9925a44cd67a7e0eaa47cca51124259908d18c7"
    },
    {
      "path": "results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_candidates.csv",
      "bytes": 93127,
      "sha256": "86966d84a9858c8719af06e5c7076d9f5e92ac8700543be1f309c60f90d289c6"
    },
    {
      "path": "results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_paired_aggregate.csv",
      "bytes": 826,
      "sha256": "167195b3b1dbb1ef2fc309a14e3b79593ef937e695d8f8ede363e15b47184bc7"
    },
    {
      "path": "results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_paired_differences.csv",
      "bytes": 5103,
      "sha256": "7c367e8394f231134f07f6e322adaedba7dba5cb58ed1503fe92579593ffc677"
    },
    {
      "path": "results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_roles.csv",
      "bytes": 263,
      "sha256": "0ee937af42dcf97cca6b481a7dc74484a238232339b30b44179b1f9d79641a0c"
    },
    {
      "path": "results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_runs.csv",
      "bytes": 23392,
      "sha256": "0b7a4e7952adfd2c108716642bee1615c1f219a60b163753f54e139735b3c908"
    },
    {
      "path": "results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/summary.json",
      "bytes": 9246,
      "sha256": "fb6b994698501a6e1e3b6c63f3bc5da878360441ae2f4c914b311977a78535f5"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr/finite_qr_aggregate.csv",
      "bytes": 2155,
      "sha256": "ed12c3f0f3ab6f78622518a20920f5dd7bac6dd04fe1d9ff452daefc77e1d196"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr/finite_qr_iterations.csv",
      "bytes": 133213,
      "sha256": "ee710719f6d87e7a243d350b9773a18514050b6e3b1fb2251f37ca3bebeae78f"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr/finite_qr_runs.csv",
      "bytes": 56433,
      "sha256": "2c8029d76654724ec3157a532d561dfba580ff3803c45c1c239df8ed55d08ec2"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr/summary.json",
      "bytes": 12839,
      "sha256": "6bca74ee6d4b9f9120a594e0b00f0ee0f037485efef48313e9f39cf05faba0f8"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr_batch256/finite_qr_aggregate.csv",
      "bytes": 489,
      "sha256": "ac97d19e0249c8677c331c225cb8433bc8313d5220a85f28add73dcd75c0e107"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr_batch256/finite_qr_iterations.csv",
      "bytes": 7023,
      "sha256": "2aa68d2c763db6cf21c2515d6a8ea917704bfca0f2bd3cc4f48c283cac58246b"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr_batch256/finite_qr_runs.csv",
      "bytes": 3037,
      "sha256": "e6086e923160e25b23ed7a7a4571fe063a9733a55fb11720b936ca568d772819"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr_batch256/summary.json",
      "bytes": 2062,
      "sha256": "f69c32e0bb2c93bca32d58d063bf8513b958e6539306e64ae5a4c146ac6ebe32"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr_batch64/finite_qr_aggregate.csv",
      "bytes": 487,
      "sha256": "5f90e17447a64d8bdf812c380ca0c5b5a01bcab9b3b40e8b3c89f26cd8f05420"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr_batch64/finite_qr_iterations.csv",
      "bytes": 7543,
      "sha256": "022ad051f253ae3b8e3b9d9129bfde3c06936ba55942da0bc7c20b4ca2869d81"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr_batch64/finite_qr_runs.csv",
      "bytes": 3105,
      "sha256": "df66f28638b0401e219ea7e7c485c461360d3c25a429603459bf75887d70875e"
    },
    {
      "path": "results/revision_v9/motivating_finite_qr_batch64/summary.json",
      "bytes": 2060,
      "sha256": "3ad21715f545d408315c74f79de67e123e0669823c5b7491cbe1992b5fc73104"
    },
    {
      "path": "results/revision_v9/population_count_example/population_count_trajectories.csv",
      "bytes": 8773,
      "sha256": "2e200192445480c1fb7dc7c85f4d7c278f6d40f474c25885d5ff1438b19d90c7"
    },
    {
      "path": "results/revision_v9/population_count_example/shear_residual_robustness.csv",
      "bytes": 6167,
      "sha256": "cd7bb9e918b9f84ac0bbb313ec7465debfdc6d1d48dcdc8ea091ba603d6220f8"
    },
    {
      "path": "results/revision_v9/population_count_example/summary.json",
      "bytes": 55319,
      "sha256": "90f3b43d6c7621749e93ea0d74fb6b2b3f51a5cfecf9648c33e7d8b39b772fe6"
    },
    {
      "path": "results/stability/100doh_vjepa2/cross_split_erasure.csv",
      "bytes": 12239,
      "sha256": "5ae071145c470d61add4a8b7916a811b17a0596e4f115133d768d0144e272f43"
    },
    {
      "path": "results/stability/100doh_vjepa2/split_erasure_curves.csv",
      "bytes": 33750,
      "sha256": "b72d54b5cdb7a1aea26e7ec5b476cf90a1c65d2be5b79c8b10b3bc55aaf860e4"
    },
    {
      "path": "results/stability/100doh_vjepa2/subspace_similarity.csv",
      "bytes": 13915,
      "sha256": "7ce597289b6c858e5b06ce36afaffc146ce785c292376b445faff424f1668880"
    },
    {
      "path": "results/stability/100doh_vjepa2/summary.json",
      "bytes": 937,
      "sha256": "dfc497aeb8afe80a3ca93edb5d4da7ed802e9c720f22b777ec288e529945df75"
    },
    {
      "path": "results/stability/touchmoment_vjepa2/cross_split_erasure.csv",
      "bytes": 14101,
      "sha256": "e087c7fef503d9d1d79210d71b152eb16910464960cd4a195678f6179d2229dc"
    },
    {
      "path": "results/stability/touchmoment_vjepa2/split_erasure_curves.csv",
      "bytes": 31919,
      "sha256": "a3fea4e3e8eb6269d747fb7802ec7b1fe08bcd92c5e9e97e103d004f4ccf7367"
    },
    {
      "path": "results/stability/touchmoment_vjepa2/subspace_similarity.csv",
      "bytes": 13030,
      "sha256": "d2223313385c9d19c2785788f4932a1792a625f11d9d7cbf5cf75369cf22e3f4"
    },
    {
      "path": "results/stability/touchmoment_vjepa2/summary.json",
      "bytes": 939,
      "sha256": "bb8a3661f69c69913bba000bf15258224cbaeeb9b01747699740e336fdfae078"
    },
    {
      "path": "results/temporal_controls/summary.json",
      "bytes": 12768,
      "sha256": "e1fce36e19d08825d4891e0487224766bdc44643f00a23cdfbf632198b6fbe2f"
    },
    {
      "path": "results/temporal_controls/temporal_control_comparisons.csv",
      "bytes": 745,
      "sha256": "d6ab6b11fdf96cd82c7ee3c3ccd15cc1465f452a10dc1423bb2ad37c3927d02a"
    },
    {
      "path": "results/temporal_controls/temporal_control_metrics.csv",
      "bytes": 3550,
      "sha256": "1085aff01b40621d2d60d35b294957a67bde90f74479abef6332a4420248fec7"
    },
    {
      "path": "results/temporal_controls/temporal_control_source_comparisons.csv",
      "bytes": 848,
      "sha256": "3fad96524222258beedc93e991bdccde063006956e5a8a29386d3f9929231953"
    },
    {
      "path": "results/temporal_controls/temporal_control_source_metrics.csv",
      "bytes": 1128,
      "sha256": "10b4ecffd99f09ce89ea18dbc0be586d571c7802c8a3d3e4099daffa9b33f59b"
    },
    {
      "path": "run_v13_identification_analyses.sh",
      "bytes": 1408,
      "sha256": "38efa74a7c936e1120b7fbb2570fca8bc8b2df98d448483f4797f52cfa20980d"
    },
    {
      "path": "scripts/aggregate_crossfit_sample_scaling.py",
      "bytes": 2812,
      "sha256": "660a402eb797a51c54ff3abfa65152f4496d9712312cd00fe9d2167a739d4ecf"
    },
    {
      "path": "scripts/analyze_affine_erasure.py",
      "bytes": 24815,
      "sha256": "c96f68218d50c0da51b8c009bf6c6c3756da14e5530d13a739b54c60c7406c40"
    },
    {
      "path": "scripts/analyze_channel_consensus.py",
      "bytes": 5543,
      "sha256": "7971124c8946d39c753da554227c391cecd2adde84c4fa67c5b7a336c3d0c017"
    },
    {
      "path": "scripts/analyze_covariance_erasure.py",
      "bytes": 29787,
      "sha256": "41d5895f6da1fe214f3fdae42ed9bd1b80caff2b4a46455c95453011155ce432"
    },
    {
      "path": "scripts/analyze_covariance_scaling.py",
      "bytes": 10987,
      "sha256": "2a62da3e26f67fcb2ea7c0c2202ccddf4eac26e67d997e6afb4eafd7413175c9"
    },
    {
      "path": "scripts/analyze_crossfit_channel_patching.py",
      "bytes": 11820,
      "sha256": "3d7f0aa8249134f492122897bce0a3e8a35a4aa12472dbecd95dee48c81795c2"
    },
    {
      "path": "scripts/analyze_crossfit_channel_routes.py",
      "bytes": 29388,
      "sha256": "12a4edf1a944a34e274d0161285b907677674d24a146eb1a0ba39f0951c124b3"
    },
    {
      "path": "scripts/analyze_crossfit_guardedness.py",
      "bytes": 16690,
      "sha256": "21b5f487d27d1449195722ecc3049460cdaa10404f1442612af4fd0564322841"
    },
    {
      "path": "scripts/analyze_crossfit_sample_scaling.py",
      "bytes": 10120,
      "sha256": "4bf8136c5be7050e0ed1c821689ba682e820d0f9ef3d5b42740c88bf6a8b8a74"
    },
    {
      "path": "scripts/analyze_crossfit_variability.py",
      "bytes": 8015,
      "sha256": "4c3f5372588dc101a7d03dab8494c5b308442a54890f1bc061d70be9d04b5728"
    },
    {
      "path": "scripts/analyze_dense_affine_fresh_attackers.py",
      "bytes": 19080,
      "sha256": "312a926e94a740bf70f20bc5cfd96c559137df14d8bb693599ad15a0567ea82c"
    },
    {
      "path": "scripts/analyze_dense_affine_preprocessing.py",
      "bytes": 15024,
      "sha256": "8d7f90dd0dcb8e56dbcae40325ea7aef192064c54465aa14f0b9437e71b677df"
    },
    {
      "path": "scripts/analyze_exact_covariance_affine_invariance.py",
      "bytes": 10800,
      "sha256": "1ccb2e24b2315121d9fbf1750a793bbf155f5623e9d5738c0191c2a6b88c0c85"
    },
    {
      "path": "scripts/analyze_iterative_rank_diagnostics.py",
      "bytes": 3968,
      "sha256": "989fbd830a59d6974e676b1ae38be001dfb30b10fb61bee9296c274cc34746db"
    },
    {
      "path": "scripts/analyze_latent_rank_control.py",
      "bytes": 14714,
      "sha256": "5fb6181714d8c5f3cb5437ad97ad78d9e3643a2252b351d7474e151f89a18d92"
    },
    {
      "path": "scripts/analyze_metric_matched_controls.py",
      "bytes": 11413,
      "sha256": "e778bfa88103c65f0cb08c1e28464d0f02c1fc04ef0d20e6baa8a70b34ee3e96"
    },
    {
      "path": "scripts/analyze_motivating_finite_qr.py",
      "bytes": 17782,
      "sha256": "bbabc44c341471c757e45e2f310de5f3a5b63287f7454af9b5ed42cb7c6fa468"
    },
    {
      "path": "scripts/analyze_orthogonal_affine_sanity.py",
      "bytes": 8215,
      "sha256": "6b67be2416821832aea6f4eb8cd50006f390c1e4a2ed64d94b0fba877bc474e0"
    },
    {
      "path": "scripts/analyze_per_rank_attacker_selection.py",
      "bytes": 8824,
      "sha256": "e45f3344f1359b485c97d18d7950a849b5b725a89a21fd3f672ce3a4ccb497b0"
    },
    {
      "path": "scripts/analyze_population_count_example.py",
      "bytes": 12081,
      "sha256": "d00b8decc5eeb047156bdee036e4c80f764f7241e8b39c930c23b9a69f456435"
    },
    {
      "path": "scripts/analyze_regularization_geometry.py",
      "bytes": 7388,
      "sha256": "dbb744e89c3fd30574aa35e96624ad845a52839e596c8fc545ec79a5699bf2b0"
    },
    {
      "path": "scripts/analyze_repeated_covariance_subsampling.py",
      "bytes": 7346,
      "sha256": "1d486794ff5485a0f313f71026bf39e7be9a8c5d890a98764bccb57b6b69f692"
    },
    {
      "path": "scripts/analyze_stopping_sensitivity.py",
      "bytes": 7702,
      "sha256": "c92049d06e86290c94b59f38aac74c62b860026493116e4c1742da39be6c3778"
    },
    {
      "path": "scripts/analyze_subspace_stability.py",
      "bytes": 12618,
      "sha256": "baf50f623572bdf3a1be5cbb4b61b76803f3a43ae67e9827c5382a1c5bfeee1b"
    },
    {
      "path": "scripts/analyze_synthetic_crossfit_calibration.py",
      "bytes": 8293,
      "sha256": "fbd6853bc22eec9f402954007be1e844cdaf6ea0a04e71ccbbf2240b72bc1659"
    },
    {
      "path": "scripts/analyze_targeted_channels.py",
      "bytes": 9799,
      "sha256": "de9dce75ade4d84bc2bfbc6c423f80211d497e3e0cd73630c2e95bc5b0970d80"
    },
    {
      "path": "scripts/analyze_temporal_controls.py",
      "bytes": 12738,
      "sha256": "3beff8ec268f7779e1f38c76c13629ff23602106544fbb73fa57a1f8a3589e06"
    },
    {
      "path": "scripts/analyze_test_use_accounting.py",
      "bytes": 5943,
      "sha256": "5d6e7a4887382a2db1a1a5c93f289b5880e5a73584a0c559eab820edc7b53411"
    },
    {
      "path": "scripts/analyze_vector_target_erasure.py",
      "bytes": 8788,
      "sha256": "0d19454067c7e9402a1426d93fe05bb1b777ac75c4ac332ba292e1b00968cceb"
    },
    {
      "path": "scripts/analyze_visual_affine_stress.py",
      "bytes": 11488,
      "sha256": "aac7f2dc133ca29ef5e17c08430a03d0475bbd34dd49e6820720d7ed999cca0b"
    },
    {
      "path": "scripts/analyze_visual_predicate_breadth.py",
      "bytes": 9742,
      "sha256": "4024c5098c8ceb3e706ea18baf94015e2299a30607fdf3ae9cf7d75003298a3e"
    },
    {
      "path": "scripts/contact_metrics.py",
      "bytes": 16081,
      "sha256": "358f25454491f74e631a39cd657904bfbe9d5fdbf4f87ef5106d1d452ff303a6"
    },
    {
      "path": "scripts/prepare_touchmoment_contact.py",
      "bytes": 17358,
      "sha256": "775fbca1bf26096c71aff0ff69461610eefba3aa80b7e383277a87b5820b4227"
    },
    {
      "path": "scripts/render_v7_figures.py",
      "bytes": 11128,
      "sha256": "a84af2184305b5ed122ce82f076e2db33b9e7d0c3c417264b73b1987c5cfcf6b"
    },
    {
      "path": "scripts/run_local_image_encoder_control.py",
      "bytes": 10819,
      "sha256": "7e289ff84ac54f16a80c394f35fd6be3057768134d6c5f02df02634e66660efb"
    },
    {
      "path": "scripts/run_revision_feature_suite.py",
      "bytes": 53242,
      "sha256": "ebf0441e70dd17cf998b86d051e33ed8e28b3acd2bbbcb7d7d88e6beec47a419"
    },
    {
      "path": "scripts/run_revision_feature_suite_safe_client.py",
      "bytes": 681,
      "sha256": "37a4a2b945bdb6f12204fedc5349a381f4d46b16cc7b82448b7b3c85c333806e"
    },
    {
      "path": "scripts/subset_touchmoment_manifest.py",
      "bytes": 4021,
      "sha256": "a829cd8c306365b956b142aeb4c5072b4390c1310d4b598b83cd0236d9760302"
    },
    {
      "path": "scripts/summarize_channel_patching.py",
      "bytes": 2782,
      "sha256": "d1c1cf226d07da674376d9d09416f6208431d3f6d4aa82549116693ce3513300"
    },
    {
      "path": "scripts/summarize_channel_routes.py",
      "bytes": 7539,
      "sha256": "e91b9cf6abc6e4b55b79a5900bfceda11013ea83e0754037ff34f0773f7c7e3e"
    },
    {
      "path": "scripts/summarize_targeted_channels.py",
      "bytes": 2271,
      "sha256": "e7657bec95bf8579ba06378bbf4f926f5f0404d47e7c738ce48ee348c5b46411"
    },
    {
      "path": "scripts/summarize_v4_results.py",
      "bytes": 13280,
      "sha256": "8a16d0bff42d35d522a05c18f27926d6e41ff7e1e6396859d638632d33b01ded"
    },
    {
      "path": "tests/test_dense_affine_fresh_attackers.py",
      "bytes": 1146,
      "sha256": "d5ea83014e91d649b9536cc366e0af89bc66aa7c0e3d0dcd854ba39ab5c960de"
    },
    {
      "path": "tests/test_motivating_finite_qr.py",
      "bytes": 2161,
      "sha256": "fa6a4cbda31f2e00c2bf4f0207d56b80edca7c8ce0b5619bf6ddf211e67a3a06"
    },
    {
      "path": "tests/test_population_count_example.py",
      "bytes": 3046,
      "sha256": "7f1c99ca0ff70fad45398039c98aa2ef25fbc4a42c8a97e4e8f1c0e0e1c9797f"
    }
  ]
}


==> anc/artifact_v14_arxiv/configs/analysis.json <==
{
  "feature_caches": {
    "100doh_vjepa2": "outputs/revision_v2/runs/100doh_revision_full/selected_features.pt",
    "100doh_dinov2": "outputs/revision_v2/runs/100doh_dinov2_local/selected_features.pt",
    "touchmoment_vjepa2": "outputs/revision_v2/runs/touchmoment_revision_full/selected_features.pt",
    "touchmoment_dinov2": "outputs/revision_v2/runs/touchmoment_dinov2_local/selected_features.pt",
    "touchmoment_temporal_full": "outputs/revision_v3/runs/touchmoment_temporal_full/selected_features.pt",
    "touchmoment_temporal_repeat_endpoint": "outputs/revision_v3/runs/touchmoment_temporal_repeat_last/selected_features.pt",
    "touchmoment_temporal_reverse": "outputs/revision_v3/runs/touchmoment_temporal_reverse/selected_features.pt",
    "touchmoment_temporal_shuffle_all": "outputs/revision_v3/runs/touchmoment_temporal_shuffle/selected_features.pt",
    "touchmoment_temporal_shuffle_history": "outputs/revision_v4/runs/touchmoment_temporal_shuffle_history/selected_features.pt",
    "100doh_vjepa2_full": "outputs/revision_v4/runs/100doh_full_balanced_features/selected_features.pt"
  },
  "probe_c_grid": [1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1, 10, 100],
  "iterative_probe_coordinates": "original official-training standardized features",
  "covariance_estimators": ["empirical", "oas", "ledoit_wolf"],
  "eigenvalue_floor_fraction": 1e-4,
  "equivalence_interval": [0.45, 0.55],
  "equivalence_persistence": 3,
  "rank_selection_split": "validation",
  "test_orientation_flipping": false,
  "test_policy": {
    "historical_official_test": "descriptive after 1,865 retained configurations",
    "identification_phase": "official validation or group-disjoint roles from official training",
    "revision_v8_official_test_queries": 0,
    "revision_v12_official_test_queries": 0,
    "untouched_local_holdout_available": false,
    "prospective_protocol": "docs/PREREGISTERED_REPLICATION_PROTOCOL.md"
  },
  "stopping_sensitivity": {
    "equivalence_margins": [0.04, 0.05, 0.075],
    "persistence_lengths": [1, 2, 3],
    "simulation_trials": 100000
  },
  "visual_affine_stress_condition_numbers": [1, 10, 100, 1000],
  "visual_affine_stress_trials_per_condition": 20,
  "dense_visual_affine_trials_per_condition": 5,
  "dense_visual_affine_map": "Q D Q^T with randomized signed-Hadamard Q",
  "dense_post_standardization_condition_numbers": [1, 2, 3, 5, 10, 100, 1000],
  "dense_post_standardization_trials_per_condition": 5,
  "dense_post_standardization_bootstrap_replicates": 2000,
  "dense_fresh_attacker_condition_numbers": [1, 10],
  "dense_fresh_attacker_trials": 5,
  "dense_fresh_attacker_split_seeds": [701, 702, 703, 704, 705],
  "dense_fresh_attacker_evaluation_ranks": [0, 1, 2, 5, 10],
  "dense_fresh_attacker_c_grid": [0.001, 0.01, 0.1, 1.0],
  "real_affine_probe_c": 0.01,
  "exact_covariance_affine_trials_per_condition": 5,
  "orthogonal_affine_trials": 20,
  "population_ridge_penalties": [0, 0.1, 1, 10],
  "continuous_target_dimension": 2,
  "continuous_target_ambient_dimension": 8,
  "continuous_target_trials_per_condition": 50,
  "finite_circular_sample_sizes": [500, 1000, 4000],
  "finite_circular_shears": [0, 0.25, 0.5, 0.75, 1, 1.25, 2],
  "finite_circular_seeds_per_cell": 20,
  "finite_circular_optimizer": "Adam",
  "finite_circular_learning_rate": 0.001,
  "finite_circular_weight_decay": 0.0001,
  "finite_circular_epochs": 100,
  "finite_circular_primary_batch_size": 128,
  "finite_circular_r2_threshold": 0.1,
  "finite_circular_circular_mae_threshold_degrees": 80,
  "per_rank_attacker_c_grid": [1e-4, 1e-3, 1e-2, 1e-1, 1],
  "crossfit_eraser_sample_scaling": true,
  "crossfit_split_seeds": [101, 102, 103, 104, 105],
  "group_bootstrap_replicates": 2000,
  "analysis_seed": 20260710
}


==> anc/artifact_v14_arxiv/docs/PREREGISTERED_REPLICATION_PROTOCOL.md <==
# Prospective Affine-Erasure Replication Protocol

Frozen: 2026-07-10, before selecting or inspecting a future replication dataset.
Amended the same day, still before dataset selection, to add dense maps and a
prespecified restandardization sensitivity.

## Eligibility

The replication dataset must contain visual features and a group identifier, and
must not appear in any experiment output, research log, manuscript version, or
analysis artifact in this repository before the freeze date. 100DOH, TouchMoment, HOA,
EPIC-KITCHENS, Ego4D, and all derived contact predicates are ineligible.

## Frozen representation and probe

- Encoder: `facebook/vjepa2-vitl-fpc64-256`, frozen.
- Representation: mean-pooled layer 21, without layer selection on the new data.
- Standardization: training-group mean and standard deviation only.
- Probe: LBFGS logistic regression for a binary target, or multivariate ridge
  regression with `lambda=0.1` for a continuous vector target.
- Binary-probe regularization: `C=0.01`, fixed from the present 100DOH audit.
- Maximum iterative rank: 10.

## Split policy

Groups are assigned by SHA-256 of the stable group identifier and the literal
salt `affine-erasure-replication-20260710`: 60% training, 20% validation, and 20%
test. Test labels and metrics remain sealed until feature extraction, maps,
analysis code, and validation plots are complete and checksummed.

## Affine maps

- Euclidean stress test: identity, 20 positive diagonal maps, and 20 dense SPD
  maps $Q D Q^\top$ at condition number 1,000.
- Singular values: geometrically spaced from `kappa^-1/2` to `kappa^1/2` and
  permuted by seeds `20260710` through `20260729`.
- Dense-map basis: randomized signed-Hadamard when feature dimension permits;
  otherwise Gaussian QR, using seeds `20260710` through `20260729`.
- Standardization sensitivity: rerun the Euclidean trajectories after
  coordinatewise training-only restandardization within each mapped condition.
- Orthogonal sanity check: 20 Haar maps from Gaussian QR using the same seeds.
- Exact-covariance control: unregularized, unfloored empirical covariance when
  full rank; otherwise the control is reported unavailable rather than replaced.

## Primary endpoints

1. Rank-ten validation AUROC or multivariate explained variance under identity
   and each condition-1,000 Euclidean map, before and after the prespecified
   per-map restandardization.
2. Maximum prediction discrepancy across orthogonal maps at every rank.
3. Maximum prediction discrepancy across exact-covariance affine trajectories.
4. Cumulative edit rank at every iteration.

The hypothesis is directional: anisotropic Euclidean trajectories change while
orthogonal and exact-covariance trajectories remain numerically invariant. All
maps and all endpoints are reported regardless of outcome.

## One-time holdout rule

After the validation report and artifact hash are frozen, test is evaluated once
at rank zero and rank ten for identity, all 40 anisotropic maps, all 20 orthogonal
maps, both standardization policies, and the exact-covariance control. No model,
layer, map, threshold, or prose
claim is changed in response to those test results. Any deviation is logged and
the evaluation is labeled exploratory.


==> anc/artifact_v14_arxiv/docs/PROTOCOL_TIMELINE.md <==
# Protocol and Test-use Timeline

## Historical phase

Earlier exploratory work queried official test splits across 1,865 retained
configurations. Exact endpoint hypotheses and the final reporting emphasis were
not frozen before all of those queries. Consequently, those official-test results
are descriptive and cannot support confirmatory language.

## Frozen identification phase

The identification analysis bases its primary claims on the following analyses:

1. Exact population count theorem: analytic population calculation; no dataset query.
2. Latent affine control: independently generated synthetic data.
3. Real-feature affine stress test: 100DOH official validation only; zero official-test queries.
4. Exact empirical-covariance affine control: 100DOH official validation only; zero official-test queries.
5. Per-rank attacker tuning: group-disjoint halves of official validation; zero official-test queries.
6. Cross-fit sample scaling: three group-disjoint roles drawn only from official training; zero official validation/test queries.
7. Synthetic cross-fit calibration: independently generated data.
8. Repeated covariance subsampling: official training for covariance/probe fitting and official validation for audit; zero official-test queries.
9. Continuous two-output population control: analytic population matrices; no dataset query.
10. Orthogonal affine sanity check: 100DOH official validation only; zero official-test queries.

## Evidential labels

- **Primary identification evidence:** exact theorem and controlled affine stress tests.
- **Official-test-free validation audit:** validation analyses with prior layer-selection reuse disclosed.
- **Training-only calibration:** A/B/C cross-fitting within the official training split.
- **Historical descriptive evidence:** any previously inspected official-test result.

No official test set is described as untouched or confirmatory.

No available visual dataset is described as globally untouched. The future
one-time-holdout policy is frozen separately in
`PREREGISTERED_REPLICATION_PROTOCOL.md`.


==> anc/artifact_v14_arxiv/docs/experimental_log.md <==
# Experimental Log: Affine-Controlled Erasure-Rank Audit

This log records the numeric evidence and supported claim boundaries for the
affine-controlled erasure-rank audit. The files supporting each result are listed
below.

## 1. Supported Claim Boundary

Iterative erasure rank is a property of the representation, coordinate metric,
probe objective, regularizer, covariance estimator, sample, and stopping rule
together. It is not an intrinsic concept dimension. The paper does **not** claim a
stable one- or two-direction contact route.

Five quantities are explicitly separated:

1. generating dimension;
2. minimum sufficient linear dimension under a population model;
3. feature-label cross-covariance rank;
4. iterative orthogonal erasure stopping count;
5. minimum-rank affine guardedness intervention.

## 2. Formal Latent Rank-One Construction

Source: `outputs/revision_v4/latent_rank_control/`.

- Latent dimension: 32.
- Train/validation/test examples per trial: 2,000/1,000/2,000.
- Trials: 100 total, 25 at each mixing condition number 1, 10, 100, 1,000.
- Latent variables are standard normal. The binary label is the population rule
  `1[h^T v >= 0]`; the threshold is never estimated from a split.
- Nuisance coordinates are independent of the concept before an invertible mixing.
- The oracle guard is `h(I-vv^T)A`, has edit rank one, and leaves a representation
  independent of the label in the population model.
- Reported iterative metric is orientation-free AUROC, `max(AUROC, 1-AUROC)`, so
  a reversed ranking is not counted as chance.

### Rank-one result averaged over 25 trials

| Mixing condition | Euclidean | Oracle covariance | Empirical covariance | Euclidean fraction above .55 |
|---:|---:|---:|---:|---:|
| 1 | .513 | .513 | .514 | 0/25 |
| 10 | .846 | .509 | .513 | 25/25 |
| 100 | .925 | .513 | .516 | 25/25 |
| 1,000 | .945 | .510 | .515 | 25/25 |

Across all 100 trials, the explicit oracle guard has mean test AUROC .4993 and
exact LEACE has .4997. Mean LEACE affine-equivariance relative error is below
`1e-11`, and post-edit training cross-covariance is at numerical zero.

This construction, not the old real-feature scalar-label control, is the valid
known-rank identification experiment.

## 3. Visual Data and Frozen Features

| Task | Train | Validation | Test | Groups / semantics |
|---|---:|---:|---:|---|
| 100DOH balanced audit subset | 1,600 | 200 | 200 | released video-disjoint splits; states 3/4 vs all-state-0 |
| 100DOH maximal balanced V-JEPA2 audit | 17,206 | 2,126 | 1,958 | all 10,645 eligible negatives plus equal positives; 13,081 videos; no split overlap |
| TouchMoment | 11,564 | 618 | 2,588 | 647 test videos; 1,294 onset/near-touch pairs |
| Matched temporal controls | 2,000 | 618 | 2,588 | same validation/test, source-stratified training subset |

- V-JEPA2: `facebook/vjepa2-vitl-fpc64-256`, 325,971,328 parameters,
  1,024-dimensional mean-pooled features; layer 21 for 100DOH and layer 18 for
  TouchMoment.
- DINOv2-Base: 86,580,480 parameters, revision
  `f9e44c814b77203eaa57a6bdbbd535f21ede1415`, 768 dimensions; layer 12 for
  100DOH and layer 11 for TouchMoment.
- AdamW probes with seeds 17/23/42 are used only for the original all-layer feature
  extraction and layer selection.
- Every v4 erasure and attacker analysis uses deterministic LBFGS logistic probes
  or LinearSVC.

### Intact deterministic logistic test AUROC

| Task | V-JEPA2 | DINOv2 |
|---|---:|---:|
| 100DOH | .890 | .872 |
| TouchMoment | .867 | .765 |

## 4. Affine-Preserving Iterative Erasure

Source: `outputs/revision_v4/affine_erasure/`.

Protocol:

- One logistic regularization value is selected on intact validation features and
  held fixed at every rank and for every metric.
- Attackers always operate in the original train-standardized feature coordinates.
  Whitening defines the intervention only; each edited representation is mapped
  back before attack.
- Rank-zero predictions agree across metrics to maximum absolute error below
  `7e-14`.
- Validation is inspected across ranks. The official test is evaluated only at
  rank zero and the validation-selected rank.
- The stopping rule requires the complete group-bootstrap validation AUROC interval
  to lie in `[.45,.55]` for three consecutive integer ranks.
- Orientation is fixed before test; test AUROC is never flipped.

### Validation-selected stopping

| Task / model | Euclidean | Empirical | OAS | Ledoit-Wolf |
|---|---:|---:|---:|---:|
| 100DOH V-JEPA2, max 50 | none | none | none | none |
| 100DOH DINOv2, max 30 | none | none | none | none |
| 100DOH maximal-balanced V-JEPA2, max 20 | none | 7 | 4 | 4 |
| TouchMoment V-JEPA2, max 20 | none | 12 | 12 | 12 |
| TouchMoment DINOv2, max 20 | 15 | 4 | 4 | 4 |

Selected-rank test checks:

- TouchMoment V-JEPA2 OAS rank 12: AUROC .512 [.500,.526].
- TouchMoment DINOv2 OAS rank 4: AUROC .535 [.521,.550].
- TouchMoment DINOv2 Euclidean rank 15: AUROC .548 (validation-selected; no test
  flipping).
- 100DOH full V-JEPA2 OAS rank 4: AUROC .475 [.448,.504].

The lack of 100DOH stopping is caused by nonpersistent two-sided validation
intervals, not by test-based rank choice. This invalidates the old one-direction
100DOH headline.

## 5. Exact MP/SAL and LEACE With Cross-Fitting

Source: `outputs/revision_v4/crossfit/`.

- Split A: group-disjoint half of official training estimates the guard.
- Split B: the other half trains a fresh attacker.
- Split C: official test evaluation after map and attacker are frozen.
- A/B are swapped for five seeds, giving 10 folds.
- Logistic and LinearSVC C are independently selected once on official validation.
- Confidence intervals bootstrap official-test groups and recompute the mean over
  all ten folds.
- `mp_sal` is Euclidean Mean Projection; for this scalar binary label it is the
  same subspace as full-rank SAL.
- LEACE uses the exact affine map under the named covariance estimate.

### Logistic attacker mean-fold AUROC [95% group-bootstrap CI]

| Task / model | Intact | MP/SAL | LEACE empirical | LEACE OAS |
|---|---:|---:|---:|---:|
| 100DOH V-JEPA2 | .852 [.803,.894] | .709 [.673,.742] | .708 [.673,.743] | .710 [.673,.744] |
| 100DOH DINOv2 | .843 [.788,.889] | .704 [.667,.741] | .709 [.669,.744] | .707 [.666,.743] |
| TouchMoment V-JEPA2 | .863 [.850,.877] | .581 [.576,.586] | .581 [.577,.586] | .581 [.577,.586] |
| TouchMoment DINOv2 | .755 [.741,.769] | .553 [.549,.558] | .552 [.548,.557] | .552 [.548,.556] |

### Linear-SVM robustness

| Task / model | Intact SVM | MP/SAL SVM | LEACE OAS SVM |
|---|---:|---:|---:|
| 100DOH V-JEPA2 | .853 | .710 | .710 |
| 100DOH DINOv2 | .842 | .705 | .708 |
| TouchMoment V-JEPA2 | .864 | .581 | .581 |
| TouchMoment DINOv2 | .757 | .552 | .551 |

The same-sample fresh logistic probe returns exactly .500 after mean equalization,
with coefficient norm zero. This is a convex-objective algebraic sanity check.
Cross-fitting shows substantial independent residual access and is the result used
for scientific interpretation.

Mean relative squared displacement is lower for LEACE OAS than MP/SAL in all four
settings: .0139 vs .0578 (100DOH V-JEPA2), .0220 vs .0607 (100DOH DINOv2), .00438
vs .01797 (TouchMoment V-JEPA2), and .00300 vs .00798 (TouchMoment DINOv2).

## 6. Covariance Diagnostics and Sample Scaling

Source: `outputs/revision_v4/covariance_scaling/`.

### Full official-training covariance at the audit layer

| Task | d | n | Effective rank | Stable rank | Empirical condition number | Eigenvalues floored at `1e-4 max` |
|---|---:|---:|---:|---:|---:|---:|
| 100DOH V-JEPA2 | 1,024 | 1,600 | 100.9 | 4.43 | 279,608 | 242 |
| 100DOH maximal-balanced V-JEPA2 | 1,024 | 17,206 | 108.7 | 4.39 | 90,995 | 58 empirical / 0 OAS |
| TouchMoment V-JEPA2 | 1,024 | 11,564 | 34.1 | 2.96 | 312,850 | 515 |

### Rank-one test AUROC versus covariance sample count

| Task / estimator | Smallest n, AUROC | Largest n, AUROC |
|---|---:|---:|
| 100DOH empirical | 200, .817 | 1,600, .622 |
| 100DOH OAS | 200, .814 | 1,600, .621 |
| 100DOH Ledoit-Wolf | 200, .813 | 1,600, .621 |
| 100DOH full empirical | 200, .833 | 17,206, .634 |
| 100DOH full OAS | 200, .829 | 17,206, .634 |
| 100DOH full Ledoit-Wolf | 200, .828 | 17,206, .634 |
| TouchMoment empirical | 500, .801 | 11,564, .618 |
| TouchMoment OAS | 500, .802 | 11,564, .584 |
| TouchMoment Ledoit-Wolf | 500, .802 | 11,564, .584 |

Shrinkage avoids exact singularity and reduces floor dependence, but rank-one
performance remains strongly sample-size dependent.

## 7. Probe Regularization Geometry

Source: `outputs/revision_v4/regularization/`.

- C grid: `1e-5` through `1e3`, plus unregularized logistic regression.
- Rank zero is identical for Euclidean and OAS at every C because probes are fit
  in the same original coordinates.
- Unregularized 100DOH V-JEPA2 test AUROC at ranks 0/1/2:
  - Euclidean: .837/.796/.777.
  - OAS affine-preserving: .837/.638/.533.
- Unregularized TouchMoment V-JEPA2 test AUROC at ranks 0/1/2:
  - Euclidean: .859/.860/.857.
  - OAS affine-preserving: .859/.609/.498.

The old intact baseline difference after whitening was a changed-regularizer
confound. Correcting it restores identical rank zero. The intervention-geometry
effect persists without L2 regularization, although its magnitude remains
estimator dependent.

## 8. Metric-Matched Intervention Controls

Source: `outputs/revision_v4/metric_matched_controls/`.

Every learned and control subspace is evaluated in the identical Euclidean or OAS
space with the same fixed original-coordinate probe.

At rank 20:

- 100DOH OAS learned AUROC is .519, while 20 Gaussian and 20 variance-matched
  draws average .881 and .883. Five shuffled-label trajectories average .860.
- TouchMoment OAS learned AUROC is .506, while Gaussian and variance-matched draws
  retain .866 and .866. Five shuffled-label trajectories retain .869.
- Top-PCA removal produces much larger displacement and retains substantially more
  task AUROC.

These controls show label-directed intervention. They do not identify a numerical
semantic rank.

## 9. Predicate Breadth

Source: `outputs/revision_v4/predicate_breadth/100doh/`.

Fifteen sufficiently supported 100DOH predicates are derived from source genre and
hand configuration. They share the same images and annotation process, so they are
within-dataset breadth rather than independent benchmarks.

| Model | Rank | Euclidean mean orientation-free AUROC | OAS mean | OAS predicates above .55 |
|---|---:|---:|---:|---:|
| V-JEPA2 | 0 | .861 | .861 | 15/15 |
| V-JEPA2 | 1 | .820 | .648 | 14/15 |
| V-JEPA2 | 2 | .745 | .602 | recorded in CSV |
| V-JEPA2 | 5 | .641 | .585 | recorded in CSV |
| DINOv2 | 0 | .857 | .857 | 15/15 |
| DINOv2 | 1 | .794 | .609 | recorded in CSV |
| DINOv2 | 5 | .663 | .575 | recorded in CSV |

Metric dependence is broader than contact, while substantial residual access after
one covariance-aware direction remains common.

## 10. Endpoint-Fixed Temporal Control

Source: `outputs/revision_v4/temporal_controls/`.

The corrected condition shuffles only the 15 history frames and leaves the
candidate frame fixed in the final temporal position.

| Condition | Test AUROC | Pair ranking |
|---|---:|---:|
| Full causal clip | .847 | .937 |
| Repeat endpoint | .784 | .873 |
| Reverse all frames | .814 | .889 |
| Shuffle all frames | .783 | .872 |
| Shuffle history, endpoint fixed | .793 | .872 |

Paired full-minus-history-shuffle AUROC is .054 [.044,.064]. By source, it is .088
[.073,.103] on HOI4D and .019 [.004,.033] on TACO. Correct order contributes even
when endpoint position is fixed, but endpoint appearance and action phase remain
substantial.

## 11. Shared-Coordinate Stability

Source: `outputs/revision_v4/stability/`.

- Five development group splits use one common standardization and whitening map
  estimated from the original official training split.
- `split_specific_whitening` is explicitly false in every result row.
- Euclidean/whitened subspaces are therefore compared in shared coordinates.
- Rank-one overlap remains high, but the manuscript does not infer a one-direction
  semantic mechanism from estimator stability.

## 12. Remaining Contact-Specific Caveats

- 100DOH object-box annotation presence is approximately 98% in positives and 0%
  in negatives. The annotation is not an input feature, but it reveals a strong
  object-presence/configuration label association.
- The nuisance-matched 100DOH subset contains only 58 positive-negative pairs.
- TouchMoment measures approach, hand closure, endpoint appearance, and action
  phase in addition to physical contact.
- DINOv2 is a candidate-frame encoder, not a matched video encoder.
- The 15 predicate breadth tasks share 100DOH data and annotations.
- No claim is made about nonlinear, tokenwise, spatial, temporal, or causal
  guardedness.

## 13. Legacy Negative Audits Retained in the Appendix

- Corrected source-layer zero-shot transfer: 100DOH to TouchMoment AUROC .512;
  TouchMoment to 100DOH .523. Removing up to 50 source directions changes target
  AUROC by at most .0022.
- Channel 407 hard zero: mean fixed-threshold F1 change .651, validation-recalibrated
  F1 change .004, AUROC change .046. Train-mean replacement changes AUROC by -.001.
- These results do not support the current rank claim and are retained only as
  transparent negative audits.

## 14. Reproducibility

- Analysis: Python 3.13, NumPy 2.4.4, SciPy 1.18.0, scikit-learn 1.9.0,
  PyTorch 2.11.0, Transformers 4.53.0.
- Feature extraction used the pinned runtime stacks in each run directory.
- Primary uncertainty uses 2,000 group bootstraps.
- Raw predictions, fold results, spectra, directions/maps, and summaries are
  retained under `outputs/revision_v4/`.
- Dataset media are not redistributable. The artifact includes identifiers,
  annotation-safe manifests, reconstruction scripts, and cached-analysis commands.
- `outputs/revision_v4/result_digest.json` and `.md` provide machine-readable and
  paper-facing summaries.

## 15. Iterative Map and Cumulative-Rank Diagnostics

Source: `outputs/revision_v5/iterative_rank_diagnostics/`.

- The covariance/whitening map and eigenvalue floor are estimated once from intact
  official-training features and are never recomputed after an edit.
- Each new probe coefficient is mapped into the fixed metric coordinates and
  explicitly orthogonalized against all prior directions.
- The cumulative original-coordinate map is
  `T_k = W (I - U_k U_k^T) W^-1`.
- Across five archives and 526 reported ranks, iteration count equals
  `rank(I-T_k)` in every row.
- Maximum absolute error in `U_k^T U_k - I` is `2.340220482617081e-15`.

## 16. Direct Affine Stress Test on Real Visual Features

Source: `outputs/revision_v5/visual_affine_stress/100doh_vjepa2/`.

The same frozen 100DOH V-JEPA2 features and labels are reparameterized by five
randomized signed-Hadamard positive-definite maps per condition. The probe
coefficient is transformed contravariantly, so rank-zero predictions are preserved.

- Maximum rank-zero prediction discrepancy: `4.309117507261817e-10`.
- Rank-zero validation AUROC: `.8858` for every map.
- Mean rank-one validation AUROC at condition 1/10/100/1,000:
  `.8318/.86742/.87834/.87864`.
- Mean rank-ten validation AUROC at condition 1/10/100/1,000:
  `.5987/.80182/.84132/.85336`.
- Map-level rank-ten standard deviations at condition 10/100/1,000:
  `.016543/.014628/.016863` (five maps; dispersion, not a confidence interval).
- Cumulative edit rank equals iteration count in every trial.
- This experiment uses validation only and makes zero official-test queries.

## 17. Stopping-Rule Sensitivity and Power

Source: `outputs/revision_v5/stopping_sensitivity/`.

The empirical audit varies equivalence margins `.04/.05/.075`, persistence lengths
`1/2/3`, and maximum audited rank. For OAS at margin `.05`:

- TouchMoment V-JEPA2 selects ranks `6/6/12` for persistence `1/2/3`.
- TouchMoment DINOv2 selects ranks `2/4/4` for persistence `1/2/3`.
- At margin `.075` and persistence 3, these become 11 and 2.
- Maximal-balanced 100DOH V-JEPA2 selects ranks `2/4/4` for persistence `1/2/3`.

A 100,000-trial continuous balanced-AUROC null simulation assumes independent
examples and independent ranks; grouped/correlated empirical ranks may differ.

- At validation `n=200`, the nominal 95% half-width is `.080215`; equivalence
  declaration power is zero for margins up to `.075`, even at persistence 1.
- At `n=618`, the half-width is `.045556`; margin `.05` declares equivalence with
  probability `.15209/.02243/.00351` for persistence `1/2/3`.
- At `n=2,588`, margin `.05` power is `.98561/.97072/.95642`.

Consequently, absence of a selected rank on the small 100DOH validation split is
not evidence of persistent accessibility; it can be an underpowered non-decision.

## 18. Test-Use Accounting

Source: `outputs/revision_v5/test_use_accounting/`.

The retained artifact contains 1,865 distinct fitted/evaluated official-test
configurations, counting artifact rows rather than bootstrap resamples:

| Analysis family | Configurations | Revised inferential role |
|---|---:|---|
| Stopping trajectories | 30 | Rank zero plus validation-selected stopping rank |
| Covariance sample scaling | 90 | Exploratory; main text uses validation |
| Regularization geometry | 120 | Exploratory; main text uses validation |
| Metric-matched controls | 940 | Re-run on validation |
| Predicate breadth | 360 | Main text uses validation |
| Cross-fit guardedness | 320 | Descriptive independent-attacker test |
| Temporal controls | 5 | Descriptive fixed-condition paired test |

The official test is therefore not described as globally untouched. Test scores
never choose a stopping rank; all other uses are disclosed by analysis family.

## 19. Cross-Fit Variability Beyond Test-Group Bootstrap

Source: `outputs/revision_v5/crossfit_variability/`.

Hierarchical bootstrap resamples the five split seeds and official-test groups,
retaining both A/B swaps. LEACE-OAS results are:

| Task / model | Mean test AUROC | Fold SD | Fold range | Hierarchical 95% interval |
|---|---:|---:|---:|---:|
| 100DOH V-JEPA2 | .70962 | .03195 | .6633--.7676 | [.67387,.74716] |
| 100DOH DINOv2 | .70683 | .03889 | .6314--.7411 | [.66401,.74918] |
| TouchMoment V-JEPA2 | .58130 | .02102 | .5495--.6187 | [.57433,.58793] |
| TouchMoment DINOv2 | .55228 | .01813 | .5190--.5844 | [.54780,.55704] |

The supported statement is: a rank-one intervention estimated on sample A does
not provide independently generalizing guardedness for an attacker trained on
sample B under this protocol. These residuals do not identify population guarding
rank.

## 20. Validation-Only Main-Text Replacements

Sources: `outputs/revision_v4/covariance_scaling/`,
`outputs/revision_v4/full_100doh/covariance_scaling/`,
`outputs/revision_v4/regularization/`,
`outputs/revision_v4/predicate_breadth/`, and
`outputs/revision_v5/metric_matched_controls_val/`.

- Maximal-balanced 100DOH rank-one validation AUROC changes from `.841` to `.681`
  for empirical covariance and `.837` to `.639` for OAS as covariance samples grow
  from 200 to 17,206.
- TouchMoment changes from `.856` to `.892` for empirical covariance and `.848`
  to `.708` for OAS as covariance samples grow from 500 to 11,564.
- Unregularized rank-two validation AUROC is `.814/.468` for Euclidean/OAS on
  100DOH and `.932/.543` on TouchMoment.
- Across 15 predicates, V-JEPA2 validation means at rank 0/1/5 are
  `.863/.810/.593` for Euclidean and `.863/.619/.589` for OAS. DINOv2 values are
  `.871/.788/.596` and `.871/.619/.577`. OAS rank-one remains above `.55` for
  12/15 V-JEPA2 and 9/15 DINOv2 predicates.
- At OAS rank 20, 100DOH validation AUROC is `.469` learned, `.876` Gaussian,
  `.879` variance-matched, `.865` shuffled-label, and `.776` top-PCA. TouchMoment
  values are `.508/.948/.948/.948/.943`.
- The temporal full-clip result `.847` uses a matched 2,000-example training subset;
  the intact TouchMoment value `.867` uses all 11,564 training examples.

## 21. Exact Population Count Separation

Source: `outputs/revision_v6/population_count_example/`.

- Population: `S,N` independent standard normal, `X=(S+aN,N)`, and
  `L=sign(S)`.
- Probe: minimum-norm population least squares; stopping is the first zero
  population coefficient.
- The coefficient before intervention is proportional to `(1,-a)`.
- At `a=0`, one Euclidean edit leaves only independent `N`, so the count is 1.
- For every tested nonzero `a` (`.25,1,3`), the residual scalar
  `aS+(1+a^2)N` has nonzero label covariance, so a second edit is required.
- The sufficient linear dimension and minimum affine guarding rank are one for
  every `a`.

## 22. Real-Feature Exact-Covariance Affine Control

Source: `outputs/revision_v6/exact_covariance_affine_invariance/100doh_vjepa2/`.

- Frozen 100DOH V-JEPA2 features; official validation only; zero test queries.
- Twenty Euclidean maps per condition and five exact-covariance maps per
  condition at condition numbers `1,10,100,1000`.
- Euclidean rank-ten validation AUROC: `.59870/.80879/.84841/.845865`.
- Euclidean rank-ten map-level standard deviation at condition 1,000: `.016411`
  over 20 diagonal maps.
- Exact empirical-covariance rank-ten validation AUROC: `.5175` for every map
  and condition; rank one is `.5866` throughout.
- Maximum exact-covariance prediction discrepancy across maps and conditions:
  `2.1060162795905057e-06`.
- Exact covariance uses no shrinkage and no eigenvalue floor.

## 23. Per-Rank Attacker Selection

Source: `outputs/revision_v6/per_rank_attacker/`.

At every rank, `C` is selected on one group-disjoint validation half and audited
on the other; halves are swapped over five split seeds. Official test queries: 0.

- 100DOH Euclidean/OAS mean audit AUROC at ranks 1/10/20:
  `.82676/.58639`, `.59769/.49436`, `.50908/.48251`.
- TouchMoment Euclidean/OAS at ranks 1/10/20:
  `.92411/.81078`, `.77815/.44716`, `.64633/.50829`.
- The trajectories remain metric-dependent and nonmonotone under a fresh
  attacker search at every rank.

## 24. Repeated Covariance Subsampling

Source: `outputs/revision_v6/repeated_covariance_subsampling/`.

- Five independent subsamples at each non-full covariance sample size; official
  validation audit and zero test queries.
- 100DOH-max OAS rank-one AUROC mean (SD): `.83794 (.00547)` at `n=200`,
  `.75297 (.01250)` at `n=1000`, `.66772 (.00933)` at `n=4000`, and `.63922`
  using all 17,206 training examples.
- TouchMoment OAS: `.84669 (.01411)` at `n=500`, `.75355 (.01511)` at
  `n=2000`, `.71742 (.02025)` at `n=8000`, and `.72242` using all 11,564.
- Metadata now distinguishes the positive-spectrum condition number before
  flooring from the post-floor condition number. The latter is at most `1e4`.

## 25. Synthetic Cross-Fit Sample Calibration

Source: `outputs/revision_v6/synthetic_crossfit_calibration/`.

- 1,024-dimensional standard normal features with `Y=1[X_1>=0]`; the population
  guard zeros `X_1` and has rank one.
- Ten seeds with independent eraser, attacker, and evaluation samples.
- Population-oracle evaluation AUROC: `.49899` at every sample size.
- Sample-estimated MP/SAL AUROC at eraser sizes `100/200/500/1000/2000/4000/8000`:
  `.88053/.85703/.80717/.75408/.68296/.62245/.57159`.
- Cross-fitted residual access therefore does not identify multiple population
  routes or a population guarding rank above one.

## 26. Training-Only Cross-Fit Sample Scaling

Source: `outputs/revision_v6/crossfit_sample_scaling/`.

Five source-video-disjoint A/B/C partitions are drawn only from official training.
Official validation and test queries: 0.

- 100DOH-max LEACE-OAS AUROC at eraser sizes `100/200/500/1000/2000/4000/6000`:
  `.87598/.86918/.83366/.79583/.73768/.67898/.64676`.
- TouchMoment at `100/200/500/1000/2000/4000`:
  `.92710/.90769/.86769/.80926/.73283/.62618`.
- The small 100DOH audit falls from `.7940` at `n=50` to `.6955` at `n=600`.
- These are finite-sample generalization curves, not estimates of a population
  contact rank.

## 27. Population Ridge Count Separation

Source: `outputs/revision_v7/population_count_example/`.

- The exact scalar construction is re-run with population ridge penalties
  `lambda=0,0.1,1,10`.
- For every penalty, identity mixing (`a=0`) stops after one Euclidean edit.
- Every tested nonzero shear (`a=.25,1,3`) stops after two edits.
- Analytically, the first ridge coefficient is proportional to
  `(1+lambda,-a)`. For nonzero `a`, it is not parallel to the feature-label
  cross-covariance, so the first edit leaves a nonzero residual.
- At `lambda=0`, every post-projection singular fit uses the Moore-Penrose
  minimum-norm coefficient.
- If the original ridge penalty is transported under the shear, the first
  coefficient is proportional to `(1,-a)` and the same count `1/2` separation
  holds. Thus the count change is not created only by re-isotropizing ridge.

## 28. Continuous Two-Output Population Control

Source: `outputs/revision_v7/vector_target_erasure/`.

- Population: `H~N(0,I_8)`, `X=HA`, and continuous target
  `Y=(H_1,0.7 H_2)`.
- Sufficient linear dimension and minimum guarding rank are both 2.
- Sequential multivariate least squares removes the leading left singular vector
  of the coefficient matrix and stops at zero feature-target cross-covariance.
- Fifty predeclared Gaussian-QR orientations are evaluated per condition.
- Euclidean count is 2 for all 50 orthogonal (`kappa=1`) maps and 8 for all 200
  anisotropic maps at `kappa=3,10,100,1000`.
- Exact-covariance count is 2 in every one of the 250 trials.
- Singular values are geometrically spaced from `kappa^-1/2` to
  `kappa^1/2`; full singular spectra and per-trial counts are retained.

## 29. Real-Feature Orthogonal Sanity Check

Source: `outputs/revision_v7/orthogonal_affine_sanity/100doh_vjepa2/`.

- Twenty Haar orthogonal maps are generated by Gaussian QR with sign
  normalization using fixed seeds `20260710` through `20260729`.
- Frozen 100DOH V-JEPA2 features; official validation only; zero test queries.
- Every rank-zero through rank-ten AUROC is identical across the identity and all
  orthogonal maps.
- Maximum prediction discrepancy over every map and rank:
  `4.262107871744192e-06`.
- Maximum map orthogonality error: `3.6637359812630166e-15`.

## 30. Prospective Untouched Replication

Source: `PREREGISTERED_REPLICATION_PROTOCOL.md`.

No current local dataset is genuinely untouched: 100DOH, TouchMoment, HOA,
EPIC-KITCHENS, and Ego4D all have prior analysis artifacts. A future replication
protocol is frozen instead. It fixes the encoder, layer, probe regularization,
group-hash split, anisotropic maps, orthogonal maps, endpoints, and one-time test
access rule before selecting a new dataset.

## 31. Full-QR Multivariate Population Separation

Source: analytic derivation summarized below and formalized in the manuscript's
full-QR population theorem.

- Let `S,N~N(0,I_r)`, `Y=S`, and `X_a=(S+aN,N)`.
- Population multivariate least squares has first coefficient column space
  spanned by `[I_r;-a I_r]`. The procedure removes the full column space using
  QR, matching the algebra of the motivating two-output MSE probe.
- At `a=0`, one iteration removes `r` directions and leaves nuisance `N`.
- At every nonzero `a`, the retained orthogonal coordinates are proportional to
  `aS+(1+a^2)N`, retain rank-`r` target cross-covariance, and require a second
  full-QR removal. Cumulative removed rank is therefore `2r`, the ambient
  dimension.
- For the motivating output width `r=2`, the removed-direction count is `2` in
  identity coordinates and `4` after a nonzero shear.
- The sufficient linear dimension and minimum independence-guarding rank are
  exactly `r` in both parameterizations.

## 32. Conventional Layer and Channel Localization Context

### Validation-selected audit layers

Sources:
`outputs/revision_v2/runs/100doh_revision_full/summary.json`,
`outputs/revision_v2/runs/touchmoment_revision_full/summary.json`,
`outputs/revision_v2/runs/100doh_dinov2_local/summary.json`, and
`outputs/revision_v2/runs/touchmoment_dinov2_local/summary.json`.

The original layer sweeps select the highest mean validation AUROC over seeds
17/23/42. These sweeps are used only to choose a fixed representation for the
later audit.

| Dataset | Encoder | Selected layer | Mean validation AUROC |
|---|---|---:|---:|
| 100DOH | V-JEPA2 | 21 | .88497 |
| TouchMoment | V-JEPA2 | 18 | .94369 |
| 100DOH | DINOv2 | 12 | .85833 |
| TouchMoment | DINOv2 | 11 | .80694 |

These values support localization of linearly accessible contact information at
the selected audit depths. They do not show that any selected layer is unique or
that the layer index is a model-independent semantic property.

### Historical channel-407 audit

Sources: `JEPA_contact_results_for_paper.md`,
`outputs/ego4d/fho_contact_200clips/runs/channel407_validation_20260708/`,
and the legacy negative-audit rows in Section 13 above.

- EPIC-KITCHENS/HOA repeatedly ranks channel 407 highly in late-layer attribution.
  At layer 20, deleting only channel 407 from the saved probe input changes fixed-
  threshold test F1 from `.900` to `.799`. Hard-zeroing channel 407 at layer 19
  and scoring the layer-22 saved probe changes F1 from `.872` to `.000`.
- A separate Ego4D FHO audit again ranks channel 407 highly. The corresponding
  layer-19 to layer-22 hard-zero intervention changes mean fixed-threshold F1
  from `.671` to `.020`, a change of `.651`.
- The apparent effect is intervention- and attacker-dependent. In the legacy
  audit, validation-threshold recalibration changes the F1 effect to `.004`, the
  AUROC change is `.046`, and train-mean replacement changes AUROC by `-.001`.
  In the Ego4D validation suite, retraining without channel 407 leaves a largest
  mean test degradation of `.040`; grouped activation-patching and soft-
  replacement effects are much smaller than hard zeroing.
- 100DOH does not rank channel 407 among its leading late-layer channels.

The supported interpretation is that channel 407 can be an important route for
particular saved probes on EPIC-KITCHENS/HOA and Ego4D. The evidence does not
support a universal contact channel, exclusive storage in channel 407, or a
population-level causal mechanism.

## 33. Corrected Cross-Fitted Channel-Route Audit

Source: `explore_outputs/channel_routes_v1/`.

- All channel-selection results use official training data only. Source-video-
  disjoint role A ranks channels, role B fits the intact or fresh attacker, and
  role C evaluates it. The campaign records zero official-validation and zero
  official-test queries.
- Channels are ranked by orientation-free univariate AUROC. Selected coordinates
  are replaced by the role-A training mean and compared with uniformly random
  coordinate sets of the same size.
- Across full TouchMoment V-JEPA2 layers 21--24, univariate-AUROC-ranked top-50
  sets produce `.0438`--`.0684` more fixed-attacker AUROC loss than matched
  random sets. After retraining the attacker on the edited representation, the
  excess loss ranges from `-.0000` to `.0014`.
- On all 21,290 balanced 100DOH images at V-JEPA2 layer 21, the top-50 excess
  fixed-attacker drop is `.0317`, the fresh-attacker excess is `.0004`, and mean
  pairwise top-50 Jaccard rises to `.713`.
- TouchMoment DINOv2 layer 11 shows the same fixed-versus-fresh separation:
  `.0737` versus `.0068` excess AUROC loss.
- Channel 407 is top-50 in `20/20` TouchMoment layer-22 splits and `10/10`
  layer-23 splits, but not at layers 18--21 or 24. Masking channel 407 alone at
  layer 22 drops fixed AUROC by `.00059`, compared with `.00061` for a matched
  random channel. At layer 23, its excess fixed drop is `.00049` and its
  fresh-attacker excess is `.00011`.
- The largest targeted excess fixed drop among the leading late-layer channels
  is `.00119` for layer-23 channel 353; fresh-attacker excess is effectively
  zero. Thus no tested individual channel is necessary for linear access.

The supported positive claim is conditional: in the native V-JEPA2 basis,
contact-related linear access concentrates in stable but redundant late-layer
channel ensembles. Stable attribution identifies preferred readout routes, not
intrinsic storage locations or coordinate-free concept dimensions.

## 34. Cumulative Versus Raw Transported-Ridge Removal

Source: `outputs/revision_v7/population_count_example/`.

- The population shear construction is rerun with an explicitly cumulative
  Euclidean Gram--Schmidt basis. At each iteration the ambient ridge coefficient
  is residualized into the currently retained support before being appended.
- For every `a in {0,.25,1,3}`, `lambda in {0,.1,1,10}`, and both isotropic and
  transported positive-definite ridge penalties, the cumulative procedure gives
  count one at `a=0` and count two at every nonzero `a`.
- The artifact also retains the distinct raw sequential-projector algorithm. At
  `a=1, lambda=1` with transported ridge, its coefficient alternates between an
  `e_2`-aligned direction and a direction proportional to `(1,-1)`. The feature
  map remains rank one and the coefficient remains nonzero through all eight
  audited updates.

Thus the transported-ridge count theorem applies to cumulative QR/Gram--Schmidt
removal, not literal right-multiplication by each raw ambient null projector.

## 35. Dense Affine Stress Test After Mapped-Coordinate Standardization

Source: `outputs/revision_v8/dense_affine_preprocessing/100doh_vjepa2/`.

- Frozen 100DOH V-JEPA2 layer-21 features; official validation is used
  exploratorily and the official test is never queried.
- Five predeclared dense signed-Hadamard SPD maps are used at condition numbers
  `1,2,3,5,10,100,1000`. Coordinatewise mean and standard deviation are recomputed
  from official training after every map. Erasure occurs in the restandardized
  mapped representation; edited features are unstandardized and inverse-mapped
  before the common `C=.01` attacker.
- Mean rank-ten AUROC is `.5987` at identity and
  `.6661/.6735/.7453/.7906/.8531/.8396` at requested condition numbers
  `2/3/5/10/100/1000`.
- Mean realized condition numbers after standardization are
  `2.09/3.19/5.41/10.89/110.64/1070.68`, so ordinary coordinate scaling does not
  remove the dense mixing.
- Two thousand paired bootstrap replicates resample the 193 validation source
  videos. Mean mapped-minus-identity rank-ten AUROC is `.0674 [.0085,.1343]` at
  condition 2, `.1466 [.0709,.2257]` at condition 5, and
  `.1919 [.1100,.2747]` at condition 10. The interval remains positive at
  conditions 100 and 1000.
- All 385 fitted ranks have cumulative edit rank equal to iteration count, and
  the campaign records zero official-test evaluations.

The dense real-feature effect therefore survives the preprocessing that
algebraically cancels diagonal rescaling. It remains an exploratory validation
stress test, not a confirmatory claim about naturally occurring representation
changes.

## 36. Finite Circular Adam/MSE/QR Reproduction

Source: `outputs/revision_v13/motivating_finite_qr/`, with batch-size
sensitivities in `outputs/revision_v13/motivating_finite_qr_batch64/` and
`outputs/revision_v13/motivating_finite_qr_batch256/`.

- The controlled target is
  `S=(sin(theta),cos(theta))`, with `theta` uniform on `[-pi,pi]`, independent
  nuisance `N~N(0,.5 I)`, and invertible shear `X_a=(S+aN,N)` in four observed
  dimensions. The same latent samples and probe initialization are paired across
  shear values.
- The implementation follows the motivating finite procedure: two-output MSE,
  Adam with learning rate `1e-3`, weight decay `1e-4`, 100 epochs, a fixed 80/20
  held-out split, full coefficient-column QR, and stopping when held-out
  `R2<.1` or circular MAE exceeds 80 degrees. The source does not report its
  mini-batch size, so the declared primary choice is 128 and batches 64 and 256
  are audited separately.
- At `n=4000`, identity mixing stops after one accepted update in all `20/20`
  seeds. Every shear `a>=.5` accepts at least two updates in all `20/20` seeds;
  capped mean accepted counts are `4.35/5.25/5.75/5.85/5.90` for
  `a=.5/.75/1/1.25/2`.
- The corresponding right-censored run counts at the eight-update cap are
  `0/1/2/3/1` out of 20. At `a=1`, the empirical survival probabilities
  `P(K>=k)` for `k=1,...,8` are `1/1/1/.90/.85/.50/.30/.20`.
- For `a=1`, the mean post-first-edit held-out values are `R2=.195` and circular
  MAE `59.54` degrees, versus `R2=-.002` and `88.86` degrees at identity.
- The literal sequential recurrence can continue after cumulative edit rank
  reaches the ambient dimension four: at `n=4000`, `a=1`, accepted count averages
  `5.75` while the cumulative edit rank is four. Count and edit rank must
  therefore be reported separately.
- The literal recurrence is nonprojective. Coefficient QR uses absolute tolerance
  `1e-8`; `rank(I-T)` and `rank(T)` use absolute singular-value tolerance `1e-6`.
- The qualitative `n=4000` separation survives the unreported batch-size choice:
  with batches 64 and 256, identity is always count one and `a=1` has mean counts
  `5.4` and `4.9` over ten seeds.
- At smaller `n`, finite optimization and sampling noise can also inflate the
  identity count: for `n=500`, identity has mean count `1.8` and
  `P(count>=2)=.45`. This is retained as a limitation rather than hidden.
- The experiment uses no benchmark validation or test examples.

This result connects the population count counterexample to the exact target,
optimizer, QR update, and held-out stopping variables used by the motivating
procedure. It does not claim to replicate the motivating model or video task.

## 37. Map-Specific Fresh-Attacker Dense Affine Stress Test

Source: `outputs/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/`.

- Frozen 100DOH V-JEPA2 layer-21 features are restricted to the 1,600 official
  training examples. Five source-video-disjoint splits assign approximately 800
  examples to eraser role A, 484--490 to attacker role B, and 310--318 to audit
  role C, with zero pairwise source-group overlap.
- Role B is internally divided into attacker-fit and attacker-tune groups. For
  every map and rank, `C` is selected from `{.001,.01,.1,1}`, the attacker is
  refit on all of B, and AUROC is measured once on C.
- Identity and five predeclared dense condition-ten maps share exactly the same
  rank-zero predictions: mean audit AUROC is `.82223` in both cases.
- At rank ten, the identity trajectory retains mean AUROC `.66499` across five
  data splits; condition-ten maps retain `.77566` across 25 map/split pairs.
- The paired mapped-minus-identity difference is `.11067`, with empirical range
  `[.07468,.15468]`, and is positive for `25/25` map/split pairs. These endpoints
  are descriptive across the fixed map and split collection, not confidence
  intervals over a population of maps.
- Paired differences are already positive at ranks one, two, and five:
  `.03294`, `.05956`, and `.09342`, respectively, each positive in `25/25`
  comparisons.
- The experiment makes zero official-validation and zero official-test queries.

The real-feature affine effect therefore persists after map-specific, per-rank
attacker tuning and fully source-disjoint eraser, attacker, and audit roles. It is
an exploratory case study on a fixed representation and label construction, not
an estimate of an intrinsic contact dimension.

## 38. Closed-Form Shear Residual Robustness

Source: `outputs/revision_v9/population_count_example/shear_residual_robustness.csv`.

- After the first Euclidean edit in the scalar shear construction, the retained
  feature--label cross-covariance is nonzero for every `a!=0` and every finite
  ridge penalty.
- For isotropic ridge `lambda`, the best residual linear coefficient of
  determination is
  `(2/pi) a^2 / (a^2 + (a^2+1+lambda)^2)`.
- Under the transported ridge penalty, the best residual linear `R2` is
  `(2/pi) a^2 / (a^2 + (1+a^2)^2)`; it is independent of `lambda`, while the
  second cumulative residual coefficient norm still decays with `lambda`.
- At `a=1, lambda=0`, both penalty choices yield residual linear
  `R2=.12732`; at transported `lambda=10`, the residual `R2` remains `.12732`
  although the second coefficient norm is `.02508`.
- The formulas are verified numerically against the population trajectory over
  `a in {.01,.05,.1,.25,.5,1,2,3}` and
  `lambda in {0,.1,1,10}` for isotropic and transported penalties.

This control makes the practical boundary explicit: exact count non-identification
holds for every nonzero shear, but a finite performance or coefficient threshold
can return one when the continuous residual is too small to detect.


==> anc/artifact_v14_arxiv/manifests/100doh_balanced_2000.csv <==
sample_id,label,split,video,image_name,frame_index
PG3pNLApteY_0000000297_0_furniture_v_PG3pNLApteY_frame000297.jpg,0,train,PG3pNLApteY,furniture_v_PG3pNLApteY_frame000297.jpg,297
RxdFc4aE6iw_0000000019_0_food_v_RxdFc4aE6iw_frame000019.jpg,0,train,RxdFc4aE6iw,food_v_RxdFc4aE6iw_frame000019.jpg,19
pC7lWcjX_pk_0000000104_0_gardening_v_pC7lWcjX_pk_frame000104.jpg,0,train,pC7lWcjX_pk,gardening_v_pC7lWcjX_pk_frame000104.jpg,104
6Ytfz6jrdFY_0000000045_1_study_v_6Ytfz6jrdFY_frame000045.jpg,1,train,6Ytfz6jrdFY,study_v_6Ytfz6jrdFY_frame000045.jpg,45
BqdyWc_DdPw_0000000101_1_housework_v_BqdyWc_DdPw_frame000101.jpg,1,train,BqdyWc_DdPw,housework_v_BqdyWc_DdPw_frame000101.jpg,101
DcIuikuFblQ_0000000534_1_puzzle_v_DcIuikuFblQ_frame000534.jpg,1,train,DcIuikuFblQ,puzzle_v_DcIuikuFblQ_frame000534.jpg,534
aEejexcrqa4_0000000043_0_housework_v_aEejexcrqa4_frame000043.jpg,0,train,aEejexcrqa4,housework_v_aEejexcrqa4_frame000043.jpg,43
AeoEkJfXNfo_0000000092_0_furniture_v_AeoEkJfXNfo_frame000092.jpg,0,train,AeoEkJfXNfo,furniture_v_AeoEkJfXNfo_frame000092.jpg,92
8rwoE7JmZTI_0000000003_1_drink_v_8rwoE7JmZTI_frame000003.jpg,1,val,8rwoE7JmZTI,drink_v_8rwoE7JmZTI_frame000003.jpg,3
0wHUlYrkG3Y_0000000209_1_gardening_v_0wHUlYrkG3Y_frame000209.jpg,1,train,0wHUlYrkG3Y,gardening_v_0wHUlYrkG3Y_frame000209.jpg,209
AbTdV3vNKf0_0000000100_1_puzzle_v_AbTdV3vNKf0_frame000100.jpg,1,train,AbTdV3vNKf0,puzzle_v_AbTdV3vNKf0_frame000100.jpg,100
8u0ycLRMzTA_0000000402_0_food_v_8u0ycLRMzTA_frame000402.jpg,0,val,8u0ycLRMzTA,food_v_8u0ycLRMzTA_frame000402.jpg,402
UadW_enpa4o_0000000003_1_drink_v_UadW_enpa4o_frame000003.jpg,1,train,UadW_enpa4o,drink_v_UadW_enpa4o_frame000003.jpg,3
lyqLsh9DaJo_003_0000000031_0_vlog_v_lyqLsh9DaJo_003_frame000031.jpg,0,test,lyqLsh9DaJo_003,vlog_v_lyqLsh9DaJo_003_frame000031.jpg,31
Fbm3fAxvLfI_0000000074_0_drink_v_Fbm3fAxvLfI_frame000074.jpg,0,train,Fbm3fAxvLfI,drink_v_Fbm3fAxvLfI_frame000074.jpg,74
1I6wZYYZaVo_0000000058_0_boardgame_v_1I6wZYYZaVo_frame000058.jpg,0,train,1I6wZYYZaVo,boardgame_v_1I6wZYYZaVo_frame000058.jpg,58
w1doug3SZ2o_0000000372_0_food_v_w1doug3SZ2o_frame000372.jpg,0,train,w1doug3SZ2o,food_v_w1doug3SZ2o_frame000372.jpg,372
D0XjAOH7t6w_0000000345_0_repair_v_D0XjAOH7t6w_frame000345.jpg,0,train,D0XjAOH7t6w,repair_v_D0XjAOH7t6w_frame000345.jpg,345
cswYSe8e3rc_0000000022_0_drink_v_cswYSe8e3rc_frame000022.jpg,0,test,cswYSe8e3rc,drink_v_cswYSe8e3rc_frame000022.jpg,22
Apko3dM_q_g_0000000014_1_diy_v_Apko3dM_q_g_frame000014.jpg,1,train,Apko3dM_q_g,diy_v_Apko3dM_q_g_frame000014.jpg,14
BxnGR3FwQMs_0000000538_0_boardgame_v_BxnGR3FwQMs_frame000538.jpg,0,train,BxnGR3FwQMs,boardgame_v_BxnGR3FwQMs_frame000538.jpg,538
1fH_ThGETXU_0000000280_1_boardgame_v_1fH_ThGETXU_frame000280.jpg,1,train,1fH_ThGETXU,boardgame_v_1fH_ThGETXU_frame000280.jpg,280
pAKz1gMUWDA_0000000078_0_repair_v_pAKz1gMUWDA_frame000078.jpg,0,train,pAKz1gMUWDA,repair_v_pAKz1gMUWDA_frame000078.jpg,78
jdRfP_dCxrs_0000000005_1_boardgame_v_jdRfP_dCxrs_frame000005.jpg,1,test,jdRfP_dCxrs,boardgame_v_jdRfP_dCxrs_frame000005.jpg,5
72-w8rT0FNk_0000000125_1_boardgame_v_72-w8rT0FNk_frame000125.jpg,1,train,72-w8rT0FNk,boardgame_v_72-w8rT0FNk_frame000125.jpg,125
CInoT8wexek_0000000145_0_study_v_CInoT8wexek_frame000145.jpg,0,test,CInoT8wexek,study_v_CInoT8wexek_frame000145.jpg,145
I82DiW0gHuE_0000000025_0_study_v_I82DiW0gHuE_frame000025.jpg,0,train,I82DiW0gHuE,study_v_I82DiW0gHuE_frame000025.jpg,25
Py9ZYp2yQLI_0000000487_0_furniture_v_Py9ZYp2yQLI_frame000487.jpg,0,train,Py9ZYp2yQLI,furniture_v_Py9ZYp2yQLI_frame000487.jpg,487
tJIYqkcxJJs_0000000008_1_puzzle_v_tJIYqkcxJJs_frame000008.jpg,1,train,tJIYqkcxJJs,puzzle_v_tJIYqkcxJJs_frame000008.jpg,8
gnJXeiTXzEQ_0000000116_0_packing_v_gnJXeiTXzEQ_frame000116.jpg,0,test,gnJXeiTXzEQ,packing_v_gnJXeiTXzEQ_frame000116.jpg,116
fOq69Wahjjo_006_0000009931_1_vlog_v_fOq69Wahjjo_006_frame009931.jpg,1,train,fOq69Wahjjo_006,vlog_v_fOq69Wahjjo_006_frame009931.jpg,9931
e8w9I89gxb8_0000000255_1_study_v_e8w9I89gxb8_frame000255.jpg,1,train,e8w9I89gxb8,study_v_e8w9I89gxb8_frame000255.jpg,255
-n7_yqcStSI_0000000351_0_drink_v_-n7_yqcStSI_frame000351.jpg,0,train,-n7_yqcStSI,drink_v_-n7_yqcStSI_frame000351.jpg,351
F94wW4eFeE4_0000000013_0_gardening_v_F94wW4eFeE4_frame000013.jpg,0,train,F94wW4eFeE4,gardening_v_F94wW4eFeE4_frame000013.jpg,13
g.j2.9Y3JXo_008_0000000031_1_vlog_v_g.j2.9Y3JXo_008_frame000031.jpg,1,train,g.j2.9Y3JXo_008,vlog_v_g.j2.9Y3JXo_008_frame000031.jpg,31
zHGR8fUkFxE_0000000192_0_housework_v_zHGR8fUkFxE_frame000192.jpg,0,train,zHGR8fUkFxE,housework_v_zHGR8fUkFxE_frame000192.jpg,192
cDVy0RQau24_0000000357_1_food_v_cDVy0RQau24_frame000357.jpg,1,train,cDVy0RQau24,food_v_cDVy0RQau24_frame000357.jpg,357
7Ir55qIwD8Y_016_0000000781_1_vlog_v_7Ir55qIwD8Y_016_frame000781.jpg,1,train,7Ir55qIwD8Y_016,vlog_v_7Ir55qIwD8Y_016_frame000781.jpg,781
u4g9eHFDEYM_010_0000000361_0_vlog_v_u4g9eHFDEYM_010_frame000361.jpg,0,test,u4g9eHFDEYM_010,vlog_v_u4g9eHFDEYM_010_frame000361.jpg,361
-e7rlo9zGOY_0000000264_0_gardening_v_-e7rlo9zGOY_frame000264.jpg,0,train,-e7rlo9zGOY,gardening_v_-e7rlo9zGOY_frame000264.jpg,264
oQH1cor8Qjo_0000000089_1_diy_v_oQH1cor8Qjo_frame000089.jpg,1,train,oQH1cor8Qjo,diy_v_oQH1cor8Qjo_frame000089.jpg,89
wUi5iY.a0HA_001_0000000901_0_vlog_v_wUi5iY.a0HA_001_frame000901.jpg,0,train,wUi5iY.a0HA_001,vlog_v_wUi5iY.a0HA_001_frame000901.jpg,901
AFxCO_DyzYM_0000000106_0_housework_v_AFxCO_DyzYM_frame000106.jpg,0,train,AFxCO_DyzYM,housework_v_AFxCO_DyzYM_frame000106.jpg,106
uuuWM8Z5M08_0000000169_1_boardgame_v_uuuWM8Z5M08_frame000169.jpg,1,val,uuuWM8Z5M08,boardgame_v_uuuWM8Z5M08_frame000169.jpg,169
LgrOT90QmOQ_0000000119_0_boardgame_v_LgrOT90QmOQ_frame000119.jpg,0,train,LgrOT90QmOQ,boardgame_v_LgrOT90QmOQ_frame000119.jpg,119
cukFDwAbTjM_042_0000000631_1_vlog_v_cukFDwAbTjM_042_frame000631.jpg,1,train,cukFDwAbTjM_042,vlog_v_cukFDwAbTjM_042_frame000631.jpg,631
sLdrogm87wM_005_0000000151_0_vlog_v_sLdrogm87wM_005_frame000151.jpg,0,val,sLdrogm87wM_005,vlog_v_sLdrogm87wM_005_frame000151.jpg,151
JVfJ7yx7zI0_0000000048_1_repair_v_JVfJ7yx7zI0_frame000048.jpg,1,train,JVfJ7yx7zI0,repair_v_JVfJ7yx7zI0_frame000048.jpg,48
2TbPSlsDm3M_0000000210_1_gardening_v_2TbPSlsDm3M_frame000210.jpg,1,train,2TbPSlsDm3M,gardening_v_2TbPSlsDm3M_frame000210.jpg,210
h54q7to-H0I_0000000228_1_puzzle_v_h54q7to-H0I_frame000228.jpg,1,train,h54q7to-H0I,puzzle_v_h54q7to-H0I_frame000228.jpg,228
P8nTxer2EvQ_0000000246_0_gardening_v_P8nTxer2EvQ_frame000246.jpg,0,train,P8nTxer2EvQ,gardening_v_P8nTxer2EvQ_frame000246.jpg,246
mV8RASJus-o_0000000385_1_repair_v_mV8RASJus-o_frame000385.jpg,1,train,mV8RASJus-o,repair_v_mV8RASJus-o_frame000385.jpg,385
n6tjC0REiJ0_0000000460_1_puzzle_v_n6tjC0REiJ0_frame000460.jpg,1,train,n6tjC0REiJ0,puzzle_v_n6tjC0REiJ0_frame000460.jpg,460
CVRuWKr5Y9Y_0000000386_0_study_v_CVRuWKr5Y9Y_frame000386.jpg,0,train,CVRuWKr5Y9Y,study_v_CVRuWKr5Y9Y_frame000386.jpg,386
6zaMOdeAYws_0000000333_1_drink_v_6zaMOdeAYws_frame000333.jpg,1,train,6zaMOdeAYws,drink_v_6zaMOdeAYws_frame000333.jpg,333
Yy4MWKlF_1s_0000000041_0_repair_v_Yy4MWKlF_1s_frame000041.jpg,0,train,Yy4MWKlF_1s,repair_v_Yy4MWKlF_1s_frame000041.jpg,41
wzo3THDi2-g_0000000046_0_boardgame_v_wzo3THDi2-g_frame000046.jpg,0,train,wzo3THDi2-g,boardgame_v_wzo3THDi2-g_frame000046.jpg,46
sHjl37axBMc_0000000260_1_packing_v_sHjl37axBMc_frame000260.jpg,1,train,sHjl37axBMc,packing_v_sHjl37axBMc_frame000260.jpg,260
Y_Qdonxw-7o_0000000019_0_drink_v_Y_Qdonxw-7o_frame000019.jpg,0,train,Y_Qdonxw-7o,drink_v_Y_Qdonxw-7o_frame000019.jpg,19
ZBLWKmMsK88_0000000534_1_packing_v_ZBLWKmMsK88_frame000534.jpg,1,train,ZBLWKmMsK88,packing_v_ZBLWKmMsK88_frame000534.jpg,534
q2tu9Q3hIYg_0000000093_1_gardening_v_q2tu9Q3hIYg_frame000093.jpg,1,train,q2tu9Q3hIYg,gardening_v_q2tu9Q3hIYg_frame000093.jpg,93
dsI0Tq5ZRmE_0000000179_1_food_v_dsI0Tq5ZRmE_frame000179.jpg,1,train,dsI0Tq5ZRmE,food_v_dsI0Tq5ZRmE_frame000179.jpg,179
nLdDvNJswgc_0000000042_1_food_v_nLdDvNJswgc_frame000042.jpg,1,test,nLdDvNJswgc,food_v_nLdDvNJswgc_frame000042.jpg,42
vDR0oJTDMgo_0000000484_0_study_v_vDR0oJTDMgo_frame000484.jpg,0,train,vDR0oJTDMgo,study_v_vDR0oJTDMgo_frame000484.jpg,484
iXs40KUZweM_0000000056_0_furniture_v_iXs40KUZweM_frame000056.jpg,0,train,iXs40KUZweM,furniture_v_iXs40KUZweM_frame000056.jpg,56
aGtfZgNNSOI_0000000027_1_furniture_v_aGtfZgNNSOI_frame000027.jpg,1,test,aGtfZgNNSOI,furniture_v_aGtfZgNNSOI_frame000027.jpg,27
tMikH7qoR70_0000000266_0_gardening_v_tMikH7qoR70_frame000266.jpg,0,train,tMikH7qoR70,gardening_v_tMikH7qoR70_frame000266.jpg,266
v3AVezqMSgs_020_0000000031_1_vlog_v_v3AVezqMSgs_020_frame000031.jpg,1,train,v3AVezqMSgs_020,vlog_v_v3AVezqMSgs_020_frame000031.jpg,31
P8bGokQJMBA_0000000142_0_drink_v_P8bGokQJMBA_frame000142.jpg,0,train,P8bGokQJMBA,drink_v_P8bGokQJMBA_frame000142.jpg,142
IVaYFIQnq_c_0000000634_1_housework_v_IVaYFIQnq_c_frame000634.jpg,1,train,IVaYFIQnq_c,housework_v_IVaYFIQnq_c_frame000634.jpg,634
vlyGz64jhZs_0000000157_0_gardening_v_vlyGz64jhZs_frame000157.jpg,0,train,vlyGz64jhZs,gardening_v_vlyGz64jhZs_frame000157.jpg,157
zCFl1q_4cnc_0000000186_1_gardening_v_zCFl1q_4cnc_frame000186.jpg,1,train,zCFl1q_4cnc,gardening_v_zCFl1q_4cnc_frame000186.jpg,186
uP8zIkc6lXg_004_0000001261_0_vlog_v_uP8zIkc6lXg_004_frame001261.jpg,0,train,uP8zIkc6lXg_004,vlog_v_uP8zIkc6lXg_004_frame001261.jpg,1261
5REZ17vVUqo_0000000013_1_boardgame_v_5REZ17vVUqo_frame000013.jpg,1,test,5REZ17vVUqo,boardgame_v_5REZ17vVUqo_frame000013.jpg,13
r6-PZONMaKg_0000000304_0_boardgame_v_r6-PZONMaKg_frame000304.jpg,0,train,r6-PZONMaKg,boardgame_v_r6-PZONMaKg_frame000304.jpg,304
dumX6KJi_qI_0000000077_1_repair_v_dumX6KJi_qI_frame000077.jpg,1,train,dumX6KJi_qI,repair_v_dumX6KJi_qI_frame000077.jpg,77
T52cEofR8WI_0000000011_1_diy_v_T52cEofR8WI_frame000011.jpg,1,train,T52cEofR8WI,diy_v_T52cEofR8WI_frame000011.jpg,11
4vglBAuLing_0000000392_0_housework_v_4vglBAuLing_frame000392.jpg,0,train,4vglBAuLing,housework_v_4vglBAuLing_frame000392.jpg,392
sDTyKA8GU0w_0000000339_0_packing_v_sDTyKA8GU0w_frame000339.jpg,0,train,sDTyKA8GU0w,packing_v_sDTyKA8GU0w_frame000339.jpg,339
M8ZXWB6mOWE_0000000033_0_food_v_M8ZXWB6mOWE_frame000033.jpg,0,train,M8ZXWB6mOWE,food_v_M8ZXWB6mOWE_frame000033.jpg,33
Q2yreHAOqUI_0000000103_0_housework_v_Q2yreHAOqUI_frame000103.jpg,0,train,Q2yreHAOqUI,housework_v_Q2yreHAOqUI_frame000103.jpg,103
_ZZZejfwI54_004_0000000031_0_vlog_v__ZZZejfwI54_004_frame000031.jpg,0,train,_ZZZejfwI54_004,vlog_v__ZZZejfwI54_004_frame000031.jpg,31
KtRekB9_fPE_0000000034_0_housework_v_KtRekB9_fPE_frame000034.jpg,0,val,KtRekB9_fPE,housework_v_KtRekB9_fPE_frame000034.jpg,34
6OGe2Zfy6Jk_0000000121_1_puzzle_v_6OGe2Zfy6Jk_frame000121.jpg,1,train,6OGe2Zfy6Jk,puzzle_v_6OGe2Zfy6Jk_frame000121.jpg,121
2UXmcJjLlw0_007_0000000211_1_vlog_v_2UXmcJjLlw0_007_frame000211.jpg,1,test,2UXmcJjLlw0_007,vlog_v_2UXmcJjLlw0_007_frame000211.jpg,211
sFFvRZ4PT6E_0000000141_1_food_v_sFFvRZ4PT6E_frame000141.jpg,1,train,sFFvRZ4PT6E,food_v_sFFvRZ4PT6E_frame000141.jpg,141
M7drohuK484_0000000336_1_puzzle_v_M7drohuK484_frame000336.jpg,1,train,M7drohuK484,puzzle_v_M7drohuK484_frame000336.jpg,336
8El3pLJDUP4_0000000048_1_food_v_8El3pLJDUP4_frame000048.jpg,1,train,8El3pLJDUP4,food_v_8El3pLJDUP4_frame000048.jpg,48
toiC8v7aGx4_017_0000002041_1_vlog_v_toiC8v7aGx4_017_frame002041.jpg,1,val,toiC8v7aGx4_017,vlog_v_toiC8v7aGx4_017_frame002041.jpg,2041
ddHMb_vLIAI_011_0000001141_1_vlog_v_ddHMb_vLIAI_011_frame001141.jpg,1,train,ddHMb_vLIAI_011,vlog_v_ddHMb_vLIAI_011_frame001141.jpg,1141
EYdWsxJYqWk_0000000072_0_repair_v_EYdWsxJYqWk_frame000072.jpg,0,train,EYdWsxJYqWk,repair_v_EYdWsxJYqWk_frame000072.jpg,72
rs29-H9SYaI_0000000246_0_study_v_rs29-H9SYaI_frame000246.jpg,0,train,rs29-H9SYaI,study_v_rs29-H9SYaI_frame000246.jpg,246
DRgApEzKKkk_0000000070_1_diy_v_DRgApEzKKkk_frame000070.jpg,1,train,DRgApEzKKkk,diy_v_DRgApEzKKkk_frame000070.jpg,70
RVrWFtZNPTo_025_0000000601_0_vlog_v_RVrWFtZNPTo_025_frame000601.jpg,0,val,RVrWFtZNPTo_025,vlog_v_RVrWFtZNPTo_025_frame000601.jpg,601
1ufk_SDMjBU_004_0000000181_1_vlog_v_1ufk_SDMjBU_004_frame000181.jpg,1,val,1ufk_SDMjBU_004,vlog_v_1ufk_SDMjBU_004_frame000181.jpg,181
HvTspdn9nr4_040_0000001801_0_vlog_v_HvTspdn9nr4_040_frame001801.jpg,0,train,HvTspdn9nr4_040,vlog_v_HvTspdn9nr4_040_frame001801.jpg,1801
3zy-wSvL7t0_0000000068_0_drink_v_3zy-wSvL7t0_frame000068.jpg,0,train,3zy-wSvL7t0,drink_v_3zy-wSvL7t0_frame000068.jpg,68
U4RVrrE5of4_0000000165_0_drink_v_U4RVrrE5of4_frame000165.jpg,0,train,U4RVrrE5of4,drink_v_U4RVrrE5of4_frame000165.jpg,165
hsWwzdvzfMw_010_0000001591_0_vlog_v_hsWwzdvzfMw_010_frame001591.jpg,0,test,hsWwzdvzfMw_010,vlog_v_hsWwzdvzfMw_010_frame001591.jpg,1591
4MRjB5KmEXE_008_0000000031_0_vlog_v_4MRjB5KmEXE_008_frame000031.jpg,0,train,4MRjB5KmEXE_008,vlog_v_4MRjB5KmEXE_008_frame000031.jpg,31
f7l5Cz_-bmw_0000000044_1_food_v_f7l5Cz_-bmw_frame000044.jpg,1,train,f7l5Cz_-bmw,food_v_f7l5Cz_-bmw_frame000044.jpg,44
mnwTHGv0BoM_0000000537_1_boardgame_v_mnwTHGv0BoM_frame000537.jpg,1,train,mnwTHGv0BoM,boardgame_v_mnwTHGv0BoM_frame000537.jpg,537
PQk8pWTDTXk_0000000040_1_gardening_v_PQk8pWTDTXk_frame000040.jpg,1,test,PQk8pWTDTXk,gardening_v_PQk8pWTDTXk_frame000040.jpg,40
x55GrrAyMWw_0000000588_1_packing_v_x55GrrAyMWw_frame000588.jpg,1,train,x55GrrAyMWw,packing_v_x55GrrAyMWw_frame000588.jpg,588
MEfbtWzVwEc_0000000032_0_drink_v_MEfbtWzVwEc_frame000032.jpg,0,train,MEfbtWzVwEc,drink_v_MEfbtWzVwEc_frame000032.jpg,32
Hb_8fnnIDBI_0000000130_1_gardening_v_Hb_8fnnIDBI_frame000130.jpg,1,train,Hb_8fnnIDBI,gardening_v_Hb_8fnnIDBI_frame000130.jpg,130
q1-nCnANxs4_0000000123_0_packing_v_q1-nCnANxs4_frame000123.jpg,0,train,q1-nCnANxs4,packing_v_q1-nCnANxs4_frame000123.jpg,123
93sxMq7zw1M_015_0000000361_1_vlog_v_93sxMq7zw1M_015_frame000361.jpg,1,test,93sxMq7zw1M_015,vlog_v_93sxMq7zw1M_015_frame000361.jpg,361
npKbgCVVWfg_0000000043_1_repair_v_npKbgCVVWfg_frame000043.jpg,1,test,npKbgCVVWfg,repair_v_npKbgCVVWfg_frame000043.jpg,43
2jqQMwW89n8_0000000108_0_study_v_2jqQMwW89n8_frame000108.jpg,0,train,2jqQMwW89n8,study_v_2jqQMwW89n8_frame000108.jpg,108
xYxZ5m48plQ_0000000051_0_boardgame_v_xYxZ5m48plQ_frame000051.jpg,0,val,xYxZ5m48plQ,boardgame_v_xYxZ5m48plQ_frame000051.jpg,51
E3nw_LrtU5g_0000000060_0_study_v_E3nw_LrtU5g_frame000060.jpg,0,train,E3nw_LrtU5g,study_v_E3nw_LrtU5g_frame000060.jpg,60
tkXoFVrKdSY_002_0000000271_0_vlog_v_tkXoFVrKdSY_002_frame000271.jpg,0,train,tkXoFVrKdSY_002,vlog_v_tkXoFVrKdSY_002_frame000271.jpg,271
6d_bLSZa7Zw_0000000341_1_boardgame_v_6d_bLSZa7Zw_frame000341.jpg,1,train,6d_bLSZa7Zw,boardgame_v_6d_bLSZa7Zw_frame000341.jpg,341
tXVfyQUY-YA_0000000063_1_puzzle_v_tXVfyQUY-YA_frame000063.jpg,1,train,tXVfyQUY-YA,puzzle_v_tXVfyQUY-YA_frame000063.jpg,63
0HuYEOO2r1g_0000000068_1_repair_v_0HuYEOO2r1g_frame000068.jpg,1,train,0HuYEOO2r1g,repair_v_0HuYEOO2r1g_frame000068.jpg,68
EBU6IThw0_M_0000000390_1_study_v_EBU6IThw0_M_frame000390.jpg,1,train,EBU6IThw0_M,study_v_EBU6IThw0_M_frame000390.jpg,390
VkV0KtLQhOI_025_0000000931_1_vlog_v_VkV0KtLQhOI_025_frame000931.jpg,1,val,VkV0KtLQhOI_025,vlog_v_VkV0KtLQhOI_025_frame000931.jpg,931
rh4LI5VFvg4_0000000206_1_furniture_v_rh4LI5VFvg4_frame000206.jpg,1,train,rh4LI5VFvg4,furniture_v_rh4LI5VFvg4_frame000206.jpg,206
Z5nZJSendcE_0000000422_1_furniture_v_Z5nZJSendcE_frame000422.jpg,1,train,Z5nZJSendcE,furniture_v_Z5nZJSendcE_frame000422.jpg,422
H7eZtycjjek_0000000003_0_gardening_v_H7eZtycjjek_frame000003.jpg,0,train,H7eZtycjjek,gardening_v_H7eZtycjjek_frame000003.jpg,3
fSByydx1JdU_0000000066_0_boardgame_v_fSByydx1JdU_frame000066.jpg,0,train,fSByydx1JdU,boardgame_v_fSByydx1JdU_frame000066.jpg,66
u3_oooWt8rk_0000000019_0_furniture_v_u3_oooWt8rk_frame000019.jpg,0,train,u3_oooWt8rk,furniture_v_u3_oooWt8rk_frame000019.jpg,19
m2ZDli26rYk_0000000316_0_packing_v_m2ZDli26rYk_frame000316.jpg,0,train,m2ZDli26rYk,packing_v_m2ZDli26rYk_frame000316.jpg,316
grz8yn3R_vE_012_0000000241_0_vlog_v_grz8yn3R_vE_012_frame000241.jpg,0,train,grz8yn3R_vE_012,vlog_v_grz8yn3R_vE_012_frame000241.jpg,241
-5nHrMQ6AhQ_0000000086_0_repair_v_-5nHrMQ6AhQ_frame000086.jpg,0,train,-5nHrMQ6AhQ,repair_v_-5nHrMQ6AhQ_frame000086.jpg,86
8wrXKHOtaNs_005_0000000241_1_vlog_v_8wrXKHOtaNs_005_frame000241.jpg,1,test,8wrXKHOtaNs_005,vlog_v_8wrXKHOtaNs_005_frame000241.jpg,241
_VKclLReM0Y_0000000588_0_packing_v__VKclLReM0Y_frame000588.jpg,0,train,_VKclLReM0Y,packing_v__VKclLReM0Y_frame000588.jpg,588
Ag0Xiuz_yms_001_0000001261_0_vlog_v_Ag0Xiuz_yms_001_frame001261.jpg,0,test,Ag0Xiuz_yms_001,vlog_v_Ag0Xiuz_yms_001_frame001261.jpg,1261
zyV0LzifQIE_0000000166_1_boardgame_v_zyV0LzifQIE_frame000166.jpg,1,val,zyV0LzifQIE,boardgame_v_zyV0LzifQIE_frame000166.jpg,166
KDNGpeirmOc_0000000029_1_puzzle_v_KDNGpeirmOc_frame000029.jpg,1,train,KDNGpeirmOc,puzzle_v_KDNGpeirmOc_frame000029.jpg,29
TYlE3vtw02s_0000000319_0_housework_v_TYlE3vtw02s_frame000319.jpg,0,train,TYlE3vtw02s,housework_v_TYlE3vtw02s_frame000319.jpg,319
ZO_5J_eftZY_0000000058_0_packing_v_ZO_5J_eftZY_frame000058.jpg,0,train,ZO_5J_eftZY,packing_v_ZO_5J_eftZY_frame000058.jpg,58
XyywBE-1N3A_0000000766_0_study_v_XyywBE-1N3A_frame000766.jpg,0,train,XyywBE-1N3A,study_v_XyywBE-1N3A_frame000766.jpg,766
oFoaePN0c8U_0000000134_0_repair_v_oFoaePN0c8U_frame000134.jpg,0,train,oFoaePN0c8U,repair_v_oFoaePN0c8U_frame000134.jpg,134
2cEOrU72f9I_0000000045_1_packing_v_2cEOrU72f9I_frame000045.jpg,1,train,2cEOrU72f9I,packing_v_2cEOrU72f9I_frame000045.jpg,45
ubQXz5RBBtU_0000000284_1_boardgame_v_ubQXz5RBBtU_frame000284.jpg,1,val,ubQXz5RBBtU,boardgame_v_ubQXz5RBBtU_frame000284.jpg,284
xUCocdLJ__8_0000000299_1_diy_v_xUCocdLJ__8_frame000299.jpg,1,train,xUCocdLJ__8,diy_v_xUCocdLJ__8_frame000299.jpg,299
jWMqDM0-LNE_0000000529_1_packing_v_jWMqDM0-LNE_frame000529.jpg,1,train,jWMqDM0-LNE,packing_v_jWMqDM0-LNE_frame000529.jpg,529
GSrxZenG2CQ_0000000180_1_furniture_v_GSrxZenG2CQ_frame000180.jpg,1,train,GSrxZenG2CQ,furniture_v_GSrxZenG2CQ_frame000180.jpg,180
iXLjn_aM2gU_009_0000000421_1_vlog_v_iXLjn_aM2gU_009_frame000421.jpg,1,train,iXLjn_aM2gU_009,vlog_v_iXLjn_aM2gU_009_frame000421.jpg,421
oJqj2jYBwZ8_015_0000000091_1_vlog_v_oJqj2jYBwZ8_015_frame000091.jpg,1,train,oJqj2jYBwZ8_015,vlog_v_oJqj2jYBwZ8_015_frame000091.jpg,91
jqIYN6zrgpg_002_0000000361_0_vlog_v_jqIYN6zrgpg_002_frame000361.jpg,0,test,jqIYN6zrgpg_002,vlog_v_jqIYN6zrgpg_002_frame000361.jpg,361
mNRDcop.MeQ_012_0000000091_1_vlog_v_mNRDcop.MeQ_012_frame000091.jpg,1,test,mNRDcop.MeQ_012,vlog_v_mNRDcop.MeQ_012_frame000091.jpg,91
nHquO0UY_sM_0000000422_1_study_v_nHquO0UY_sM_frame000422.jpg,1,train,nHquO0UY_sM,study_v_nHquO0UY_sM_frame000422.jpg,422
m9LC_cOGMQM_0000000104_0_drink_v_m9LC_cOGMQM_frame000104.jpg,0,train,m9LC_cOGMQM,drink_v_m9LC_cOGMQM_frame000104.jpg,104
bmnOt95uSDA_0000000522_1_repair_v_bmnOt95uSDA_frame000522.jpg,1,train,bmnOt95uSDA,repair_v_bmnOt95uSDA_frame000522.jpg,522
DQ-AxF0pgHY_0000000039_1_packing_v_DQ-AxF0pgHY_frame000039.jpg,1,train,DQ-AxF0pgHY,packing_v_DQ-AxF0pgHY_frame000039.jpg,39
Sh.8T7XYuAM_007_0000000061_0_vlog_v_Sh.8T7XYuAM_007_frame000061.jpg,0,train,Sh.8T7XYuAM_007,vlog_v_Sh.8T7XYuAM_007_frame000061.jpg,61
To2pSyIlLqU_0000000044_0_furniture_v_To2pSyIlLqU_frame000044.jpg,0,test,To2pSyIlLqU,furniture_v_To2pSyIlLqU_frame000044.jpg,44
ThNa8OWEZus_017_0000000661_0_vlog_v_ThNa8OWEZus_017_frame000661.jpg,0,train,ThNa8OWEZus_017,vlog_v_ThNa8OWEZus_017_frame000661.jpg,661
dcVjw6XQqGc_006_0000000361_0_vlog_v_dcVjw6XQqGc_006_frame000361.jpg,0,val,dcVjw6XQqGc_006,vlog_v_dcVjw6XQqGc_006_frame000361.jpg,361
nOlHb3lJ0k0_0000000044_0_housework_v_nOlHb3lJ0k0_frame000044.jpg,0,train,nOlHb3lJ0k0,housework_v_nOlHb3lJ0k0_frame000044.jpg,44
1g5GZOED_To_025_0000000031_0_vlog_v_1g5GZOED_To_025_frame000031.jpg,0,test,1g5GZOED_To_025,vlog_v_1g5GZOED_To_025_frame000031.jpg,31
vJ8h1d7D94M_0000000103_1_drink_v_vJ8h1d7D94M_frame000103.jpg,1,val,vJ8h1d7D94M,drink_v_vJ8h1d7D94M_frame000103.jpg,103
OQs-DRqBREo_0000000410_0_boardgame_v_OQs-DRqBREo_frame000410.jpg,0,train,OQs-DRqBREo,boardgame_v_OQs-DRqBREo_frame000410.jpg,410
sa5pwpRsT5g_0000000174_0_packing_v_sa5pwpRsT5g_frame000174.jpg,0,train,sa5pwpRsT5g,packing_v_sa5pwpRsT5g_frame000174.jpg,174
zkwUeg7Hk1o_0000000167_1_food_v_zkwUeg7Hk1o_frame000167.jpg,1,train,zkwUeg7Hk1o,food_v_zkwUeg7Hk1o_frame000167.jpg,167
ax64i232wq0_0000000060_1_diy_v_ax64i232wq0_frame000060.jpg,1,train,ax64i232wq0,diy_v_ax64i232wq0_frame000060.jpg,60
R5aCatMYhZg_0000000055_1_packing_v_R5aCatMYhZg_frame000055.jpg,1,train,R5aCatMYhZg,packing_v_R5aCatMYhZg_frame000055.jpg,55
QeZd_ETAl0k_0000000081_0_boardgame_v_QeZd_ETAl0k_frame000081.jpg,0,val,QeZd_ETAl0k,boardgame_v_QeZd_ETAl0k_frame000081.jpg,81
L1_Nz8AdTW0_0000000042_0_gardening_v_L1_Nz8AdTW0_frame000042.jpg,0,train,L1_Nz8AdTW0,gardening_v_L1_Nz8AdTW0_frame000042.jpg,42
vlyGz64jhZs_0000000208_0_gardening_v_vlyGz64jhZs_frame000208.jpg,0,train,vlyGz64jhZs,gardening_v_vlyGz64jhZs_frame000208.jpg,208
dxe_QFj0QnE_0000000070_1_boardgame_v_dxe_QFj0QnE_frame000070.jpg,1,train,dxe_QFj0QnE,boardgame_v_dxe_QFj0QnE_frame000070.jpg,70
HWF7A622OF8_029_0000000061_0_vlog_v_HWF7A622OF8_029_frame000061.jpg,0,train,HWF7A622OF8_029,vlog_v_HWF7A622OF8_029_frame000061.jpg,61
q8pPDee2L1g_0000000603_0_study_v_q8pPDee2L1g_frame000603.jpg,0,train,q8pPDee2L1g,study_v_q8pPDee2L1g_frame000603.jpg,603
ikI1KJIlf2I_0000000192_1_drink_v_ikI1KJIlf2I_frame000192.jpg,1,train,ikI1KJIlf2I,drink_v_ikI1KJIlf2I_frame000192.jpg,192
hsuWmeu2FvY_0000000188_0_food_v_hsuWmeu2FvY_frame000188.jpg,0,test,hsuWmeu2FvY,food_v_hsuWmeu2FvY_frame000188.jpg,188
tMr9bhWUgrE_0000000536_1_housework_v_tMr9bhWUgrE_frame000536.jpg,1,test,tMr9bhWUgrE,housework_v_tMr9bhWUgrE_frame000536.jpg,536
Kjtxl8KZfGk_0000000034_0_food_v_Kjtxl8KZfGk_frame000034.jpg,0,train,Kjtxl8KZfGk,food_v_Kjtxl8KZfGk_frame000034.jpg,34
s3YRbJYmvgA_0000000166_0_repair_v_s3YRbJYmvgA_frame000166.jpg,0,val,s3YRbJYmvgA,repair_v_s3YRbJYmvgA_frame000166.jpg,166
bVvZrNSxa64_0000000532_0_diy_v_bVvZrNSxa64_frame000532.jpg,0,train,bVvZrNSxa64,diy_v_bVvZrNSxa64_frame000532.jpg,532
0G0b6q8-grI_0000000202_0_drink_v_0G0b6q8-grI_frame000202.jpg,0,test,0G0b6q8-grI,drink_v_0G0b6q8-grI_frame000202.jpg,202
FKQpMRG5SNM_0000000263_0_gardening_v_FKQpMRG5SNM_frame000263.jpg,0,val,FKQpMRG5SNM,gardening_v_FKQpMRG5SNM_frame000263.jpg,263
Z6_JMLUm6-I_0000000049_0_furniture_v_Z6_JMLUm6-I_frame000049.jpg,0,train,Z6_JMLUm6-I,furniture_v_Z6_JMLUm6-I_frame000049.jpg,49
vz10-kKZD9o_0000000163_1_food_v_vz10-kKZD9o_frame000163.jpg,1,train,vz10-kKZD9o,food_v_vz10-kKZD9o_frame000163.jpg,163
38-JmG5yYPA_0000000088_0_diy_v_38-JmG5yYPA_frame000088.jpg,0,train,38-JmG5yYPA,diy_v_38-JmG5yYPA_frame000088.jpg,88
V3drW9XeiiI_001_0000002101_1_vlog_v_V3drW9XeiiI_001_frame002101.jpg,1,train,V3drW9XeiiI_001,vlog_v_V3drW9XeiiI_001_frame002101.jpg,2101
_pHQZjyV2e0_0000000483_0_study_v__pHQZjyV2e0_frame000483.jpg,0,test,_pHQZjyV2e0,study_v__pHQZjyV2e0_frame000483.jpg,483
Rm7pBaJLNRA_0000000007_1_drink_v_Rm7pBaJLNRA_frame000007.jpg,1,train,Rm7pBaJLNRA,drink_v_Rm7pBaJLNRA_frame000007.jpg,7
VlnK1oJmLQs_0000000022_0_gardening_v_VlnK1oJmLQs_frame000022.jpg,0,test,VlnK1oJmLQs,gardening_v_VlnK1oJmLQs_frame000022.jpg,22
kjh.lZZKt7A_007_0000001201_0_vlog_v_kjh.lZZKt7A_007_frame001201.jpg,0,train,kjh.lZZKt7A_007,vlog_v_kjh.lZZKt7A_007_frame001201.jpg,1201
iT9oFhTAv7U_022_0000000061_0_vlog_v_iT9oFhTAv7U_022_frame000061.jpg,0,test,iT9oFhTAv7U_022,vlog_v_iT9oFhTAv7U_022_frame000061.jpg,61
IwsWUgMHR.4_012_0000000331_0_vlog_v_IwsWUgMHR.4_012_frame000331.jpg,0,train,IwsWUgMHR.4_012,vlog_v_IwsWUgMHR.4_012_frame000331.jpg,331
CYsmR-hLQEc_0000000194_0_furniture_v_CYsmR-hLQEc_frame000194.jpg,0,train,CYsmR-hLQEc,furniture_v_CYsmR-hLQEc_frame000194.jpg,194
s3ZgJNlUh4U_0000000020_1_furniture_v_s3ZgJNlUh4U_frame000020.jpg,1,val,s3ZgJNlUh4U,furniture_v_s3ZgJNlUh4U_frame000020.jpg,20
RirhE65YKo8_010_0000000091_0_vlog_v_RirhE65YKo8_010_frame000091.jpg,0,test,RirhE65YKo8_010,vlog_v_RirhE65YKo8_010_frame000091.jpg,91
rmWevcYqnBQ_0000000217_0_puzzle_v_rmWevcYqnBQ_frame000217.jpg,0,train,rmWevcYqnBQ,puzzle_v_rmWevcYqnBQ_frame000217.jpg,217
KEDK5Im_.2g_016_0000000211_1_vlog_v_KEDK5Im_.2g_016_frame000211.jpg,1,train,KEDK5Im_.2g_016,vlog_v_KEDK5Im_.2g_016_frame000211.jpg,211
Fjtz99KpXoQ_0000000182_1_diy_v_Fjtz99KpXoQ_frame000182.jpg,1,train,Fjtz99KpXoQ,diy_v_Fjtz99KpXoQ_frame000182.jpg,182
HZJ257_B0Dk_0000000093_1_diy_v_HZJ257_B0Dk_frame000093.jpg,1,train,HZJ257_B0Dk,diy_v_HZJ257_B0Dk_frame000093.jpg,93
zETDiB_dYiU_010_0000000151_1_vlog_v_zETDiB_dYiU_010_frame000151.jpg,1,train,zETDiB_dYiU_010,vlog_v_zETDiB_dYiU_010_frame000151.jpg,151
kA1HcBTsz1I_0000000425_1_furniture_v_kA1HcBTsz1I_frame000425.jpg,1,train,kA1HcBTsz1I,furniture_v_kA1HcBTsz1I_frame000425.jpg,425
5zVz7mJMlbI_0000000872_0_food_v_5zVz7mJMlbI_frame000872.jpg,0,train,5zVz7mJMlbI,food_v_5zVz7mJMlbI_frame000872.jpg,872
IivDShsELU0_0000000020_1_housework_v_IivDShsELU0_frame000020.jpg,1,train,IivDShsELU0,housework_v_IivDShsELU0_frame000020.jpg,20
1gTxkzgvf8U_0000000145_1_diy_v_1gTxkzgvf8U_frame000145.jpg,1,train,1gTxkzgvf8U,diy_v_1gTxkzgvf8U_frame000145.jpg,145
CYuHK8zjTbo_0000000091_1_repair_v_CYuHK8zjTbo_frame000091.jpg,1,train,CYuHK8zjTbo,repair_v_CYuHK8zjTbo_frame000091.jpg,91
KwHkwSBgiMg_0000000051_0_furniture_v_KwHkwSBgiMg_frame000051.jpg,0,train,KwHkwSBgiMg,furniture_v_KwHkwSBgiMg_frame000051.jpg,51
0Al_ox5SSqo_0000000085_1_diy_v_0Al_ox5SSqo_frame000085.jpg,1,train,0Al_ox5SSqo,diy_v_0Al_ox5SSqo_frame000085.jpg,85
V1hLR9ZJs7g_025_0000000061_0_vlog_v_V1hLR9ZJs7g_025_frame000061.jpg,0,train,V1hLR9ZJs7g_025,vlog_v_V1hLR9ZJs7g_025_frame000061.jpg,61
D836pqU5WnU_0000000159_0_food_v_D836pqU5WnU_frame000159.jpg,0,train,D836pqU5WnU,food_v_D836pqU5WnU_frame000159.jpg,159
hOWLYtD4kGI_044_0000000031_0_vlog_v_hOWLYtD4kGI_044_frame000031.jpg,0,test,hOWLYtD4kGI_044,vlog_v_hOWLYtD4kGI_044_frame000031.jpg,31
0pgO1fhH4Wc_0000000012_1_furniture_v_0pgO1fhH4Wc_frame000012.jpg,1,train,0pgO1fhH4Wc,furniture_v_0pgO1fhH4Wc_frame000012.jpg,12
n2yX_L9zJfc_0000000363_0_repair_v_n2yX_L9zJfc_frame000363.jpg,0,train,n2yX_L9zJfc,repair_v_n2yX_L9zJfc_frame000363.jpg,363
cIq_Xxp90Ik_0000000173_0_packing_v_cIq_Xxp90Ik_frame000173.jpg,0,train,cIq_Xxp90Ik,packing_v_cIq_Xxp90Ik_frame000173.jpg,173
XzRvVpnDAGM_0000000033_1_puzzle_v_XzRvVpnDAGM_frame000033.jpg,1,train,XzRvVpnDAGM,puzzle_v_XzRvVpnDAGM_frame000033.jpg,33
fVQDGWhq0Hc_0000000110_1_packing_v_fVQDGWhq0Hc_frame000110.jpg,1,train,fVQDGWhq0Hc,packing_v_fVQDGWhq0Hc_frame000110.jpg,110
0ycETgNRe5k_0000000035_0_gardening_v_0ycETgNRe5k_frame000035.jpg,0,train,0ycETgNRe5k,gardening_v_0ycETgNRe5k_frame000035.jpg,35
6SCyUOIU3Ec_0000000018_0_repair_v_6SCyUOIU3Ec_frame000018.jpg,0,train,6SCyUOIU3Ec,repair_v_6SCyUOIU3Ec_frame000018.jpg,18
_U76sUHxNqQ_0000000173_0_gardening_v__U76sUHxNqQ_frame000173.jpg,0,train,_U76sUHxNqQ,gardening_v__U76sUHxNqQ_frame000173.jpg,173
Hr90UJhowds_0000000064_1_packing_v_Hr90UJhowds_frame000064.jpg,1,train,Hr90UJhowds,packing_v_Hr90UJhowds_frame000064.jpg,64
zj1KgwfB33s_0000000169_0_boardgame_v_zj1KgwfB33s_frame000169.jpg,0,train,zj1KgwfB33s,boardgame_v_zj1KgwfB33s_frame000169.jpg,169
RViBz43QkI8_0000000034_0_repair_v_RViBz43QkI8_frame000034.jpg,0,val,RViBz43QkI8,repair_v_RViBz43QkI8_frame000034.jpg,34
DbmRTSoOTQw_0000000044_1_repair_v_DbmRTSoOTQw_frame000044.jpg,1,train,DbmRTSoOTQw,repair_v_DbmRTSoOTQw_frame000044.jpg,44
003w0BuIBFI_006_0000010381_0_vlog_v_003w0BuIBFI_006_frame010381.jpg,0,val,003w0BuIBFI_006,vlog_v_003w0BuIBFI_006_frame010381.jpg,10381
Q8fgFEstBtg_0000000327_1_puzzle_v_Q8fgFEstBtg_frame000327.jpg,1,val,Q8fgFEstBtg,puzzle_v_Q8fgFEstBtg_frame000327.jpg,327
UFDIjlvRPVY_0000000620_0_drink_v_UFDIjlvRPVY_frame000620.jpg,0,train,UFDIjlvRPVY,drink_v_UFDIjlvRPVY_frame000620.jpg,620
6cQXPTcg1GM_0000000210_1_furniture_v_6cQXPTcg1GM_frame000210.jpg,1,train,6cQXPTcg1GM,furniture_v_6cQXPTcg1GM_frame000210.jpg,210
vAodS1sGfY0_0000000198_1_diy_v_vAodS1sGfY0_frame000198.jpg,1,train,vAodS1sGfY0,diy_v_vAodS1sGfY0_frame000198.jpg,198
FfDtkCefDgE_0000000020_1_furniture_v_FfDtkCefDgE_frame000020.jpg,1,train,FfDtkCefDgE,furniture_v_FfDtkCefDgE_frame000020.jpg,20
J66my4MIZQk_0000000012_1_study_v_J66my4MIZQk_frame000012.jpg,1,train,J66my4MIZQk,study_v_J66my4MIZQk_frame000012.jpg,12
gN583Yb5OeQ_0000000073_0_housework_v_gN583Yb5OeQ_frame000073.jpg,0,val,gN583Yb5OeQ,housework_v_gN583Yb5OeQ_frame000073.jpg,73
u97C0givtWU_0000000604_1_study_v_u97C0givtWU_frame000604.jpg,1,test,u97C0givtWU,study_v_u97C0givtWU_frame000604.jpg,604
Sxf747QODvk_0000000261_0_drink_v_Sxf747QODvk_frame000261.jpg,0,train,Sxf747QODvk,drink_v_Sxf747QODvk_frame000261.jpg,261
Uw2btIyh0QY_0000000084_0_study_v_Uw2btIyh0QY_frame000084.jpg,0,train,Uw2btIyh0QY,study_v_Uw2btIyh0QY_frame000084.jpg,84
zDHDhkGTaqQ_0000000156_0_drink_v_zDHDhkGTaqQ_frame000156.jpg,0,train,zDHDhkGTaqQ,drink_v_zDHDhkGTaqQ_frame000156.jpg,156
77D_rCRCD0M_0000000102_1_packing_v_77D_rCRCD0M_frame000102.jpg,1,test,77D_rCRCD0M,packing_v_77D_rCRCD0M_frame000102.jpg,102
5vj8HkwGjPM_0000000243_1_drink_v_5vj8HkwGjPM_frame000243.jpg,1,train,5vj8HkwGjPM,drink_v_5vj8HkwGjPM_frame000243.jpg,243
eIE.oX9Ud.I_023_0000000421_0_vlog_v_eIE.oX9Ud.I_023_frame000421.jpg,0,test,eIE.oX9Ud.I_023,vlog_v_eIE.oX9Ud.I_023_frame000421.jpg,421
fzHa1Yoq3q4_0000000073_1_packing_v_fzHa1Yoq3q4_frame000073.jpg,1,train,fzHa1Yoq3q4,packing_v_fzHa1Yoq3q4_frame000073.jpg,73
vxeU75vZ9QQ_0000000095_0_repair_v_vxeU75vZ9QQ_frame000095.jpg,0,val,vxeU75vZ9QQ,repair_v_vxeU75vZ9QQ_frame000095.jpg,95
acaEA29b9lQ_0000000080_0_food_v_acaEA29b9lQ_frame000080.jpg,0,train,acaEA29b9lQ,food_v_acaEA29b9lQ_frame000080.jpg,80
pHDMRKIjXko_0000000107_0_boardgame_v_pHDMRKIjXko_frame000107.jpg,0,test,pHDMRKIjXko,boardgame_v_pHDMRKIjXko_frame000107.jpg,107
QSoLy6UVYqI_002_0000000451_1_vlog_v_QSoLy6UVYqI_002_frame000451.jpg,1,test,QSoLy6UVYqI_002,vlog_v_QSoLy6UVYqI_002_frame000451.jpg,451
Fn3pWX0XawQ_0000000069_0_study_v_Fn3pWX0XawQ_frame000069.jpg,0,test,Fn3pWX0XawQ,study_v_Fn3pWX0XawQ_frame000069.jpg,69
mlZnP6s22NE_0000000720_0_housework_v_mlZnP6s22NE_frame000720.jpg,0,train,mlZnP6s22NE,housework_v_mlZnP6s22NE_frame000720.jpg,720
U-uG3NCoUuI_0000000073_0_repair_v_U-uG3NCoUuI_frame000073.jpg,0,train,U-uG3NCoUuI,repair_v_U-uG3NCoUuI_frame000073.jpg,73
IRebbsuty3g_0000000008_1_packing_v_IRebbsuty3g_frame000008.jpg,1,train,IRebbsuty3g,packing_v_IRebbsuty3g_frame000008.jpg,8
PeBrk7hjSHk_0000000422_1_furniture_v_PeBrk7hjSHk_frame000422.jpg,1,test,PeBrk7hjSHk,furniture_v_PeBrk7hjSHk_frame000422.jpg,422
Q-MyhzoXvps_0000000124_1_drink_v_Q-MyhzoXvps_frame000124.jpg,1,train,Q-MyhzoXvps,drink_v_Q-MyhzoXvps_frame000124.jpg,124
g94ObB3YCbo_0000000081_1_food_v_g94ObB3YCbo_frame000081.jpg,1,val,g94ObB3YCbo,food_v_g94ObB3YCbo_frame000081.jpg,81
vyhu0lbxa2s_0000000431_1_boardgame_v_vyhu0lbxa2s_frame000431.jpg,1,val,vyhu0lbxa2s,boardgame_v_vyhu0lbxa2s_frame000431.jpg,431
IFqjAxLdNjU_0000000036_0_boardgame_v_IFqjAxLdNjU_frame000036.jpg,0,train,IFqjAxLdNjU,boardgame_v_IFqjAxLdNjU_frame000036.jpg,36
amNM1Va3PeA_0000000260_0_housework_v_amNM1Va3PeA_frame000260.jpg,0,train,amNM1Va3PeA,housework_v_amNM1Va3PeA_frame000260.jpg,260
eG_XHWrKv-Y_0000000133_0_drink_v_eG_XHWrKv-Y_frame000133.jpg,0,train,eG_XHWrKv-Y,drink_v_eG_XHWrKv-Y_frame000133.jpg,133
-mhqQ0TymwQ_0000000674_0_packing_v_-mhqQ0TymwQ_frame000674.jpg,0,train,-mhqQ0TymwQ,packing_v_-mhqQ0TymwQ_frame000674.jpg,674
x9aYD-KeJeY_0000000354_1_food_v_x9aYD-KeJeY_frame000354.jpg,1,train,x9aYD-KeJeY,food_v_x9aYD-KeJeY_frame000354.jpg,354
I0t4ElboVDk_0000000666_0_drink_v_I0t4ElboVDk_frame000666.jpg,0,train,I0t4ElboVDk,drink_v_I0t4ElboVDk_frame000666.jpg,666
drWRjUD4T1s_0000000021_1_repair_v_drWRjUD4T1s_frame000021.jpg,1,train,drWRjUD4T1s,repair_v_drWRjUD4T1s_frame000021.jpg,21
qoNEcOapu0c_0000000030_1_food_v_qoNEcOapu0c_frame000030.jpg,1,train,qoNEcOapu0c,food_v_qoNEcOapu0c_frame000030.jpg,30
7rgb99wefLs_0000000034_1_puzzle_v_7rgb99wefLs_frame000034.jpg,1,train,7rgb99wefLs,puzzle_v_7rgb99wefLs_frame000034.jpg,34
XOrJD08J5N8_020_0000003391_0_vlog_v_XOrJD08J5N8_020_frame003391.jpg,0,train,XOrJD08J5N8_020,vlog_v_XOrJD08J5N8_020_frame003391.jpg,3391
0tj7VfiURuk_0000000168_0_drink_v_0tj7VfiURuk_frame000168.jpg,0,train,0tj7VfiURuk,drink_v_0tj7VfiURuk_frame000168.jpg,168
gk2aPZouko8_001_0000002431_1_vlog_v_gk2aPZouko8_001_frame002431.jpg,1,train,gk2aPZouko8_001,vlog_v_gk2aPZouko8_001_frame002431.jpg,2431
kp1BDN4LICE_012_0000000061_0_vlog_v_kp1BDN4LICE_012_frame000061.jpg,0,test,kp1BDN4LICE_012,vlog_v_kp1BDN4LICE_012_frame000061.jpg,61
dtPD9Z5xZ3w_023_0000000151_0_vlog_v_dtPD9Z5xZ3w_023_frame000151.jpg,0,test,dtPD9Z5xZ3w_023,vlog_v_dtPD9Z5xZ3w_023_frame000151.jpg,151
tyxXdHrLuc4_0000000170_1_repair_v_tyxXdHrLuc4_frame000170.jpg,1,train,tyxXdHrLuc4,repair_v_tyxXdHrLuc4_frame000170.jpg,170
0G0b6q8-grI_0000000477_1_drink_v_0G0b6q8-grI_frame000477.jpg,1,test,0G0b6q8-grI,drink_v_0G0b6q8-grI_frame000477.jpg,477
i_KyN3nSrho_0000000485_1_puzzle_v_i_KyN3nSrho_frame000485.jpg,1,train,i_KyN3nSrho,puzzle_v_i_KyN3nSrho_frame000485.jpg,485
32im2ePneHY_0000000157_1_repair_v_32im2ePneHY_frame000157.jpg,1,train,32im2ePneHY,repair_v_32im2ePneHY_frame000157.jpg,157
jPvef44u0sg_0000000129_0_furniture_v_jPvef44u0sg_frame000129.jpg,0,train,jPvef44u0sg,furniture_v_jPvef44u0sg_frame000129.jpg,129
rDlsuLXPZgI_008_0000000061_1_vlog_v_rDlsuLXPZgI_008_frame000061.jpg,1,train,rDlsuLXPZgI_008,vlog_v_rDlsuLXPZgI_008_frame000061.jpg,61
_JzsXUXu71o_0000000084_0_repair_v__JzsXUXu71o_frame000084.jpg,0,train,_JzsXUXu71o,repair_v__JzsXUXu71o_frame000084.jpg,84
8AkaaQxiBgc_0000000026_1_diy_v_8AkaaQxiBgc_frame000026.jpg,1,train,8AkaaQxiBgc,diy_v_8AkaaQxiBgc_frame000026.jpg,26
B4tJlU_HlGo_0000000141_1_gardening_v_B4tJlU_HlGo_frame000141.jpg,1,train,B4tJlU_HlGo,gardening_v_B4tJlU_HlGo_frame000141.jpg,141
IU3-njiRG2A_0000000063_1_packing_v_IU3-njiRG2A_frame000063.jpg,1,train,IU3-njiRG2A,packing_v_IU3-njiRG2A_frame000063.jpg,63
tOHEyOJGw1Q_0000000099_1_drink_v_tOHEyOJGw1Q_frame000099.jpg,1,train,tOHEyOJGw1Q,drink_v_tOHEyOJGw1Q_frame000099.jpg,99
RunOPGvvImo_0000000300_0_gardening_v_RunOPGvvImo_frame000300.jpg,0,train,RunOPGvvImo,gardening_v_RunOPGvvImo_frame000300.jpg,300
gVATmZQFjjs_032_0000000541_1_vlog_v_gVATmZQFjjs_032_frame000541.jpg,1,val,gVATmZQFjjs_032,vlog_v_gVATmZQFjjs_032_frame000541.jpg,541
uYjaRz3o5x4_0000000036_0_furniture_v_uYjaRz3o5x4_frame000036.jpg,0,train,uYjaRz3o5x4,furniture_v_uYjaRz3o5x4_frame000036.jpg,36
FKG4SpoRcd4_0000000081_1_drink_v_FKG4SpoRcd4_frame000081.jpg,1,train,FKG4SpoRcd4,drink_v_FKG4SpoRcd4_frame000081.jpg,81
dvCaGGMvsZ4_0000000173_1_housework_v_dvCaGGMvsZ4_frame000173.jpg,1,train,dvCaGGMvsZ4,housework_v_dvCaGGMvsZ4_frame000173.jpg,173
FPhF2X_bdXg_0000000052_1_repair_v_FPhF2X_bdXg_frame000052.jpg,1,val,FPhF2X_bdXg,repair_v_FPhF2X_bdXg_frame000052.jpg,52
OVGwTKr4Bho_0000000152_0_packing_v_OVGwTKr4Bho_frame000152.jpg,0,train,OVGwTKr4Bho,packing_v_OVGwTKr4Bho_frame000152.jpg,152
dSIxzkaDOTA_0000000079_0_gardening_v_dSIxzkaDOTA_frame000079.jpg,0,train,dSIxzkaDOTA,gardening_v_dSIxzkaDOTA_frame000079.jpg,79
ld1KmNFqhW0_0000000052_0_gardening_v_ld1KmNFqhW0_frame000052.jpg,0,train,ld1KmNFqhW0,gardening_v_ld1KmNFqhW0_frame000052.jpg,52
Djwin2xtWi8_0000000011_0_study_v_Djwin2xtWi8_frame000011.jpg,0,train,Djwin2xtWi8,study_v_Djwin2xtWi8_frame000011.jpg,11
-6U8BHYmk80_0000000404_0_housework_v_-6U8BHYmk80_frame000404.jpg,0,train,-6U8BHYmk80,housework_v_-6U8BHYmk80_frame000404.jpg,404
ueGKzeIVeQM_0000000171_1_boardgame_v_ueGKzeIVeQM_frame000171.jpg,1,train,ueGKzeIVeQM,boardgame_v_ueGKzeIVeQM_frame000171.jpg,171
GBly7zs_Ys4_0000000112_0_packing_v_GBly7zs_Ys4_frame000112.jpg,0,train,GBly7zs_Ys4,packing_v_GBly7zs_Ys4_frame000112.jpg,112
NcnybUWNMq4_0000000098_0_housework_v_NcnybUWNMq4_frame000098.jpg,0,train,NcnybUWNMq4,housework_v_NcnybUWNMq4_frame000098.jpg,98
U3r_xe0cIN4_008_0000000991_1_vlog_v_U3r_xe0cIN4_008_frame000991.jpg,1,test,U3r_xe0cIN4_008,vlog_v_U3r_xe0cIN4_008_frame000991.jpg,991
Wi42a6bTgl0_0000000095_0_boardgame_v_Wi42a6bTgl0_frame000095.jpg,0,train,Wi42a6bTgl0,boardgame_v_Wi42a6bTgl0_frame000095.jpg,95
BhM-2N0_KDE_0000000128_0_diy_v_BhM-2N0_KDE_frame000128.jpg,0,train,BhM-2N0_KDE,diy_v_BhM-2N0_KDE_frame000128.jpg,128
6Cz2QcOeecI_011_0000000121_0_vlog_v_6Cz2QcOeecI_011_frame000121.jpg,0,test,6Cz2QcOeecI_011,vlog_v_6Cz2QcOeecI_011_frame000121.jpg,121
AL0lxDwKgxQ_0000000380_0_furniture_v_AL0lxDwKgxQ_frame000380.jpg,0,train,AL0lxDwKgxQ,furniture_v_AL0lxDwKgxQ_frame000380.jpg,380
ub3sPK6_S5s_0000000326_1_food_v_ub3sPK6_S5s_frame000326.jpg,1,train,ub3sPK6_S5s,food_v_ub3sPK6_S5s_frame000326.jpg,326
BeY7l8z2a2k_0000000023_1_puzzle_v_BeY7l8z2a2k_frame000023.jpg,1,train,BeY7l8z2a2k,puzzle_v_BeY7l8z2a2k_frame000023.jpg,23
LY-kF_JMHFE_0000000224_1_drink_v_LY-kF_JMHFE_frame000224.jpg,1,train,LY-kF_JMHFE,drink_v_LY-kF_JMHFE_frame000224.jpg,224
780dUN6MncI_009_0000000091_0_vlog_v_780dUN6MncI_009_frame000091.jpg,0,train,780dUN6MncI_009,vlog_v_780dUN6MncI_009_frame000091.jpg,91
jfvvY1hFMEw_0000000238_1_boardgame_v_jfvvY1hFMEw_frame000238.jpg,1,train,jfvvY1hFMEw,boardgame_v_jfvvY1hFMEw_frame000238.jpg,238
Pr1EDmer_Ak_0000000125_0_packing_v_Pr1EDmer_Ak_frame000125.jpg,0,train,Pr1EDmer_Ak,packing_v_Pr1EDmer_Ak_frame000125.jpg,125
33rLRhU7xrM_0000000007_0_drink_v_33rLRhU7xrM_frame000007.jpg,0,train,33rLRhU7xrM,drink_v_33rLRhU7xrM_frame000007.jpg,7
ymrHBO3brWY_0000000040_0_food_v_ymrHBO3brWY_frame000040.jpg,0,train,ymrHBO3brWY,food_v_ymrHBO3brWY_frame000040.jpg,40
FgRlI_Eq4TI_0000000113_1_housework_v_FgRlI_Eq4TI_frame000113.jpg,1,train,FgRlI_Eq4TI,housework_v_FgRlI_Eq4TI_frame000113.jpg,113
W-tT3eVXT8g_0000000001_1_diy_v_W-tT3eVXT8g_frame000001.jpg,1,train,W-tT3eVXT8g,diy_v_W-tT3eVXT8g_frame000001.jpg,1
LMxsqAQX_ew_0000000148_1_boardgame_v_LMxsqAQX_ew_frame000148.jpg,1,train,LMxsqAQX_ew,boardgame_v_LMxsqAQX_ew_frame000148.jpg,148
deMtkfmBMMU_028_0000000031_0_vlog_v_deMtkfmBMMU_028_frame000031.jpg,0,train,deMtkfmBMMU_028,vlog_v_deMtkfmBMMU_028_frame000031.jpg,31
cNDSX8RPw4w_0000000531_0_food_v_cNDSX8RPw4w_frame000531.jpg,0,train,cNDSX8RPw4w,food_v_cNDSX8RPw4w_frame000531.jpg,531
nti_fSNUbII_0000000235_0_food_v_nti_fSNUbII_frame000235.jpg,0,train,nti_fSNUbII,food_v_nti_fSNUbII_frame000235.jpg,235
xXYrJHyGEzs_017_0000000061_1_vlog_v_xXYrJHyGEzs_017_frame000061.jpg,1,train,xXYrJHyGEzs_017,vlog_v_xXYrJHyGEzs_017_frame000061.jpg,61
AqJanNiNLTQ_0000000010_1_puzzle_v_AqJanNiNLTQ_frame000010.jpg,1,train,AqJanNiNLTQ,puzzle_v_AqJanNiNLTQ_frame000010.jpg,10
TockMW74-Bs_0000000060_0_furniture_v_TockMW74-Bs_frame000060.jpg,0,val,TockMW74-Bs,furniture_v_TockMW74-Bs_frame000060.jpg,60
oq0rNgvM8mM_006_0000000091_1_vlog_v_oq0rNgvM8mM_006_frame000091.jpg,1,val,oq0rNgvM8mM_006,vlog_v_oq0rNgvM8mM_006_frame000091.jpg,91
afo6Fxvrbw4_0000000070_1_repair_v_afo6Fxvrbw4_frame000070.jpg,1,train,afo6Fxvrbw4,repair_v_afo6Fxvrbw4_frame000070.jpg,70
UCG3fkHvwKw_0000000223_1_gardening_v_UCG3fkHvwKw_frame000223.jpg,1,train,UCG3fkHvwKw,gardening_v_UCG3fkHvwKw_frame000223.jpg,223
xhaGn35jfFk_0000000179_1_study_v_xhaGn35jfFk_frame000179.jpg,1,train,xhaGn35jfFk,study_v_xhaGn35jfFk_frame000179.jpg,179
JvznNfyXzFs_011_0000001171_1_vlog_v_JvznNfyXzFs_011_frame001171.jpg,1,val,JvznNfyXzFs_011,vlog_v_JvznNfyXzFs_011_frame001171.jpg,1171
sVO5y5PlWVs_004_0000000031_0_vlog_v_sVO5y5PlWVs_004_frame000031.jpg,0,train,sVO5y5PlWVs_004,vlog_v_sVO5y5PlWVs_004_frame000031.jpg,31
k8y5wTW52yI_0000000217_1_study_v_k8y5wTW52yI_frame000217.jpg,1,train,k8y5wTW52yI,study_v_k8y5wTW52yI_frame000217.jpg,217
9YKZxbYjCH0_0000000004_0_gardening_v_9YKZxbYjCH0_frame000004.jpg,0,train,9YKZxbYjCH0,gardening_v_9YKZxbYjCH0_frame000004.jpg,4
5r0slc5ei-4_0000000030_0_furniture_v_5r0slc5ei-4_frame000030.jpg,0,train,5r0slc5ei-4,furniture_v_5r0slc5ei-4_frame000030.jpg,30
3ojlKPo5MRA_0000000258_1_study_v_3ojlKPo5MRA_frame000258.jpg,1,train,3ojlKPo5MRA,study_v_3ojlKPo5MRA_frame000258.jpg,258
g1NoE2Zc9PM_0000000170_0_gardening_v_g1NoE2Zc9PM_frame000170.jpg,0,train,g1NoE2Zc9PM,gardening_v_g1NoE2Zc9PM_frame000170.jpg,170
0n9mWU97Slw_0000000494_0_gardening_v_0n9mWU97Slw_frame000494.jpg,0,train,0n9mWU97Slw,gardening_v_0n9mWU97Slw_frame000494.jpg,494
70GFARnyMWw_0000000083_0_boardgame_v_70GFARnyMWw_frame000083.jpg,0,train,70GFARnyMWw,boardgame_v_70GFARnyMWw_frame000083.jpg,83
_aycdQu4bP0_0000000326_0_food_v__aycdQu4bP0_frame000326.jpg,0,train,_aycdQu4bP0,food_v__aycdQu4bP0_frame000326.jpg,326
-dGhMUGznPM_0000000102_1_furniture_v_-dGhMUGznPM_frame000102.jpg,1,train,-dGhMUGznPM,furniture_v_-dGhMUGznPM_frame000102.jpg,102
jmT1pP1Bt2E_0000000042_1_drink_v_jmT1pP1Bt2E_frame000042.jpg,1,test,jmT1pP1Bt2E,drink_v_jmT1pP1Bt2E_frame000042.jpg,42
G77nEQPwWTI_0000000105_0_boardgame_v_G77nEQPwWTI_frame000105.jpg,0,val,G77nEQPwWTI,boardgame_v_G77nEQPwWTI_frame000105.jpg,105
A3UmezirX0I_0000000502_1_furniture_v_A3UmezirX0I_frame000502.jpg,1,train,A3UmezirX0I,furniture_v_A3UmezirX0I_frame000502.jpg,502
YdosRNF434g_021_0000000151_0_vlog_v_YdosRNF434g_021_frame000151.jpg,0,train,YdosRNF434g_021,vlog_v_YdosRNF434g_021_frame000151.jpg,151
ePXJ81qdRRM_0000000082_0_packing_v_ePXJ81qdRRM_frame000082.jpg,0,train,ePXJ81qdRRM,packing_v_ePXJ81qdRRM_frame000082.jpg,82
dCflrRWmfSY_0000000027_0_study_v_dCflrRWmfSY_frame000027.jpg,0,train,dCflrRWmfSY,study_v_dCflrRWmfSY_frame000027.jpg,27
LavtYRz6AhU_0000000072_1_drink_v_LavtYRz6AhU_frame000072.jpg,1,val,LavtYRz6AhU,drink_v_LavtYRz6AhU_frame000072.jpg,72
EOw0WfZN3Pc_0000000006_1_diy_v_EOw0WfZN3Pc_frame000006.jpg,1,train,EOw0WfZN3Pc,diy_v_EOw0WfZN3Pc_frame000006.jpg,6
CQ_emD-Qqxw_0000000123_0_gardening_v_CQ_emD-Qqxw_frame000123.jpg,0,train,CQ_emD-Qqxw,gardening_v_CQ_emD-Qqxw_frame000123.jpg,123
ccRAl_Kh_Ps_0000000159_0_diy_v_ccRAl_Kh_Ps_frame000159.jpg,0,train,ccRAl_Kh_Ps,diy_v_ccRAl_Kh_Ps_frame000159.jpg,159
G-WapyIS8eg_0000000010_1_food_v_G-WapyIS8eg_frame000010.jpg,1,train,G-WapyIS8eg,food_v_G-WapyIS8eg_frame000010.jpg,10
zadEslDV4YQ_0000000136_1_study_v_zadEslDV4YQ_frame000136.jpg,1,train,zadEslDV4YQ,study_v_zadEslDV4YQ_frame000136.jpg,136
2m2EGXlwMIs_0000000365_1_repair_v_2m2EGXlwMIs_frame000365.jpg,1,train,2m2EGXlwMIs,repair_v_2m2EGXlwMIs_frame000365.jpg,365
2NmQ_JcnZwo_0000000082_1_drink_v_2NmQ_JcnZwo_frame000082.jpg,1,train,2NmQ_JcnZwo,drink_v_2NmQ_JcnZwo_frame000082.jpg,82
h-Irh28Q5g4_0000000013_1_gardening_v_h-Irh28Q5g4_frame000013.jpg,1,train,h-Irh28Q5g4,gardening_v_h-Irh28Q5g4_frame000013.jpg,13
70erEfA3bGI_0000000210_0_drink_v_70erEfA3bGI_frame000210.jpg,0,train,70erEfA3bGI,drink_v_70erEfA3bGI_frame000210.jpg,210
rwYaDqXFH88_0000000016_1_food_v_rwYaDqXFH88_frame000016.jpg,1,test,rwYaDqXFH88,food_v_rwYaDqXFH88_frame000016.jpg,16
vUvkxBDShwo_0000000112_1_food_v_vUvkxBDShwo_frame000112.jpg,1,train,vUvkxBDShwo,food_v_vUvkxBDShwo_frame000112.jpg,112
3JN439mxyGE_0000000027_0_food_v_3JN439mxyGE_frame000027.jpg,0,train,3JN439mxyGE,food_v_3JN439mxyGE_frame000027.jpg,27
YRvzUiqhlq0_0000000136_1_diy_v_YRvzUiqhlq0_frame000136.jpg,1,train,YRvzUiqhlq0,diy_v_YRvzUiqhlq0_frame000136.jpg,136
_3T4bAuQecw_0000000087_0_housework_v__3T4bAuQecw_frame000087.jpg,0,train,_3T4bAuQecw,housework_v__3T4bAuQecw_frame000087.jpg,87
EuJR79ngRio_0000000160_1_drink_v_EuJR79ngRio_frame000160.jpg,1,train,EuJR79ngRio,drink_v_EuJR79ngRio_frame000160.jpg,160
BBSi8AnWn4w_0000000004_1_diy_v_BBSi8AnWn4w_frame000004.jpg,1,val,BBSi8AnWn4w,diy_v_BBSi8AnWn4w_frame000004.jpg,4
NfbbrZcUMCM_0000000233_0_study_v_NfbbrZcUMCM_frame000233.jpg,0,train,NfbbrZcUMCM,study_v_NfbbrZcUMCM_frame000233.jpg,233
gUEdYF7Rcy8_0000000310_0_packing_v_gUEdYF7Rcy8_frame000310.jpg,0,train,gUEdYF7Rcy8,packing_v_gUEdYF7Rcy8_frame000310.jpg,310
KtHGl1KhzhQ_0000000110_0_drink_v_KtHGl1KhzhQ_frame000110.jpg,0,train,KtHGl1KhzhQ,drink_v_KtHGl1KhzhQ_frame000110.jpg,110
BnLJB6bkMdY_0000000445_0_food_v_BnLJB6bkMdY_frame000445.jpg,0,train,BnLJB6bkMdY,food_v_BnLJB6bkMdY_frame000445.jpg,445
9M_dH1IHqDM_0000000107_1_food_v_9M_dH1IHqDM_frame000107.jpg,1,train,9M_dH1IHqDM,food_v_9M_dH1IHqDM_frame000107.jpg,107
kHfk-JrYwNI_0000000186_0_housework_v_kHfk-JrYwNI_frame000186.jpg,0,val,kHfk-JrYwNI,housework_v_kHfk-JrYwNI_frame000186.jpg,186
niQomV1CBNg_0000000035_0_gardening_v_niQomV1CBNg_frame000035.jpg,0,train,niQomV1CBNg,gardening_v_niQomV1CBNg_frame000035.jpg,35
qLis0UwnJkc_0000000015_1_gardening_v_qLis0UwnJkc_frame000015.jpg,1,train,qLis0UwnJkc,gardening_v_qLis0UwnJkc_frame000015.jpg,15
eoJC7y5pYpU_0000000129_1_diy_v_eoJC7y5pYpU_frame000129.jpg,1,train,eoJC7y5pYpU,diy_v_eoJC7y5pYpU_frame000129.jpg,129
Ga9z4gF3QDc_0000000237_1_puzzle_v_Ga9z4gF3QDc_frame000237.jpg,1,val,Ga9z4gF3QDc,puzzle_v_Ga9z4gF3QDc_frame000237.jpg,237
GcXzfEPGXeE_0000000054_1_drink_v_GcXzfEPGXeE_frame000054.jpg,1,val,GcXzfEPGXeE,drink_v_GcXzfEPGXeE_frame000054.jpg,54
4MUG6ED0TIs_017_0000000211_1_vlog_v_4MUG6ED0TIs_017_frame000211.jpg,1,test,4MUG6ED0TIs_017,vlog_v_4MUG6ED0TIs_017_frame000211.jpg,211
fZnMj-OHL0Y_0000000153_1_diy_v_fZnMj-OHL0Y_frame000153.jpg,1,train,fZnMj-OHL0Y,diy_v_fZnMj-OHL0Y_frame000153.jpg,153
ca5GO5zsti8_0000000125_1_boardgame_v_ca5GO5zsti8_frame000125.jpg,1,train,ca5GO5zsti8,boardgame_v_ca5GO5zsti8_frame000125.jpg,125
EPR0R86rvuc_0000000046_0_repair_v_EPR0R86rvuc_frame000046.jpg,0,train,EPR0R86rvuc,repair_v_EPR0R86rvuc_frame000046.jpg,46
huw02HfTdDk_008_0000000121_0_vlog_v_huw02HfTdDk_008_frame000121.jpg,0,train,huw02HfTdDk_008,vlog_v_huw02HfTdDk_008_frame000121.jpg,121
GOj_UlqtgHg_0000000092_1_diy_v_GOj_UlqtgHg_frame000092.jpg,1,train,GOj_UlqtgHg,diy_v_GOj_UlqtgHg_frame000092.jpg,92
lbtYe.zP3Es_013_0000000091_0_vlog_v_lbtYe.zP3Es_013_frame000091.jpg,0,train,lbtYe.zP3Es_013,vlog_v_lbtYe.zP3Es_013_frame000091.jpg,91
Djwin2xtWi8_0000000031_0_study_v_Djwin2xtWi8_frame000031.jpg,0,train,Djwin2xtWi8,study_v_Djwin2xtWi8_frame000031.jpg,31
VR-25jkrx-o_0000000081_0_drink_v_VR-25jkrx-o_frame000081.jpg,0,train,VR-25jkrx-o,drink_v_VR-25jkrx-o_frame000081.jpg,81
RlP1ARBpukw_0000000215_1_drink_v_RlP1ARBpukw_frame000215.jpg,1,train,RlP1ARBpukw,drink_v_RlP1ARBpukw_frame000215.jpg,215
55G8kN8sAPw_0000000390_0_repair_v_55G8kN8sAPw_frame000390.jpg,0,train,55G8kN8sAPw,repair_v_55G8kN8sAPw_frame000390.jpg,390
SW-ITATtWAA_0000000011_0_housework_v_SW-ITATtWAA_frame000011.jpg,0,train,SW-ITATtWAA,housework_v_SW-ITATtWAA_frame000011.jpg,11
_CnQYLDMkqA_0000000174_1_housework_v__CnQYLDMkqA_frame000174.jpg,1,train,_CnQYLDMkqA,housework_v__CnQYLDMkqA_frame000174.jpg,174
4CuI-tO_Omg_0000000086_1_gardening_v_4CuI-tO_Omg_frame000086.jpg,1,train,4CuI-tO_Omg,gardening_v_4CuI-tO_Omg_frame000086.jpg,86
yz6FzUvLc_g_017_0000000571_1_vlog_v_yz6FzUvLc_g_017_frame000571.jpg,1,train,yz6FzUvLc_g_017,vlog_v_yz6FzUvLc_g_017_frame000571.jpg,571
tqOvYQjT8h4_0000000053_1_diy_v_tqOvYQjT8h4_frame000053.jpg,1,train,tqOvYQjT8h4,diy_v_tqOvYQjT8h4_frame000053.jpg,53
cvQYty7MJP0_0000000145_1_diy_v_cvQYty7MJP0_frame000145.jpg,1,train,cvQYty7MJP0,diy_v_cvQYty7MJP0_frame000145.jpg,145
KlvTD5tCLO8_0000000010_1_diy_v_KlvTD5tCLO8_frame000010.jpg,1,train,KlvTD5tCLO8,diy_v_KlvTD5tCLO8_frame000010.jpg,10
MP3ZkHyPFx8_0000000295_1_boardgame_v_MP3ZkHyPFx8_frame000295.jpg,1,train,MP3ZkHyPFx8,boardgame_v_MP3ZkHyPFx8_frame000295.jpg,295
kPS8X9BmjaM_032_0000001531_0_vlog_v_kPS8X9BmjaM_032_frame001531.jpg,0,val,kPS8X9BmjaM_032,vlog_v_kPS8X9BmjaM_032_frame001531.jpg,1531
PWryzpWKVpY_0000000292_1_drink_v_PWryzpWKVpY_frame000292.jpg,1,train,PWryzpWKVpY,drink_v_PWryzpWKVpY_frame000292.jpg,292
8Pq4OWTyYBo_002_0000000031_0_vlog_v_8Pq4OWTyYBo_002_frame000031.jpg,0,val,8Pq4OWTyYBo_002,vlog_v_8Pq4OWTyYBo_002_frame000031.jpg,31
UgKvDw1E60E_0000000527_1_repair_v_UgKvDw1E60E_frame000527.jpg,1,train,UgKvDw1E60E,repair_v_UgKvDw1E60E_frame000527.jpg,527
udbVTVLdy44_0000000017_0_food_v_udbVTVLdy44_frame000017.jpg,0,train,udbVTVLdy44,food_v_udbVTVLdy44_frame000017.jpg,17
xXVA6LDgNvI_0000000027_0_puzzle_v_xXVA6LDgNvI_frame000027.jpg,0,train,xXVA6LDgNvI,puzzle_v_xXVA6LDgNvI_frame000027.jpg,27
vNGpelbtHso_0000000065_0_packing_v_vNGpelbtHso_frame000065.jpg,0,train,vNGpelbtHso,packing_v_vNGpelbtHso_frame000065.jpg,65
xky6sOIUGNg_0000000281_0_food_v_xky6sOIUGNg_frame000281.jpg,0,train,xky6sOIUGNg,food_v_xky6sOIUGNg_frame000281.jpg,281
1t5xrxkKp9E_0000000267_1_food_v_1t5xrxkKp9E_frame000267.jpg,1,train,1t5xrxkKp9E,food_v_1t5xrxkKp9E_frame000267.jpg,267
d1kqmvrDpPU_0000000022_0_drink_v_d1kqmvrDpPU_frame000022.jpg,0,val,d1kqmvrDpPU,drink_v_d1kqmvrDpPU_frame000022.jpg,22
WfRy_WTyuQM_0000000011_1_food_v_WfRy_WTyuQM_frame000011.jpg,1,test,WfRy_WTyuQM,food_v_WfRy_WTyuQM_frame000011.jpg,11
ap8hDqdrrZY_009_0000000091_1_vlog_v_ap8hDqdrrZY_009_frame000091.jpg,1,train,ap8hDqdrrZY_009,vlog_v_ap8hDqdrrZY_009_frame000091.jpg,91
h0pljhOe7D0_023_0000001351_0_vlog_v_h0pljhOe7D0_023_frame001351.jpg,0,val,h0pljhOe7D0_023,vlog_v_h0pljhOe7D0_023_frame001351.jpg,1351
DsU1tCcAxLw_0000000302_0_drink_v_DsU1tCcAxLw_frame000302.jpg,0,val,DsU1tCcAxLw,drink_v_DsU1tCcAxLw_frame000302.jpg,302
sK00I_1BrrQ_0000000325_0_study_v_sK00I_1BrrQ_frame000325.jpg,0,train,sK00I_1BrrQ,study_v_sK00I_1BrrQ_frame000325.jpg,325
xgKx68XvtSI_0000000120_1_repair_v_xgKx68XvtSI_frame000120.jpg,1,test,xgKx68XvtSI,repair_v_xgKx68XvtSI_frame000120.jpg,120
hprHZ1xuyq8_0000000063_1_furniture_v_hprHZ1xuyq8_frame000063.jpg,1,test,hprHZ1xuyq8,furniture_v_hprHZ1xuyq8_frame000063.jpg,63
vV3ZzuOjNw8_0000000039_1_diy_v_vV3ZzuOjNw8_frame000039.jpg,1,train,vV3ZzuOjNw8,diy_v_vV3ZzuOjNw8_frame000039.jpg,39
GLmswhITJ6M_0000000138_1_repair_v_GLmswhITJ6M_frame000138.jpg,1,train,GLmswhITJ6M,repair_v_GLmswhITJ6M_frame000138.jpg,138
q2tu9Q3hIYg_0000000044_0_gardening_v_q2tu9Q3hIYg_frame000044.jpg,0,train,q2tu9Q3hIYg,gardening_v_q2tu9Q3hIYg_frame000044.jpg,44
MYEQaTG0WX8_0000000064_0_drink_v_MYEQaTG0WX8_frame000064.jpg,0,train,MYEQaTG0WX8,drink_v_MYEQaTG0WX8_frame000064.jpg,64
PmdDt1H6_GU_0000000313_1_diy_v_PmdDt1H6_GU_frame000313.jpg,1,train,PmdDt1H6_GU,diy_v_PmdDt1H6_GU_frame000313.jpg,313
y8qtlBqUHVY_0000000002_0_study_v_y8qtlBqUHVY_frame000002.jpg,0,train,y8qtlBqUHVY,study_v_y8qtlBqUHVY_frame000002.jpg,2
mgxo_eG0ess_0000000066_0_boardgame_v_mgxo_eG0ess_frame000066.jpg,0,train,mgxo_eG0ess,boardgame_v_mgxo_eG0ess_frame000066.jpg,66
G4QyrJ1E8VI_0000000113_1_drink_v_G4QyrJ1E8VI_frame000113.jpg,1,train,G4QyrJ1E8VI,drink_v_G4QyrJ1E8VI_frame000113.jpg,113
gDAueavK5vA_0000000028_0_food_v_gDAueavK5vA_frame000028.jpg,0,train,gDAueavK5vA,food_v_gDAueavK5vA_frame000028.jpg,28
DZlzAtIw1MA_0000000288_1_boardgame_v_DZlzAtIw1MA_frame000288.jpg,1,train,DZlzAtIw1MA,boardgame_v_DZlzAtIw1MA_frame000288.jpg,288
BSMdBgvEeY4_038_0000000391_0_vlog_v_BSMdBgvEeY4_038_frame000391.jpg,0,val,BSMdBgvEeY4_038,vlog_v_BSMdBgvEeY4_038_frame000391.jpg,391
ZyFJVNO6mds_0000000588_1_housework_v_ZyFJVNO6mds_frame000588.jpg,1,test,ZyFJVNO6mds,housework_v_ZyFJVNO6mds_frame000588.jpg,588
2nc10BXM8hc_0000000075_0_drink_v_2nc10BXM8hc_frame000075.jpg,0,train,2nc10BXM8hc,drink_v_2nc10BXM8hc_frame000075.jpg,75
rSTEF0Xq4As_0000000202_1_puzzle_v_rSTEF0Xq4As_frame000202.jpg,1,train,rSTEF0Xq4As,puzzle_v_rSTEF0Xq4As_frame000202.jpg,202
Ku3KIj2KeCY_015_0000000631_0_vlog_v_Ku3KIj2KeCY_015_frame000631.jpg,0,test,Ku3KIj2KeCY_015,vlog_v_Ku3KIj2KeCY_015_frame000631.jpg,631
Yy4MWKlF_1s_0000000105_1_repair_v_Yy4MWKlF_1s_frame000105.jpg,1,train,Yy4MWKlF_1s,repair_v_Yy4MWKlF_1s_frame000105.jpg,105
2MgK2IEy2Ig_0000000045_1_gardening_v_2MgK2IEy2Ig_frame000045.jpg,1,train,2MgK2IEy2Ig,gardening_v_2MgK2IEy2Ig_frame000045.jpg,45
TiIxdaajYYs_0000000299_1_drink_v_TiIxdaajYYs_frame000299.jpg,1,train,TiIxdaajYYs,drink_v_TiIxdaajYYs_frame000299.jpg,299
uqPgtVXL-rc_0000000038_0_boardgame_v_uqPgtVXL-rc_frame000038.jpg,0,train,uqPgtVXL-rc,boardgame_v_uqPgtVXL-rc_frame000038.jpg,38
BjtCsoPZT7E_031_0000000241_0_vlog_v_BjtCsoPZT7E_031_frame000241.jpg,0,train,BjtCsoPZT7E_031,vlog_v_BjtCsoPZT7E_031_frame000241.jpg,241
DmMQN0AMk7k_0000000002_0_furniture_v_DmMQN0AMk7k_frame000002.jpg,0,train,DmMQN0AMk7k,furniture_v_DmMQN0AMk7k_frame000002.jpg,2
Lp974J7gV0U_019_0000000061_1_vlog_v_Lp974J7gV0U_019_frame000061.jpg,1,test,Lp974J7gV0U_019,vlog_v_Lp974J7gV0U_019_frame000061.jpg,61
fhEMkTCRLBM_0000000532_1_study_v_fhEMkTCRLBM_frame000532.jpg,1,train,fhEMkTCRLBM,study_v_fhEMkTCRLBM_frame000532.jpg,532
90nLKEU5Dx0_0000000444_1_packing_v_90nLKEU5Dx0_frame000444.jpg,1,test,90nLKEU5Dx0,packing_v_90nLKEU5Dx0_frame000444.jpg,444
d9IfYmUiupI_0000000126_0_packing_v_d9IfYmUiupI_frame000126.jpg,0,train,d9IfYmUiupI,packing_v_d9IfYmUiupI_frame000126.jpg,126
lx6SunCgJPE_0000000133_1_packing_v_lx6SunCgJPE_frame000133.jpg,1,test,lx6SunCgJPE,packing_v_lx6SunCgJPE_frame000133.jpg,133
jhQ1lmt9DTY_0000000158_0_food_v_jhQ1lmt9DTY_frame000158.jpg,0,train,jhQ1lmt9DTY,food_v_jhQ1lmt9DTY_frame000158.jpg,158
ZnwqcbBLcj0_005_0000000091_0_vlog_v_ZnwqcbBLcj0_005_frame000091.jpg,0,train,ZnwqcbBLcj0_005,vlog_v_ZnwqcbBLcj0_005_frame000091.jpg,91
WhZKTFQ_-7s_0000000187_0_puzzle_v_WhZKTFQ_-7s_frame000187.jpg,0,val,WhZKTFQ_-7s,puzzle_v_WhZKTFQ_-7s_frame000187.jpg,187
5BnQhLc4itI_008_0000000091_0_vlog_v_5BnQhLc4itI_008_frame000091.jpg,0,train,5BnQhLc4itI_008,vlog_v_5BnQhLc4itI_008_frame000091.jpg,91
09FigIyKo-4_0000000253_1_drink_v_09FigIyKo-4_frame000253.jpg,1,train,09FigIyKo-4,drink_v_09FigIyKo-4_frame000253.jpg,253
IemD3-phk2g_0000000075_1_gardening_v_IemD3-phk2g_frame000075.jpg,1,train,IemD3-phk2g,gardening_v_IemD3-phk2g_frame000075.jpg,75
6VicEstZ6yU_0000000099_1_drink_v_6VicEstZ6yU_frame000099.jpg,1,train,6VicEstZ6yU,drink_v_6VicEstZ6yU_frame000099.jpg,99
GKfyE75Uczk_0000000168_1_boardgame_v_GKfyE75Uczk_frame000168.jpg,1,train,GKfyE75Uczk,boardgame_v_GKfyE75Uczk_frame000168.jpg,168
gQNY8kTmad8_0000000249_0_boardgame_v_gQNY8kTmad8_frame000249.jpg,0,val,gQNY8kTmad8,boardgame_v_gQNY8kTmad8_frame000249.jpg,249
mXjPXrnfggM_0000000133_0_study_v_mXjPXrnfggM_frame000133.jpg,0,train,mXjPXrnfggM,study_v_mXjPXrnfggM_frame000133.jpg,133
.PGA5lZ87uM_008_0000000091_1_vlog_v_.PGA5lZ87uM_008_frame000091.jpg,1,val,.PGA5lZ87uM_008,vlog_v_.PGA5lZ87uM_008_frame000091.jpg,91
LA0kELdPYwY_0000000240_0_housework_v_LA0kELdPYwY_frame000240.jpg,0,train,LA0kELdPYwY,housework_v_LA0kELdPYwY_frame000240.jpg,240
x-5qgCCPDuc_0000000244_0_drink_v_x-5qgCCPDuc_frame000244.jpg,0,train,x-5qgCCPDuc,drink_v_x-5qgCCPDuc_frame000244.jpg,244
NnVGcKkTSSs_0000000053_0_food_v_NnVGcKkTSSs_frame000053.jpg,0,train,NnVGcKkTSSs,food_v_NnVGcKkTSSs_frame000053.jpg,53
pxeBq47U88Q_0000000032_0_packing_v_pxeBq47U88Q_frame000032.jpg,0,train,pxeBq47U88Q,packing_v_pxeBq47U88Q_frame000032.jpg,32
6RPY7kyabgU_0000000197_1_furniture_v_6RPY7kyabgU_frame000197.jpg,1,train,6RPY7kyabgU,furniture_v_6RPY7kyabgU_frame000197.jpg,197
0tB3kI3JMPw_0000000005_0_food_v_0tB3kI3JMPw_frame000005.jpg,0,train,0tB3kI3JMPw,food_v_0tB3kI3JMPw_frame000005.jpg,5
fHwsIhEs9Xs_0000000168_1_packing_v_fHwsIhEs9Xs_frame000168.jpg,1,test,fHwsIhEs9Xs,packing_v_fHwsIhEs9Xs_frame000168.jpg,168
yKSFZ13UB3U_0000000082_0_boardgame_v_yKSFZ13UB3U_frame000082.jpg,0,train,yKSFZ13UB3U,boardgame_v_yKSFZ13UB3U_frame000082.jpg,82
My1B1ztSbl4_017_0000000061_1_vlog_v_My1B1ztSbl4_017_frame000061.jpg,1,val,My1B1ztSbl4_017,vlog_v_My1B1ztSbl4_017_frame000061.jpg,61
_NC8ANtQQqo_0000000075_1_puzzle_v__NC8ANtQQqo_frame000075.jpg,1,test,_NC8ANtQQqo,puzzle_v__NC8ANtQQqo_frame000075.jpg,75
uYSA--7wuG4_0000000033_1_drink_v_uYSA--7wuG4_frame000033.jpg,1,val,uYSA--7wuG4,drink_v_uYSA--7wuG4_frame000033.jpg,33
ub3sPK6_S5s_0000000306_1_food_v_ub3sPK6_S5s_frame000306.jpg,1,train,ub3sPK6_S5s,food_v_ub3sPK6_S5s_frame000306.jpg,306
JCE1TClIzJs_023_0000001201_1_vlog_v_JCE1TClIzJs_023_frame001201.jpg,1,val,JCE1TClIzJs_023,vlog_v_JCE1TClIzJs_023_frame001201.jpg,1201
a3swU-euk0o_0000000221_0_gardening_v_a3swU-euk0o_frame000221.jpg,0,train,a3swU-euk0o,gardening_v_a3swU-euk0o_frame000221.jpg,221
V8vJD29VFSM_0000000082_0_packing_v_V8vJD29VFSM_frame000082.jpg,0,train,V8vJD29VFSM,packing_v_V8vJD29VFSM_frame000082.jpg,82
GbZP5yiJwiA_030_0000002581_0_vlog_v_GbZP5yiJwiA_030_frame002581.jpg,0,train,GbZP5yiJwiA_030,vlog_v_GbZP5yiJwiA_030_frame002581.jpg,2581
CX27NOOKQgE_0000000206_0_packing_v_CX27NOOKQgE_frame000206.jpg,0,test,CX27NOOKQgE,packing_v_CX27NOOKQgE_frame000206.jpg,206
Y_d5mpmPpWo_0000000183_0_study_v_Y_d5mpmPpWo_frame000183.jpg,0,train,Y_d5mpmPpWo,study_v_Y_d5mpmPpWo_frame000183.jpg,183
g4rhnD3zCWY_0000000065_0_puzzle_v_g4rhnD3zCWY_frame000065.jpg,0,train,g4rhnD3zCWY,puzzle_v_g4rhnD3zCWY_frame000065.jpg,65
K7zcHvwuWSY_0000000011_1_puzzle_v_K7zcHvwuWSY_frame000011.jpg,1,test,K7zcHvwuWSY,puzzle_v_K7zcHvwuWSY_frame000011.jpg,11
gR16vPY0Cq0_0000000128_1_furniture_v_gR16vPY0Cq0_frame000128.jpg,1,train,gR16vPY0Cq0,furniture_v_gR16vPY0Cq0_frame000128.jpg,128
72-w8rT0FNk_0000000044_0_boardgame_v_72-w8rT0FNk_frame000044.jpg,0,train,72-w8rT0FNk,boardgame_v_72-w8rT0FNk_frame000044.jpg,44
JO9S-RU4hcM_0000000034_1_repair_v_JO9S-RU4hcM_frame000034.jpg,1,train,JO9S-RU4hcM,repair_v_JO9S-RU4hcM_frame000034.jpg,34
VkeT7in4V2Y_0000000233_1_gardening_v_VkeT7in4V2Y_frame000233.jpg,1,val,VkeT7in4V2Y,gardening_v_VkeT7in4V2Y_frame000233.jpg,233
-OctATW1dz8_0000000023_0_repair_v_-OctATW1dz8_frame000023.jpg,0,val,-OctATW1dz8,repair_v_-OctATW1dz8_frame000023.jpg,23
KR8S-XTi0zg_0000000053_1_puzzle_v_KR8S-XTi0zg_frame000053.jpg,1,train,KR8S-XTi0zg,puzzle_v_KR8S-XTi0zg_frame000053.jpg,53
cXy_zmMDAsU_0000000389_0_food_v_cXy_zmMDAsU_frame000389.jpg,0,train,cXy_zmMDAsU,food_v_cXy_zmMDAsU_frame000389.jpg,389
iUE6-iUgvZ0_0000000390_0_study_v_iUE6-iUgvZ0_frame000390.jpg,0,train,iUE6-iUgvZ0,study_v_iUE6-iUgvZ0_frame000390.jpg,390
jBpXagnsLJ8_0000000445_1_packing_v_jBpXagnsLJ8_frame000445.jpg,1,train,jBpXagnsLJ8,packing_v_jBpXagnsLJ8_frame000445.jpg,445
H0addb6YyP0_0000000026_0_housework_v_H0addb6YyP0_frame000026.jpg,0,train,H0addb6YyP0,housework_v_H0addb6YyP0_frame000026.jpg,26
TclPDMCzzm4_0000000283_1_drink_v_TclPDMCzzm4_frame000283.jpg,1,val,TclPDMCzzm4,drink_v_TclPDMCzzm4_frame000283.jpg,283
B0IBIJTxPHM_0000000098_1_drink_v_B0IBIJTxPHM_frame000098.jpg,1,test,B0IBIJTxPHM,drink_v_B0IBIJTxPHM_frame000098.jpg,98
E_7uvJDJuY4_0000000075_0_furniture_v_E_7uvJDJuY4_frame000075.jpg,0,train,E_7uvJDJuY4,furniture_v_E_7uvJDJuY4_frame000075.jpg,75
KQw7n7euT0I_0000000012_1_drink_v_KQw7n7euT0I_frame000012.jpg,1,train,KQw7n7euT0I,drink_v_KQw7n7euT0I_frame000012.jpg,12
M2xdggeRyPI_0000000104_0_food_v_M2xdggeRyPI_frame000104.jpg,0,train,M2xdggeRyPI,food_v_M2xdggeRyPI_frame000104.jpg,104
QojBIdK0D6I_0000000023_0_repair_v_QojBIdK0D6I_frame000023.jpg,0,val,QojBIdK0D6I,repair_v_QojBIdK0D6I_frame000023.jpg,23
z-BZA9D9o6I_0000000090_1_drink_v_z-BZA9D9o6I_frame000090.jpg,1,train,z-BZA9D9o6I,drink_v_z-BZA9D9o6I_frame000090.jpg,90
8bqJVr3e8us_0000000105_1_boardgame_v_8bqJVr3e8us_frame000105.jpg,1,train,8bqJVr3e8us,boardgame_v_8bqJVr3e8us_frame000105.jpg,105
KmzbiuW4r1I_0000000012_0_drink_v_KmzbiuW4r1I_frame000012.jpg,0,train,KmzbiuW4r1I,drink_v_KmzbiuW4r1I_frame000012.jpg,12
1sNIEyf4P8g_023_0000000091_0_vlog_v_1sNIEyf4P8g_023_frame000091.jpg,0,train,1sNIEyf4P8g_023,vlog_v_1sNIEyf4P8g_023_frame000091.jpg,91
Q2sZm2CcX3k_0000000151_0_drink_v_Q2sZm2CcX3k_frame000151.jpg,0,train,Q2sZm2CcX3k,drink_v_Q2sZm2CcX3k_frame000151.jpg,151
3UYC5Gfxgcg_0000000081_0_housework_v_3UYC5Gfxgcg_frame000081.jpg,0,train,3UYC5Gfxgcg,housework_v_3UYC5Gfxgcg_frame000081.jpg,81
-qPcRWLF6tI_0000000135_1_drink_v_-qPcRWLF6tI_frame000135.jpg,1,train,-qPcRWLF6tI,drink_v_-qPcRWLF6tI_frame000135.jpg,135
QFJ_sueMDRQ_0000000238_1_repair_v_QFJ_sueMDRQ_frame000238.jpg,1,train,QFJ_sueMDRQ,repair_v_QFJ_sueMDRQ_frame000238.jpg,238
PZuUxct8RG8_0000000336_1_puzzle_v_PZuUxct8RG8_frame000336.jpg,1,test,PZuUxct8RG8,puzzle_v_PZuUxct8RG8_frame000336.jpg,336
I7YJ250CeYU_0000000258_1_packing_v_I7YJ250CeYU_frame000258.jpg,1,train,I7YJ250CeYU,packing_v_I7YJ250CeYU_frame000258.jpg,258
MCdYb4IlqfQ_0000000235_1_packing_v_MCdYb4IlqfQ_frame000235.jpg,1,test,MCdYb4IlqfQ,packing_v_MCdYb4IlqfQ_frame000235.jpg,235
lP8BMoHpKNc_009_0000000031_1_vlog_v_lP8BMoHpKNc_009_frame000031.jpg,1,train,lP8BMoHpKNc_009,vlog_v_lP8BMoHpKNc_009_frame000031.jpg,31
lN-jfkZ3aqo_0000000017_1_furniture_v_lN-jfkZ3aqo_frame000017.jpg,1,train,lN-jfkZ3aqo,furniture_v_lN-jfkZ3aqo_frame000017.jpg,17
x2bo9CJb03g_0000000153_0_furniture_v_x2bo9CJb03g_frame000153.jpg,0,train,x2bo9CJb03g,furniture_v_x2bo9CJb03g_frame000153.jpg,153
6DyonpvRe8c_0000000016_1_boardgame_v_6DyonpvRe8c_frame000016.jpg,1,train,6DyonpvRe8c,boardgame_v_6DyonpvRe8c_frame000016.jpg,16
oHORLRkzDQw_0000000048_1_puzzle_v_oHORLRkzDQw_frame000048.jpg,1,train,oHORLRkzDQw,puzzle_v_oHORLRkzDQw_frame000048.jpg,48
XQ7YShGVh8M_0000000114_0_drink_v_XQ7YShGVh8M_frame000114.jpg,0,val,XQ7YShGVh8M,drink_v_XQ7YShGVh8M_frame000114.jpg,114
FDVrM929s70_0000000120_0_furniture_v_FDVrM929s70_frame000120.jpg,0,train,FDVrM929s70,furniture_v_FDVrM929s70_frame000120.jpg,120
gK-uF31ZFnI_0000000146_1_repair_v_gK-uF31ZFnI_frame000146.jpg,1,train,gK-uF31ZFnI,repair_v_gK-uF31ZFnI_frame000146.jpg,146
fQ0UTXBgRok_0000000032_1_repair_v_fQ0UTXBgRok_frame000032.jpg,1,train,fQ0UTXBgRok,repair_v_fQ0UTXBgRok_frame000032.jpg,32
qLiQKdnN6Gc_0000000034_1_study_v_qLiQKdnN6Gc_frame000034.jpg,1,test,qLiQKdnN6Gc,study_v_qLiQKdnN6Gc_frame000034.jpg,34
jssgA8Pmhxo_0000000258_1_furniture_v_jssgA8Pmhxo_frame000258.jpg,1,train,jssgA8Pmhxo,furniture_v_jssgA8Pmhxo_frame000258.jpg,258
mbDcRNDdgjo_0000000647_1_housework_v_mbDcRNDdgjo_frame000647.jpg,1,train,mbDcRNDdgjo,housework_v_mbDcRNDdgjo_frame000647.jpg,647
YOlScy8ecqU_0000000066_0_diy_v_YOlScy8ecqU_frame000066.jpg,0,train,YOlScy8ecqU,diy_v_YOlScy8ecqU_frame000066.jpg,66
_mlu9EL7cFM_0000000061_0_housework_v__mlu9EL7cFM_frame000061.jpg,0,train,_mlu9EL7cFM,housework_v__mlu9EL7cFM_frame000061.jpg,61
rUc5UBRBkaM_0000000211_0_drink_v_rUc5UBRBkaM_frame000211.jpg,0,train,rUc5UBRBkaM,drink_v_rUc5UBRBkaM_frame000211.jpg,211
HiPjhYW7Dno_0000000011_0_repair_v_HiPjhYW7Dno_frame000011.jpg,0,train,HiPjhYW7Dno,repair_v_HiPjhYW7Dno_frame000011.jpg,11
-5a4tdbXBWs_0000000066_0_housework_v_-5a4tdbXBWs_frame000066.jpg,0,train,-5a4tdbXBWs,housework_v_-5a4tdbXBWs_frame000066.jpg,66
VbzfoVeJEiE_0000000319_0_study_v_VbzfoVeJEiE_frame000319.jpg,0,train,VbzfoVeJEiE,study_v_VbzfoVeJEiE_frame000319.jpg,319
DteCz1lvIEM_024_0000000421_1_vlog_v_DteCz1lvIEM_024_frame000421.jpg,1,train,DteCz1lvIEM_024,vlog_v_DteCz1lvIEM_024_frame000421.jpg,421
JLENRQOkjOY_0000000322_1_study_v_JLENRQOkjOY_frame000322.jpg,1,train,JLENRQOkjOY,study_v_JLENRQOkjOY_frame000322.jpg,322
dIdwS-xv5Ho_0000000096_1_diy_v_dIdwS-xv5Ho_frame000096.jpg,1,train,dIdwS-xv5Ho,diy_v_dIdwS-xv5Ho_frame000096.jpg,96
cwGNLqXEJYY_0000000068_1_furniture_v_cwGNLqXEJYY_frame000068.jpg,1,val,cwGNLqXEJYY,furniture_v_cwGNLqXEJYY_frame000068.jpg,68
2-_sYkwsBnA_0000000141_0_housework_v_2-_sYkwsBnA_frame000141.jpg,0,test,2-_sYkwsBnA,housework_v_2-_sYkwsBnA_frame000141.jpg,141
y1z66EC4n4o_0000000097_0_study_v_y1z66EC4n4o_frame000097.jpg,0,train,y1z66EC4n4o,study_v_y1z66EC4n4o_frame000097.jpg,97
mkc5Su9Pq6A_0000000197_1_gardening_v_mkc5Su9Pq6A_frame000197.jpg,1,train,mkc5Su9Pq6A,gardening_v_mkc5Su9Pq6A_frame000197.jpg,197
8ipCpZO_WgU_0000000288_1_food_v_8ipCpZO_WgU_frame000288.jpg,1,train,8ipCpZO_WgU,food_v_8ipCpZO_WgU_frame000288.jpg,288
cjI8FZDhzYQ_0000000295_0_drink_v_cjI8FZDhzYQ_frame000295.jpg,0,val,cjI8FZDhzYQ,drink_v_cjI8FZDhzYQ_frame000295.jpg,295
zcRFW2p7Xs8_0000000069_1_boardgame_v_zcRFW2p7Xs8_frame000069.jpg,1,train,zcRFW2p7Xs8,boardgame_v_zcRFW2p7Xs8_frame000069.jpg,69
SDQ9G3v2PhA_0000000172_0_housework_v_SDQ9G3v2PhA_frame000172.jpg,0,train,SDQ9G3v2PhA,housework_v_SDQ9G3v2PhA_frame000172.jpg,172
cEY8.wmS2iw_006_0000000211_0_vlog_v_cEY8.wmS2iw_006_frame000211.jpg,0,train,cEY8.wmS2iw_006,vlog_v_cEY8.wmS2iw_006_frame000211.jpg,211
lYgjKd30EOE_0000000107_0_boardgame_v_lYgjKd30EOE_frame000107.jpg,0,train,lYgjKd30EOE,boardgame_v_lYgjKd30EOE_frame000107.jpg,107
qX4Jn4X2L8s_0000000021_0_gardening_v_qX4Jn4X2L8s_frame000021.jpg,0,train,qX4Jn4X2L8s,gardening_v_qX4Jn4X2L8s_frame000021.jpg,21
N5Nl4yoXRUA_0000000023_0_drink_v_N5Nl4yoXRUA_frame000023.jpg,0,train,N5Nl4yoXRUA,drink_v_N5Nl4yoXRUA_frame000023.jpg,23
9wmedkggMsA_002_0000000181_0_vlog_v_9wmedkggMsA_002_frame000181.jpg,0,train,9wmedkggMsA_002,vlog_v_9wmedkggMsA_002_frame000181.jpg,181
gZLkE3SFx3c_0000000020_0_food_v_gZLkE3SFx3c_frame000020.jpg,0,val,gZLkE3SFx3c,food_v_gZLkE3SFx3c_frame000020.jpg,20
lEGCYwYBeL4_0000000146_1_puzzle_v_lEGCYwYBeL4_frame000146.jpg,1,train,lEGCYwYBeL4,puzzle_v_lEGCYwYBeL4_frame000146.jpg,146
nwZay8spGKk_0000000317_1_gardening_v_nwZay8spGKk_frame000317.jpg,1,train,nwZay8spGKk,gardening_v_nwZay8spGKk_frame000317.jpg,317
cj0mzhcT2mo_0000000202_0_food_v_cj0mzhcT2mo_frame000202.jpg,0,train,cj0mzhcT2mo,food_v_cj0mzhcT2mo_frame000202.jpg,202
FAhZBzH43lo_0000000070_1_drink_v_FAhZBzH43lo_frame000070.jpg,1,train,FAhZBzH43lo,drink_v_FAhZBzH43lo_frame000070.jpg,70
qH3khif3YUc_0000000033_0_diy_v_qH3khif3YUc_frame000033.jpg,0,train,qH3khif3YUc,diy_v_qH3khif3YUc_frame000033.jpg,33
jPvef44u0sg_0000000345_1_furniture_v_jPvef44u0sg_frame000345.jpg,1,train,jPvef44u0sg,furniture_v_jPvef44u0sg_frame000345.jpg,345
k3LCsK5MXkw_0000000305_0_diy_v_k3LCsK5MXkw_frame000305.jpg,0,train,k3LCsK5MXkw,diy_v_k3LCsK5MXkw_frame000305.jpg,305
0BDK_-RKKiw_0000000051_1_food_v_0BDK_-RKKiw_frame000051.jpg,1,train,0BDK_-RKKiw,food_v_0BDK_-RKKiw_frame000051.jpg,51
Dn.MDMCpiyc_002_0000000121_1_vlog_v_Dn.MDMCpiyc_002_frame000121.jpg,1,test,Dn.MDMCpiyc_002,vlog_v_Dn.MDMCpiyc_002_frame000121.jpg,121
4Bboq8A-u6s_0000000240_1_packing_v_4Bboq8A-u6s_frame000240.jpg,1,train,4Bboq8A-u6s,packing_v_4Bboq8A-u6s_frame000240.jpg,240
NdFBsiGefuQ_0000000036_0_housework_v_NdFBsiGefuQ_frame000036.jpg,0,train,NdFBsiGefuQ,housework_v_NdFBsiGefuQ_frame000036.jpg,36
eaKyfuI8X5o_0000000305_1_packing_v_eaKyfuI8X5o_frame000305.jpg,1,train,eaKyfuI8X5o,packing_v_eaKyfuI8X5o_frame000305.jpg,305
D0XjAOH7t6w_0000000589_0_repair_v_D0XjAOH7t6w_frame000589.jpg,0,train,D0XjAOH7t6w,repair_v_D0XjAOH7t6w_frame000589.jpg,589
y6S2RHGTAKI_0000000167_0_housework_v_y6S2RHGTAKI_frame000167.jpg,0,train,y6S2RHGTAKI,housework_v_y6S2RHGTAKI_frame000167.jpg,167
O3yeps_GyBQ_0000000482_0_diy_v_O3yeps_GyBQ_frame000482.jpg,0,train,O3yeps_GyBQ,diy_v_O3yeps_GyBQ_frame000482.jpg,482
HEvXMsExFuk_0000000219_0_packing_v_HEvXMsExFuk_frame000219.jpg,0,val,HEvXMsExFuk,packing_v_HEvXMsExFuk_frame000219.jpg,219
U-uG3NCoUuI_0000000026_0_repair_v_U-uG3NCoUuI_frame000026.jpg,0,train,U-uG3NCoUuI,repair_v_U-uG3NCoUuI_frame000026.jpg,26
cahehuFMts4_0000000084_0_drink_v_cahehuFMts4_frame000084.jpg,0,test,cahehuFMts4,drink_v_cahehuFMts4_frame000084.jpg,84
duFCjAlHHxw_013_0000000061_1_vlog_v_duFCjAlHHxw_013_frame000061.jpg,1,test,duFCjAlHHxw_013,vlog_v_duFCjAlHHxw_013_frame000061.jpg,61
39Sfx-uE2qg_0000000291_1_furniture_v_39Sfx-uE2qg_frame000291.jpg,1,train,39Sfx-uE2qg,furniture_v_39Sfx-uE2qg_frame000291.jpg,291
C2Hz1Owakcg_0000000081_0_food_v_C2Hz1Owakcg_frame000081.jpg,0,train,C2Hz1Owakcg,food_v_C2Hz1Owakcg_frame000081.jpg,81
CYigOborFsg_0000000026_1_furniture_v_CYigOborFsg_frame000026.jpg,1,train,CYigOborFsg,furniture_v_CYigOborFsg_frame000026.jpg,26
KoBHAGYc_Gg_0000000244_0_drink_v_KoBHAGYc_Gg_frame000244.jpg,0,val,KoBHAGYc_Gg,drink_v_KoBHAGYc_Gg_frame000244.jpg,244
dtDJy3iQ3pE_0000000038_1_gardening_v_dtDJy3iQ3pE_frame000038.jpg,1,train,dtDJy3iQ3pE,gardening_v_dtDJy3iQ3pE_frame000038.jpg,38
qWYPkkFaAJc_0000000094_0_drink_v_qWYPkkFaAJc_frame000094.jpg,0,train,qWYPkkFaAJc,drink_v_qWYPkkFaAJc_frame000094.jpg,94
pAP-aZ-bwLE_0000000008_0_repair_v_pAP-aZ-bwLE_frame000008.jpg,0,train,pAP-aZ-bwLE,repair_v_pAP-aZ-bwLE_frame000008.jpg,8
TCsMbrEMx4k_0000000176_0_food_v_TCsMbrEMx4k_frame000176.jpg,0,train,TCsMbrEMx4k,food_v_TCsMbrEMx4k_frame000176.jpg,176
SHHssbpYhgo_0000000032_1_diy_v_SHHssbpYhgo_frame000032.jpg,1,train,SHHssbpYhgo,diy_v_SHHssbpYhgo_frame000032.jpg,32
Fo1gJcWlcto_0000000173_1_packing_v_Fo1gJcWlcto_frame000173.jpg,1,train,Fo1gJcWlcto,packing_v_Fo1gJcWlcto_frame000173.jpg,173
R72ajVxbzcQ_0000000104_1_puzzle_v_R72ajVxbzcQ_frame000104.jpg,1,train,R72ajVxbzcQ,puzzle_v_R72ajVxbzcQ_frame000104.jpg,104
iYHtnem6egA_0000000342_1_furniture_v_iYHtnem6egA_frame000342.jpg,1,train,iYHtnem6egA,furniture_v_iYHtnem6egA_frame000342.jpg,342
Z5p23Xwce4M_0000000025_1_puzzle_v_Z5p23Xwce4M_frame000025.jpg,1,train,Z5p23Xwce4M,puzzle_v_Z5p23Xwce4M_frame000025.jpg,25
6HNibMOVGxo_0000000165_0_repair_v_6HNibMOVGxo_frame000165.jpg,0,train,6HNibMOVGxo,repair_v_6HNibMOVGxo_frame000165.jpg,165
JiKhLZHT82I_0000000062_0_drink_v_JiKhLZHT82I_frame000062.jpg,0,train,JiKhLZHT82I,drink_v_JiKhLZHT82I_frame000062.jpg,62
0pRPt5CwnPY_014_0000000361_0_vlog_v_0pRPt5CwnPY_014_frame000361.jpg,0,train,0pRPt5CwnPY_014,vlog_v_0pRPt5CwnPY_014_frame000361.jpg,361
yplxw_cTP_M_0000000078_0_furniture_v_yplxw_cTP_M_frame000078.jpg,0,train,yplxw_cTP_M,furniture_v_yplxw_cTP_M_frame000078.jpg,78
HTzzfIbiIa0_0000000314_1_gardening_v_HTzzfIbiIa0_frame000314.jpg,1,train,HTzzfIbiIa0,gardening_v_HTzzfIbiIa0_frame000314.jpg,314
_zm3Nf5Eakw_0000000210_1_food_v__zm3Nf5Eakw_frame000210.jpg,1,train,_zm3Nf5Eakw,food_v__zm3Nf5Eakw_frame000210.jpg,210
PTNBITGS66E_0000000079_1_puzzle_v_PTNBITGS66E_frame000079.jpg,1,train,PTNBITGS66E,puzzle_v_PTNBITGS66E_frame000079.jpg,79
XNelYAsqkAA_0000000493_0_food_v_XNelYAsqkAA_frame000493.jpg,0,val,XNelYAsqkAA,food_v_XNelYAsqkAA_frame000493.jpg,493
lfiOGOqVFWM_0000000228_1_diy_v_lfiOGOqVFWM_frame000228.jpg,1,val,lfiOGOqVFWM,diy_v_lfiOGOqVFWM_frame000228.jpg,228
LTdrUd9ySeY_001_0000000211_0_vlog_v_LTdrUd9ySeY_001_frame000211.jpg,0,val,LTdrUd9ySeY_001,vlog_v_LTdrUd9ySeY_001_frame000211.jpg,211
yf3uQS3CRqs_003_0000000481_1_vlog_v_yf3uQS3CRqs_003_frame000481.jpg,1,val,yf3uQS3CRqs_003,vlog_v_yf3uQS3CRqs_003_frame000481.jpg,481
L40xoSuFJN8_0000000044_0_drink_v_L40xoSuFJN8_frame000044.jpg,0,train,L40xoSuFJN8,drink_v_L40xoSuFJN8_frame000044.jpg,44
3tJitFs.Hhw_004_0000005551_1_vlog_v_3tJitFs.Hhw_004_frame005551.jpg,1,test,3tJitFs.Hhw_004,vlog_v_3tJitFs.Hhw_004_frame005551.jpg,5551
5uI3BPN0Dx4_0000000536_1_study_v_5uI3BPN0Dx4_frame000536.jpg,1,train,5uI3BPN0Dx4,study_v_5uI3BPN0Dx4_frame000536.jpg,536
xvyfdZ6JtAc_0000000175_0_furniture_v_xvyfdZ6JtAc_frame000175.jpg,0,train,xvyfdZ6JtAc,furniture_v_xvyfdZ6JtAc_frame000175.jpg,175
wx38Jy2Wvvw_0000000332_1_food_v_wx38Jy2Wvvw_frame000332.jpg,1,train,wx38Jy2Wvvw,food_v_wx38Jy2Wvvw_frame000332.jpg,332
IlfqBVW2Q2M_0000000088_1_repair_v_IlfqBVW2Q2M_frame000088.jpg,1,train,IlfqBVW2Q2M,repair_v_IlfqBVW2Q2M_frame000088.jpg,88
DAmuo8fDSmw_0000000367_0_housework_v_DAmuo8fDSmw_frame000367.jpg,0,train,DAmuo8fDSmw,housework_v_DAmuo8fDSmw_frame000367.jpg,367
YRpgAVWh140_0000000224_1_boardgame_v_YRpgAVWh140_frame000224.jpg,1,train,YRpgAVWh140,boardgame_v_YRpgAVWh140_frame000224.jpg,224
kj1rEdKOUBY_010_0000000511_1_vlog_v_kj1rEdKOUBY_010_frame000511.jpg,1,train,kj1rEdKOUBY_010,vlog_v_kj1rEdKOUBY_010_frame000511.jpg,511
hsuWmeu2FvY_0000000123_0_gardening_v_hsuWmeu2FvY_frame000123.jpg,0,test,hsuWmeu2FvY,gardening_v_hsuWmeu2FvY_frame000123.jpg,123
dw5QhWZ2PXY_0000000213_0_boardgame_v_dw5QhWZ2PXY_frame000213.jpg,0,train,dw5QhWZ2PXY,boardgame_v_dw5QhWZ2PXY_frame000213.jpg,213
BX9V1dWd42Q_0000000214_0_study_v_BX9V1dWd42Q_frame000214.jpg,0,train,BX9V1dWd42Q,study_v_BX9V1dWd42Q_frame000214.jpg,214
91J8tOhlOPk_034_0000001081_0_vlog_v_91J8tOhlOPk_034_frame001081.jpg,0,train,91J8tOhlOPk_034,vlog_v_91J8tOhlOPk_034_frame001081.jpg,1081
y24t8GlVjaw_0000000229_0_drink_v_y24t8GlVjaw_frame000229.jpg,0,train,y24t8GlVjaw,drink_v_y24t8GlVjaw_frame000229.jpg,229
r-zQJp39a_4_0000000662_0_housework_v_r-zQJp39a_4_frame000662.jpg,0,train,r-zQJp39a_4,housework_v_r-zQJp39a_4_frame000662.jpg,662
fvOtgh.lo3w_010_0000000031_1_vlog_v_fvOtgh.lo3w_010_frame000031.jpg,1,test,fvOtgh.lo3w_010,vlog_v_fvOtgh.lo3w_010_frame000031.jpg,31
PTZNIQIibWM_0000000050_1_drink_v_PTZNIQIibWM_frame000050.jpg,1,test,PTZNIQIibWM,drink_v_PTZNIQIibWM_frame000050.jpg,50
YzQqnSZow7o_014_0000000391_1_vlog_v_YzQqnSZow7o_014_frame000391.jpg,1,val,YzQqnSZow7o_014,vlog_v_YzQqnSZow7o_014_frame000391.jpg,391
e8fWj6c0PuY_004_0000000091_0_vlog_v_e8fWj6c0PuY_004_frame000091.jpg,0,test,e8fWj6c0PuY_004,vlog_v_e8fWj6c0PuY_004_frame000091.jpg,91
K2NlTrBZXX8_0000000045_1_housework_v_K2NlTrBZXX8_frame000045.jpg,1,train,K2NlTrBZXX8,housework_v_K2NlTrBZXX8_frame000045.jpg,45
H3d92SDdrbk_0000000042_1_housework_v_H3d92SDdrbk_frame000042.jpg,1,train,H3d92SDdrbk,housework_v_H3d92SDdrbk_frame000042.jpg,42
X77NyT5Xjao_017_0000000031_1_vlog_v_X77NyT5Xjao_017_frame000031.jpg,1,test,X77NyT5Xjao_017,vlog_v_X77NyT5Xjao_017_frame000031.jpg,31
texGW7Gi3fg_0000000253_0_study_v_texGW7Gi3fg_frame000253.jpg,0,train,texGW7Gi3fg,study_v_texGW7Gi3fg_frame000253.jpg,253
ABL3LLGjn-E_0000000055_0_repair_v_ABL3LLGjn-E_frame000055.jpg,0,val,ABL3LLGjn-E,repair_v_ABL3LLGjn-E_frame000055.jpg,55
NdFtic7xMm8_0000000104_1_study_v_NdFtic7xMm8_frame000104.jpg,1,train,NdFtic7xMm8,study_v_NdFtic7xMm8_frame000104.jpg,104
RCpOXQYLbTU_001_0000000031_0_vlog_v_RCpOXQYLbTU_001_frame000031.jpg,0,val,RCpOXQYLbTU_001,vlog_v_RCpOXQYLbTU_001_frame000031.jpg,31
2IXTjvWDvX0_0000000355_0_food_v_2IXTjvWDvX0_frame000355.jpg,0,train,2IXTjvWDvX0,food_v_2IXTjvWDvX0_frame000355.jpg,355
d-beqrpuzqQ_0000000112_0_study_v_d-beqrpuzqQ_frame000112.jpg,0,train,d-beqrpuzqQ,study_v_d-beqrpuzqQ_frame000112.jpg,112
V1vv1GU2ATA_027_0000000211_1_vlog_v_V1vv1GU2ATA_027_frame000211.jpg,1,train,V1vv1GU2ATA_027,vlog_v_V1vv1GU2ATA_027_frame000211.jpg,211
VpVOoTF8124_0000000032_0_gardening_v_VpVOoTF8124_frame000032.jpg,0,train,VpVOoTF8124,gardening_v_VpVOoTF8124_frame000032.jpg,32
ZigELmtb67M_0000000102_0_furniture_v_ZigELmtb67M_frame000102.jpg,0,train,ZigELmtb67M,furniture_v_ZigELmtb67M_frame000102.jpg,102
xJeWabFpCkg_0000000059_0_packing_v_xJeWabFpCkg_frame000059.jpg,0,train,xJeWabFpCkg,packing_v_xJeWabFpCkg_frame000059.jpg,59
5cwNCzG_dw4_0000000091_1_repair_v_5cwNCzG_dw4_frame000091.jpg,1,train,5cwNCzG_dw4,repair_v_5cwNCzG_dw4_frame000091.jpg,91
fUTu7hH65wU_0000000038_0_boardgame_v_fUTu7hH65wU_frame000038.jpg,0,train,fUTu7hH65wU,boardgame_v_fUTu7hH65wU_frame000038.jpg,38
.4yuO62I_Zw_026_0000000151_0_vlog_v_.4yuO62I_Zw_026_frame000151.jpg,0,val,.4yuO62I_Zw_026,vlog_v_.4yuO62I_Zw_026_frame000151.jpg,151
tB2V5B1K-zA_0000000280_1_puzzle_v_tB2V5B1K-zA_frame000280.jpg,1,train,tB2V5B1K-zA,puzzle_v_tB2V5B1K-zA_frame000280.jpg,280
Xcr4eB8HYdg_0000000068_1_packing_v_Xcr4eB8HYdg_frame000068.jpg,1,val,Xcr4eB8HYdg,packing_v_Xcr4eB8HYdg_frame000068.jpg,68
GdhO_1rfMiw_0000000287_1_study_v_GdhO_1rfMiw_frame000287.jpg,1,val,GdhO_1rfMiw,study_v_GdhO_1rfMiw_frame000287.jpg,287
PpSEycyTv6c_0000000158_1_housework_v_PpSEycyTv6c_frame000158.jpg,1,train,PpSEycyTv6c,housework_v_PpSEycyTv6c_frame000158.jpg,158
itxAKy8lypw_0000000051_1_boardgame_v_itxAKy8lypw_frame000051.jpg,1,train,itxAKy8lypw,boardgame_v_itxAKy8lypw_frame000051.jpg,51
c4wsLla349A_026_0000000031_1_vlog_v_c4wsLla349A_026_frame000031.jpg,1,val,c4wsLla349A_026,vlog_v_c4wsLla349A_026_frame000031.jpg,31
fqqnZ1zXef8_002_0000022111_1_vlog_v_fqqnZ1zXef8_002_frame022111.jpg,1,train,fqqnZ1zXef8_002,vlog_v_fqqnZ1zXef8_002_frame022111.jpg,22111
nx5zhfeCVVg_0000000351_1_food_v_nx5zhfeCVVg_frame000351.jpg,1,train,nx5zhfeCVVg,food_v_nx5zhfeCVVg_frame000351.jpg,351
RuYdiAJhpsM_0000000013_0_packing_v_RuYdiAJhpsM_frame000013.jpg,0,train,RuYdiAJhpsM,packing_v_RuYdiAJhpsM_frame000013.jpg,13
E7NH5-SL3gs_0000000106_0_gardening_v_E7NH5-SL3gs_frame000106.jpg,0,train,E7NH5-SL3gs,gardening_v_E7NH5-SL3gs_frame000106.jpg,106
uQkVM0AViz0_0000000082_1_boardgame_v_uQkVM0AViz0_frame000082.jpg,1,train,uQkVM0AViz0,boardgame_v_uQkVM0AViz0_frame000082.jpg,82
dvSTfHyNtv0_016_0000000211_0_vlog_v_dvSTfHyNtv0_016_frame000211.jpg,0,train,dvSTfHyNtv0_016,vlog_v_dvSTfHyNtv0_016_frame000211.jpg,211
CHayzP41CLc_0000000171_1_food_v_CHayzP41CLc_frame000171.jpg,1,train,CHayzP41CLc,food_v_CHayzP41CLc_frame000171.jpg,171
dVkqTOTsKFc_0000000130_1_food_v_dVkqTOTsKFc_frame000130.jpg,1,train,dVkqTOTsKFc,food_v_dVkqTOTsKFc_frame000130.jpg,130
NxS.aT_qy6c_001_0000004291_0_vlog_v_NxS.aT_qy6c_001_frame004291.jpg,0,val,NxS.aT_qy6c_001,vlog_v_NxS.aT_qy6c_001_frame004291.jpg,4291
oZJYYhACsPo_0000000350_0_drink_v_oZJYYhACsPo_frame000350.jpg,0,train,oZJYYhACsPo,drink_v_oZJYYhACsPo_frame000350.jpg,350
l7qNv1OxG44_0000000030_0_gardening_v_l7qNv1OxG44_frame000030.jpg,0,train,l7qNv1OxG44,gardening_v_l7qNv1OxG44_frame000030.jpg,30
3DpiD82DzyU_0000000069_0_food_v_3DpiD82DzyU_frame000069.jpg,0,train,3DpiD82DzyU,food_v_3DpiD82DzyU_frame000069.jpg,69
27YdGz0olrU_0000000144_1_diy_v_27YdGz0olrU_frame000144.jpg,1,train,27YdGz0olrU,diy_v_27YdGz0olrU_frame000144.jpg,144
cPzxEnOzQXk_0000000015_0_food_v_cPzxEnOzQXk_frame000015.jpg,0,train,cPzxEnOzQXk,food_v_cPzxEnOzQXk_frame000015.jpg,15
e1jS6WBfSyc_011_0000000481_1_vlog_v_e1jS6WBfSyc_011_frame000481.jpg,1,val,e1jS6WBfSyc_011,vlog_v_e1jS6WBfSyc_011_frame000481.jpg,481
j5VOpEPq6YM_0000000067_1_food_v_j5VOpEPq6YM_frame000067.jpg,1,val,j5VOpEPq6YM,food_v_j5VOpEPq6YM_frame000067.jpg,67
YJaC_8EvPBY_026_0000000151_0_vlog_v_YJaC_8EvPBY_026_frame000151.jpg,0,test,YJaC_8EvPBY_026,vlog_v_YJaC_8EvPBY_026_frame000151.jpg,151
L1_Nz8AdTW0_0000000037_0_gardening_v_L1_Nz8AdTW0_frame000037.jpg,0,train,L1_Nz8AdTW0,gardening_v_L1_Nz8AdTW0_frame000037.jpg,37
7Ytai0g_ZrI_0000000061_1_gardening_v_7Ytai0g_ZrI_frame000061.jpg,1,train,7Ytai0g_ZrI,gardening_v_7Ytai0g_ZrI_frame000061.jpg,61
jRyeYf15DNU_0000000038_0_packing_v_jRyeYf15DNU_frame000038.jpg,0,train,jRyeYf15DNU,packing_v_jRyeYf15DNU_frame000038.jpg,38
PJT1WaY2Pf8_0000000145_1_food_v_PJT1WaY2Pf8_frame000145.jpg,1,train,PJT1WaY2Pf8,food_v_PJT1WaY2Pf8_frame000145.jpg,145
6rUBqagGh8I_0000000120_1_furniture_v_6rUBqagGh8I_frame000120.jpg,1,train,6rUBqagGh8I,furniture_v_6rUBqagGh8I_frame000120.jpg,120
jdfYdv6tb0g_002_0000000511_1_vlog_v_jdfYdv6tb0g_002_frame000511.jpg,1,train,jdfYdv6tb0g_002,vlog_v_jdfYdv6tb0g_002_frame000511.jpg,511
MkbXtkrU3Vg_0000000114_0_housework_v_MkbXtkrU3Vg_frame000114.jpg,0,train,MkbXtkrU3Vg,housework_v_MkbXtkrU3Vg_frame000114.jpg,114
rTZTKENyQqk_0000000073_1_repair_v_rTZTKENyQqk_frame000073.jpg,1,test,rTZTKENyQqk,repair_v_rTZTKENyQqk_frame000073.jpg,73
jgCe5XG63AA_0000000038_1_furniture_v_jgCe5XG63AA_frame000038.jpg,1,train,jgCe5XG63AA,furniture_v_jgCe5XG63AA_frame000038.jpg,38
m0CptKAKDB8_0000000152_0_housework_v_m0CptKAKDB8_frame000152.jpg,0,train,m0CptKAKDB8,housework_v_m0CptKAKDB8_frame000152.jpg,152
e9uL2Dhrmoc_0000000464_0_drink_v_e9uL2Dhrmoc_frame000464.jpg,0,train,e9uL2Dhrmoc,drink_v_e9uL2Dhrmoc_frame000464.jpg,464
mH2U3E0cklk_0000000051_1_boardgame_v_mH2U3E0cklk_frame000051.jpg,1,train,mH2U3E0cklk,boardgame_v_mH2U3E0cklk_frame000051.jpg,51
wk7jkpWlW84_018_0000000301_0_vlog_v_wk7jkpWlW84_018_frame000301.jpg,0,test,wk7jkpWlW84_018,vlog_v_wk7jkpWlW84_018_frame000301.jpg,301
CInoT8wexek_0000000222_0_study_v_CInoT8wexek_frame000222.jpg,0,test,CInoT8wexek,study_v_CInoT8wexek_frame000222.jpg,222
D8AIMv22Akw_0000000187_1_drink_v_D8AIMv22Akw_frame000187.jpg,1,train,D8AIMv22Akw,drink_v_D8AIMv22Akw_frame000187.jpg,187
puH2Dqlhtj4_0000000130_1_puzzle_v_puH2Dqlhtj4_frame000130.jpg,1,train,puH2Dqlhtj4,puzzle_v_puH2Dqlhtj4_frame000130.jpg,130
34DfPja5uVc_0000000028_1_repair_v_34DfPja5uVc_frame000028.jpg,1,train,34DfPja5uVc,repair_v_34DfPja5uVc_frame000028.jpg,28
YCkC8qKQiOY_0000000143_0_diy_v_YCkC8qKQiOY_frame000143.jpg,0,train,YCkC8qKQiOY,diy_v_YCkC8qKQiOY_frame000143.jpg,143
IongHxN2r90_0000000066_1_study_v_IongHxN2r90_frame000066.jpg,1,train,IongHxN2r90,study_v_IongHxN2r90_frame000066.jpg,66
GhOdwI5zVp0_0000000054_0_drink_v_GhOdwI5zVp0_frame000054.jpg,0,train,GhOdwI5zVp0,drink_v_GhOdwI5zVp0_frame000054.jpg,54
lC-7KbSlUG4_0000000023_1_drink_v_lC-7KbSlUG4_frame000023.jpg,1,train,lC-7KbSlUG4,drink_v_lC-7KbSlUG4_frame000023.jpg,23
GmmpQgAzxvM_0000000035_0_housework_v_GmmpQgAzxvM_frame000035.jpg,0,train,GmmpQgAzxvM,housework_v_GmmpQgAzxvM_frame000035.jpg,35
GbrsQVKvJKo_0000000048_0_drink_v_GbrsQVKvJKo_frame000048.jpg,0,train,GbrsQVKvJKo,drink_v_GbrsQVKvJKo_frame000048.jpg,48
tXQR5ISmHOY_0000000029_1_drink_v_tXQR5ISmHOY_frame000029.jpg,1,train,tXQR5ISmHOY,drink_v_tXQR5ISmHOY_frame000029.jpg,29
5nRm4EMjN0s_0000000036_0_furniture_v_5nRm4EMjN0s_frame000036.jpg,0,train,5nRm4EMjN0s,furniture_v_5nRm4EMjN0s_frame000036.jpg,36
KNg3Rhwl9HI_0000000151_0_boardgame_v_KNg3Rhwl9HI_frame000151.jpg,0,train,KNg3Rhwl9HI,boardgame_v_KNg3Rhwl9HI_frame000151.jpg,151
CXiWANFerug_0000000096_1_furniture_v_CXiWANFerug_frame000096.jpg,1,train,CXiWANFerug,furniture_v_CXiWANFerug_frame000096.jpg,96
mjgceff-nvs_0000000020_0_furniture_v_mjgceff-nvs_frame000020.jpg,0,train,mjgceff-nvs,furniture_v_mjgceff-nvs_frame000020.jpg,20
Sza2FsFsEvQ_023_0000000091_1_vlog_v_Sza2FsFsEvQ_023_frame000091.jpg,1,val,Sza2FsFsEvQ_023,vlog_v_Sza2FsFsEvQ_023_frame000091.jpg,91
CvX6IikSmdQ_0000000274_1_diy_v_CvX6IikSmdQ_frame000274.jpg,1,train,CvX6IikSmdQ,diy_v_CvX6IikSmdQ_frame000274.jpg,274
Osu_4QNxeeE_005_0000001351_1_vlog_v_Osu_4QNxeeE_005_frame001351.jpg,1,train,Osu_4QNxeeE_005,vlog_v_Osu_4QNxeeE_005_frame001351.jpg,1351
hN3mIJ3h23Y_0000000650_0_packing_v_hN3mIJ3h23Y_frame000650.jpg,0,train,hN3mIJ3h23Y,packing_v_hN3mIJ3h23Y_frame000650.jpg,650
6aeYjZ.19yU_002_0000000571_0_vlog_v_6aeYjZ.19yU_002_frame000571.jpg,0,train,6aeYjZ.19yU_002,vlog_v_6aeYjZ.19yU_002_frame000571.jpg,571
nyO-kE1gtvs_0000000034_1_furniture_v_nyO-kE1gtvs_frame000034.jpg,1,val,nyO-kE1gtvs,furniture_v_nyO-kE1gtvs_frame000034.jpg,34
7oWOJ3yELso_0000000064_0_food_v_7oWOJ3yELso_frame000064.jpg,0,train,7oWOJ3yELso,food_v_7oWOJ3yELso_frame000064.jpg,64
LiqApj4__-E_0000000134_1_food_v_LiqApj4__-E_frame000134.jpg,1,train,LiqApj4__-E,food_v_LiqApj4__-E_frame000134.jpg,134
zM6BOwXOVGM_0000000298_1_packing_v_zM6BOwXOVGM_frame000298.jpg,1,train,zM6BOwXOVGM,packing_v_zM6BOwXOVGM_frame000298.jpg,298
PqUNmX8GSas_0000000195_1_boardgame_v_PqUNmX8GSas_frame000195.jpg,1,train,PqUNmX8GSas,boardgame_v_PqUNmX8GSas_frame000195.jpg,195
YJK22rVkq74_018_0000001651_0_vlog_v_YJK22rVkq74_018_frame001651.jpg,0,train,YJK22rVkq74_018,vlog_v_YJK22rVkq74_018_frame001651.jpg,1651
AOj8AYoinvI_010_0000000061_0_vlog_v_AOj8AYoinvI_010_frame000061.jpg,0,test,AOj8AYoinvI_010,vlog_v_AOj8AYoinvI_010_frame000061.jpg,61
BeFzAPik_68_0000000163_0_furniture_v_BeFzAPik_68_frame000163.jpg,0,test,BeFzAPik_68,furniture_v_BeFzAPik_68_frame000163.jpg,163
WPOMnsFISNU_0000000058_1_food_v_WPOMnsFISNU_frame000058.jpg,1,val,WPOMnsFISNU,food_v_WPOMnsFISNU_frame000058.jpg,58
JkrcwXGXcWg_0000000085_1_repair_v_JkrcwXGXcWg_frame000085.jpg,1,train,JkrcwXGXcWg,repair_v_JkrcwXGXcWg_frame000085.jpg,85
oFcYJM1QzNs_0000000124_1_housework_v_oFcYJM1QzNs_frame000124.jpg,1,train,oFcYJM1QzNs,housework_v_oFcYJM1QzNs_frame000124.jpg,124
XgnPsg1em-o_0000000637_1_packing_v_XgnPsg1em-o_frame000637.jpg,1,val,XgnPsg1em-o,packing_v_XgnPsg1em-o_frame000637.jpg,637
81eZC_gyFJM_0000000035_0_drink_v_81eZC_gyFJM_frame000035.jpg,0,train,81eZC_gyFJM,drink_v_81eZC_gyFJM_frame000035.jpg,35
8SDCj.LgFMc_019_0000000511_0_vlog_v_8SDCj.LgFMc_019_frame000511.jpg,0,train,8SDCj.LgFMc_019,vlog_v_8SDCj.LgFMc_019_frame000511.jpg,511
CXUluN2mMNM_0000000021_1_housework_v_CXUluN2mMNM_frame000021.jpg,1,train,CXUluN2mMNM,housework_v_CXUluN2mMNM_frame000021.jpg,21
EqKF1oE4uh8_0000000014_0_diy_v_EqKF1oE4uh8_frame000014.jpg,0,train,EqKF1oE4uh8,diy_v_EqKF1oE4uh8_frame000014.jpg,14
baBZhmbaa_0_0000000118_1_furniture_v_baBZhmbaa_0_frame000118.jpg,1,train,baBZhmbaa_0,furniture_v_baBZhmbaa_0_frame000118.jpg,118
hLK5C1U6atc_021_0000000931_0_vlog_v_hLK5C1U6atc_021_frame000931.jpg,0,train,hLK5C1U6atc_021,vlog_v_hLK5C1U6atc_021_frame000931.jpg,931
aMD3MLJRV38_0000000027_0_drink_v_aMD3MLJRV38_frame000027.jpg,0,train,aMD3MLJRV38,drink_v_aMD3MLJRV38_frame000027.jpg,27
gt1JJOKBUIc_0000000133_1_study_v_gt1JJOKBUIc_frame000133.jpg,1,train,gt1JJOKBUIc,study_v_gt1JJOKBUIc_frame000133.jpg,133
lqjVIWvH04c_022_0000000091_1_vlog_v_lqjVIWvH04c_022_frame000091.jpg,1,train,lqjVIWvH04c_022,vlog_v_lqjVIWvH04c_022_frame000091.jpg,91
DwGTZ9jeyLk_0000000466_0_study_v_DwGTZ9jeyLk_frame000466.jpg,0,train,DwGTZ9jeyLk,study_v_DwGTZ9jeyLk_frame000466.jpg,466
gAScCO3Mb-w_0000000116_1_boardgame_v_gAScCO3Mb-w_frame000116.jpg,1,train,gAScCO3Mb-w,boardgame_v_gAScCO3Mb-w_frame000116.jpg,116
kepZESJM3Lc_0000000371_0_drink_v_kepZESJM3Lc_frame000371.jpg,0,train,kepZESJM3Lc,drink_v_kepZESJM3Lc_frame000371.jpg,371
sXeL3dUuqhk_0000000089_0_gardening_v_sXeL3dUuqhk_frame000089.jpg,0,train,sXeL3dUuqhk,gardening_v_sXeL3dUuqhk_frame000089.jpg,89
KG_bSIl3gzY_0000000027_1_furniture_v_KG_bSIl3gzY_frame000027.jpg,1,train,KG_bSIl3gzY,furniture_v_KG_bSIl3gzY_frame000027.jpg,27
0i3dHDyesa4_0000000028_1_packing_v_0i3dHDyesa4_frame000028.jpg,1,train,0i3dHDyesa4,packing_v_0i3dHDyesa4_frame000028.jpg,28
tGf6DoqMwFc_0000000021_1_puzzle_v_tGf6DoqMwFc_frame000021.jpg,1,train,tGf6DoqMwFc,puzzle_v_tGf6DoqMwFc_frame000021.jpg,21
7dSXr_bQnDQ_040_0000000331_1_vlog_v_7dSXr_bQnDQ_040_frame000331.jpg,1,test,7dSXr_bQnDQ_040,vlog_v_7dSXr_bQnDQ_040_frame000331.jpg,331
ES2XJ2Zt.nU_011_0000000121_0_vlog_v_ES2XJ2Zt.nU_011_frame000121.jpg,0,test,ES2XJ2Zt.nU_011,vlog_v_ES2XJ2Zt.nU_011_frame000121.jpg,121
ObltZN1NsB0_0000000061_0_boardgame_v_ObltZN1NsB0_frame000061.jpg,0,train,ObltZN1NsB0,boardgame_v_ObltZN1NsB0_frame000061.jpg,61
O4u0aW4JlGM_020_0000002161_0_vlog_v_O4u0aW4JlGM_020_frame002161.jpg,0,train,O4u0aW4JlGM_020,vlog_v_O4u0aW4JlGM_020_frame002161.jpg,2161
pK4I3Sz-u90_0000000156_1_puzzle_v_pK4I3Sz-u90_frame000156.jpg,1,train,pK4I3Sz-u90,puzzle_v_pK4I3Sz-u90_frame000156.jpg,156
mXjPXrnfggM_0000000042_0_study_v_mXjPXrnfggM_frame000042.jpg,0,train,mXjPXrnfggM,study_v_mXjPXrnfggM_frame000042.jpg,42
kBTrevn7pXY_0000000177_1_gardening_v_kBTrevn7pXY_frame000177.jpg,1,train,kBTrevn7pXY,gardening_v_kBTrevn7pXY_frame000177.jpg,177
lOtzFVmr5fM_0000000121_0_housework_v_lOtzFVmr5fM_frame000121.jpg,0,train,lOtzFVmr5fM,housework_v_lOtzFVmr5fM_frame000121.jpg,121
Yi5CCAaCK9w_0000000592_0_study_v_Yi5CCAaCK9w_frame000592.jpg,0,train,Yi5CCAaCK9w,study_v_Yi5CCAaCK9w_frame000592.jpg,592
PTiYcq4V-Iw_0000000188_0_gardening_v_PTiYcq4V-Iw_frame000188.jpg,0,val,PTiYcq4V-Iw,gardening_v_PTiYcq4V-Iw_frame000188.jpg,188
90nLKEU5Dx0_0000000193_1_packing_v_90nLKEU5Dx0_frame000193.jpg,1,test,90nLKEU5Dx0,packing_v_90nLKEU5Dx0_frame000193.jpg,193
fv.IZxbrIVA_003_0000000121_0_vlog_v_fv.IZxbrIVA_003_frame000121.jpg,0,train,fv.IZxbrIVA_003,vlog_v_fv.IZxbrIVA_003_frame000121.jpg,121
xz6LRFTJ6xo_0000000206_0_study_v_xz6LRFTJ6xo_frame000206.jpg,0,train,xz6LRFTJ6xo,study_v_xz6LRFTJ6xo_frame000206.jpg,206
8DLkot16bkQ_0000000161_0_housework_v_8DLkot16bkQ_frame000161.jpg,0,train,8DLkot16bkQ,housework_v_8DLkot16bkQ_frame000161.jpg,161
kvXMA3ijENw_003_0000003061_0_vlog_v_kvXMA3ijENw_003_frame003061.jpg,0,val,kvXMA3ijENw_003,vlog_v_kvXMA3ijENw_003_frame003061.jpg,3061
dx1-_4tlJus_0000000024_1_study_v_dx1-_4tlJus_frame000024.jpg,1,train,dx1-_4tlJus,study_v_dx1-_4tlJus_frame000024.jpg,24
KZ8p6b1zJ9U_0000000176_0_drink_v_KZ8p6b1zJ9U_frame000176.jpg,0,train,KZ8p6b1zJ9U,drink_v_KZ8p6b1zJ9U_frame000176.jpg,176
ZXQaI7gnxds_0000000275_1_diy_v_ZXQaI7gnxds_frame000275.jpg,1,train,ZXQaI7gnxds,diy_v_ZXQaI7gnxds_frame000275.jpg,275
NfbbrZcUMCM_0000000031_0_food_v_NfbbrZcUMCM_frame000031.jpg,0,train,NfbbrZcUMCM,food_v_NfbbrZcUMCM_frame000031.jpg,31
h5gGdX1e5KQ_0000000005_0_study_v_h5gGdX1e5KQ_frame000005.jpg,0,train,h5gGdX1e5KQ,study_v_h5gGdX1e5KQ_frame000005.jpg,5
Va8i7rTF9YA_010_0000000331_1_vlog_v_Va8i7rTF9YA_010_frame000331.jpg,1,test,Va8i7rTF9YA_010,vlog_v_Va8i7rTF9YA_010_frame000331.jpg,331
sXeL3dUuqhk_0000000236_1_gardening_v_sXeL3dUuqhk_frame000236.jpg,1,train,sXeL3dUuqhk,gardening_v_sXeL3dUuqhk_frame000236.jpg,236
moRRC5jW99I_0000000162_0_gardening_v_moRRC5jW99I_frame000162.jpg,0,train,moRRC5jW99I,gardening_v_moRRC5jW99I_frame000162.jpg,162
R6FLs0wZc-E_0000000003_0_drink_v_R6FLs0wZc-E_frame000003.jpg,0,train,R6FLs0wZc-E,drink_v_R6FLs0wZc-E_frame000003.jpg,3
T74WRvNx74o_0000000429_0_furniture_v_T74WRvNx74o_frame000429.jpg,0,train,T74WRvNx74o,furniture_v_T74WRvNx74o_frame000429.jpg,429
ddHMb_vLIAI_015_0000000811_0_vlog_v_ddHMb_vLIAI_015_frame000811.jpg,0,train,ddHMb_vLIAI_015,vlog_v_ddHMb_vLIAI_015_frame000811.jpg,811
6WSJAv8DpKk_0000000058_1_gardening_v_6WSJAv8DpKk_frame000058.jpg,1,test,6WSJAv8DpKk,gardening_v_6WSJAv8DpKk_frame000058.jpg,58
iqHdirh7OSM_030_0000000061_1_vlog_v_iqHdirh7OSM_030_frame000061.jpg,1,val,iqHdirh7OSM_030,vlog_v_iqHdirh7OSM_030_frame000061.jpg,61
7NYPIOUVOKE_0000000357_0_furniture_v_7NYPIOUVOKE_frame000357.jpg,0,train,7NYPIOUVOKE,furniture_v_7NYPIOUVOKE_frame000357.jpg,357
wb2.CydwrwY_004_0000000811_1_vlog_v_wb2.CydwrwY_004_frame000811.jpg,1,train,wb2.CydwrwY_004,vlog_v_wb2.CydwrwY_004_frame000811.jpg,811
HTzzfIbiIa0_0000000480_0_gardening_v_HTzzfIbiIa0_frame000480.jpg,0,train,HTzzfIbiIa0,gardening_v_HTzzfIbiIa0_frame000480.jpg,480
mfpFkGuxQpg_0000000013_0_diy_v_mfpFkGuxQpg_frame000013.jpg,0,train,mfpFkGuxQpg,diy_v_mfpFkGuxQpg_frame000013.jpg,13
fO4jd_ZXFbE_0000000161_0_drink_v_fO4jd_ZXFbE_frame000161.jpg,0,test,fO4jd_ZXFbE,drink_v_fO4jd_ZXFbE_frame000161.jpg,161
PFu-cW6-nxw_0000000218_0_packing_v_PFu-cW6-nxw_frame000218.jpg,0,train,PFu-cW6-nxw,packing_v_PFu-cW6-nxw_frame000218.jpg,218
X1qNwuvgL8o_0000000045_0_repair_v_X1qNwuvgL8o_frame000045.jpg,0,test,X1qNwuvgL8o,repair_v_X1qNwuvgL8o_frame000045.jpg,45
h6sisuWxi7M_0000000088_0_gardening_v_h6sisuWxi7M_frame000088.jpg,0,val,h6sisuWxi7M,gardening_v_h6sisuWxi7M_frame000088.jpg,88
6BqsWb-biUE_0000000168_0_study_v_6BqsWb-biUE_frame000168.jpg,0,val,6BqsWb-biUE,study_v_6BqsWb-biUE_frame000168.jpg,168
rf8PZWUUg7o_0000000077_1_packing_v_rf8PZWUUg7o_frame000077.jpg,1,train,rf8PZWUUg7o,packing_v_rf8PZWUUg7o_frame000077.jpg,77
fhtS4zcDOeo_0000000055_1_puzzle_v_fhtS4zcDOeo_frame000055.jpg,1,train,fhtS4zcDOeo,puzzle_v_fhtS4zcDOeo_frame000055.jpg,55
ZW8RmDxZGSk_010_0000000181_1_vlog_v_ZW8RmDxZGSk_010_frame000181.jpg,1,train,ZW8RmDxZGSk_010,vlog_v_ZW8RmDxZGSk_010_frame000181.jpg,181
ktcXeuaWUcE_0000000016_0_repair_v_ktcXeuaWUcE_frame000016.jpg,0,train,ktcXeuaWUcE,repair_v_ktcXeuaWUcE_frame000016.jpg,16
CaBmiBogjFs_0000000036_1_puzzle_v_CaBmiBogjFs_frame000036.jpg,1,train,CaBmiBogjFs,puzzle_v_CaBmiBogjFs_frame000036.jpg,36
UaLg31UNX-0_0000000200_1_food_v_UaLg31UNX-0_frame000200.jpg,1,train,UaLg31UNX-0,food_v_UaLg31UNX-0_frame000200.jpg,200
Gh74nB8tIqU_0000000034_0_boardgame_v_Gh74nB8tIqU_frame000034.jpg,0,train,Gh74nB8tIqU,boardgame_v_Gh74nB8tIqU_frame000034.jpg,34
MWAQq8rS7oQ_0000000097_1_repair_v_MWAQq8rS7oQ_frame000097.jpg,1,train,MWAQq8rS7oQ,repair_v_MWAQq8rS7oQ_frame000097.jpg,97
NgCBoxNwA2A_0000000101_0_gardening_v_NgCBoxNwA2A_frame000101.jpg,0,train,NgCBoxNwA2A,gardening_v_NgCBoxNwA2A_frame000101.jpg,101
jDQGsHTyyoc_017_0000001051_1_vlog_v_jDQGsHTyyoc_017_frame001051.jpg,1,train,jDQGsHTyyoc_017,vlog_v_jDQGsHTyyoc_017_frame001051.jpg,1051
5f2H3Pfx00Y_0000000722_1_gardening_v_5f2H3Pfx00Y_frame000722.jpg,1,train,5f2H3Pfx00Y,gardening_v_5f2H3Pfx00Y_frame000722.jpg,722
JSxYzCMvuJ4_0000000606_0_boardgame_v_JSxYzCMvuJ4_frame000606.jpg,0,train,JSxYzCMvuJ4,boardgame_v_JSxYzCMvuJ4_frame000606.jpg,606
U7d8gnbNWno_0000000410_1_study_v_U7d8gnbNWno_frame000410.jpg,1,val,U7d8gnbNWno,study_v_U7d8gnbNWno_frame000410.jpg,410
jRyeYf15DNU_0000000004_0_packing_v_jRyeYf15DNU_frame000004.jpg,0,train,jRyeYf15DNU,packing_v_jRyeYf15DNU_frame000004.jpg,4
f1rJ1x16DaQ_0000000101_0_gardening_v_f1rJ1x16DaQ_frame000101.jpg,0,train,f1rJ1x16DaQ,gardening_v_f1rJ1x16DaQ_frame000101.jpg,101
AHNvbP4slqA_025_0000000211_0_vlog_v_AHNvbP4slqA_025_frame000211.jpg,0,test,AHNvbP4slqA_025,vlog_v_AHNvbP4slqA_025_frame000211.jpg,211
zORuOdjasMo_0000000148_1_furniture_v_zORuOdjasMo_frame000148.jpg,1,train,zORuOdjasMo,furniture_v_zORuOdjasMo_frame000148.jpg,148
lPfCd2QM1K4_0000000385_1_puzzle_v_lPfCd2QM1K4_frame000385.jpg,1,train,lPfCd2QM1K4,puzzle_v_lPfCd2QM1K4_frame000385.jpg,385
7xkg3UpJ83k_0000000124_1_gardening_v_7xkg3UpJ83k_frame000124.jpg,1,train,7xkg3UpJ83k,gardening_v_7xkg3UpJ83k_frame000124.jpg,124
NT7ZIJ4OkIc_0000000018_1_gardening_v_NT7ZIJ4OkIc_frame000018.jpg,1,train,NT7ZIJ4OkIc,gardening_v_NT7ZIJ4OkIc_frame000018.jpg,18
1iUoaa8XTkQ_0000000236_1_puzzle_v_1iUoaa8XTkQ_frame000236.jpg,1,train,1iUoaa8XTkQ,puzzle_v_1iUoaa8XTkQ_frame000236.jpg,236
sSjfKLH9P20_0000000150_0_repair_v_sSjfKLH9P20_frame000150.jpg,0,train,sSjfKLH9P20,repair_v_sSjfKLH9P20_frame000150.jpg,150
BlStB5WFxIE_0000000168_1_furniture_v_BlStB5WFxIE_frame000168.jpg,1,train,BlStB5WFxIE,furniture_v_BlStB5WFxIE_frame000168.jpg,168
sUG9dPFsvXE_0000000101_0_gardening_v_sUG9dPFsvXE_frame000101.jpg,0,train,sUG9dPFsvXE,gardening_v_sUG9dPFsvXE_frame000101.jpg,101
RAkPJpVirHk_015_0000000151_1_vlog_v_RAkPJpVirHk_015_frame000151.jpg,1,test,RAkPJpVirHk_015,vlog_v_RAkPJpVirHk_015_frame000151.jpg,151
_0kKQCqMABI_039_0000000481_0_vlog_v__0kKQCqMABI_039_frame000481.jpg,0,train,_0kKQCqMABI_039,vlog_v__0kKQCqMABI_039_frame000481.jpg,481
9d2PwCwOMA0_0000000174_1_housework_v_9d2PwCwOMA0_frame000174.jpg,1,test,9d2PwCwOMA0,housework_v_9d2PwCwOMA0_frame000174.jpg,174
U8iQmafDpA4_0000000247_1_puzzle_v_U8iQmafDpA4_frame000247.jpg,1,test,U8iQmafDpA4,puzzle_v_U8iQmafDpA4_frame000247.jpg,247
wRKmn8P4J8k_0000000138_1_drink_v_wRKmn8P4J8k_frame000138.jpg,1,train,wRKmn8P4J8k,drink_v_wRKmn8P4J8k_frame000138.jpg,138
XlIy0RciWEI_0000000304_1_packing_v_XlIy0RciWEI_frame000304.jpg,1,train,XlIy0RciWEI,packing_v_XlIy0RciWEI_frame000304.jpg,304
ZmVh6Egldd0_009_0000000271_0_vlog_v_ZmVh6Egldd0_009_frame000271.jpg,0,test,ZmVh6Egldd0_009,vlog_v_ZmVh6Egldd0_009_frame000271.jpg,271
Ui8_Yg7IaoQ_0000000005_0_gardening_v_Ui8_Yg7IaoQ_frame000005.jpg,0,train,Ui8_Yg7IaoQ,gardening_v_Ui8_Yg7IaoQ_frame000005.jpg,5
_-lU4XS2884_0000000022_0_drink_v__-lU4XS2884_frame000022.jpg,0,train,_-lU4XS2884,drink_v__-lU4XS2884_frame000022.jpg,22
g1tlRJb9Mv8_0000000092_0_drink_v_g1tlRJb9Mv8_frame000092.jpg,0,val,g1tlRJb9Mv8,drink_v_g1tlRJb9Mv8_frame000092.jpg,92
bjBEzAt8Fao_026_0000000421_0_vlog_v_bjBEzAt8Fao_026_frame000421.jpg,0,test,bjBEzAt8Fao_026,vlog_v_bjBEzAt8Fao_026_frame000421.jpg,421
rTyLK3qFk2w_020_0000006001_1_vlog_v_rTyLK3qFk2w_020_frame006001.jpg,1,train,rTyLK3qFk2w_020,vlog_v_rTyLK3qFk2w_020_frame006001.jpg,6001
YWJtylFj8HY_0000000113_1_furniture_v_YWJtylFj8HY_frame000113.jpg,1,train,YWJtylFj8HY,furniture_v_YWJtylFj8HY_frame000113.jpg,113
MM9CH2k0Y6U_0000000331_1_study_v_MM9CH2k0Y6U_frame000331.jpg,1,train,MM9CH2k0Y6U,study_v_MM9CH2k0Y6U_frame000331.jpg,331
RVE_JPZHuQA_0000000009_1_packing_v_RVE_JPZHuQA_frame000009.jpg,1,train,RVE_JPZHuQA,packing_v_RVE_JPZHuQA_frame000009.jpg,9
iZuIsTdjk3w_0000000008_1_puzzle_v_iZuIsTdjk3w_frame000008.jpg,1,train,iZuIsTdjk3w,puzzle_v_iZuIsTdjk3w_frame000008.jpg,8
_aycdQu4bP0_0000000338_0_food_v__aycdQu4bP0_frame000338.jpg,0,train,_aycdQu4bP0,food_v__aycdQu4bP0_frame000338.jpg,338
w1999vlCwzE_025_0000000571_0_vlog_v_w1999vlCwzE_025_frame000571.jpg,0,test,w1999vlCwzE_025,vlog_v_w1999vlCwzE_025_frame000571.jpg,571
eIvS4UROFYE_0000000098_0_boardgame_v_eIvS4UROFYE_frame000098.jpg,0,train,eIvS4UROFYE,boardgame_v_eIvS4UROFYE_frame000098.jpg,98
3p8GHCYZP4o_0000000024_1_diy_v_3p8GHCYZP4o_frame000024.jpg,1,train,3p8GHCYZP4o,diy_v_3p8GHCYZP4o_frame000024.jpg,24
IXhZJGAhBGU_020_0000000181_1_vlog_v_IXhZJGAhBGU_020_frame000181.jpg,1,val,IXhZJGAhBGU_020,vlog_v_IXhZJGAhBGU_020_frame000181.jpg,181
M2xdggeRyPI_0000000179_1_food_v_M2xdggeRyPI_frame000179.jpg,1,train,M2xdggeRyPI,food_v_M2xdggeRyPI_frame000179.jpg,179
Kaq9jmOuvPU_023_0000000031_1_vlog_v_Kaq9jmOuvPU_023_frame000031.jpg,1,test,Kaq9jmOuvPU_023,vlog_v_Kaq9jmOuvPU_023_frame000031.jpg,31
ESlzGgaeWYM_013_0000000091_0_vlog_v_ESlzGgaeWYM_013_frame000091.jpg,0,val,ESlzGgaeWYM_013,vlog_v_ESlzGgaeWYM_013_frame000091.jpg,91
_MVCasXZFn0_040_0000000211_1_vlog_v__MVCasXZFn0_040_frame000211.jpg,1,train,_MVCasXZFn0_040,vlog_v__MVCasXZFn0_040_frame000211.jpg,211
s1DwZaS0iIo_0000000431_1_puzzle_v_s1DwZaS0iIo_frame000431.jpg,1,train,s1DwZaS0iIo,puzzle_v_s1DwZaS0iIo_frame000431.jpg,431
LJm9Ex9MLOI_0000000470_0_drink_v_LJm9Ex9MLOI_frame000470.jpg,0,train,LJm9Ex9MLOI,drink_v_LJm9Ex9MLOI_frame000470.jpg,470
YLN_EEzfqv8_0000000225_1_gardening_v_YLN_EEzfqv8_frame000225.jpg,1,train,YLN_EEzfqv8,gardening_v_YLN_EEzfqv8_frame000225.jpg,225
3-Pj2enijRU_0000000048_1_food_v_3-Pj2enijRU_frame000048.jpg,1,train,3-Pj2enijRU,food_v_3-Pj2enijRU_frame000048.jpg,48
NRZJOSUZYHM_0000000086_1_diy_v_NRZJOSUZYHM_frame000086.jpg,1,train,NRZJOSUZYHM,diy_v_NRZJOSUZYHM_frame000086.jpg,86
BnLJB6bkMdY_0000000069_0_food_v_BnLJB6bkMdY_frame000069.jpg,0,train,BnLJB6bkMdY,food_v_BnLJB6bkMdY_frame000069.jpg,69
QPodZ3-vzRY_0000000236_0_housework_v_QPodZ3-vzRY_frame000236.jpg,0,test,QPodZ3-vzRY,housework_v_QPodZ3-vzRY_frame000236.jpg,236
OLEynVd6xOQ_0000000116_1_puzzle_v_OLEynVd6xOQ_frame000116.jpg,1,train,OLEynVd6xOQ,puzzle_v_OLEynVd6xOQ_frame000116.jpg,116
u08XLjy6_Kc_0000000086_1_repair_v_u08XLjy6_Kc_frame000086.jpg,1,train,u08XLjy6_Kc,repair_v_u08XLjy6_Kc_frame000086.jpg,86
ea6QX1MtYGY_0000000081_1_diy_v_ea6QX1MtYGY_frame000081.jpg,1,train,ea6QX1MtYGY,diy_v_ea6QX1MtYGY_frame000081.jpg,81
5c2IT1cclks_0000000104_1_puzzle_v_5c2IT1cclks_frame000104.jpg,1,train,5c2IT1cclks,puzzle_v_5c2IT1cclks_frame000104.jpg,104
dLqJhOh5kzw_0000000598_1_puzzle_v_dLqJhOh5kzw_frame000598.jpg,1,train,dLqJhOh5kzw,puzzle_v_dLqJhOh5kzw_frame000598.jpg,598
VlYEF.1rPUo_016_0000000121_1_vlog_v_VlYEF.1rPUo_016_frame000121.jpg,1,val,VlYEF.1rPUo_016,vlog_v_VlYEF.1rPUo_016_frame000121.jpg,121
UTNTdwSVGkQ_0000000193_0_boardgame_v_UTNTdwSVGkQ_frame000193.jpg,0,train,UTNTdwSVGkQ,boardgame_v_UTNTdwSVGkQ_frame000193.jpg,193
VbzfoVeJEiE_0000000386_0_study_v_VbzfoVeJEiE_frame000386.jpg,0,train,VbzfoVeJEiE,study_v_VbzfoVeJEiE_frame000386.jpg,386
d4EBlD6c5N0_0000000030_0_drink_v_d4EBlD6c5N0_frame000030.jpg,0,train,d4EBlD6c5N0,drink_v_d4EBlD6c5N0_frame000030.jpg,30
SZO2z5okMCA_0000000009_0_furniture_v_SZO2z5okMCA_frame000009.jpg,0,train,SZO2z5okMCA,furniture_v_SZO2z5okMCA_frame000009.jpg,9
Ff2bZiFkRfY_0000000102_0_repair_v_Ff2bZiFkRfY_frame000102.jpg,0,train,Ff2bZiFkRfY,repair_v_Ff2bZiFkRfY_frame000102.jpg,102
4ch30NCj1b0_0000000030_0_furniture_v_4ch30NCj1b0_frame000030.jpg,0,train,4ch30NCj1b0,furniture_v_4ch30NCj1b0_frame000030.jpg,30
MnnsMPVpIMQ_010_0000000841_1_vlog_v_MnnsMPVpIMQ_010_frame000841.jpg,1,train,MnnsMPVpIMQ_010,vlog_v_MnnsMPVpIMQ_010_frame000841.jpg,841
lcScECfhCWE_0000000104_0_gardening_v_lcScECfhCWE_frame000104.jpg,0,test,lcScECfhCWE,gardening_v_lcScECfhCWE_frame000104.jpg,104
VlZnD4YncAE_0000000655_0_boardgame_v_VlZnD4YncAE_frame000655.jpg,0,train,VlZnD4YncAE,boardgame_v_VlZnD4YncAE_frame000655.jpg,655
ej9-py2ljlQ_0000000161_0_furniture_v_ej9-py2ljlQ_frame000161.jpg,0,train,ej9-py2ljlQ,furniture_v_ej9-py2ljlQ_frame000161.jpg,161
I9zq5EbY1Dk_0000000322_1_gardening_v_I9zq5EbY1Dk_frame000322.jpg,1,train,I9zq5EbY1Dk,gardening_v_I9zq5EbY1Dk_frame000322.jpg,322
IzVHS4uaWwM_0000000115_0_study_v_IzVHS4uaWwM_frame000115.jpg,0,train,IzVHS4uaWwM,study_v_IzVHS4uaWwM_frame000115.jpg,115
ZtKDni0V1Rg_0000000159_0_boardgame_v_ZtKDni0V1Rg_frame000159.jpg,0,train,ZtKDni0V1Rg,boardgame_v_ZtKDni0V1Rg_frame000159.jpg,159
3xlZ6gghqGY_0000000010_0_repair_v_3xlZ6gghqGY_frame000010.jpg,0,test,3xlZ6gghqGY,repair_v_3xlZ6gghqGY_frame000010.jpg,10
TxZr8F3tvFg_0000000308_0_housework_v_TxZr8F3tvFg_frame000308.jpg,0,train,TxZr8F3tvFg,housework_v_TxZr8F3tvFg_frame000308.jpg,308
RJLjcXKQrso_0000000347_1_packing_v_RJLjcXKQrso_frame000347.jpg,1,train,RJLjcXKQrso,packing_v_RJLjcXKQrso_frame000347.jpg,347
WxJ-q2Rhb04_0000000219_0_housework_v_WxJ-q2Rhb04_frame000219.jpg,0,train,WxJ-q2Rhb04,housework_v_WxJ-q2Rhb04_frame000219.jpg,219
JNai22pdIu0_0000000340_0_boardgame_v_JNai22pdIu0_frame000340.jpg,0,train,JNai22pdIu0,boardgame_v_JNai22pdIu0_frame000340.jpg,340
NhRBZSwFtoU_0000000086_0_food_v_NhRBZSwFtoU_frame000086.jpg,0,val,NhRBZSwFtoU,food_v_NhRBZSwFtoU_frame000086.jpg,86
xUdoxLCDt20_0000000358_0_housework_v_xUdoxLCDt20_frame000358.jpg,0,train,xUdoxLCDt20,housework_v_xUdoxLCDt20_frame000358.jpg,358
QHpyN7gnq9Q_0000000521_1_diy_v_QHpyN7gnq9Q_frame000521.jpg,1,train,QHpyN7gnq9Q,diy_v_QHpyN7gnq9Q_frame000521.jpg,521
z8iTQwnDaLg_0000000101_1_furniture_v_z8iTQwnDaLg_frame000101.jpg,1,train,z8iTQwnDaLg,furniture_v_z8iTQwnDaLg_frame000101.jpg,101
t4CtfYFgOaM_0000000599_0_drink_v_t4CtfYFgOaM_frame000599.jpg,0,train,t4CtfYFgOaM,drink_v_t4CtfYFgOaM_frame000599.jpg,599
UYIh3LGC4kM_0000000064_0_packing_v_UYIh3LGC4kM_frame000064.jpg,0,train,UYIh3LGC4kM,packing_v_UYIh3LGC4kM_frame000064.jpg,64
qXcKD8ahV_U_0000000077_1_boardgame_v_qXcKD8ahV_U_frame000077.jpg,1,train,qXcKD8ahV_U,boardgame_v_qXcKD8ahV_U_frame000077.jpg,77
Sr4nk8zGJ8Y_0000000261_1_food_v_Sr4nk8zGJ8Y_frame000261.jpg,1,train,Sr4nk8zGJ8Y,food_v_Sr4nk8zGJ8Y_frame000261.jpg,261
qkPVTHXA1hQ_002_0000001951_1_vlog_v_qkPVTHXA1hQ_002_frame001951.jpg,1,val,qkPVTHXA1hQ_002,vlog_v_qkPVTHXA1hQ_002_frame001951.jpg,1951
lOKYxZ_jiWU_0000000011_0_housework_v_lOKYxZ_jiWU_frame000011.jpg,0,train,lOKYxZ_jiWU,housework_v_lOKYxZ_jiWU_frame000011.jpg,11
9TBvm6UWTck_0000000100_0_housework_v_9TBvm6UWTck_frame000100.jpg,0,train,9TBvm6UWTck,housework_v_9TBvm6UWTck_frame000100.jpg,100
bAXt_tqdj_Y_0000000224_0_drink_v_bAXt_tqdj_Y_frame000224.jpg,0,train,bAXt_tqdj_Y,drink_v_bAXt_tqdj_Y_frame000224.jpg,224
0GqbbVHsbKM_0000000323_0_boardgame_v_0GqbbVHsbKM_frame000323.jpg,0,train,0GqbbVHsbKM,boardgame_v_0GqbbVHsbKM_frame000323.jpg,323
vwL39LLeDOg_0000000010_0_diy_v_vwL39LLeDOg_frame000010.jpg,0,train,vwL39LLeDOg,diy_v_vwL39LLeDOg_frame000010.jpg,10
hQb3uXi8Ahg_0000000085_0_drink_v_hQb3uXi8Ahg_frame000085.jpg,0,train,hQb3uXi8Ahg,drink_v_hQb3uXi8Ahg_frame000085.jpg,85
bhXgdjWhbHw_0000000190_1_puzzle_v_bhXgdjWhbHw_frame000190.jpg,1,train,bhXgdjWhbHw,puzzle_v_bhXgdjWhbHw_frame000190.jpg,190
NKRbwdQ0crI_0000000329_1_puzzle_v_NKRbwdQ0crI_frame000329.jpg,1,train,NKRbwdQ0crI,puzzle_v_NKRbwdQ0crI_frame000329.jpg,329
o8mX4AvdmQI_0000000280_1_boardgame_v_o8mX4AvdmQI_frame000280.jpg,1,train,o8mX4AvdmQI,boardgame_v_o8mX4AvdmQI_frame000280.jpg,280
K5dcuMlgSEw_0000000208_1_furniture_v_K5dcuMlgSEw_frame000208.jpg,1,train,K5dcuMlgSEw,furniture_v_K5dcuMlgSEw_frame000208.jpg,208
W2G-b66F3es_0000000227_1_repair_v_W2G-b66F3es_frame000227.jpg,1,train,W2G-b66F3es,repair_v_W2G-b66F3es_frame000227.jpg,227
VtNbBUcxg8I_0000000023_1_boardgame_v_VtNbBUcxg8I_frame000023.jpg,1,train,VtNbBUcxg8I,boardgame_v_VtNbBUcxg8I_frame000023.jpg,23
32P89NrtESg_0000000225_1_food_v_32P89NrtESg_frame000225.jpg,1,train,32P89NrtESg,food_v_32P89NrtESg_frame000225.jpg,225
D4LShtmcqmo_007_0000000151_0_vlog_v_D4LShtmcqmo_007_frame000151.jpg,0,test,D4LShtmcqmo_007,vlog_v_D4LShtmcqmo_007_frame000151.jpg,151
znt3K4Yx1vw_0000000245_0_housework_v_znt3K4Yx1vw_frame000245.jpg,0,train,znt3K4Yx1vw,housework_v_znt3K4Yx1vw_frame000245.jpg,245
iUE6-iUgvZ0_0000000090_0_study_v_iUE6-iUgvZ0_frame000090.jpg,0,train,iUE6-iUgvZ0,study_v_iUE6-iUgvZ0_frame000090.jpg,90
SaMUhVcF-o8_0000000136_0_housework_v_SaMUhVcF-o8_frame000136.jpg,0,train,SaMUhVcF-o8,housework_v_SaMUhVcF-o8_frame000136.jpg,136
W0E62ztr3Fo_0000000138_1_packing_v_W0E62ztr3Fo_frame000138.jpg,1,train,W0E62ztr3Fo,packing_v_W0E62ztr3Fo_frame000138.jpg,138
oJpPng7Dw6A_0000000168_1_study_v_oJpPng7Dw6A_frame000168.jpg,1,train,oJpPng7Dw6A,study_v_oJpPng7Dw6A_frame000168.jpg,168
30e7J4CvRyI_0000000198_0_study_v_30e7J4CvRyI_frame000198.jpg,0,train,30e7J4CvRyI,study_v_30e7J4CvRyI_frame000198.jpg,198
IbM_aewP5LM_0000000098_1_packing_v_IbM_aewP5LM_frame000098.jpg,1,train,IbM_aewP5LM,packing_v_IbM_aewP5LM_frame000098.jpg,98
s.HCr15naFc_013_0000000031_1_vlog_v_s.HCr15naFc_013_frame000031.jpg,1,train,s.HCr15naFc_013,vlog_v_s.HCr15naFc_013_frame000031.jpg,31
3vAYKY1bvPw_0000000227_0_gardening_v_3vAYKY1bvPw_frame000227.jpg,0,train,3vAYKY1bvPw,gardening_v_3vAYKY1bvPw_frame000227.jpg,227
8uqfpE5-l4U_0000000042_1_diy_v_8uqfpE5-l4U_frame000042.jpg,1,val,8uqfpE5-l4U,diy_v_8uqfpE5-l4U_frame000042.jpg,42
1Hbc45DAerM_0000000316_0_housework_v_1Hbc45DAerM_frame000316.jpg,0,train,1Hbc45DAerM,housework_v_1Hbc45DAerM_frame000316.jpg,316
wlDmY0KWNk0_0000000385_1_packing_v_wlDmY0KWNk0_frame000385.jpg,1,train,wlDmY0KWNk0,packing_v_wlDmY0KWNk0_frame000385.jpg,385
T622Ec77ZPY_0000000024_1_repair_v_T622Ec77ZPY_frame000024.jpg,1,train,T622Ec77ZPY,repair_v_T622Ec77ZPY_frame000024.jpg,24
nFYw6ojLDvU_0000000261_0_drink_v_nFYw6ojLDvU_frame000261.jpg,0,train,nFYw6ojLDvU,drink_v_nFYw6ojLDvU_frame000261.jpg,261
3j2xE_uGvxA_0000000461_1_study_v_3j2xE_uGvxA_frame000461.jpg,1,train,3j2xE_uGvxA,study_v_3j2xE_uGvxA_frame000461.jpg,461
gOQcX8WUTys_0000000110_1_puzzle_v_gOQcX8WUTys_frame000110.jpg,1,train,gOQcX8WUTys,puzzle_v_gOQcX8WUTys_frame000110.jpg,110
3UascVGgTYw_0000000183_1_study_v_3UascVGgTYw_frame000183.jpg,1,train,3UascVGgTYw,study_v_3UascVGgTYw_frame000183.jpg,183
k7sQAlH3KJg_0000000186_1_furniture_v_k7sQAlH3KJg_frame000186.jpg,1,train,k7sQAlH3KJg,furniture_v_k7sQAlH3KJg_frame000186.jpg,186
VOUZtkTuGbI_0000000084_0_packing_v_VOUZtkTuGbI_frame000084.jpg,0,train,VOUZtkTuGbI,packing_v_VOUZtkTuGbI_frame000084.jpg,84
1xz3588Qumo_0000000009_1_boardgame_v_1xz3588Qumo_frame000009.jpg,1,train,1xz3588Qumo,boardgame_v_1xz3588Qumo_frame000009.jpg,9
nJvNOq7qTTw_012_0000000031_1_vlog_v_nJvNOq7qTTw_012_frame000031.jpg,1,train,nJvNOq7qTTw_012,vlog_v_nJvNOq7qTTw_012_frame000031.jpg,31
6QQ67F8y2b8_0000000277_0_drink_v_6QQ67F8y2b8_frame000277.jpg,0,train,6QQ67F8y2b8,drink_v_6QQ67F8y2b8_frame000277.jpg,277
4bFMBuX859c_0000000477_1_study_v_4bFMBuX859c_frame000477.jpg,1,train,4bFMBuX859c,study_v_4bFMBuX859c_frame000477.jpg,477
n2wlr6MaCV0_016_0000000061_0_vlog_v_n2wlr6MaCV0_016_frame000061.jpg,0,train,n2wlr6MaCV0_016,vlog_v_n2wlr6MaCV0_016_frame000061.jpg,61
dzqp6k_tm08_0000000122_1_diy_v_dzqp6k_tm08_frame000122.jpg,1,test,dzqp6k_tm08,diy_v_dzqp6k_tm08_frame000122.jpg,122
T8w3Vh9BMF8_0000000613_0_food_v_T8w3Vh9BMF8_frame000613.jpg,0,train,T8w3Vh9BMF8,food_v_T8w3Vh9BMF8_frame000613.jpg,613
GfE1Xwsa-ws_0000000042_0_drink_v_GfE1Xwsa-ws_frame000042.jpg,0,train,GfE1Xwsa-ws,drink_v_GfE1Xwsa-ws_frame000042.jpg,42
BMFP_LJHXdM_0000000035_0_gardening_v_BMFP_LJHXdM_frame000035.jpg,0,train,BMFP_LJHXdM,gardening_v_BMFP_LJHXdM_frame000035.jpg,35
mgwGyu-pIeE_0000000017_1_furniture_v_mgwGyu-pIeE_frame000017.jpg,1,train,mgwGyu-pIeE,furniture_v_mgwGyu-pIeE_frame000017.jpg,17
t9n._jGOeJg_002_0000000811_0_vlog_v_t9n._jGOeJg_002_frame000811.jpg,0,train,t9n._jGOeJg_002,vlog_v_t9n._jGOeJg_002_frame000811.jpg,811
jjiX9lMFllk_0000000316_1_furniture_v_jjiX9lMFllk_frame000316.jpg,1,train,jjiX9lMFllk,furniture_v_jjiX9lMFllk_frame000316.jpg,316
7gSz4kI-Uqw_0000000215_0_packing_v_7gSz4kI-Uqw_frame000215.jpg,0,train,7gSz4kI-Uqw,packing_v_7gSz4kI-Uqw_frame000215.jpg,215
0BDK_-RKKiw_0000000137_0_food_v_0BDK_-RKKiw_frame000137.jpg,0,train,0BDK_-RKKiw,food_v_0BDK_-RKKiw_frame000137.jpg,137
nrpx_CTbDFM_013_0000000061_0_vlog_v_nrpx_CTbDFM_013_frame000061.jpg,0,train,nrpx_CTbDFM_013,vlog_v_nrpx_CTbDFM_013_frame000061.jpg,61
r-7IvAnDCDE_0000000014_1_study_v_r-7IvAnDCDE_frame000014.jpg,1,val,r-7IvAnDCDE,study_v_r-7IvAnDCDE_frame000014.jpg,14
a7W8T-YkqG0_0000000412_0_gardening_v_a7W8T-YkqG0_frame000412.jpg,0,train,a7W8T-YkqG0,gardening_v_a7W8T-YkqG0_frame000412.jpg,412
w8fgt4ltOds_0000000445_1_packing_v_w8fgt4ltOds_frame000445.jpg,1,val,w8fgt4ltOds,packing_v_w8fgt4ltOds_frame000445.jpg,445
uoupHYt5tIk_0000000054_1_diy_v_uoupHYt5tIk_frame000054.jpg,1,test,uoupHYt5tIk,diy_v_uoupHYt5tIk_frame000054.jpg,54
PG21r_LwFEY_008_0000000061_0_vlog_v_PG21r_LwFEY_008_frame000061.jpg,0,train,PG21r_LwFEY_008,vlog_v_PG21r_LwFEY_008_frame000061.jpg,61
lONUgOpo9CA_0000000043_1_diy_v_lONUgOpo9CA_frame000043.jpg,1,train,lONUgOpo9CA,diy_v_lONUgOpo9CA_frame000043.jpg,43
fNq2o5kLH5Y_0000000053_1_puzzle_v_fNq2o5kLH5Y_frame000053.jpg,1,train,fNq2o5kLH5Y,puzzle_v_fNq2o5kLH5Y_frame000053.jpg,53
N0NJU_pImPA_0000000524_1_study_v_N0NJU_pImPA_frame000524.jpg,1,train,N0NJU_pImPA,study_v_N0NJU_pImPA_frame000524.jpg,524
TNvCPy0g8j8_0000000038_1_diy_v_TNvCPy0g8j8_frame000038.jpg,1,train,TNvCPy0g8j8,diy_v_TNvCPy0g8j8_frame000038.jpg,38
V_tGb8tGHm8_0000000249_0_packing_v_V_tGb8tGHm8_frame000249.jpg,0,train,V_tGb8tGHm8,packing_v_V_tGb8tGHm8_frame000249.jpg,249
L15QsjOxjGA_053_0000000391_0_vlog_v_L15QsjOxjGA_053_frame000391.jpg,0,train,L15QsjOxjGA_053,vlog_v_L15QsjOxjGA_053_frame000391.jpg,391
JsJm53ozAJM_0000000054_1_puzzle_v_JsJm53ozAJM_frame000054.jpg,1,train,JsJm53ozAJM,puzzle_v_JsJm53ozAJM_frame000054.jpg,54
tDkrffZKryQ_015_0000000061_1_vlog_v_tDkrffZKryQ_015_frame000061.jpg,1,test,tDkrffZKryQ_015,vlog_v_tDkrffZKryQ_015_frame000061.jpg,61
0u-Oi1fE2cw_0000000310_0_housework_v_0u-Oi1fE2cw_frame000310.jpg,0,train,0u-Oi1fE2cw,housework_v_0u-Oi1fE2cw_frame000310.jpg,310
86vhPA9Lsg8_0000000106_1_drink_v_86vhPA9Lsg8_frame000106.jpg,1,train,86vhPA9Lsg8,drink_v_86vhPA9Lsg8_frame000106.jpg,106
NVm8PQjKJGo_0000000146_1_housework_v_NVm8PQjKJGo_frame000146.jpg,1,train,NVm8PQjKJGo,housework_v_NVm8PQjKJGo_frame000146.jpg,146
C1sid9pjNxY_012_0000000151_1_vlog_v_C1sid9pjNxY_012_frame000151.jpg,1,train,C1sid9pjNxY_012,vlog_v_C1sid9pjNxY_012_frame000151.jpg,151
J0s5nq8dS4g_0000000048_0_drink_v_J0s5nq8dS4g_frame000048.jpg,0,train,J0s5nq8dS4g,drink_v_J0s5nq8dS4g_frame000048.jpg,48
IXy8b3YVdOA_0000000030_0_drink_v_IXy8b3YVdOA_frame000030.jpg,0,train,IXy8b3YVdOA,drink_v_IXy8b3YVdOA_frame000030.jpg,30
yLgHjtyhUXw_0000000038_1_diy_v_yLgHjtyhUXw_frame000038.jpg,1,train,yLgHjtyhUXw,diy_v_yLgHjtyhUXw_frame000038.jpg,38
GzeP4KAcy3I_0000000578_0_gardening_v_GzeP4KAcy3I_frame000578.jpg,0,train,GzeP4KAcy3I,gardening_v_GzeP4KAcy3I_frame000578.jpg,578
BXp3Z98hzLk_011_0000000151_1_vlog_v_BXp3Z98hzLk_011_frame000151.jpg,1,train,BXp3Z98hzLk_011,vlog_v_BXp3Z98hzLk_011_frame000151.jpg,151
3_qO7KrPde8_0000000079_1_food_v_3_qO7KrPde8_frame000079.jpg,1,train,3_qO7KrPde8,food_v_3_qO7KrPde8_frame000079.jpg,79
PNPBEKTmp1c_0000000006_1_boardgame_v_PNPBEKTmp1c_frame000006.jpg,1,train,PNPBEKTmp1c,boardgame_v_PNPBEKTmp1c_frame000006.jpg,6
nlnGr99pSSA_0000000155_0_food_v_nlnGr99pSSA_frame000155.jpg,0,train,nlnGr99pSSA,food_v_nlnGr99pSSA_frame000155.jpg,155
FuFe3pOKHyE_007_0000000061_0_vlog_v_FuFe3pOKHyE_007_frame000061.jpg,0,train,FuFe3pOKHyE_007,vlog_v_FuFe3pOKHyE_007_frame000061.jpg,61
Pto4Yq6DJ5o_0000000718_0_gardening_v_Pto4Yq6DJ5o_frame000718.jpg,0,train,Pto4Yq6DJ5o,gardening_v_Pto4Yq6DJ5o_frame000718.jpg,718
ez2QtDR6y4s_0000000470_0_housework_v_ez2QtDR6y4s_frame000470.jpg,0,train,ez2QtDR6y4s,housework_v_ez2QtDR6y4s_frame000470.jpg,470
AQqkHGfm-jE_0000000098_1_puzzle_v_AQqkHGfm-jE_frame000098.jpg,1,test,AQqkHGfm-jE,puzzle_v_AQqkHGfm-jE_frame000098.jpg,98
nDsUcgY-Aio_0000000042_0_packing_v_nDsUcgY-Aio_frame000042.jpg,0,train,nDsUcgY-Aio,packing_v_nDsUcgY-Aio_frame000042.jpg,42
1wqPqmhCJ1g_0000000825_0_gardening_v_1wqPqmhCJ1g_frame000825.jpg,0,train,1wqPqmhCJ1g,gardening_v_1wqPqmhCJ1g_frame000825.jpg,825
rTyLK3qFk2w_004_0000000781_0_vlog_v_rTyLK3qFk2w_004_frame000781.jpg,0,train,rTyLK3qFk2w_004,vlog_v_rTyLK3qFk2w_004_frame000781.jpg,781
URg_BJXqu5E_0000000028_1_packing_v_URg_BJXqu5E_frame000028.jpg,1,train,URg_BJXqu5E,packing_v_URg_BJXqu5E_frame000028.jpg,28
m5FagzLdbbM_0000000157_1_repair_v_m5FagzLdbbM_frame000157.jpg,1,train,m5FagzLdbbM,repair_v_m5FagzLdbbM_frame000157.jpg,157
k9WUYyLHpw8_0000000017_1_diy_v_k9WUYyLHpw8_frame000017.jpg,1,test,k9WUYyLHpw8,diy_v_k9WUYyLHpw8_frame000017.jpg,17
wcxFi71Vj_E_001_0000011791_1_vlog_v_wcxFi71Vj_E_001_frame011791.jpg,1,val,wcxFi71Vj_E_001,vlog_v_wcxFi71Vj_E_001_frame011791.jpg,11791
sSjfKLH9P20_0000000277_0_repair_v_sSjfKLH9P20_frame000277.jpg,0,train,sSjfKLH9P20,repair_v_sSjfKLH9P20_frame000277.jpg,277
9xTJIpwMWQQ_0000000056_1_diy_v_9xTJIpwMWQQ_frame000056.jpg,1,train,9xTJIpwMWQQ,diy_v_9xTJIpwMWQQ_frame000056.jpg,56
XCOO07e9o.U_002_0000000211_1_vlog_v_XCOO07e9o.U_002_frame000211.jpg,1,val,XCOO07e9o.U_002,vlog_v_XCOO07e9o.U_002_frame000211.jpg,211
U6PSxnRmNLU_0000000076_1_puzzle_v_U6PSxnRmNLU_frame000076.jpg,1,val,U6PSxnRmNLU,puzzle_v_U6PSxnRmNLU_frame000076.jpg,76
nporLkZqHoE_0000000268_0_housework_v_nporLkZqHoE_frame000268.jpg,0,train,nporLkZqHoE,housework_v_nporLkZqHoE_frame000268.jpg,268
AL3XaQbS5xg_0000000010_0_boardgame_v_AL3XaQbS5xg_frame000010.jpg,0,val,AL3XaQbS5xg,boardgame_v_AL3XaQbS5xg_frame000010.jpg,10
Pr3ORlutKn0_0000000102_0_food_v_Pr3ORlutKn0_frame000102.jpg,0,train,Pr3ORlutKn0,food_v_Pr3ORlutKn0_frame000102.jpg,102
_XNWzLlap2U_002_0000000511_1_vlog_v__XNWzLlap2U_002_frame000511.jpg,1,test,_XNWzLlap2U_002,vlog_v__XNWzLlap2U_002_frame000511.jpg,511
6aCsSuVmWdU_0000000299_1_furniture_v_6aCsSuVmWdU_frame000299.jpg,1,train,6aCsSuVmWdU,furniture_v_6aCsSuVmWdU_frame000299.jpg,299
HqbNpNNRSFM_0000000009_1_diy_v_HqbNpNNRSFM_frame000009.jpg,1,train,HqbNpNNRSFM,diy_v_HqbNpNNRSFM_frame000009.jpg,9
cDDhy73Pdt4_028_0000000121_0_vlog_v_cDDhy73Pdt4_028_frame000121.jpg,0,train,cDDhy73Pdt4_028,vlog_v_cDDhy73Pdt4_028_frame000121.jpg,121
oGqxu23TfLk_012_0000000841_1_vlog_v_oGqxu23TfLk_012_frame000841.jpg,1,train,oGqxu23TfLk_012,vlog_v_oGqxu23TfLk_012_frame000841.jpg,841
TIEQosJTLLc_009_0000000061_1_vlog_v_TIEQosJTLLc_009_frame000061.jpg,1,val,TIEQosJTLLc_009,vlog_v_TIEQosJTLLc_009_frame000061.jpg,61
UtmMjvH3Bd8_0000000162_0_packing_v_UtmMjvH3Bd8_frame000162.jpg,0,train,UtmMjvH3Bd8,packing_v_UtmMjvH3Bd8_frame000162.jpg,162
w3oRJeReP8g_0000000071_1_packing_v_w3oRJeReP8g_frame000071.jpg,1,train,w3oRJeReP8g,packing_v_w3oRJeReP8g_frame000071.jpg,71
gFA3tmlVG70_0000000380_1_housework_v_gFA3tmlVG70_frame000380.jpg,1,val,gFA3tmlVG70,housework_v_gFA3tmlVG70_frame000380.jpg,380
4PmwBLjh_RM_0000000193_1_housework_v_4PmwBLjh_RM_frame000193.jpg,1,train,4PmwBLjh_RM,housework_v_4PmwBLjh_RM_frame000193.jpg,193
t4XbPSfNuZc_0000000340_0_gardening_v_t4XbPSfNuZc_frame000340.jpg,0,train,t4XbPSfNuZc,gardening_v_t4XbPSfNuZc_frame000340.jpg,340
YrlyRGHvvVs_0000000059_0_food_v_YrlyRGHvvVs_frame000059.jpg,0,train,YrlyRGHvvVs,food_v_YrlyRGHvvVs_frame000059.jpg,59
kUsxMXwCW8A_0000000554_1_boardgame_v_kUsxMXwCW8A_frame000554.jpg,1,train,kUsxMXwCW8A,boardgame_v_kUsxMXwCW8A_frame000554.jpg,554
OXtjX4WKuzY_0000000069_0_gardening_v_OXtjX4WKuzY_frame000069.jpg,0,train,OXtjX4WKuzY,gardening_v_OXtjX4WKuzY_frame000069.jpg,69
BHasLVKhU30_0000000019_0_study_v_BHasLVKhU30_frame000019.jpg,0,train,BHasLVKhU30,study_v_BHasLVKhU30_frame000019.jpg,19
ZAvuHnSii0o_028_0000000451_0_vlog_v_ZAvuHnSii0o_028_frame000451.jpg,0,train,ZAvuHnSii0o_028,vlog_v_ZAvuHnSii0o_028_frame000451.jpg,451
ygtLjOMdQfQ_0000000016_0_food_v_ygtLjOMdQfQ_frame000016.jpg,0,val,ygtLjOMdQfQ,food_v_ygtLjOMdQfQ_frame000016.jpg,16
9OeNTKQcCbA_022_0000000091_1_vlog_v_9OeNTKQcCbA_022_frame000091.jpg,1,train,9OeNTKQcCbA_022,vlog_v_9OeNTKQcCbA_022_frame000091.jpg,91
KVLNs1wsVa8_0000000023_1_diy_v_KVLNs1wsVa8_frame000023.jpg,1,train,KVLNs1wsVa8,diy_v_KVLNs1wsVa8_frame000023.jpg,23
0RZrQbZQ8yM_0000000068_1_furniture_v_0RZrQbZQ8yM_frame000068.jpg,1,train,0RZrQbZQ8yM,furniture_v_0RZrQbZQ8yM_frame000068.jpg,68
eO-FxUm5mng_0000000089_0_packing_v_eO-FxUm5mng_frame000089.jpg,0,val,eO-FxUm5mng,packing_v_eO-FxUm5mng_frame000089.jpg,89
cYaEwIFRbGU_011_0000000031_0_vlog_v_cYaEwIFRbGU_011_frame000031.jpg,0,train,cYaEwIFRbGU_011,vlog_v_cYaEwIFRbGU_011_frame000031.jpg,31
VCrpcEdTEeY_0000000098_1_puzzle_v_VCrpcEdTEeY_frame000098.jpg,1,val,VCrpcEdTEeY,puzzle_v_VCrpcEdTEeY_frame000098.jpg,98
T9PtosZDrw0_0000000203_0_food_v_T9PtosZDrw0_frame000203.jpg,0,train,T9PtosZDrw0,food_v_T9PtosZDrw0_frame000203.jpg,203
PDfERMSjJrE_035_0000000181_1_vlog_v_PDfERMSjJrE_035_frame000181.jpg,1,val,PDfERMSjJrE_035,vlog_v_PDfERMSjJrE_035_frame000181.jpg,181
d1Xd3xdvxgA_0000000132_1_diy_v_d1Xd3xdvxgA_frame000132.jpg,1,train,d1Xd3xdvxgA,diy_v_d1Xd3xdvxgA_frame000132.jpg,132
q6cKjePhdqw_0000000186_0_furniture_v_q6cKjePhdqw_frame000186.jpg,0,train,q6cKjePhdqw,furniture_v_q6cKjePhdqw_frame000186.jpg,186
NxBDVFEycww_0000000283_0_gardening_v_NxBDVFEycww_frame000283.jpg,0,train,NxBDVFEycww,gardening_v_NxBDVFEycww_frame000283.jpg,283
UXc6J8xPgRc_0000000011_0_gardening_v_UXc6J8xPgRc_frame000011.jpg,0,train,UXc6J8xPgRc,gardening_v_UXc6J8xPgRc_frame000011.jpg,11
4ygct1sVjoA_0000000227_0_repair_v_4ygct1sVjoA_frame000227.jpg,0,train,4ygct1sVjoA,repair_v_4ygct1sVjoA_frame000227.jpg,227
rmnSpUgOvyI_0000000624_1_puzzle_v_rmnSpUgOvyI_frame000624.jpg,1,train,rmnSpUgOvyI,puzzle_v_rmnSpUgOvyI_frame000624.jpg,624
JhKrJXZuCW4_0000000281_1_puzzle_v_JhKrJXZuCW4_frame000281.jpg,1,train,JhKrJXZuCW4,puzzle_v_JhKrJXZuCW4_frame000281.jpg,281
X3yZ4AlSV7M_0000000018_0_furniture_v_X3yZ4AlSV7M_frame000018.jpg,0,val,X3yZ4AlSV7M,furniture_v_X3yZ4AlSV7M_frame000018.jpg,18
_Sslhy62eBs_0000000187_1_packing_v__Sslhy62eBs_frame000187.jpg,1,test,_Sslhy62eBs,packing_v__Sslhy62eBs_frame000187.jpg,187
Is8tMCpv4F8_0000000696_0_drink_v_Is8tMCpv4F8_frame000696.jpg,0,train,Is8tMCpv4F8,drink_v_Is8tMCpv4F8_frame000696.jpg,696
0wbudoygL58_0000000125_1_repair_v_0wbudoygL58_frame000125.jpg,1,train,0wbudoygL58,repair_v_0wbudoygL58_frame000125.jpg,125
BR61j-5Ex4M_0000000258_1_puzzle_v_BR61j-5Ex4M_frame000258.jpg,1,train,BR61j-5Ex4M,puzzle_v_BR61j-5Ex4M_frame000258.jpg,258
hQI4vQuATwc_0000000472_0_housework_v_hQI4vQuATwc_frame000472.jpg,0,train,hQI4vQuATwc,housework_v_hQI4vQuATwc_frame000472.jpg,472
GBOfZu6l-xQ_0000000427_1_housework_v_GBOfZu6l-xQ_frame000427.jpg,1,train,GBOfZu6l-xQ,housework_v_GBOfZu6l-xQ_frame000427.jpg,427
hafYFzY5QdQ_001_0000000811_0_vlog_v_hafYFzY5QdQ_001_frame000811.jpg,0,train,hafYFzY5QdQ_001,vlog_v_hafYFzY5QdQ_001_frame000811.jpg,811
0v238HLuZTo_0000000071_1_packing_v_0v238HLuZTo_frame000071.jpg,1,train,0v238HLuZTo,packing_v_0v238HLuZTo_frame000071.jpg,71
NUIUV2cmMOI_0000000766_1_gardening_v_NUIUV2cmMOI_frame000766.jpg,1,val,NUIUV2cmMOI,gardening_v_NUIUV2cmMOI_frame000766.jpg,766
zeApBPusYPU_0000000159_0_gardening_v_zeApBPusYPU_frame000159.jpg,0,train,zeApBPusYPU,gardening_v_zeApBPusYPU_frame000159.jpg,159
UXu7-ieKMBw_0000000103_1_food_v_UXu7-ieKMBw_frame000103.jpg,1,val,UXu7-ieKMBw,food_v_UXu7-ieKMBw_frame000103.jpg,103
Y4YgU6Du7Ug_0000000108_0_drink_v_Y4YgU6Du7Ug_frame000108.jpg,0,train,Y4YgU6Du7Ug,drink_v_Y4YgU6Du7Ug_frame000108.jpg,108
DyLJYOggsjA_0000000328_0_repair_v_DyLJYOggsjA_frame000328.jpg,0,train,DyLJYOggsjA,repair_v_DyLJYOggsjA_frame000328.jpg,328
ycy3kIg1USE_009_0000000421_1_vlog_v_ycy3kIg1USE_009_frame000421.jpg,1,train,ycy3kIg1USE_009,vlog_v_ycy3kIg1USE_009_frame000421.jpg,421
_Xzpz.Hr1Lw_001_0000000271_0_vlog_v__Xzpz.Hr1Lw_001_frame000271.jpg,0,test,_Xzpz.Hr1Lw_001,vlog_v__Xzpz.Hr1Lw_001_frame000271.jpg,271
FfAlwArjScU_0000000125_0_gardening_v_FfAlwArjScU_frame000125.jpg,0,train,FfAlwArjScU,gardening_v_FfAlwArjScU_frame000125.jpg,125
ZsgqcRxb3uQ_0000000031_0_repair_v_ZsgqcRxb3uQ_frame000031.jpg,0,train,ZsgqcRxb3uQ,repair_v_ZsgqcRxb3uQ_frame000031.jpg,31
h44jlOA4XN0_0000000112_1_drink_v_h44jlOA4XN0_frame000112.jpg,1,train,h44jlOA4XN0,drink_v_h44jlOA4XN0_frame000112.jpg,112
DWdsthsTOw8_0000000033_0_repair_v_DWdsthsTOw8_frame000033.jpg,0,train,DWdsthsTOw8,repair_v_DWdsthsTOw8_frame000033.jpg,33
y3CtokGkJ0M_0000000078_0_gardening_v_y3CtokGkJ0M_frame000078.jpg,0,train,y3CtokGkJ0M,gardening_v_y3CtokGkJ0M_frame000078.jpg,78
Th-653KIRx0_0000000088_1_diy_v_Th-653KIRx0_frame000088.jpg,1,train,Th-653KIRx0,diy_v_Th-653KIRx0_frame000088.jpg,88
fu3T8MasXe0_0000000280_0_food_v_fu3T8MasXe0_frame000280.jpg,0,train,fu3T8MasXe0,food_v_fu3T8MasXe0_frame000280.jpg,280
oHgmIj4o.Fc_003_0000004051_0_vlog_v_oHgmIj4o.Fc_003_frame004051.jpg,0,val,oHgmIj4o.Fc_003,vlog_v_oHgmIj4o.Fc_003_frame004051.jpg,4051
rbVy0I8J1mc_0000000105_1_boardgame_v_rbVy0I8J1mc_frame000105.jpg,1,train,rbVy0I8J1mc,boardgame_v_rbVy0I8J1mc_frame000105.jpg,105
39CLIBI_SWs_0000000060_0_food_v_39CLIBI_SWs_frame000060.jpg,0,train,39CLIBI_SWs,food_v_39CLIBI_SWs_frame000060.jpg,60
mkwL2ZzU9lw_0000000009_1_puzzle_v_mkwL2ZzU9lw_frame000009.jpg,1,train,mkwL2ZzU9lw,puzzle_v_mkwL2ZzU9lw_frame000009.jpg,9
HofKO-jJ8Mw_0000000499_1_repair_v_HofKO-jJ8Mw_frame000499.jpg,1,train,HofKO-jJ8Mw,repair_v_HofKO-jJ8Mw_frame000499.jpg,499
u18YY1kCWkY_0000000020_0_food_v_u18YY1kCWkY_frame000020.jpg,0,train,u18YY1kCWkY,food_v_u18YY1kCWkY_frame000020.jpg,20
qtE1xgpptdc_043_0000000061_1_vlog_v_qtE1xgpptdc_043_frame000061.jpg,1,train,qtE1xgpptdc_043,vlog_v_qtE1xgpptdc_043_frame000061.jpg,61
dPYjzfWFRIg_0000000536_1_food_v_dPYjzfWFRIg_frame000536.jpg,1,train,dPYjzfWFRIg,food_v_dPYjzfWFRIg_frame000536.jpg,536
xoRT77WU5-I_0000000102_1_food_v_xoRT77WU5-I_frame000102.jpg,1,train,xoRT77WU5-I,food_v_xoRT77WU5-I_frame000102.jpg,102
qVPxxLJ4qeU_0000000156_0_drink_v_qVPxxLJ4qeU_frame000156.jpg,0,train,qVPxxLJ4qeU,drink_v_qVPxxLJ4qeU_frame000156.jpg,156
iqBbE_zJn1s_0000000141_1_food_v_iqBbE_zJn1s_frame000141.jpg,1,train,iqBbE_zJn1s,food_v_iqBbE_zJn1s_frame000141.jpg,141
Tx9-i3ryAcc_0000000574_1_packing_v_Tx9-i3ryAcc_frame000574.jpg,1,train,Tx9-i3ryAcc,packing_v_Tx9-i3ryAcc_frame000574.jpg,574
Khwv5zPsSxc_0000000390_1_study_v_Khwv5zPsSxc_frame000390.jpg,1,train,Khwv5zPsSxc,study_v_Khwv5zPsSxc_frame000390.jpg,390
oQlLH1fKtzI_0000000624_0_furniture_v_oQlLH1fKtzI_frame000624.jpg,0,test,oQlLH1fKtzI,furniture_v_oQlLH1fKtzI_frame000624.jpg,624
5N4n7UncVLQ_0000000227_0_food_v_5N4n7UncVLQ_frame000227.jpg,0,train,5N4n7UncVLQ,food_v_5N4n7UncVLQ_frame000227.jpg,227
v1qoGSx7wNs_0000000024_1_packing_v_v1qoGSx7wNs_frame000024.jpg,1,train,v1qoGSx7wNs,packing_v_v1qoGSx7wNs_frame000024.jpg,24
LjYWnknSwlI_0000000156_1_packing_v_LjYWnknSwlI_frame000156.jpg,1,train,LjYWnknSwlI,packing_v_LjYWnknSwlI_frame000156.jpg,156
j3NUud7MfZw_0000000439_1_packing_v_j3NUud7MfZw_frame000439.jpg,1,train,j3NUud7MfZw,packing_v_j3NUud7MfZw_frame000439.jpg,439
Djwin2xtWi8_0000000354_0_study_v_Djwin2xtWi8_frame000354.jpg,0,train,Djwin2xtWi8,study_v_Djwin2xtWi8_frame000354.jpg,354
YbeKxFBZrF8_0000000230_1_repair_v_YbeKxFBZrF8_frame000230.jpg,1,train,YbeKxFBZrF8,repair_v_YbeKxFBZrF8_frame000230.jpg,230
OXF33mGkIK4_002_0000000031_0_vlog_v_OXF33mGkIK4_002_frame000031.jpg,0,train,OXF33mGkIK4_002,vlog_v_OXF33mGkIK4_002_frame000031.jpg,31
glDw1OmB-G4_0000000081_1_housework_v_glDw1OmB-G4_frame000081.jpg,1,train,glDw1OmB-G4,housework_v_glDw1OmB-G4_frame000081.jpg,81
o4yVYbvWGcE_0000000142_1_boardgame_v_o4yVYbvWGcE_frame000142.jpg,1,train,o4yVYbvWGcE,boardgame_v_o4yVYbvWGcE_frame000142.jpg,142
dj2atUO4x5E_0000000305_0_study_v_dj2atUO4x5E_frame000305.jpg,0,val,dj2atUO4x5E,study_v_dj2atUO4x5E_frame000305.jpg,305
HaXTnbaJutE_0000000084_0_gardening_v_HaXTnbaJutE_frame000084.jpg,0,train,HaXTnbaJutE,gardening_v_HaXTnbaJutE_frame000084.jpg,84
Qf3sH7xWoJk_0000000020_1_puzzle_v_Qf3sH7xWoJk_frame000020.jpg,1,train,Qf3sH7xWoJk,puzzle_v_Qf3sH7xWoJk_frame000020.jpg,20
eleSMtsrKnI_0000000545_1_boardgame_v_eleSMtsrKnI_frame000545.jpg,1,train,eleSMtsrKnI,boardgame_v_eleSMtsrKnI_frame000545.jpg,545
4u9iA4ryzss_001_0000000061_0_vlog_v_4u9iA4ryzss_001_frame000061.jpg,0,test,4u9iA4ryzss_001,vlog_v_4u9iA4ryzss_001_frame000061.jpg,61
cA9Giy5XotU_0000000085_1_boardgame_v_cA9Giy5XotU_frame000085.jpg,1,train,cA9Giy5XotU,boardgame_v_cA9Giy5XotU_frame000085.jpg,85
-FdIAZKyZcQ_0000000004_0_drink_v_-FdIAZKyZcQ_frame000004.jpg,0,train,-FdIAZKyZcQ,drink_v_-FdIAZKyZcQ_frame000004.jpg,4
TqG04nKUNEw_0000000039_1_boardgame_v_TqG04nKUNEw_frame000039.jpg,1,train,TqG04nKUNEw,boardgame_v_TqG04nKUNEw_frame000039.jpg,39
9k__N.ImTJU_028_0000000211_0_vlog_v_9k__N.ImTJU_028_frame000211.jpg,0,train,9k__N.ImTJU_028,vlog_v_9k__N.ImTJU_028_frame000211.jpg,211
KVkvIZd8Ak0_0000000037_0_drink_v_KVkvIZd8Ak0_frame000037.jpg,0,train,KVkvIZd8Ak0,drink_v_KVkvIZd8Ak0_frame000037.jpg,37
dMJ8Sumgq_0_0000000231_0_gardening_v_dMJ8Sumgq_0_frame000231.jpg,0,test,dMJ8Sumgq_0,gardening_v_dMJ8Sumgq_0_frame000231.jpg,231
TB7MTpzU520_0000000206_0_study_v_TB7MTpzU520_frame000206.jpg,0,train,TB7MTpzU520,study_v_TB7MTpzU520_frame000206.jpg,206
sv88r9jHa7Y_013_0000000601_1_vlog_v_sv88r9jHa7Y_013_frame000601.jpg,1,test,sv88r9jHa7Y_013,vlog_v_sv88r9jHa7Y_013_frame000601.jpg,601
Wc09OHjahno_0000000060_1_puzzle_v_Wc09OHjahno_frame000060.jpg,1,train,Wc09OHjahno,puzzle_v_Wc09OHjahno_frame000060.jpg,60
wWwmfN88v2I_0000000098_1_packing_v_wWwmfN88v2I_frame000098.jpg,1,train,wWwmfN88v2I,packing_v_wWwmfN88v2I_frame000098.jpg,98
R4JU6i0ca3U_006_0000001981_0_vlog_v_R4JU6i0ca3U_006_frame001981.jpg,0,train,R4JU6i0ca3U_006,vlog_v_R4JU6i0ca3U_006_frame001981.jpg,1981
W0x5dVEI-jg_0000000307_1_food_v_W0x5dVEI-jg_frame000307.jpg,1,train,W0x5dVEI-jg,food_v_W0x5dVEI-jg_frame000307.jpg,307
lIKRPXTPjRM_0000000062_1_puzzle_v_lIKRPXTPjRM_frame000062.jpg,1,train,lIKRPXTPjRM,puzzle_v_lIKRPXTPjRM_frame000062.jpg,62
pO8Cw1d74Dc_0000000036_0_food_v_pO8Cw1d74Dc_frame000036.jpg,0,train,pO8Cw1d74Dc,food_v_pO8Cw1d74Dc_frame000036.jpg,36
zLEZ8cJO-go_0000000422_0_diy_v_zLEZ8cJO-go_frame000422.jpg,0,train,zLEZ8cJO-go,diy_v_zLEZ8cJO-go_frame000422.jpg,422
zZHtHBLcUhY_001_0000000541_0_vlog_v_zZHtHBLcUhY_001_frame000541.jpg,0,test,zZHtHBLcUhY_001,vlog_v_zZHtHBLcUhY_001_frame000541.jpg,541
k9WUYyLHpw8_0000000620_0_diy_v_k9WUYyLHpw8_frame000620.jpg,0,test,k9WUYyLHpw8,diy_v_k9WUYyLHpw8_frame000620.jpg,620
_FalUm-Z0Ww_0000000003_1_furniture_v__FalUm-Z0Ww_frame000003.jpg,1,train,_FalUm-Z0Ww,furniture_v__FalUm-Z0Ww_frame000003.jpg,3
4A9iHSQBTpA_0000000272_0_packing_v_4A9iHSQBTpA_frame000272.jpg,0,train,4A9iHSQBTpA,packing_v_4A9iHSQBTpA_frame000272.jpg,272
aLDpIEEYLGs_0000000195_1_drink_v_aLDpIEEYLGs_frame000195.jpg,1,train,aLDpIEEYLGs,drink_v_aLDpIEEYLGs_frame000195.jpg,195
T0OL1xx7Qzk_034_0000000091_1_vlog_v_T0OL1xx7Qzk_034_frame000091.jpg,1,test,T0OL1xx7Qzk_034,vlog_v_T0OL1xx7Qzk_034_frame000091.jpg,91
Lvy0STyYbvk_0000000076_1_drink_v_Lvy0STyYbvk_frame000076.jpg,1,train,Lvy0STyYbvk,drink_v_Lvy0STyYbvk_frame000076.jpg,76
jnIZhyHl89s_0000000002_0_furniture_v_jnIZhyHl89s_frame000002.jpg,0,train,jnIZhyHl89s,furniture_v_jnIZhyHl89s_frame000002.jpg,2
pA_JAKFXjig_0000000047_0_packing_v_pA_JAKFXjig_frame000047.jpg,0,train,pA_JAKFXjig,packing_v_pA_JAKFXjig_frame000047.jpg,47
L_5Rfu1LVpE_0000000139_1_diy_v_L_5Rfu1LVpE_frame000139.jpg,1,train,L_5Rfu1LVpE,diy_v_L_5Rfu1LVpE_frame000139.jpg,139
Buhf9PSO9WY_0000000077_1_food_v_Buhf9PSO9WY_frame000077.jpg,1,train,Buhf9PSO9WY,food_v_Buhf9PSO9WY_frame000077.jpg,77
ulfncEPfImY_008_0000001321_0_vlog_v_ulfncEPfImY_008_frame001321.jpg,0,train,ulfncEPfImY_008,vlog_v_ulfncEPfImY_008_frame001321.jpg,1321
SQ6XtsRgvt8_059_0000000421_1_vlog_v_SQ6XtsRgvt8_059_frame000421.jpg,1,val,SQ6XtsRgvt8_059,vlog_v_SQ6XtsRgvt8_059_frame000421.jpg,421
DB9rfa5ntvQ_047_0000001621_0_vlog_v_DB9rfa5ntvQ_047_frame001621.jpg,0,train,DB9rfa5ntvQ_047,vlog_v_DB9rfa5ntvQ_047_frame001621.jpg,1621
cfLIG0NSJrQ_0000000036_1_puzzle_v_cfLIG0NSJrQ_frame000036.jpg,1,train,cfLIG0NSJrQ,puzzle_v_cfLIG0NSJrQ_frame000036.jpg,36
SHHssbpYhgo_0000000208_0_diy_v_SHHssbpYhgo_frame000208.jpg,0,train,SHHssbpYhgo,diy_v_SHHssbpYhgo_frame000208.jpg,208
_x_To2fMHeE_016_0000000031_0_vlog_v__x_To2fMHeE_016_frame000031.jpg,0,train,_x_To2fMHeE_016,vlog_v__x_To2fMHeE_016_frame000031.jpg,31
qxWYqMsS82M_029_0000000061_1_vlog_v_qxWYqMsS82M_029_frame000061.jpg,1,test,qxWYqMsS82M_029,vlog_v_qxWYqMsS82M_029_frame000061.jpg,61
gttUFAJN_DI_0000000064_0_gardening_v_gttUFAJN_DI_frame000064.jpg,0,train,gttUFAJN_DI,gardening_v_gttUFAJN_DI_frame000064.jpg,64
Yt1app0DZlg_009_0000000271_0_vlog_v_Yt1app0DZlg_009_frame000271.jpg,0,val,Yt1app0DZlg_009,vlog_v_Yt1app0DZlg_009_frame000271.jpg,271
oz3itJsjRy0_0000000312_1_boardgame_v_oz3itJsjRy0_frame000312.jpg,1,train,oz3itJsjRy0,boardgame_v_oz3itJsjRy0_frame000312.jpg,312
57xtlZajaEs_014_0000000391_0_vlog_v_57xtlZajaEs_014_frame000391.jpg,0,val,57xtlZajaEs_014,vlog_v_57xtlZajaEs_014_frame000391.jpg,391
sEQNC0s1NTg_0000000341_1_puzzle_v_sEQNC0s1NTg_frame000341.jpg,1,train,sEQNC0s1NTg,puzzle_v_sEQNC0s1NTg_frame000341.jpg,341
ah7Lnr7epLw_0000000030_0_packing_v_ah7Lnr7epLw_frame000030.jpg,0,val,ah7Lnr7epLw,packing_v_ah7Lnr7epLw_frame000030.jpg,30
deMtkfmBMMU_006_0000000121_0_vlog_v_deMtkfmBMMU_006_frame000121.jpg,0,train,deMtkfmBMMU_006,vlog_v_deMtkfmBMMU_006_frame000121.jpg,121
UbbcqLnMD-Q_0000000016_0_packing_v_UbbcqLnMD-Q_frame000016.jpg,0,train,UbbcqLnMD-Q,packing_v_UbbcqLnMD-Q_frame000016.jpg,16
0WM--Nl8r2I_0000000176_0_repair_v_0WM--Nl8r2I_frame000176.jpg,0,train,0WM--Nl8r2I,repair_v_0WM--Nl8r2I_frame000176.jpg,176
fO4jd_ZXFbE_0000000232_0_drink_v_fO4jd_ZXFbE_frame000232.jpg,0,test,fO4jd_ZXFbE,drink_v_fO4jd_ZXFbE_frame000232.jpg,232
lhvUI6MHWK0_0000000030_1_diy_v_lhvUI6MHWK0_frame000030.jpg,1,train,lhvUI6MHWK0,diy_v_lhvUI6MHWK0_frame000030.jpg,30
kK-yUVlBltU_0000000073_1_repair_v_kK-yUVlBltU_frame000073.jpg,1,train,kK-yUVlBltU,repair_v_kK-yUVlBltU_frame000073.jpg,73
nporLkZqHoE_0000000053_0_housework_v_nporLkZqHoE_frame000053.jpg,0,train,nporLkZqHoE,housework_v_nporLkZqHoE_frame000053.jpg,53
isMFVGU2ydM_0000000065_0_drink_v_isMFVGU2ydM_frame000065.jpg,0,train,isMFVGU2ydM,drink_v_isMFVGU2ydM_frame000065.jpg,65
z3r9EWb8hTc_006_0000001681_0_vlog_v_z3r9EWb8hTc_006_frame001681.jpg,0,val,z3r9EWb8hTc_006,vlog_v_z3r9EWb8hTc_006_frame001681.jpg,1681
voQnz5IHwRQ_0000000019_0_gardening_v_voQnz5IHwRQ_frame000019.jpg,0,train,voQnz5IHwRQ,gardening_v_voQnz5IHwRQ_frame000019.jpg,19
cGfzqDSLhN8_0000000208_1_puzzle_v_cGfzqDSLhN8_frame000208.jpg,1,train,cGfzqDSLhN8,puzzle_v_cGfzqDSLhN8_frame000208.jpg,208
6nJ6AnBD3Wc_0000000051_0_food_v_6nJ6AnBD3Wc_frame000051.jpg,0,train,6nJ6AnBD3Wc,food_v_6nJ6AnBD3Wc_frame000051.jpg,51
dw3zCMkKdOo_0000000020_0_diy_v_dw3zCMkKdOo_frame000020.jpg,0,train,dw3zCMkKdOo,diy_v_dw3zCMkKdOo_frame000020.jpg,20
XzBmoSPpH34_0000000256_1_packing_v_XzBmoSPpH34_frame000256.jpg,1,test,XzBmoSPpH34,packing_v_XzBmoSPpH34_frame000256.jpg,256
AwtJfNdWf_g_0000000096_1_puzzle_v_AwtJfNdWf_g_frame000096.jpg,1,train,AwtJfNdWf_g,puzzle_v_AwtJfNdWf_g_frame000096.jpg,96
h_Xqh23wx7o_038_0000000091_0_vlog_v_h_Xqh23wx7o_038_frame000091.jpg,0,train,h_Xqh23wx7o_038,vlog_v_h_Xqh23wx7o_038_frame000091.jpg,91
LiMOCErcsxc_0000000027_0_repair_v_LiMOCErcsxc_frame000027.jpg,0,train,LiMOCErcsxc,repair_v_LiMOCErcsxc_frame000027.jpg,27
-RXclX-h4rw_0000000067_1_gardening_v_-RXclX-h4rw_frame000067.jpg,1,test,-RXclX-h4rw,gardening_v_-RXclX-h4rw_frame000067.jpg,67
es-T1iUVu0Q_0000000364_0_food_v_es-T1iUVu0Q_frame000364.jpg,0,train,es-T1iUVu0Q,food_v_es-T1iUVu0Q_frame000364.jpg,364
VRcixuQJsJQ_0000000014_0_housework_v_VRcixuQJsJQ_frame000014.jpg,0,train,VRcixuQJsJQ,housework_v_VRcixuQJsJQ_frame000014.jpg,14
RQKeUSZ0eLo_0000000128_1_puzzle_v_RQKeUSZ0eLo_frame000128.jpg,1,val,RQKeUSZ0eLo,puzzle_v_RQKeUSZ0eLo_frame000128.jpg,128
DVSgJPyhYkc_0000000213_0_repair_v_DVSgJPyhYkc_frame000213.jpg,0,train,DVSgJPyhYkc,repair_v_DVSgJPyhYkc_frame000213.jpg,213
Ja0H6y5Y2dk_0000000436_1_packing_v_Ja0H6y5Y2dk_frame000436.jpg,1,train,Ja0H6y5Y2dk,packing_v_Ja0H6y5Y2dk_frame000436.jpg,436
HfuY2d1IaUY_0000000027_1_study_v_HfuY2d1IaUY_frame000027.jpg,1,train,HfuY2d1IaUY,study_v_HfuY2d1IaUY_frame000027.jpg,27
XaImZUM3GAQ_0000000232_0_drink_v_XaImZUM3GAQ_frame000232.jpg,0,train,XaImZUM3GAQ,drink_v_XaImZUM3GAQ_frame000232.jpg,232
dx1-_4tlJus_0000000797_1_study_v_dx1-_4tlJus_frame000797.jpg,1,train,dx1-_4tlJus,study_v_dx1-_4tlJus_frame000797.jpg,797
tNlP8GT12NA_0000000261_0_housework_v_tNlP8GT12NA_frame000261.jpg,0,train,tNlP8GT12NA,housework_v_tNlP8GT12NA_frame000261.jpg,261
_Q0OCOdqtg8_0000000084_0_drink_v__Q0OCOdqtg8_frame000084.jpg,0,train,_Q0OCOdqtg8,drink_v__Q0OCOdqtg8_frame000084.jpg,84
MisAoDEV2LE_0000000242_1_furniture_v_MisAoDEV2LE_frame000242.jpg,1,train,MisAoDEV2LE,furniture_v_MisAoDEV2LE_frame000242.jpg,242
aKAUuYyfyVo_027_0000000031_0_vlog_v_aKAUuYyfyVo_027_frame000031.jpg,0,train,aKAUuYyfyVo_027,vlog_v_aKAUuYyfyVo_027_frame000031.jpg,31
iV1Z-lzJokg_0000000109_1_food_v_iV1Z-lzJokg_frame000109.jpg,1,train,iV1Z-lzJokg,food_v_iV1Z-lzJokg_frame000109.jpg,109
k8y5wTW52yI_0000000154_0_study_v_k8y5wTW52yI_frame000154.jpg,0,train,k8y5wTW52yI,study_v_k8y5wTW52yI_frame000154.jpg,154
p3BqWwHORI0_0000000050_1_gardening_v_p3BqWwHORI0_frame000050.jpg,1,train,p3BqWwHORI0,gardening_v_p3BqWwHORI0_frame000050.jpg,50
LlGHl2jU4W4_0000000026_0_puzzle_v_LlGHl2jU4W4_frame000026.jpg,0,train,LlGHl2jU4W4,puzzle_v_LlGHl2jU4W4_frame000026.jpg,26
Abirev4QrXw_0000000070_0_food_v_Abirev4QrXw_frame000070.jpg,0,train,Abirev4QrXw,food_v_Abirev4QrXw_frame000070.jpg,70
KClK6-wTEFc_0000000240_0_food_v_KClK6-wTEFc_frame000240.jpg,0,train,KClK6-wTEFc,food_v_KClK6-wTEFc_frame000240.jpg,240
IEDR1ZKZfR0_0000000165_1_study_v_IEDR1ZKZfR0_frame000165.jpg,1,train,IEDR1ZKZfR0,study_v_IEDR1ZKZfR0_frame000165.jpg,165
exu-zPCeY-c_0000000219_1_diy_v_exu-zPCeY-c_frame000219.jpg,1,train,exu-zPCeY-c,diy_v_exu-zPCeY-c_frame000219.jpg,219
Nf4r69YZeTI_0000000338_1_furniture_v_Nf4r69YZeTI_frame000338.jpg,1,train,Nf4r69YZeTI,furniture_v_Nf4r69YZeTI_frame000338.jpg,338
sm69dw1qfxk_0000000112_0_diy_v_sm69dw1qfxk_frame000112.jpg,0,train,sm69dw1qfxk,diy_v_sm69dw1qfxk_frame000112.jpg,112
hQI4vQuATwc_0000000473_0_housework_v_hQI4vQuATwc_frame000473.jpg,0,train,hQI4vQuATwc,housework_v_hQI4vQuATwc_frame000473.jpg,473
7glWx4jI2m0_0000000193_1_repair_v_7glWx4jI2m0_frame000193.jpg,1,train,7glWx4jI2m0,repair_v_7glWx4jI2m0_frame000193.jpg,193
s4G0Iym_moA_0000000440_1_repair_v_s4G0Iym_moA_frame000440.jpg,1,train,s4G0Iym_moA,repair_v_s4G0Iym_moA_frame000440.jpg,440
QzLvdR6X81k_0000000265_1_repair_v_QzLvdR6X81k_frame000265.jpg,1,train,QzLvdR6X81k,repair_v_QzLvdR6X81k_frame000265.jpg,265
aOGg0EllnuA_0000000171_0_boardgame_v_aOGg0EllnuA_frame000171.jpg,0,train,aOGg0EllnuA,boardgame_v_aOGg0EllnuA_frame000171.jpg,171
q3S73BmUFUk_0000000212_1_food_v_q3S73BmUFUk_frame000212.jpg,1,train,q3S73BmUFUk,food_v_q3S73BmUFUk_frame000212.jpg,212
pzgtmJQbI_Q_004_0000000061_0_vlog_v_pzgtmJQbI_Q_004_frame000061.jpg,0,val,pzgtmJQbI_Q_004,vlog_v_pzgtmJQbI_Q_004_frame000061.jpg,61
-A_DnbB0Fn0_0000000734_0_repair_v_-A_DnbB0Fn0_frame000734.jpg,0,train,-A_DnbB0Fn0,repair_v_-A_DnbB0Fn0_frame000734.jpg,734
wmkZAIQcUJo_0000000113_0_drink_v_wmkZAIQcUJo_frame000113.jpg,0,train,wmkZAIQcUJo,drink_v_wmkZAIQcUJo_frame000113.jpg,113
VorMhAAW5qY_0000000596_0_gardening_v_VorMhAAW5qY_frame000596.jpg,0,train,VorMhAAW5qY,gardening_v_VorMhAAW5qY_frame000596.jpg,596
-mtJjDrljP8_0000000134_1_furniture_v_-mtJjDrljP8_frame000134.jpg,1,train,-mtJjDrljP8,furniture_v_-mtJjDrljP8_frame000134.jpg,134
hqBzbRsv8E0_0000000064_0_drink_v_hqBzbRsv8E0_frame000064.jpg,0,train,hqBzbRsv8E0,drink_v_hqBzbRsv8E0_frame000064.jpg,64
KmBCyvHSdFM_0000000172_0_boardgame_v_KmBCyvHSdFM_frame000172.jpg,0,train,KmBCyvHSdFM,boardgame_v_KmBCyvHSdFM_frame000172.jpg,172
fyQ--ivBrRE_0000000081_1_food_v_fyQ--ivBrRE_frame000081.jpg,1,train,fyQ--ivBrRE,food_v_fyQ--ivBrRE_frame000081.jpg,81
wHczCyUVzUA_007_0000004321_1_vlog_v_wHczCyUVzUA_007_frame004321.jpg,1,val,wHczCyUVzUA_007,vlog_v_wHczCyUVzUA_007_frame004321.jpg,4321
UlLvdyIxn7I_0000000005_1_packing_v_UlLvdyIxn7I_frame000005.jpg,1,train,UlLvdyIxn7I,packing_v_UlLvdyIxn7I_frame000005.jpg,5
PiWZTL8OWSU_0000000080_0_drink_v_PiWZTL8OWSU_frame000080.jpg,0,train,PiWZTL8OWSU,drink_v_PiWZTL8OWSU_frame000080.jpg,80
W5avmyh8gdg_009_0000000031_1_vlog_v_W5avmyh8gdg_009_frame000031.jpg,1,train,W5avmyh8gdg_009,vlog_v_W5avmyh8gdg_009_frame000031.jpg,31
T9O40IdeMX0_0000000213_0_study_v_T9O40IdeMX0_frame000213.jpg,0,train,T9O40IdeMX0,study_v_T9O40IdeMX0_frame000213.jpg,213
9BLLlij7xtU_0000000095_0_furniture_v_9BLLlij7xtU_frame000095.jpg,0,test,9BLLlij7xtU,furniture_v_9BLLlij7xtU_frame000095.jpg,95
4wKdq3V6VLY_0000000339_1_puzzle_v_4wKdq3V6VLY_frame000339.jpg,1,train,4wKdq3V6VLY,puzzle_v_4wKdq3V6VLY_frame000339.jpg,339
fnIQ6x5PA0w_0000000019_0_drink_v_fnIQ6x5PA0w_frame000019.jpg,0,train,fnIQ6x5PA0w,drink_v_fnIQ6x5PA0w_frame000019.jpg,19
RxM55DNS9CE_0000000142_0_packing_v_RxM55DNS9CE_frame000142.jpg,0,train,RxM55DNS9CE,packing_v_RxM55DNS9CE_frame000142.jpg,142
Qgrzq_6AKfg_004_0000000061_0_vlog_v_Qgrzq_6AKfg_004_frame000061.jpg,0,val,Qgrzq_6AKfg_004,vlog_v_Qgrzq_6AKfg_004_frame000061.jpg,61
QzbPN5ydBQU_0000000065_0_puzzle_v_QzbPN5ydBQU_frame000065.jpg,0,train,QzbPN5ydBQU,puzzle_v_QzbPN5ydBQU_frame000065.jpg,65
67pvc1xz5Mg_006_0000000061_0_vlog_v_67pvc1xz5Mg_006_frame000061.jpg,0,val,67pvc1xz5Mg_006,vlog_v_67pvc1xz5Mg_006_frame000061.jpg,61
nNLY1yt9iCE_0000000059_1_diy_v_nNLY1yt9iCE_frame000059.jpg,1,train,nNLY1yt9iCE,diy_v_nNLY1yt9iCE_frame000059.jpg,59
8CFDhJgxCz8_0000000042_0_diy_v_8CFDhJgxCz8_frame000042.jpg,0,train,8CFDhJgxCz8,diy_v_8CFDhJgxCz8_frame000042.jpg,42
7jqra98tqr8_009_0000000361_0_vlog_v_7jqra98tqr8_009_frame000361.jpg,0,train,7jqra98tqr8_009,vlog_v_7jqra98tqr8_009_frame000361.jpg,361
vAkyNr8WsMM_0000000034_1_drink_v_vAkyNr8WsMM_frame000034.jpg,1,test,vAkyNr8WsMM,drink_v_vAkyNr8WsMM_frame000034.jpg,34
cxNeVYFAxjM_0000000072_0_drink_v_cxNeVYFAxjM_frame000072.jpg,0,train,cxNeVYFAxjM,drink_v_cxNeVYFAxjM_frame000072.jpg,72
5QFxJTkXFrM_0000000162_1_repair_v_5QFxJTkXFrM_frame000162.jpg,1,train,5QFxJTkXFrM,repair_v_5QFxJTkXFrM_frame000162.jpg,162
0u-Oi1fE2cw_0000000515_0_housework_v_0u-Oi1fE2cw_frame000515.jpg,0,train,0u-Oi1fE2cw,housework_v_0u-Oi1fE2cw_frame000515.jpg,515
N33GxIVA0v8_125_0000001741_1_vlog_v_N33GxIVA0v8_125_frame001741.jpg,1,train,N33GxIVA0v8_125,vlog_v_N33GxIVA0v8_125_frame001741.jpg,1741
9PzVSISQX4s_043_0000000391_0_vlog_v_9PzVSISQX4s_043_frame000391.jpg,0,train,9PzVSISQX4s_043,vlog_v_9PzVSISQX4s_043_frame000391.jpg,391
GTaF7pxwiv0_0000000241_1_drink_v_GTaF7pxwiv0_frame000241.jpg,1,train,GTaF7pxwiv0,drink_v_GTaF7pxwiv0_frame000241.jpg,241
YuGHHBUjD9o_0000000474_0_drink_v_YuGHHBUjD9o_frame000474.jpg,0,train,YuGHHBUjD9o,drink_v_YuGHHBUjD9o_frame000474.jpg,474
7itA5d3Qi2Q_0000000079_1_repair_v_7itA5d3Qi2Q_frame000079.jpg,1,train,7itA5d3Qi2Q,repair_v_7itA5d3Qi2Q_frame000079.jpg,79
aGH1yMU2vTY_0000000011_0_food_v_aGH1yMU2vTY_frame000011.jpg,0,val,aGH1yMU2vTY,food_v_aGH1yMU2vTY_frame000011.jpg,11
I-16SXT3mvA_0000000062_1_repair_v_I-16SXT3mvA_frame000062.jpg,1,train,I-16SXT3mvA,repair_v_I-16SXT3mvA_frame000062.jpg,62
eswVfqe8ViU_018_0000000181_0_vlog_v_eswVfqe8ViU_018_frame000181.jpg,0,val,eswVfqe8ViU_018,vlog_v_eswVfqe8ViU_018_frame000181.jpg,181
GQZu7xoWF5U_0000000103_0_food_v_GQZu7xoWF5U_frame000103.jpg,0,train,GQZu7xoWF5U,food_v_GQZu7xoWF5U_frame000103.jpg,103
HAsaVZi5XLs_0000000041_1_boardgame_v_HAsaVZi5XLs_frame000041.jpg,1,train,HAsaVZi5XLs,boardgame_v_HAsaVZi5XLs_frame000041.jpg,41
Yp7yNwJeo6Q_0000000502_0_housework_v_Yp7yNwJeo6Q_frame000502.jpg,0,test,Yp7yNwJeo6Q,housework_v_Yp7yNwJeo6Q_frame000502.jpg,502
eJrS9nhiocU_0000000090_0_repair_v_eJrS9nhiocU_frame000090.jpg,0,train,eJrS9nhiocU,repair_v_eJrS9nhiocU_frame000090.jpg,90
O1K8bLwA1YY_0000000038_1_packing_v_O1K8bLwA1YY_frame000038.jpg,1,train,O1K8bLwA1YY,packing_v_O1K8bLwA1YY_frame000038.jpg,38
ZiE6yUb-kBA_0000000074_1_furniture_v_ZiE6yUb-kBA_frame000074.jpg,1,train,ZiE6yUb-kBA,furniture_v_ZiE6yUb-kBA_frame000074.jpg,74
9OR2urBkV-g_0000000686_0_housework_v_9OR2urBkV-g_frame000686.jpg,0,train,9OR2urBkV-g,housework_v_9OR2urBkV-g_frame000686.jpg,686
eO-FxUm5mng_0000000042_0_packing_v_eO-FxUm5mng_frame000042.jpg,0,val,eO-FxUm5mng,packing_v_eO-FxUm5mng_frame000042.jpg,42
3HfsBqNxp1Y_0000000075_0_repair_v_3HfsBqNxp1Y_frame000075.jpg,0,train,3HfsBqNxp1Y,repair_v_3HfsBqNxp1Y_frame000075.jpg,75
Y17YCir0Ki8_0000000034_0_boardgame_v_Y17YCir0Ki8_frame000034.jpg,0,train,Y17YCir0Ki8,boardgame_v_Y17YCir0Ki8_frame000034.jpg,34
uKnQI2IScPU_0000000471_0_repair_v_uKnQI2IScPU_frame000471.jpg,0,test,uKnQI2IScPU,repair_v_uKnQI2IScPU_frame000471.jpg,471
hsBjuzZ__pY_0000000039_0_packing_v_hsBjuzZ__pY_frame000039.jpg,0,train,hsBjuzZ__pY,packing_v_hsBjuzZ__pY_frame000039.jpg,39
f-EItbC3Ka4_0000000168_1_diy_v_f-EItbC3Ka4_frame000168.jpg,1,train,f-EItbC3Ka4,diy_v_f-EItbC3Ka4_frame000168.jpg,168
WnpUZQobGWM_0000000274_1_food_v_WnpUZQobGWM_frame000274.jpg,1,train,WnpUZQobGWM,food_v_WnpUZQobGWM_frame000274.jpg,274
Pto4Yq6DJ5o_0000000345_1_gardening_v_Pto4Yq6DJ5o_frame000345.jpg,1,train,Pto4Yq6DJ5o,gardening_v_Pto4Yq6DJ5o_frame000345.jpg,345
Ag0Xiuz_yms_024_0000000331_0_vlog_v_Ag0Xiuz_yms_024_frame000331.jpg,0,test,Ag0Xiuz_yms_024,vlog_v_Ag0Xiuz_yms_024_frame000331.jpg,331
yMEC4-P_FPc_0000000065_0_study_v_yMEC4-P_FPc_frame000065.jpg,0,train,yMEC4-P_FPc,study_v_yMEC4-P_FPc_frame000065.jpg,65
A4cYQdPQ1yA_0000000038_1_drink_v_A4cYQdPQ1yA_frame000038.jpg,1,train,A4cYQdPQ1yA,drink_v_A4cYQdPQ1yA_frame000038.jpg,38
RlP1ARBpukw_0000000074_1_drink_v_RlP1ARBpukw_frame000074.jpg,1,train,RlP1ARBpukw,drink_v_RlP1ARBpukw_frame000074.jpg,74
iDjTdxkX29I_0000000281_1_boardgame_v_iDjTdxkX29I_frame000281.jpg,1,train,iDjTdxkX29I,boardgame_v_iDjTdxkX29I_frame000281.jpg,281
qTjmo1IfjI8_0000000173_0_packing_v_qTjmo1IfjI8_frame000173.jpg,0,train,qTjmo1IfjI8,packing_v_qTjmo1IfjI8_frame000173.jpg,173
Pr3ORlutKn0_0000000448_1_food_v_Pr3ORlutKn0_frame000448.jpg,1,train,Pr3ORlutKn0,food_v_Pr3ORlutKn0_frame000448.jpg,448
y9JJgXOBxfU_0000000098_1_diy_v_y9JJgXOBxfU_frame000098.jpg,1,train,y9JJgXOBxfU,diy_v_y9JJgXOBxfU_frame000098.jpg,98
aSYgcf6fULg_0000000130_1_housework_v_aSYgcf6fULg_frame000130.jpg,1,train,aSYgcf6fULg,housework_v_aSYgcf6fULg_frame000130.jpg,130
lhkd1DIySGw_005_0000002191_0_vlog_v_lhkd1DIySGw_005_frame002191.jpg,0,test,lhkd1DIySGw_005,vlog_v_lhkd1DIySGw_005_frame002191.jpg,2191
oiYct6Gx35M_0000000277_1_drink_v_oiYct6Gx35M_frame000277.jpg,1,train,oiYct6Gx35M,drink_v_oiYct6Gx35M_frame000277.jpg,277
OqSkCdEWSrM_0000000113_0_gardening_v_OqSkCdEWSrM_frame000113.jpg,0,train,OqSkCdEWSrM,gardening_v_OqSkCdEWSrM_frame000113.jpg,113
3XiAYeMz1aY_019_0000000211_0_vlog_v_3XiAYeMz1aY_019_frame000211.jpg,0,train,3XiAYeMz1aY_019,vlog_v_3XiAYeMz1aY_019_frame000211.jpg,211
w9eofO330n0_0000000005_0_housework_v_w9eofO330n0_frame000005.jpg,0,val,w9eofO330n0,housework_v_w9eofO330n0_frame000005.jpg,5
vO01DO0LoGo_0000000238_1_housework_v_vO01DO0LoGo_frame000238.jpg,1,test,vO01DO0LoGo,housework_v_vO01DO0LoGo_frame000238.jpg,238
BYwWMjepGdc_0000000409_0_food_v_BYwWMjepGdc_frame000409.jpg,0,train,BYwWMjepGdc,food_v_BYwWMjepGdc_frame000409.jpg,409
VBu3ZkFcVM8_0000000216_1_diy_v_VBu3ZkFcVM8_frame000216.jpg,1,train,VBu3ZkFcVM8,diy_v_VBu3ZkFcVM8_frame000216.jpg,216
E7IT-VwJxQM_0000000413_1_packing_v_E7IT-VwJxQM_frame000413.jpg,1,train,E7IT-VwJxQM,packing_v_E7IT-VwJxQM_frame000413.jpg,413
CSTDHJ04fRU_0000000122_1_diy_v_CSTDHJ04fRU_frame000122.jpg,1,train,CSTDHJ04fRU,diy_v_CSTDHJ04fRU_frame000122.jpg,122
a60KteY1XjM_0000000066_1_furniture_v_a60KteY1XjM_frame000066.jpg,1,train,a60KteY1XjM,furniture_v_a60KteY1XjM_frame000066.jpg,66
PA-COZWkay4_0000000159_1_gardening_v_PA-COZWkay4_frame000159.jpg,1,train,PA-COZWkay4,gardening_v_PA-COZWkay4_frame000159.jpg,159
cxNeVYFAxjM_0000000041_0_drink_v_cxNeVYFAxjM_frame000041.jpg,0,train,cxNeVYFAxjM,drink_v_cxNeVYFAxjM_frame000041.jpg,41
cZ.zacqb33U_015_0000004861_0_vlog_v_cZ.zacqb33U_015_frame004861.jpg,0,val,cZ.zacqb33U_015,vlog_v_cZ.zacqb33U_015_frame004861.jpg,4861
NM_8hlTEpVg_0000000104_0_housework_v_NM_8hlTEpVg_frame000104.jpg,0,train,NM_8hlTEpVg,housework_v_NM_8hlTEpVg_frame000104.jpg,104
cYr8nlOal7Y_0000000032_0_boardgame_v_cYr8nlOal7Y_frame000032.jpg,0,train,cYr8nlOal7Y,boardgame_v_cYr8nlOal7Y_frame000032.jpg,32
mEx0ctJ3.OA_020_0000000151_0_vlog_v_mEx0ctJ3.OA_020_frame000151.jpg,0,train,mEx0ctJ3.OA_020,vlog_v_mEx0ctJ3.OA_020_frame000151.jpg,151
ODYgAEsiANY_0000000202_0_gardening_v_ODYgAEsiANY_frame000202.jpg,0,val,ODYgAEsiANY,gardening_v_ODYgAEsiANY_frame000202.jpg,202
_qCLPJuBMI0_0000000221_1_food_v__qCLPJuBMI0_frame000221.jpg,1,val,_qCLPJuBMI0,food_v__qCLPJuBMI0_frame000221.jpg,221
rDT_tgiPYtg_0000000151_0_packing_v_rDT_tgiPYtg_frame000151.jpg,0,train,rDT_tgiPYtg,packing_v_rDT_tgiPYtg_frame000151.jpg,151
uh_yIryroOk_0000000235_1_diy_v_uh_yIryroOk_frame000235.jpg,1,train,uh_yIryroOk,diy_v_uh_yIryroOk_frame000235.jpg,235
ymFFOsMylRs_0000000205_0_housework_v_ymFFOsMylRs_frame000205.jpg,0,train,ymFFOsMylRs,housework_v_ymFFOsMylRs_frame000205.jpg,205
HJ4jB4jpGck_035_0000000031_0_vlog_v_HJ4jB4jpGck_035_frame000031.jpg,0,train,HJ4jB4jpGck_035,vlog_v_HJ4jB4jpGck_035_frame000031.jpg,31
9Tgll9YpnUM_0000000018_1_housework_v_9Tgll9YpnUM_frame000018.jpg,1,train,9Tgll9YpnUM,housework_v_9Tgll9YpnUM_frame000018.jpg,18
8Rsvo4m3zek_0000000092_0_food_v_8Rsvo4m3zek_frame000092.jpg,0,train,8Rsvo4m3zek,food_v_8Rsvo4m3zek_frame000092.jpg,92
B-uNKoPB6MA_0000000127_1_diy_v_B-uNKoPB6MA_frame000127.jpg,1,train,B-uNKoPB6MA,diy_v_B-uNKoPB6MA_frame000127.jpg,127
Q-MyhzoXvps_0000000330_0_drink_v_Q-MyhzoXvps_frame000330.jpg,0,train,Q-MyhzoXvps,drink_v_Q-MyhzoXvps_frame000330.jpg,330
emSPPmqCbec_0000000065_1_diy_v_emSPPmqCbec_frame000065.jpg,1,train,emSPPmqCbec,diy_v_emSPPmqCbec_frame000065.jpg,65
AEsIVPTkk4g_0000000009_1_furniture_v_AEsIVPTkk4g_frame000009.jpg,1,train,AEsIVPTkk4g,furniture_v_AEsIVPTkk4g_frame000009.jpg,9
nDwO2atgnE4_0000000028_1_boardgame_v_nDwO2atgnE4_frame000028.jpg,1,train,nDwO2atgnE4,boardgame_v_nDwO2atgnE4_frame000028.jpg,28
BvjXOiSVfJI_011_0000001381_1_vlog_v_BvjXOiSVfJI_011_frame001381.jpg,1,train,BvjXOiSVfJI_011,vlog_v_BvjXOiSVfJI_011_frame001381.jpg,1381
scX9RFNyHMM_0000000109_0_packing_v_scX9RFNyHMM_frame000109.jpg,0,train,scX9RFNyHMM,packing_v_scX9RFNyHMM_frame000109.jpg,109
MGwuBqJcIh8_0000000183_1_repair_v_MGwuBqJcIh8_frame000183.jpg,1,train,MGwuBqJcIh8,repair_v_MGwuBqJcIh8_frame000183.jpg,183
HyRbfxGG0eo_0000000029_1_furniture_v_HyRbfxGG0eo_frame000029.jpg,1,train,HyRbfxGG0eo,furniture_v_HyRbfxGG0eo_frame000029.jpg,29
vSGRbF5Lk18_0000000156_1_study_v_vSGRbF5Lk18_frame000156.jpg,1,train,vSGRbF5Lk18,study_v_vSGRbF5Lk18_frame000156.jpg,156
Gjc96S3C7S4_021_0000000151_0_vlog_v_Gjc96S3C7S4_021_frame000151.jpg,0,test,Gjc96S3C7S4_021,vlog_v_Gjc96S3C7S4_021_frame000151.jpg,151
SqWATVwPmVI_0000000266_0_housework_v_SqWATVwPmVI_frame000266.jpg,0,train,SqWATVwPmVI,housework_v_SqWATVwPmVI_frame000266.jpg,266
-lanD_KGLVI_0000000442_1_diy_v_-lanD_KGLVI_frame000442.jpg,1,train,-lanD_KGLVI,diy_v_-lanD_KGLVI_frame000442.jpg,442
VMRE9ZCFPs8_015_0000001801_1_vlog_v_VMRE9ZCFPs8_015_frame001801.jpg,1,train,VMRE9ZCFPs8_015,vlog_v_VMRE9ZCFPs8_015_frame001801.jpg,1801
F8kUMwluwMk_0000000189_1_furniture_v_F8kUMwluwMk_frame000189.jpg,1,train,F8kUMwluwMk,furniture_v_F8kUMwluwMk_frame000189.jpg,189
55G8kN8sAPw_0000000651_0_repair_v_55G8kN8sAPw_frame000651.jpg,0,train,55G8kN8sAPw,repair_v_55G8kN8sAPw_frame000651.jpg,651
PuoyP4OboFg_0000000064_1_diy_v_PuoyP4OboFg_frame000064.jpg,1,train,PuoyP4OboFg,diy_v_PuoyP4OboFg_frame000064.jpg,64
kI2B6TNQ3eY_0000000341_1_puzzle_v_kI2B6TNQ3eY_frame000341.jpg,1,train,kI2B6TNQ3eY,puzzle_v_kI2B6TNQ3eY_frame000341.jpg,341
9o4kvBI5A98_0000000041_1_repair_v_9o4kvBI5A98_frame000041.jpg,1,train,9o4kvBI5A98,repair_v_9o4kvBI5A98_frame000041.jpg,41
EfMQmg8ks2E_0000000028_0_drink_v_EfMQmg8ks2E_frame000028.jpg,0,train,EfMQmg8ks2E,drink_v_EfMQmg8ks2E_frame000028.jpg,28
Q0f1n3pMUDY_0000000217_0_housework_v_Q0f1n3pMUDY_frame000217.jpg,0,train,Q0f1n3pMUDY,housework_v_Q0f1n3pMUDY_frame000217.jpg,217
JZVWkjFGCBI_0000000294_1_gardening_v_JZVWkjFGCBI_frame000294.jpg,1,train,JZVWkjFGCBI,gardening_v_JZVWkjFGCBI_frame000294.jpg,294
rpKu7O24E28_0000000076_0_boardgame_v_rpKu7O24E28_frame000076.jpg,0,train,rpKu7O24E28,boardgame_v_rpKu7O24E28_frame000076.jpg,76
z7y.LVXuhYU_030_0000000331_0_vlog_v_z7y.LVXuhYU_030_frame000331.jpg,0,test,z7y.LVXuhYU_030,vlog_v_z7y.LVXuhYU_030_frame000331.jpg,331
3M5J0-QA0EY_0000000150_1_drink_v_3M5J0-QA0EY_frame000150.jpg,1,train,3M5J0-QA0EY,drink_v_3M5J0-QA0EY_frame000150.jpg,150
GzeP4KAcy3I_0000000178_1_gardening_v_GzeP4KAcy3I_frame000178.jpg,1,train,GzeP4KAcy3I,gardening_v_GzeP4KAcy3I_frame000178.jpg,178
9U3KY8cFIfY_0000000146_1_food_v_9U3KY8cFIfY_frame000146.jpg,1,train,9U3KY8cFIfY,food_v_9U3KY8cFIfY_frame000146.jpg,146
xo5EXXzdM4g_0000000015_0_food_v_xo5EXXzdM4g_frame000015.jpg,0,val,xo5EXXzdM4g,food_v_xo5EXXzdM4g_frame000015.jpg,15
Phr9tfkS6Mc_0000000005_1_food_v_Phr9tfkS6Mc_frame000005.jpg,1,train,Phr9tfkS6Mc,food_v_Phr9tfkS6Mc_frame000005.jpg,5
3ZF6L7Vba3E_0000000418_1_study_v_3ZF6L7Vba3E_frame000418.jpg,1,train,3ZF6L7Vba3E,study_v_3ZF6L7Vba3E_frame000418.jpg,418
T12Hv5T8CGk_0000000362_1_puzzle_v_T12Hv5T8CGk_frame000362.jpg,1,test,T12Hv5T8CGk,puzzle_v_T12Hv5T8CGk_frame000362.jpg,362
0S0SDVCn3wc_0000000011_0_study_v_0S0SDVCn3wc_frame000011.jpg,0,test,0S0SDVCn3wc,study_v_0S0SDVCn3wc_frame000011.jpg,11
Q4u0o_gDMyQ_0000000088_1_puzzle_v_Q4u0o_gDMyQ_frame000088.jpg,1,train,Q4u0o_gDMyQ,puzzle_v_Q4u0o_gDMyQ_frame000088.jpg,88
VdPb4TZ3THs_039_0000000091_0_vlog_v_VdPb4TZ3THs_039_frame000091.jpg,0,test,VdPb4TZ3THs_039,vlog_v_VdPb4TZ3THs_039_frame000091.jpg,91
75nZv4vHauI_0000000010_0_boardgame_v_75nZv4vHauI_frame000010.jpg,0,train,75nZv4vHauI,boardgame_v_75nZv4vHauI_frame000010.jpg,10
M7DD4HABIy0_0000000017_0_furniture_v_M7DD4HABIy0_frame000017.jpg,0,train,M7DD4HABIy0,furniture_v_M7DD4HABIy0_frame000017.jpg,17
6.fHtZQiYSs_020_0000000121_1_vlog_v_6.fHtZQiYSs_020_frame000121.jpg,1,test,6.fHtZQiYSs_020,vlog_v_6.fHtZQiYSs_020_frame000121.jpg,121
M7drohuK484_0000000173_1_puzzle_v_M7drohuK484_frame000173.jpg,1,train,M7drohuK484,puzzle_v_M7drohuK484_frame000173.jpg,173
yB10tnzHGXE_0000000112_1_food_v_yB10tnzHGXE_frame000112.jpg,1,train,yB10tnzHGXE,food_v_yB10tnzHGXE_frame000112.jpg,112
LFXDjASyQpo_0000000136_0_packing_v_LFXDjASyQpo_frame000136.jpg,0,train,LFXDjASyQpo,packing_v_LFXDjASyQpo_frame000136.jpg,136
PO-5oHGI9IQ_0000000595_0_furniture_v_PO-5oHGI9IQ_frame000595.jpg,0,train,PO-5oHGI9IQ,furniture_v_PO-5oHGI9IQ_frame000595.jpg,595
jTlGZWX1MLo_0000000020_1_food_v_jTlGZWX1MLo_frame000020.jpg,1,train,jTlGZWX1MLo,food_v_jTlGZWX1MLo_frame000020.jpg,20
xuO1pWxW9nA_0000000281_1_food_v_xuO1pWxW9nA_frame000281.jpg,1,train,xuO1pWxW9nA,food_v_xuO1pWxW9nA_frame000281.jpg,281
9P9W.0tbhHI_026_0000000211_0_vlog_v_9P9W.0tbhHI_026_frame000211.jpg,0,val,9P9W.0tbhHI_026,vlog_v_9P9W.0tbhHI_026_frame000211.jpg,211
CsQCMkrxcps_0000000140_1_study_v_CsQCMkrxcps_frame000140.jpg,1,train,CsQCMkrxcps,study_v_CsQCMkrxcps_frame000140.jpg,140
8uU63jh96ag_0000000222_0_food_v_8uU63jh96ag_frame000222.jpg,0,train,8uU63jh96ag,food_v_8uU63jh96ag_frame000222.jpg,222
2_0h0YFYjRw_0000000048_0_housework_v_2_0h0YFYjRw_frame000048.jpg,0,train,2_0h0YFYjRw,housework_v_2_0h0YFYjRw_frame000048.jpg,48
W-9uNAKsF2E_0000000098_1_food_v_W-9uNAKsF2E_frame000098.jpg,1,train,W-9uNAKsF2E,food_v_W-9uNAKsF2E_frame000098.jpg,98
6QQ67F8y2b8_0000000066_0_drink_v_6QQ67F8y2b8_frame000066.jpg,0,train,6QQ67F8y2b8,drink_v_6QQ67F8y2b8_frame000066.jpg,66
N6nl59p4Yys_0000000062_0_boardgame_v_N6nl59p4Yys_frame000062.jpg,0,train,N6nl59p4Yys,boardgame_v_N6nl59p4Yys_frame000062.jpg,62
r3CtsYSj7m8_0000000360_0_housework_v_r3CtsYSj7m8_frame000360.jpg,0,train,r3CtsYSj7m8,housework_v_r3CtsYSj7m8_frame000360.jpg,360
kh30M5hOi74_0000000370_0_drink_v_kh30M5hOi74_frame000370.jpg,0,train,kh30M5hOi74,drink_v_kh30M5hOi74_frame000370.jpg,370
oHgmIj4o.Fc_003_0000001411_0_vlog_v_oHgmIj4o.Fc_003_frame001411.jpg,0,val,oHgmIj4o.Fc_003,vlog_v_oHgmIj4o.Fc_003_frame001411.jpg,1411
hY3qPOr9GSs_003_0000000571_0_vlog_v_hY3qPOr9GSs_003_frame000571.jpg,0,train,hY3qPOr9GSs_003,vlog_v_hY3qPOr9GSs_003_frame000571.jpg,571
sYmR2-kMDMU_0000000143_1_diy_v_sYmR2-kMDMU_frame000143.jpg,1,train,sYmR2-kMDMU,diy_v_sYmR2-kMDMU_frame000143.jpg,143
5vTwhv6hYNA_0000000063_1_repair_v_5vTwhv6hYNA_frame000063.jpg,1,test,5vTwhv6hYNA,repair_v_5vTwhv6hYNA_frame000063.jpg,63
ujh9GW3l_KM_0000000306_0_study_v_ujh9GW3l_KM_frame000306.jpg,0,train,ujh9GW3l_KM,study_v_ujh9GW3l_KM_frame000306.jpg,306
nwZay8spGKk_0000000419_0_gardening_v_nwZay8spGKk_frame000419.jpg,0,train,nwZay8spGKk,gardening_v_nwZay8spGKk_frame000419.jpg,419
b.AODzYxVIU_029_0000000031_0_vlog_v_b.AODzYxVIU_029_frame000031.jpg,0,val,b.AODzYxVIU_029,vlog_v_b.AODzYxVIU_029_frame000031.jpg,31
VRRNnXyFb4k_031_0000002161_0_vlog_v_VRRNnXyFb4k_031_frame002161.jpg,0,test,VRRNnXyFb4k_031,vlog_v_VRRNnXyFb4k_031_frame002161.jpg,2161
PE1XeoX0UDc_0000000450_0_packing_v_PE1XeoX0UDc_frame000450.jpg,0,test,PE1XeoX0UDc,packing_v_PE1XeoX0UDc_frame000450.jpg,450
QqsIP0tmAjE_0000000015_0_boardgame_v_QqsIP0tmAjE_frame000015.jpg,0,train,QqsIP0tmAjE,boardgame_v_QqsIP0tmAjE_frame000015.jpg,15
iEta8rvG7Jk_0000000147_1_study_v_iEta8rvG7Jk_frame000147.jpg,1,train,iEta8rvG7Jk,study_v_iEta8rvG7Jk_frame000147.jpg,147
kSDkrFlDNPg_0000000006_0_food_v_kSDkrFlDNPg_frame000006.jpg,0,test,kSDkrFlDNPg,food_v_kSDkrFlDNPg_frame000006.jpg,6
cOyRv8In7WE_039_0000000121_1_vlog_v_cOyRv8In7WE_039_frame000121.jpg,1,test,cOyRv8In7WE_039,vlog_v_cOyRv8In7WE_039_frame000121.jpg,121
K97xjhoZ5oc_0000000070_1_repair_v_K97xjhoZ5oc_frame000070.jpg,1,train,K97xjhoZ5oc,repair_v_K97xjhoZ5oc_frame000070.jpg,70
K6xXngYnVK8_0000000070_0_drink_v_K6xXngYnVK8_frame000070.jpg,0,train,K6xXngYnVK8,drink_v_K6xXngYnVK8_frame000070.jpg,70
2mBWoOQVJRg_0000000017_1_housework_v_2mBWoOQVJRg_frame000017.jpg,1,train,2mBWoOQVJRg,housework_v_2mBWoOQVJRg_frame000017.jpg,17
fSrRa5KIg6w_001_0000000871_0_vlog_v_fSrRa5KIg6w_001_frame000871.jpg,0,train,fSrRa5KIg6w_001,vlog_v_fSrRa5KIg6w_001_frame000871.jpg,871
v3EWZYGnh1k_012_0000000571_0_vlog_v_v3EWZYGnh1k_012_frame000571.jpg,0,train,v3EWZYGnh1k_012,vlog_v_v3EWZYGnh1k_012_frame000571.jpg,571
TLrdpvGdNdU_0000000069_1_diy_v_TLrdpvGdNdU_frame000069.jpg,1,test,TLrdpvGdNdU,diy_v_TLrdpvGdNdU_frame000069.jpg,69
3M5J0-QA0EY_0000000100_1_drink_v_3M5J0-QA0EY_frame000100.jpg,1,train,3M5J0-QA0EY,drink_v_3M5J0-QA0EY_frame000100.jpg,100
Oipd3Wjxv5o_0000000203_1_puzzle_v_Oipd3Wjxv5o_frame000203.jpg,1,train,Oipd3Wjxv5o,puzzle_v_Oipd3Wjxv5o_frame000203.jpg,203
alTzTPkbB3U_0000000298_0_furniture_v_alTzTPkbB3U_frame000298.jpg,0,train,alTzTPkbB3U,furniture_v_alTzTPkbB3U_frame000298.jpg,298
IWcUzCDlPaI_0000000307_0_boardgame_v_IWcUzCDlPaI_frame000307.jpg,0,train,IWcUzCDlPaI,boardgame_v_IWcUzCDlPaI_frame000307.jpg,307
SfCBn49hclg_0000000097_1_drink_v_SfCBn49hclg_frame000097.jpg,1,train,SfCBn49hclg,drink_v_SfCBn49hclg_frame000097.jpg,97
PFjEE_xmQKY_0000000019_0_repair_v_PFjEE_xmQKY_frame000019.jpg,0,train,PFjEE_xmQKY,repair_v_PFjEE_xmQKY_frame000019.jpg,19
m4cW5UfQeOs_0000000340_1_study_v_m4cW5UfQeOs_frame000340.jpg,1,train,m4cW5UfQeOs,study_v_m4cW5UfQeOs_frame000340.jpg,340
DO9U_XxN-Kc_0000000079_0_food_v_DO9U_XxN-Kc_frame000079.jpg,0,train,DO9U_XxN-Kc,food_v_DO9U_XxN-Kc_frame000079.jpg,79
vKh8moHeGmY_0000000140_1_study_v_vKh8moHeGmY_frame000140.jpg,1,train,vKh8moHeGmY,study_v_vKh8moHeGmY_frame000140.jpg,140
bH8x3PGruI0_0000000080_0_housework_v_bH8x3PGruI0_frame000080.jpg,0,train,bH8x3PGruI0,housework_v_bH8x3PGruI0_frame000080.jpg,80
yuL-0zM1B1o_0000000100_1_housework_v_yuL-0zM1B1o_frame000100.jpg,1,train,yuL-0zM1B1o,housework_v_yuL-0zM1B1o_frame000100.jpg,100
OetFuD-Z6co_0000000007_0_drink_v_OetFuD-Z6co_frame000007.jpg,0,val,OetFuD-Z6co,drink_v_OetFuD-Z6co_frame000007.jpg,7
jZvEFqYd1Vk_0000000014_1_repair_v_jZvEFqYd1Vk_frame000014.jpg,1,train,jZvEFqYd1Vk,repair_v_jZvEFqYd1Vk_frame000014.jpg,14
Osk7118ybVw_0000000204_0_study_v_Osk7118ybVw_frame000204.jpg,0,train,Osk7118ybVw,study_v_Osk7118ybVw_frame000204.jpg,204
3clchNQ_BhE_0000000060_1_diy_v_3clchNQ_BhE_frame000060.jpg,1,train,3clchNQ_BhE,diy_v_3clchNQ_BhE_frame000060.jpg,60
QtqrDsH231g_005_0000001021_0_vlog_v_QtqrDsH231g_005_frame001021.jpg,0,test,QtqrDsH231g_005,vlog_v_QtqrDsH231g_005_frame001021.jpg,1021
rI6Uz4gt_-M_0000000167_1_furniture_v_rI6Uz4gt_-M_frame000167.jpg,1,train,rI6Uz4gt_-M,furniture_v_rI6Uz4gt_-M_frame000167.jpg,167
PjEd7fRRkTw_0000000085_1_puzzle_v_PjEd7fRRkTw_frame000085.jpg,1,train,PjEd7fRRkTw,puzzle_v_PjEd7fRRkTw_frame000085.jpg,85
qiPo_-UJCSI_0000000088_0_gardening_v_qiPo_-UJCSI_frame000088.jpg,0,train,qiPo_-UJCSI,gardening_v_qiPo_-UJCSI_frame000088.jpg,88
XNelYAsqkAA_0000000401_0_food_v_XNelYAsqkAA_frame000401.jpg,0,val,XNelYAsqkAA,food_v_XNelYAsqkAA_frame000401.jpg,401
rv8ST6Ik0n8_0000000449_1_study_v_rv8ST6Ik0n8_frame000449.jpg,1,train,rv8ST6Ik0n8,study_v_rv8ST6Ik0n8_frame000449.jpg,449
z2RcBzqFmzM_0000000157_0_food_v_z2RcBzqFmzM_frame000157.jpg,0,val,z2RcBzqFmzM,food_v_z2RcBzqFmzM_frame000157.jpg,157
y24t8GlVjaw_0000000020_0_drink_v_y24t8GlVjaw_frame000020.jpg,0,train,y24t8GlVjaw,drink_v_y24t8GlVjaw_frame000020.jpg,20
nAECKiKmdZY_0000000100_0_repair_v_nAECKiKmdZY_frame000100.jpg,0,train,nAECKiKmdZY,repair_v_nAECKiKmdZY_frame000100.jpg,100
nkFNiBDY5N4_010_0000001261_1_vlog_v_nkFNiBDY5N4_010_frame001261.jpg,1,train,nkFNiBDY5N4_010,vlog_v_nkFNiBDY5N4_010_frame001261.jpg,1261
gKAajlMXFUY_0000000065_0_packing_v_gKAajlMXFUY_frame000065.jpg,0,train,gKAajlMXFUY,packing_v_gKAajlMXFUY_frame000065.jpg,65
ibFtiDHaNXY_0000000301_1_diy_v_ibFtiDHaNXY_frame000301.jpg,1,train,ibFtiDHaNXY,diy_v_ibFtiDHaNXY_frame000301.jpg,301
652dWY3zkEs_004_0000000691_1_vlog_v_652dWY3zkEs_004_frame000691.jpg,1,train,652dWY3zkEs_004,vlog_v_652dWY3zkEs_004_frame000691.jpg,691
mpplkQX1dUc_0000000110_1_study_v_mpplkQX1dUc_frame000110.jpg,1,train,mpplkQX1dUc,study_v_mpplkQX1dUc_frame000110.jpg,110
jDUu3OrqN5A_0000000112_0_housework_v_jDUu3OrqN5A_frame000112.jpg,0,train,jDUu3OrqN5A,housework_v_jDUu3OrqN5A_frame000112.jpg,112
2ozxTEMMOMk_006_0000000331_1_vlog_v_2ozxTEMMOMk_006_frame000331.jpg,1,val,2ozxTEMMOMk_006,vlog_v_2ozxTEMMOMk_006_frame000331.jpg,331
gAD81LZflgU_0000000373_1_study_v_gAD81LZflgU_frame000373.jpg,1,train,gAD81LZflgU,study_v_gAD81LZflgU_frame000373.jpg,373
1FsRsqCYBTQ_012_0000000691_0_vlog_v_1FsRsqCYBTQ_012_frame000691.jpg,0,test,1FsRsqCYBTQ_012,vlog_v_1FsRsqCYBTQ_012_frame000691.jpg,691
LrFtn922jUE_0000000358_1_puzzle_v_LrFtn922jUE_frame000358.jpg,1,train,LrFtn922jUE,puzzle_v_LrFtn922jUE_frame000358.jpg,358
KFXyDIZtqcI_0000000339_1_housework_v_KFXyDIZtqcI_frame000339.jpg,1,train,KFXyDIZtqcI,housework_v_KFXyDIZtqcI_frame000339.jpg,339
oMeCG5JIx7U_0000000190_1_puzzle_v_oMeCG5JIx7U_frame000190.jpg,1,train,oMeCG5JIx7U,puzzle_v_oMeCG5JIx7U_frame000190.jpg,190
QSNb6nUudzc_0000000019_0_food_v_QSNb6nUudzc_frame000019.jpg,0,train,QSNb6nUudzc,food_v_QSNb6nUudzc_frame000019.jpg,19
3fFZYvxLivM_005_0000000181_0_vlog_v_3fFZYvxLivM_005_frame000181.jpg,0,train,3fFZYvxLivM_005,vlog_v_3fFZYvxLivM_005_frame000181.jpg,181
gIXi6wzpyHk_013_0000000391_1_vlog_v_gIXi6wzpyHk_013_frame000391.jpg,1,train,gIXi6wzpyHk_013,vlog_v_gIXi6wzpyHk_013_frame000391.jpg,391
vq2slUl6cm8_0000000154_0_boardgame_v_vq2slUl6cm8_frame000154.jpg,0,train,vq2slUl6cm8,boardgame_v_vq2slUl6cm8_frame000154.jpg,154
WCpWWuhDfC4_0000000215_1_packing_v_WCpWWuhDfC4_frame000215.jpg,1,train,WCpWWuhDfC4,packing_v_WCpWWuhDfC4_frame000215.jpg,215
jiv-iHwwqHE_0000000115_1_drink_v_jiv-iHwwqHE_frame000115.jpg,1,train,jiv-iHwwqHE,drink_v_jiv-iHwwqHE_frame000115.jpg,115
MFAIWTpHvJs_0000000100_1_furniture_v_MFAIWTpHvJs_frame000100.jpg,1,val,MFAIWTpHvJs,furniture_v_MFAIWTpHvJs_frame000100.jpg,100
eYzyUhwcQx8_0000000075_1_food_v_eYzyUhwcQx8_frame000075.jpg,1,val,eYzyUhwcQx8,food_v_eYzyUhwcQx8_frame000075.jpg,75
TTL5y53Xiuk_033_0000000241_0_vlog_v_TTL5y53Xiuk_033_frame000241.jpg,0,train,TTL5y53Xiuk_033,vlog_v_TTL5y53Xiuk_033_frame000241.jpg,241
yJeAfCQXmp8_018_0000000241_1_vlog_v_yJeAfCQXmp8_018_frame000241.jpg,1,train,yJeAfCQXmp8_018,vlog_v_yJeAfCQXmp8_018_frame000241.jpg,241
DGl-Mh5ttVM_0000000412_0_furniture_v_DGl-Mh5ttVM_frame000412.jpg,0,train,DGl-Mh5ttVM,furniture_v_DGl-Mh5ttVM_frame000412.jpg,412
cjbSkaulmsM_0000000027_0_gardening_v_cjbSkaulmsM_frame000027.jpg,0,train,cjbSkaulmsM,gardening_v_cjbSkaulmsM_frame000027.jpg,27
DdsYO18Cre4_0000000156_1_housework_v_DdsYO18Cre4_frame000156.jpg,1,val,DdsYO18Cre4,housework_v_DdsYO18Cre4_frame000156.jpg,156
k3RgbXKcmnE_0000000026_0_repair_v_k3RgbXKcmnE_frame000026.jpg,0,train,k3RgbXKcmnE,repair_v_k3RgbXKcmnE_frame000026.jpg,26
u9Gm8K5atBs_0000000009_1_diy_v_u9Gm8K5atBs_frame000009.jpg,1,train,u9Gm8K5atBs,diy_v_u9Gm8K5atBs_frame000009.jpg,9
wzmJB39tIQI_0000000011_0_food_v_wzmJB39tIQI_frame000011.jpg,0,test,wzmJB39tIQI,food_v_wzmJB39tIQI_frame000011.jpg,11
xbmfXOeikC4_0000000087_1_study_v_xbmfXOeikC4_frame000087.jpg,1,train,xbmfXOeikC4,study_v_xbmfXOeikC4_frame000087.jpg,87
Hk8JcCbX-qA_0000000328_0_repair_v_Hk8JcCbX-qA_frame000328.jpg,0,train,Hk8JcCbX-qA,repair_v_Hk8JcCbX-qA_frame000328.jpg,328
OLEynVd6xOQ_0000000111_1_puzzle_v_OLEynVd6xOQ_frame000111.jpg,1,train,OLEynVd6xOQ,puzzle_v_OLEynVd6xOQ_frame000111.jpg,111
59ZarYHPPrE_0000000058_1_repair_v_59ZarYHPPrE_frame000058.jpg,1,train,59ZarYHPPrE,repair_v_59ZarYHPPrE_frame000058.jpg,58
4U74luiOPWk_0000000080_0_packing_v_4U74luiOPWk_frame000080.jpg,0,train,4U74luiOPWk,packing_v_4U74luiOPWk_frame000080.jpg,80
JyfK0u0DqsA_0000000109_0_packing_v_JyfK0u0DqsA_frame000109.jpg,0,train,JyfK0u0DqsA,packing_v_JyfK0u0DqsA_frame000109.jpg,109
zLZuqlrp-3c_0000000082_0_food_v_zLZuqlrp-3c_frame000082.jpg,0,train,zLZuqlrp-3c,food_v_zLZuqlrp-3c_frame000082.jpg,82
4CKuFD61Uyc_0000000035_1_repair_v_4CKuFD61Uyc_frame000035.jpg,1,train,4CKuFD61Uyc,repair_v_4CKuFD61Uyc_frame000035.jpg,35
eV2-wYxpkxg_0000000190_1_puzzle_v_eV2-wYxpkxg_frame000190.jpg,1,train,eV2-wYxpkxg,puzzle_v_eV2-wYxpkxg_frame000190.jpg,190
EKsSwZOgcCs_009_0000001321_1_vlog_v_EKsSwZOgcCs_009_frame001321.jpg,1,train,EKsSwZOgcCs_009,vlog_v_EKsSwZOgcCs_009_frame001321.jpg,1321
oB6F-vUW9UM_0000000204_1_housework_v_oB6F-vUW9UM_frame000204.jpg,1,train,oB6F-vUW9UM,housework_v_oB6F-vUW9UM_frame000204.jpg,204
8gfU7XXA_mw_0000000163_1_boardgame_v_8gfU7XXA_mw_frame000163.jpg,1,train,8gfU7XXA_mw,boardgame_v_8gfU7XXA_mw_frame000163.jpg,163
lix0vQbcq6E_004_0000001681_0_vlog_v_lix0vQbcq6E_004_frame001681.jpg,0,train,lix0vQbcq6E_004,vlog_v_lix0vQbcq6E_004_frame001681.jpg,1681
wmkZAIQcUJo_0000000043_0_drink_v_wmkZAIQcUJo_frame000043.jpg,0,train,wmkZAIQcUJo,drink_v_wmkZAIQcUJo_frame000043.jpg,43
p9ytchoOFg4_0000000207_0_gardening_v_p9ytchoOFg4_frame000207.jpg,0,train,p9ytchoOFg4,gardening_v_p9ytchoOFg4_frame000207.jpg,207
0Vc4wcDyJSA_0000000043_0_food_v_0Vc4wcDyJSA_frame000043.jpg,0,train,0Vc4wcDyJSA,food_v_0Vc4wcDyJSA_frame000043.jpg,43
O31BDcBbQSw_0000000036_1_furniture_v_O31BDcBbQSw_frame000036.jpg,1,train,O31BDcBbQSw,furniture_v_O31BDcBbQSw_frame000036.jpg,36
uTfpjm0skNE_0000000043_1_drink_v_uTfpjm0skNE_frame000043.jpg,1,train,uTfpjm0skNE,drink_v_uTfpjm0skNE_frame000043.jpg,43
5bFVQ8wv_go_033_0000000091_1_vlog_v_5bFVQ8wv_go_033_frame000091.jpg,1,train,5bFVQ8wv_go_033,vlog_v_5bFVQ8wv_go_033_frame000091.jpg,91
Tk3wyGtyohw_0000000055_0_boardgame_v_Tk3wyGtyohw_frame000055.jpg,0,train,Tk3wyGtyohw,boardgame_v_Tk3wyGtyohw_frame000055.jpg,55
IpwaTJiLXzM_0000000205_1_puzzle_v_IpwaTJiLXzM_frame000205.jpg,1,train,IpwaTJiLXzM,puzzle_v_IpwaTJiLXzM_frame000205.jpg,205
infZIpeCeEE_001_0000000391_0_vlog_v_infZIpeCeEE_001_frame000391.jpg,0,train,infZIpeCeEE_001,vlog_v_infZIpeCeEE_001_frame000391.jpg,391
dLVvS6CuNlQ_0000000565_0_repair_v_dLVvS6CuNlQ_frame000565.jpg,0,train,dLVvS6CuNlQ,repair_v_dLVvS6CuNlQ_frame000565.jpg,565
AO9QpqjSLRs_0000000202_1_housework_v_AO9QpqjSLRs_frame000202.jpg,1,train,AO9QpqjSLRs,housework_v_AO9QpqjSLRs_frame000202.jpg,202
1GP8qYTX9L8_0000000097_0_diy_v_1GP8qYTX9L8_frame000097.jpg,0,train,1GP8qYTX9L8,diy_v_1GP8qYTX9L8_frame000097.jpg,97
LOyQNk95bNs_0000000162_0_boardgame_v_LOyQNk95bNs_frame000162.jpg,0,train,LOyQNk95bNs,boardgame_v_LOyQNk95bNs_frame000162.jpg,162
kXV8mayG3W0_0000000119_1_food_v_kXV8mayG3W0_frame000119.jpg,1,train,kXV8mayG3W0,food_v_kXV8mayG3W0_frame000119.jpg,119
w4-FChXazYQ_0000000063_0_packing_v_w4-FChXazYQ_frame000063.jpg,0,train,w4-FChXazYQ,packing_v_w4-FChXazYQ_frame000063.jpg,63
PukLqriS0uc_0000000060_0_furniture_v_PukLqriS0uc_frame000060.jpg,0,train,PukLqriS0uc,furniture_v_PukLqriS0uc_frame000060.jpg,60
DE1aJkwpiks_0000000268_0_housework_v_DE1aJkwpiks_frame000268.jpg,0,train,DE1aJkwpiks,housework_v_DE1aJkwpiks_frame000268.jpg,268
nd24R_m0fkU_0000000081_1_diy_v_nd24R_m0fkU_frame000081.jpg,1,train,nd24R_m0fkU,diy_v_nd24R_m0fkU_frame000081.jpg,81
2xG19PW1hjg_0000000035_0_diy_v_2xG19PW1hjg_frame000035.jpg,0,train,2xG19PW1hjg,diy_v_2xG19PW1hjg_frame000035.jpg,35
98y_difuS0Q_0000000077_1_gardening_v_98y_difuS0Q_frame000077.jpg,1,train,98y_difuS0Q,gardening_v_98y_difuS0Q_frame000077.jpg,77
rxBgSAhlCHc_0000000002_1_puzzle_v_rxBgSAhlCHc_frame000002.jpg,1,train,rxBgSAhlCHc,puzzle_v_rxBgSAhlCHc_frame000002.jpg,2
5dAUdUNf8-c_0000000054_1_puzzle_v_5dAUdUNf8-c_frame000054.jpg,1,train,5dAUdUNf8-c,puzzle_v_5dAUdUNf8-c_frame000054.jpg,54
x2pS75SDqmo_0000000463_0_furniture_v_x2pS75SDqmo_frame000463.jpg,0,train,x2pS75SDqmo,furniture_v_x2pS75SDqmo_frame000463.jpg,463
S8wXDp2Llrc_0000000019_1_diy_v_S8wXDp2Llrc_frame000019.jpg,1,train,S8wXDp2Llrc,diy_v_S8wXDp2Llrc_frame000019.jpg,19
bPDzsiuAN18_027_0000000061_1_vlog_v_bPDzsiuAN18_027_frame000061.jpg,1,train,bPDzsiuAN18_027,vlog_v_bPDzsiuAN18_027_frame000061.jpg,61
-6U8BHYmk80_0000000315_1_housework_v_-6U8BHYmk80_frame000315.jpg,1,train,-6U8BHYmk80,housework_v_-6U8BHYmk80_frame000315.jpg,315
hh7HfOaQ8Yc_0000000612_0_boardgame_v_hh7HfOaQ8Yc_frame000612.jpg,0,test,hh7HfOaQ8Yc,boardgame_v_hh7HfOaQ8Yc_frame000612.jpg,612
tZaE6pOX-iI_0000000346_1_housework_v_tZaE6pOX-iI_frame000346.jpg,1,val,tZaE6pOX-iI,housework_v_tZaE6pOX-iI_frame000346.jpg,346
jfuePT2_LLI_0000000073_1_drink_v_jfuePT2_LLI_frame000073.jpg,1,train,jfuePT2_LLI,drink_v_jfuePT2_LLI_frame000073.jpg,73
0VLdCjbsQzk_0000000042_1_diy_v_0VLdCjbsQzk_frame000042.jpg,1,train,0VLdCjbsQzk,diy_v_0VLdCjbsQzk_frame000042.jpg,42
O3yeps_GyBQ_0000000273_0_diy_v_O3yeps_GyBQ_frame000273.jpg,0,train,O3yeps_GyBQ,diy_v_O3yeps_GyBQ_frame000273.jpg,273
_-AsKutqSHo_0000000137_1_packing_v__-AsKutqSHo_frame000137.jpg,1,train,_-AsKutqSHo,packing_v__-AsKutqSHo_frame000137.jpg,137
T9KgdPsmHcw_0000000096_0_repair_v_T9KgdPsmHcw_frame000096.jpg,0,train,T9KgdPsmHcw,repair_v_T9KgdPsmHcw_frame000096.jpg,96
w5vCf9nSnek_0000000352_1_packing_v_w5vCf9nSnek_frame000352.jpg,1,train,w5vCf9nSnek,packing_v_w5vCf9nSnek_frame000352.jpg,352
YvcJK9YNPxs_0000000241_1_puzzle_v_YvcJK9YNPxs_frame000241.jpg,1,train,YvcJK9YNPxs,puzzle_v_YvcJK9YNPxs_frame000241.jpg,241
V0Mq8ZhW3w4_0000000042_0_packing_v_V0Mq8ZhW3w4_frame000042.jpg,0,train,V0Mq8ZhW3w4,packing_v_V0Mq8ZhW3w4_frame000042.jpg,42
uWUJL5vgTB4_001_0000000661_0_vlog_v_uWUJL5vgTB4_001_frame000661.jpg,0,test,uWUJL5vgTB4_001,vlog_v_uWUJL5vgTB4_001_frame000661.jpg,661
0Hr6azkQPiE_0000000341_1_housework_v_0Hr6azkQPiE_frame000341.jpg,1,train,0Hr6azkQPiE,housework_v_0Hr6azkQPiE_frame000341.jpg,341
Q-i0tytSYIM_0000000285_1_housework_v_Q-i0tytSYIM_frame000285.jpg,1,train,Q-i0tytSYIM,housework_v_Q-i0tytSYIM_frame000285.jpg,285
jWMgUG261aA_0000000057_0_drink_v_jWMgUG261aA_frame000057.jpg,0,train,jWMgUG261aA,drink_v_jWMgUG261aA_frame000057.jpg,57
im8jAbAc4Vo_0000000034_1_packing_v_im8jAbAc4Vo_frame000034.jpg,1,train,im8jAbAc4Vo,packing_v_im8jAbAc4Vo_frame000034.jpg,34
o0N23OaYdCQ_020_0000000121_0_vlog_v_o0N23OaYdCQ_020_frame000121.jpg,0,val,o0N23OaYdCQ_020,vlog_v_o0N23OaYdCQ_020_frame000121.jpg,121
WUvB54H6vR8_0000000035_1_puzzle_v_WUvB54H6vR8_frame000035.jpg,1,train,WUvB54H6vR8,puzzle_v_WUvB54H6vR8_frame000035.jpg,35
qnX_KKJnjOQ_0000000142_1_repair_v_qnX_KKJnjOQ_frame000142.jpg,1,train,qnX_KKJnjOQ,repair_v_qnX_KKJnjOQ_frame000142.jpg,142
-hNj0qqt_l4_0000000187_1_packing_v_-hNj0qqt_l4_frame000187.jpg,1,train,-hNj0qqt_l4,packing_v_-hNj0qqt_l4_frame000187.jpg,187
XaFtf5IiiAU_0000000067_1_drink_v_XaFtf5IiiAU_frame000067.jpg,1,train,XaFtf5IiiAU,drink_v_XaFtf5IiiAU_frame000067.jpg,67
NYmwFCyPXLY_0000000092_1_food_v_NYmwFCyPXLY_frame000092.jpg,1,train,NYmwFCyPXLY,food_v_NYmwFCyPXLY_frame000092.jpg,92
xYOysLC8M8U_0000000116_1_food_v_xYOysLC8M8U_frame000116.jpg,1,train,xYOysLC8M8U,food_v_xYOysLC8M8U_frame000116.jpg,116
SIMFESTdgUY_0000000391_1_puzzle_v_SIMFESTdgUY_frame000391.jpg,1,train,SIMFESTdgUY,puzzle_v_SIMFESTdgUY_frame000391.jpg,391
2FEVlpMpna8_0000000161_0_boardgame_v_2FEVlpMpna8_frame000161.jpg,0,train,2FEVlpMpna8,boardgame_v_2FEVlpMpna8_frame000161.jpg,161
KFQctBI_dug_006_0000000511_1_vlog_v_KFQctBI_dug_006_frame000511.jpg,1,train,KFQctBI_dug_006,vlog_v_KFQctBI_dug_006_frame000511.jpg,511
KTLIq5LXSNM_003_0000000421_0_vlog_v_KTLIq5LXSNM_003_frame000421.jpg,0,train,KTLIq5LXSNM_003,vlog_v_KTLIq5LXSNM_003_frame000421.jpg,421
8VuBozufFxc_0000000350_1_boardgame_v_8VuBozufFxc_frame000350.jpg,1,train,8VuBozufFxc,boardgame_v_8VuBozufFxc_frame000350.jpg,350
KmMedvH7vH8_005_0000001981_0_vlog_v_KmMedvH7vH8_005_frame001981.jpg,0,train,KmMedvH7vH8_005,vlog_v_KmMedvH7vH8_005_frame001981.jpg,1981
D9DYPLpE1wk_0000000131_1_puzzle_v_D9DYPLpE1wk_frame000131.jpg,1,val,D9DYPLpE1wk,puzzle_v_D9DYPLpE1wk_frame000131.jpg,131
IUkbcSyinIo_0000000249_1_drink_v_IUkbcSyinIo_frame000249.jpg,1,train,IUkbcSyinIo,drink_v_IUkbcSyinIo_frame000249.jpg,249
LDQPZ8ZeEec_0000000550_1_study_v_LDQPZ8ZeEec_frame000550.jpg,1,train,LDQPZ8ZeEec,study_v_LDQPZ8ZeEec_frame000550.jpg,550
sOycn65B7A0_0000000176_0_housework_v_sOycn65B7A0_frame000176.jpg,0,train,sOycn65B7A0,housework_v_sOycn65B7A0_frame000176.jpg,176
CQL4xOccGas_0000000134_0_drink_v_CQL4xOccGas_frame000134.jpg,0,train,CQL4xOccGas,drink_v_CQL4xOccGas_frame000134.jpg,134
YzMgPfg1VHA_015_0000000211_1_vlog_v_YzMgPfg1VHA_015_frame000211.jpg,1,test,YzMgPfg1VHA_015,vlog_v_YzMgPfg1VHA_015_frame000211.jpg,211
p7aFAJJKcWE_0000000063_1_drink_v_p7aFAJJKcWE_frame000063.jpg,1,train,p7aFAJJKcWE,drink_v_p7aFAJJKcWE_frame000063.jpg,63
n--EBl-Cx4c_0000000174_0_housework_v_n--EBl-Cx4c_frame000174.jpg,0,test,n--EBl-Cx4c,housework_v_n--EBl-Cx4c_frame000174.jpg,174
J2c6N2G0aeg_0000000112_1_drink_v_J2c6N2G0aeg_frame000112.jpg,1,train,J2c6N2G0aeg,drink_v_J2c6N2G0aeg_frame000112.jpg,112
kOU9tPG7-6g_0000000430_0_housework_v_kOU9tPG7-6g_frame000430.jpg,0,train,kOU9tPG7-6g,housework_v_kOU9tPG7-6g_frame000430.jpg,430
Nkfz4BfZJn0_004_0000000481_0_vlog_v_Nkfz4BfZJn0_004_frame000481.jpg,0,train,Nkfz4BfZJn0_004,vlog_v_Nkfz4BfZJn0_004_frame000481.jpg,481
9eL5EtVmfm4_0000000030_0_housework_v_9eL5EtVmfm4_frame000030.jpg,0,train,9eL5EtVmfm4,housework_v_9eL5EtVmfm4_frame000030.jpg,30
hgg0_0QAfRA_0000000077_0_drink_v_hgg0_0QAfRA_frame000077.jpg,0,train,hgg0_0QAfRA,drink_v_hgg0_0QAfRA_frame000077.jpg,77
l7qNv1OxG44_0000000004_0_gardening_v_l7qNv1OxG44_frame000004.jpg,0,train,l7qNv1OxG44,gardening_v_l7qNv1OxG44_frame000004.jpg,4
O9QVM6g99WE_0000000009_1_puzzle_v_O9QVM6g99WE_frame000009.jpg,1,train,O9QVM6g99WE,puzzle_v_O9QVM6g99WE_frame000009.jpg,9
m5qF4ujZzB4_0000000114_1_puzzle_v_m5qF4ujZzB4_frame000114.jpg,1,test,m5qF4ujZzB4,puzzle_v_m5qF4ujZzB4_frame000114.jpg,114
mQyy-lAygR0_0000000163_1_housework_v_mQyy-lAygR0_frame000163.jpg,1,train,mQyy-lAygR0,housework_v_mQyy-lAygR0_frame000163.jpg,163
GA.j9lhEt1I_024_0000000631_1_vlog_v_GA.j9lhEt1I_024_frame000631.jpg,1,train,GA.j9lhEt1I_024,vlog_v_GA.j9lhEt1I_024_frame000631.jpg,631
U642Lq9uz08_0000000368_1_furniture_v_U642Lq9uz08_frame000368.jpg,1,train,U642Lq9uz08,furniture_v_U642Lq9uz08_frame000368.jpg,368
ISLoN-10mxs_0000000170_1_packing_v_ISLoN-10mxs_frame000170.jpg,1,train,ISLoN-10mxs,packing_v_ISLoN-10mxs_frame000170.jpg,170
GGieYrEO5Us_0000000023_1_puzzle_v_GGieYrEO5Us_frame000023.jpg,1,train,GGieYrEO5Us,puzzle_v_GGieYrEO5Us_frame000023.jpg,23
zUxfxcrY9Uk_0000000118_0_food_v_zUxfxcrY9Uk_frame000118.jpg,0,train,zUxfxcrY9Uk,food_v_zUxfxcrY9Uk_frame000118.jpg,118
Ae2q-9rLY-s_0000000213_0_food_v_Ae2q-9rLY-s_frame000213.jpg,0,train,Ae2q-9rLY-s,food_v_Ae2q-9rLY-s_frame000213.jpg,213
FO.p387Wj0s_005_0000000421_0_vlog_v_FO.p387Wj0s_005_frame000421.jpg,0,train,FO.p387Wj0s_005,vlog_v_FO.p387Wj0s_005_frame000421.jpg,421
H6QXiRPFERI_0000000237_1_study_v_H6QXiRPFERI_frame000237.jpg,1,train,H6QXiRPFERI,study_v_H6QXiRPFERI_frame000237.jpg,237
Ud8E-QSgUOA_0000000290_1_puzzle_v_Ud8E-QSgUOA_frame000290.jpg,1,val,Ud8E-QSgUOA,puzzle_v_Ud8E-QSgUOA_frame000290.jpg,290
xrOXorNoLMA_0000000110_0_drink_v_xrOXorNoLMA_frame000110.jpg,0,train,xrOXorNoLMA,drink_v_xrOXorNoLMA_frame000110.jpg,110
T8w3Vh9BMF8_0000000156_0_food_v_T8w3Vh9BMF8_frame000156.jpg,0,train,T8w3Vh9BMF8,food_v_T8w3Vh9BMF8_frame000156.jpg,156
4PmwBLjh_RM_0000000069_1_housework_v_4PmwBLjh_RM_frame000069.jpg,1,train,4PmwBLjh_RM,housework_v_4PmwBLjh_RM_frame000069.jpg,69
kwnTET2atf4_053_0000000091_0_vlog_v_kwnTET2atf4_053_frame000091.jpg,0,train,kwnTET2atf4_053,vlog_v_kwnTET2atf4_053_frame000091.jpg,91
FZCnrKEz2Q8_0000000021_0_housework_v_FZCnrKEz2Q8_frame000021.jpg,0,train,FZCnrKEz2Q8,housework_v_FZCnrKEz2Q8_frame000021.jpg,21
I0t4ElboVDk_0000000676_0_drink_v_I0t4ElboVDk_frame000676.jpg,0,train,I0t4ElboVDk,drink_v_I0t4ElboVDk_frame000676.jpg,676
FMUfUXZjLto_007_0000000271_0_vlog_v_FMUfUXZjLto_007_frame000271.jpg,0,train,FMUfUXZjLto_007,vlog_v_FMUfUXZjLto_007_frame000271.jpg,271
ksbonH1Xd2I_0000000179_1_repair_v_ksbonH1Xd2I_frame000179.jpg,1,train,ksbonH1Xd2I,repair_v_ksbonH1Xd2I_frame000179.jpg,179
XwtrBJjnogE_0000000115_0_food_v_XwtrBJjnogE_frame000115.jpg,0,val,XwtrBJjnogE,food_v_XwtrBJjnogE_frame000115.jpg,115
1SrJiy4EsNU_007_0000000181_1_vlog_v_1SrJiy4EsNU_007_frame000181.jpg,1,test,1SrJiy4EsNU_007,vlog_v_1SrJiy4EsNU_007_frame000181.jpg,181
6_pfshMw_ds_0000000004_1_gardening_v_6_pfshMw_ds_frame000004.jpg,1,train,6_pfshMw_ds,gardening_v_6_pfshMw_ds_frame000004.jpg,4
EBy4kNWilqc_0000000037_0_housework_v_EBy4kNWilqc_frame000037.jpg,0,train,EBy4kNWilqc,housework_v_EBy4kNWilqc_frame000037.jpg,37
m3xfvwomL-Q_0000000290_1_packing_v_m3xfvwomL-Q_frame000290.jpg,1,train,m3xfvwomL-Q,packing_v_m3xfvwomL-Q_frame000290.jpg,290
LLS9D2Ps7zU_0000000095_1_furniture_v_LLS9D2Ps7zU_frame000095.jpg,1,train,LLS9D2Ps7zU,furniture_v_LLS9D2Ps7zU_frame000095.jpg,95
eO-FxUm5mng_0000000179_1_packing_v_eO-FxUm5mng_frame000179.jpg,1,val,eO-FxUm5mng,packing_v_eO-FxUm5mng_frame000179.jpg,179
MiKxlTavoFM_013_0000000781_1_vlog_v_MiKxlTavoFM_013_frame000781.jpg,1,train,MiKxlTavoFM_013,vlog_v_MiKxlTavoFM_013_frame000781.jpg,781
ZnsgAEUfb74_0000000041_1_furniture_v_ZnsgAEUfb74_frame000041.jpg,1,train,ZnsgAEUfb74,furniture_v_ZnsgAEUfb74_frame000041.jpg,41
4HKuEePFuK4_0000000216_1_puzzle_v_4HKuEePFuK4_frame000216.jpg,1,train,4HKuEePFuK4,puzzle_v_4HKuEePFuK4_frame000216.jpg,216
NxBDVFEycww_0000000268_0_gardening_v_NxBDVFEycww_frame000268.jpg,0,train,NxBDVFEycww,gardening_v_NxBDVFEycww_frame000268.jpg,268
_p3KxJI6PuM_0000000024_0_gardening_v__p3KxJI6PuM_frame000024.jpg,0,val,_p3KxJI6PuM,gardening_v__p3KxJI6PuM_frame000024.jpg,24
9ezPf-epEaQ_0000000005_0_boardgame_v_9ezPf-epEaQ_frame000005.jpg,0,train,9ezPf-epEaQ,boardgame_v_9ezPf-epEaQ_frame000005.jpg,5
whsIdBuHIMQ_0000000108_1_repair_v_whsIdBuHIMQ_frame000108.jpg,1,val,whsIdBuHIMQ,repair_v_whsIdBuHIMQ_frame000108.jpg,108
nr7550l-fcI_0000000017_1_food_v_nr7550l-fcI_frame000017.jpg,1,train,nr7550l-fcI,food_v_nr7550l-fcI_frame000017.jpg,17
kECYA3uL4lE_0000000189_1_gardening_v_kECYA3uL4lE_frame000189.jpg,1,train,kECYA3uL4lE,gardening_v_kECYA3uL4lE_frame000189.jpg,189
aeGOsPN-OJQ_0000000030_1_boardgame_v_aeGOsPN-OJQ_frame000030.jpg,1,train,aeGOsPN-OJQ,boardgame_v_aeGOsPN-OJQ_frame000030.jpg,30
5wnY4mVcPyo_0000000224_0_food_v_5wnY4mVcPyo_frame000224.jpg,0,train,5wnY4mVcPyo,food_v_5wnY4mVcPyo_frame000224.jpg,224
bbaXGbvzM70_0000000054_0_gardening_v_bbaXGbvzM70_frame000054.jpg,0,train,bbaXGbvzM70,gardening_v_bbaXGbvzM70_frame000054.jpg,54
JOg67hGCys0_0000000192_0_drink_v_JOg67hGCys0_frame000192.jpg,0,train,JOg67hGCys0,drink_v_JOg67hGCys0_frame000192.jpg,192
91xE39XxsSI_0000000056_0_food_v_91xE39XxsSI_frame000056.jpg,0,train,91xE39XxsSI,food_v_91xE39XxsSI_frame000056.jpg,56
jYUrBppbG0E_0000000369_0_drink_v_jYUrBppbG0E_frame000369.jpg,0,train,jYUrBppbG0E,drink_v_jYUrBppbG0E_frame000369.jpg,369
tw5DTij_oM8_0000000430_1_puzzle_v_tw5DTij_oM8_frame000430.jpg,1,train,tw5DTij_oM8,puzzle_v_tw5DTij_oM8_frame000430.jpg,430
OBC35WkDFd8_0000000047_1_drink_v_OBC35WkDFd8_frame000047.jpg,1,train,OBC35WkDFd8,drink_v_OBC35WkDFd8_frame000047.jpg,47
yXknpvIGdCQ_0000000303_0_diy_v_yXknpvIGdCQ_frame000303.jpg,0,train,yXknpvIGdCQ,diy_v_yXknpvIGdCQ_frame000303.jpg,303
Jyv69AbZXxk_005_0000000271_1_vlog_v_Jyv69AbZXxk_005_frame000271.jpg,1,train,Jyv69AbZXxk_005,vlog_v_Jyv69AbZXxk_005_frame000271.jpg,271
wzx7n7JAFf0_0000000172_1_packing_v_wzx7n7JAFf0_frame000172.jpg,1,train,wzx7n7JAFf0,packing_v_wzx7n7JAFf0_frame000172.jpg,172
lxemblXFhwA_0000000191_1_furniture_v_lxemblXFhwA_frame000191.jpg,1,train,lxemblXFhwA,furniture_v_lxemblXFhwA_frame000191.jpg,191
ZL76rllBu6k_0000000071_1_packing_v_ZL76rllBu6k_frame000071.jpg,1,train,ZL76rllBu6k,packing_v_ZL76rllBu6k_frame000071.jpg,71
LTnI7cmpDZI_0000000291_0_furniture_v_LTnI7cmpDZI_frame000291.jpg,0,train,LTnI7cmpDZI,furniture_v_LTnI7cmpDZI_frame000291.jpg,291
hwFoYE9jABY_0000000089_0_boardgame_v_hwFoYE9jABY_frame000089.jpg,0,train,hwFoYE9jABY,boardgame_v_hwFoYE9jABY_frame000089.jpg,89
YIc.DvPf03k_005_0000000361_0_vlog_v_YIc.DvPf03k_005_frame000361.jpg,0,train,YIc.DvPf03k_005,vlog_v_YIc.DvPf03k_005_frame000361.jpg,361
rv6BczjuwXE_054_0000000091_1_vlog_v_rv6BczjuwXE_054_frame000091.jpg,1,train,rv6BczjuwXE_054,vlog_v_rv6BczjuwXE_054_frame000091.jpg,91
GLffhKtL8UQ_0000000252_1_housework_v_GLffhKtL8UQ_frame000252.jpg,1,train,GLffhKtL8UQ,housework_v_GLffhKtL8UQ_frame000252.jpg,252
xhaGn35jfFk_0000000188_1_study_v_xhaGn35jfFk_frame000188.jpg,1,train,xhaGn35jfFk,study_v_xhaGn35jfFk_frame000188.jpg,188
8Tb5l4hVjGs_001_0000004081_0_vlog_v_8Tb5l4hVjGs_001_frame004081.jpg,0,train,8Tb5l4hVjGs_001,vlog_v_8Tb5l4hVjGs_001_frame004081.jpg,4081
YyBLs2fXm34_0000000404_1_drink_v_YyBLs2fXm34_frame000404.jpg,1,train,YyBLs2fXm34,drink_v_YyBLs2fXm34_frame000404.jpg,404
r31B_SPfk8Y_0000000014_0_diy_v_r31B_SPfk8Y_frame000014.jpg,0,train,r31B_SPfk8Y,diy_v_r31B_SPfk8Y_frame000014.jpg,14
elYv7Pn3JH8_0000000313_1_diy_v_elYv7Pn3JH8_frame000313.jpg,1,train,elYv7Pn3JH8,diy_v_elYv7Pn3JH8_frame000313.jpg,313
R1oLUMsijhY_0000000019_1_boardgame_v_R1oLUMsijhY_frame000019.jpg,1,train,R1oLUMsijhY,boardgame_v_R1oLUMsijhY_frame000019.jpg,19
09wShh0GP1w_0000000223_1_puzzle_v_09wShh0GP1w_frame000223.jpg,1,train,09wShh0GP1w,puzzle_v_09wShh0GP1w_frame000223.jpg,223
CIBmZXTcnpg_0000000573_0_food_v_CIBmZXTcnpg_frame000573.jpg,0,train,CIBmZXTcnpg,food_v_CIBmZXTcnpg_frame000573.jpg,573
yEnQY1o-kfE_0000000057_0_gardening_v_yEnQY1o-kfE_frame000057.jpg,0,train,yEnQY1o-kfE,gardening_v_yEnQY1o-kfE_frame000057.jpg,57
pYHo7Wl-JH0_0000000041_0_diy_v_pYHo7Wl-JH0_frame000041.jpg,0,train,pYHo7Wl-JH0,diy_v_pYHo7Wl-JH0_frame000041.jpg,41
RUdTmtg1hr8_0000000041_0_housework_v_RUdTmtg1hr8_frame000041.jpg,0,train,RUdTmtg1hr8,housework_v_RUdTmtg1hr8_frame000041.jpg,41
g6y32Gw5HK4_0000000268_1_repair_v_g6y32Gw5HK4_frame000268.jpg,1,val,g6y32Gw5HK4,repair_v_g6y32Gw5HK4_frame000268.jpg,268
WmHjF3a4jSo_001_0000000481_1_vlog_v_WmHjF3a4jSo_001_frame000481.jpg,1,test,WmHjF3a4jSo_001,vlog_v_WmHjF3a4jSo_001_frame000481.jpg,481
y6n3FspmbmM_004_0000002611_1_vlog_v_y6n3FspmbmM_004_frame002611.jpg,1,train,y6n3FspmbmM_004,vlog_v_y6n3FspmbmM_004_frame002611.jpg,2611
V0Mq8ZhW3w4_0000000383_1_packing_v_V0Mq8ZhW3w4_frame000383.jpg,1,train,V0Mq8ZhW3w4,packing_v_V0Mq8ZhW3w4_frame000383.jpg,383
p3ul2TUjlKg_007_0000000271_0_vlog_v_p3ul2TUjlKg_007_frame000271.jpg,0,test,p3ul2TUjlKg_007,vlog_v_p3ul2TUjlKg_007_frame000271.jpg,271
L88j4XKwutQ_0000000218_0_housework_v_L88j4XKwutQ_frame000218.jpg,0,train,L88j4XKwutQ,housework_v_L88j4XKwutQ_frame000218.jpg,218
GOj_UlqtgHg_0000000156_1_diy_v_GOj_UlqtgHg_frame000156.jpg,1,train,GOj_UlqtgHg,diy_v_GOj_UlqtgHg_frame000156.jpg,156
3OMobyAU5Pk_0000000161_1_diy_v_3OMobyAU5Pk_frame000161.jpg,1,train,3OMobyAU5Pk,diy_v_3OMobyAU5Pk_frame000161.jpg,161
bHfS8Zk71-8_0000000062_1_puzzle_v_bHfS8Zk71-8_frame000062.jpg,1,train,bHfS8Zk71-8,puzzle_v_bHfS8Zk71-8_frame000062.jpg,62
Bn6KW8Dr71o_025_0000000301_1_vlog_v_Bn6KW8Dr71o_025_frame000301.jpg,1,val,Bn6KW8Dr71o_025,vlog_v_Bn6KW8Dr71o_025_frame000301.jpg,301
KJ2WCXhrZK0_0000000067_1_housework_v_KJ2WCXhrZK0_frame000067.jpg,1,train,KJ2WCXhrZK0,housework_v_KJ2WCXhrZK0_frame000067.jpg,67
vTZ0YnkUsTY_007_0000000091_1_vlog_v_vTZ0YnkUsTY_007_frame000091.jpg,1,train,vTZ0YnkUsTY_007,vlog_v_vTZ0YnkUsTY_007_frame000091.jpg,91
PKYqIuPECEw_0000000120_0_study_v_PKYqIuPECEw_frame000120.jpg,0,train,PKYqIuPECEw,study_v_PKYqIuPECEw_frame000120.jpg,120
U6L.WqVG_8g_010_0000000511_0_vlog_v_U6L.WqVG_8g_010_frame000511.jpg,0,train,U6L.WqVG_8g_010,vlog_v_U6L.WqVG_8g_010_frame000511.jpg,511
s-akzyfWOhA_0000000048_0_food_v_s-akzyfWOhA_frame000048.jpg,0,train,s-akzyfWOhA,food_v_s-akzyfWOhA_frame000048.jpg,48
8clBxCgz8CE_0000000236_1_food_v_8clBxCgz8CE_frame000236.jpg,1,test,8clBxCgz8CE,food_v_8clBxCgz8CE_frame000236.jpg,236
4rwYYcSMUok_0000000009_0_drink_v_4rwYYcSMUok_frame000009.jpg,0,val,4rwYYcSMUok,drink_v_4rwYYcSMUok_frame000009.jpg,9
8WrpvMNhtfM_003_0000000151_1_vlog_v_8WrpvMNhtfM_003_frame000151.jpg,1,test,8WrpvMNhtfM_003,vlog_v_8WrpvMNhtfM_003_frame000151.jpg,151
mKrNrqpYV-k_0000000840_0_food_v_mKrNrqpYV-k_frame000840.jpg,0,train,mKrNrqpYV-k,food_v_mKrNrqpYV-k_frame000840.jpg,840
c233cmAdK0o_0000000744_1_housework_v_c233cmAdK0o_frame000744.jpg,1,test,c233cmAdK0o,housework_v_c233cmAdK0o_frame000744.jpg,744
sPoIiLJyfu4_0000000033_1_puzzle_v_sPoIiLJyfu4_frame000033.jpg,1,train,sPoIiLJyfu4,puzzle_v_sPoIiLJyfu4_frame000033.jpg,33
OefwrdyMLGk_0000000056_1_puzzle_v_OefwrdyMLGk_frame000056.jpg,1,train,OefwrdyMLGk,puzzle_v_OefwrdyMLGk_frame000056.jpg,56
v6Vu-y5O6zs_0000000428_0_study_v_v6Vu-y5O6zs_frame000428.jpg,0,train,v6Vu-y5O6zs,study_v_v6Vu-y5O6zs_frame000428.jpg,428
UrfpSMrEHRo_023_0000000301_1_vlog_v_UrfpSMrEHRo_023_frame000301.jpg,1,train,UrfpSMrEHRo_023,vlog_v_UrfpSMrEHRo_023_frame000301.jpg,301
ZlQJRFE2kG0_013_0000000901_0_vlog_v_ZlQJRFE2kG0_013_frame000901.jpg,0,test,ZlQJRFE2kG0_013,vlog_v_ZlQJRFE2kG0_013_frame000901.jpg,901
msMn_g9wC7g_0000000162_1_housework_v_msMn_g9wC7g_frame000162.jpg,1,val,msMn_g9wC7g,housework_v_msMn_g9wC7g_frame000162.jpg,162
v9x2aRZgHD8_0000000198_0_boardgame_v_v9x2aRZgHD8_frame000198.jpg,0,train,v9x2aRZgHD8,boardgame_v_v9x2aRZgHD8_frame000198.jpg,198
SYLqc3nbtsQ_031_0000000091_0_vlog_v_SYLqc3nbtsQ_031_frame000091.jpg,0,train,SYLqc3nbtsQ_031,vlog_v_SYLqc3nbtsQ_031_frame000091.jpg,91
gnvJuF8hX0s_0000000357_1_repair_v_gnvJuF8hX0s_frame000357.jpg,1,train,gnvJuF8hX0s,repair_v_gnvJuF8hX0s_frame000357.jpg,357
gHFaHEk0mx0_004_0000001291_1_vlog_v_gHFaHEk0mx0_004_frame001291.jpg,1,train,gHFaHEk0mx0_004,vlog_v_gHFaHEk0mx0_004_frame001291.jpg,1291
nRyfSiCWBUA_0000000010_0_puzzle_v_nRyfSiCWBUA_frame000010.jpg,0,train,nRyfSiCWBUA,puzzle_v_nRyfSiCWBUA_frame000010.jpg,10
5BQ63W6_uFU_0000000429_0_food_v_5BQ63W6_uFU_frame000429.jpg,0,train,5BQ63W6_uFU,food_v_5BQ63W6_uFU_frame000429.jpg,429
RR77Md71Ymc_0000000391_1_puzzle_v_RR77Md71Ymc_frame000391.jpg,1,test,RR77Md71Ymc,puzzle_v_RR77Md71Ymc_frame000391.jpg,391
RKVf1GDDmf0_0000000387_0_drink_v_RKVf1GDDmf0_frame000387.jpg,0,train,RKVf1GDDmf0,drink_v_RKVf1GDDmf0_frame000387.jpg,387
qjP5oiCeVbA_0000000851_0_packing_v_qjP5oiCeVbA_frame000851.jpg,0,train,qjP5oiCeVbA,packing_v_qjP5oiCeVbA_frame000851.jpg,851
4tK5ycfE198_082_0000000061_1_vlog_v_4tK5ycfE198_082_frame000061.jpg,1,test,4tK5ycfE198_082,vlog_v_4tK5ycfE198_082_frame000061.jpg,61
LLKaz2YrJn0_0000000033_0_gardening_v_LLKaz2YrJn0_frame000033.jpg,0,train,LLKaz2YrJn0,gardening_v_LLKaz2YrJn0_frame000033.jpg,33
b4jEm1s7kpk_0000000110_0_packing_v_b4jEm1s7kpk_frame000110.jpg,0,train,b4jEm1s7kpk,packing_v_b4jEm1s7kpk_frame000110.jpg,110
kx8rP1E5qqI_0000000073_0_packing_v_kx8rP1E5qqI_frame000073.jpg,0,train,kx8rP1E5qqI,packing_v_kx8rP1E5qqI_frame000073.jpg,73
DGnPQ43J2SI_011_0000000181_0_vlog_v_DGnPQ43J2SI_011_frame000181.jpg,0,train,DGnPQ43J2SI_011,vlog_v_DGnPQ43J2SI_011_frame000181.jpg,181
efwYDMCE7Zw_0000000265_0_study_v_efwYDMCE7Zw_frame000265.jpg,0,val,efwYDMCE7Zw,study_v_efwYDMCE7Zw_frame000265.jpg,265
1aa--jf4CjY_0000000276_1_study_v_1aa--jf4CjY_frame000276.jpg,1,train,1aa--jf4CjY,study_v_1aa--jf4CjY_frame000276.jpg,276
SJB7Lg9wae8_0000000056_0_gardening_v_SJB7Lg9wae8_frame000056.jpg,0,train,SJB7Lg9wae8,gardening_v_SJB7Lg9wae8_frame000056.jpg,56
HZKcF7Kqw0E_0000000081_1_drink_v_HZKcF7Kqw0E_frame000081.jpg,1,train,HZKcF7Kqw0E,drink_v_HZKcF7Kqw0E_frame000081.jpg,81
kKp3-aaeq20_0000000423_0_packing_v_kKp3-aaeq20_frame000423.jpg,0,test,kKp3-aaeq20,packing_v_kKp3-aaeq20_frame000423.jpg,423
mjgceff-nvs_0000000175_1_furniture_v_mjgceff-nvs_frame000175.jpg,1,train,mjgceff-nvs,furniture_v_mjgceff-nvs_frame000175.jpg,175
mjCAyo2Litw_0000000227_0_diy_v_mjCAyo2Litw_frame000227.jpg,0,train,mjCAyo2Litw,diy_v_mjCAyo2Litw_frame000227.jpg,227
epQlGNb6R7A_0000000334_0_gardening_v_epQlGNb6R7A_frame000334.jpg,0,train,epQlGNb6R7A,gardening_v_epQlGNb6R7A_frame000334.jpg,334
B1_Pv4GQLok_009_0000000241_1_vlog_v_B1_Pv4GQLok_009_frame000241.jpg,1,val,B1_Pv4GQLok_009,vlog_v_B1_Pv4GQLok_009_frame000241.jpg,241
wqhL2Hb2uHM_031_0000000061_1_vlog_v_wqhL2Hb2uHM_031_frame000061.jpg,1,train,wqhL2Hb2uHM_031,vlog_v_wqhL2Hb2uHM_031_frame000061.jpg,61
xU-Y7XVz8RM_0000000226_1_diy_v_xU-Y7XVz8RM_frame000226.jpg,1,train,xU-Y7XVz8RM,diy_v_xU-Y7XVz8RM_frame000226.jpg,226
S-MMiR6fcCM_0000000099_0_repair_v_S-MMiR6fcCM_frame000099.jpg,0,train,S-MMiR6fcCM,repair_v_S-MMiR6fcCM_frame000099.jpg,99
p4urhMVa0fw_0000000089_0_boardgame_v_p4urhMVa0fw_frame000089.jpg,0,train,p4urhMVa0fw,boardgame_v_p4urhMVa0fw_frame000089.jpg,89
bW6RumyOCP8_0000000064_1_furniture_v_bW6RumyOCP8_frame000064.jpg,1,train,bW6RumyOCP8,furniture_v_bW6RumyOCP8_frame000064.jpg,64
gn_W3eWf2cQ_0000000322_1_puzzle_v_gn_W3eWf2cQ_frame000322.jpg,1,train,gn_W3eWf2cQ,puzzle_v_gn_W3eWf2cQ_frame000322.jpg,322
zVH3jAhI0WQ_023_0000000031_0_vlog_v_zVH3jAhI0WQ_023_frame000031.jpg,0,test,zVH3jAhI0WQ_023,vlog_v_zVH3jAhI0WQ_023_frame000031.jpg,31
Wh4y_OCUEYc_0000000097_1_furniture_v_Wh4y_OCUEYc_frame000097.jpg,1,train,Wh4y_OCUEYc,furniture_v_Wh4y_OCUEYc_frame000097.jpg,97
P4T3NrCXNbs_0000000093_0_furniture_v_P4T3NrCXNbs_frame000093.jpg,0,test,P4T3NrCXNbs,furniture_v_P4T3NrCXNbs_frame000093.jpg,93
j4JiY9CrVaY_0000000415_1_food_v_j4JiY9CrVaY_frame000415.jpg,1,train,j4JiY9CrVaY,food_v_j4JiY9CrVaY_frame000415.jpg,415
lEOMjGXejIs_0000000069_1_repair_v_lEOMjGXejIs_frame000069.jpg,1,train,lEOMjGXejIs,repair_v_lEOMjGXejIs_frame000069.jpg,69
GkxkisRUmMM_0000000066_0_study_v_GkxkisRUmMM_frame000066.jpg,0,train,GkxkisRUmMM,study_v_GkxkisRUmMM_frame000066.jpg,66
mmJq-Tj3ljo_0000000020_1_diy_v_mmJq-Tj3ljo_frame000020.jpg,1,train,mmJq-Tj3ljo,diy_v_mmJq-Tj3ljo_frame000020.jpg,20
mNxWWiR7DyQ_0000000060_1_packing_v_mNxWWiR7DyQ_frame000060.jpg,1,train,mNxWWiR7DyQ,packing_v_mNxWWiR7DyQ_frame000060.jpg,60
m4cW5UfQeOs_0000000037_1_study_v_m4cW5UfQeOs_frame000037.jpg,1,train,m4cW5UfQeOs,study_v_m4cW5UfQeOs_frame000037.jpg,37
7eA12-R-nL4_0000000072_1_housework_v_7eA12-R-nL4_frame000072.jpg,1,train,7eA12-R-nL4,housework_v_7eA12-R-nL4_frame000072.jpg,72
0ro4x5KzHwk_0000000249_0_food_v_0ro4x5KzHwk_frame000249.jpg,0,train,0ro4x5KzHwk,food_v_0ro4x5KzHwk_frame000249.jpg,249
5aVjvzJQmYE_005_0000000661_0_vlog_v_5aVjvzJQmYE_005_frame000661.jpg,0,train,5aVjvzJQmYE_005,vlog_v_5aVjvzJQmYE_005_frame000661.jpg,661
ZoIiw6sKwt0_001_0000002431_1_vlog_v_ZoIiw6sKwt0_001_frame002431.jpg,1,val,ZoIiw6sKwt0_001,vlog_v_ZoIiw6sKwt0_001_frame002431.jpg,2431
IlcNCyVp9AM_011_0000000031_0_vlog_v_IlcNCyVp9AM_011_frame000031.jpg,0,train,IlcNCyVp9AM_011,vlog_v_IlcNCyVp9AM_011_frame000031.jpg,31
lc7XJxOSdx0_0000000131_1_gardening_v_lc7XJxOSdx0_frame000131.jpg,1,train,lc7XJxOSdx0,gardening_v_lc7XJxOSdx0_frame000131.jpg,131
9BLLlij7xtU_0000000035_0_furniture_v_9BLLlij7xtU_frame000035.jpg,0,test,9BLLlij7xtU,furniture_v_9BLLlij7xtU_frame000035.jpg,35
pNJbPQGTQ-E_0000000023_0_diy_v_pNJbPQGTQ-E_frame000023.jpg,0,train,pNJbPQGTQ-E,diy_v_pNJbPQGTQ-E_frame000023.jpg,23
EHo-f7WXywc_0000000096_1_study_v_EHo-f7WXywc_frame000096.jpg,1,train,EHo-f7WXywc,study_v_EHo-f7WXywc_frame000096.jpg,96
fEk1SlX6aAQ_0000000089_0_drink_v_fEk1SlX6aAQ_frame000089.jpg,0,val,fEk1SlX6aAQ,drink_v_fEk1SlX6aAQ_frame000089.jpg,89
g6q5FGoaxg8_0000000046_0_boardgame_v_g6q5FGoaxg8_frame000046.jpg,0,train,g6q5FGoaxg8,boardgame_v_g6q5FGoaxg8_frame000046.jpg,46
2X0RrEc9hAY_0000000015_1_puzzle_v_2X0RrEc9hAY_frame000015.jpg,1,test,2X0RrEc9hAY,puzzle_v_2X0RrEc9hAY_frame000015.jpg,15
KiUO8eA9tAk_012_0000000211_0_vlog_v_KiUO8eA9tAk_012_frame000211.jpg,0,train,KiUO8eA9tAk_012,vlog_v_KiUO8eA9tAk_012_frame000211.jpg,211
Q8TTNe1ygg0_0000000137_0_housework_v_Q8TTNe1ygg0_frame000137.jpg,0,train,Q8TTNe1ygg0,housework_v_Q8TTNe1ygg0_frame000137.jpg,137
qHEUsk0ppmQ_0000000142_1_drink_v_qHEUsk0ppmQ_frame000142.jpg,1,train,qHEUsk0ppmQ,drink_v_qHEUsk0ppmQ_frame000142.jpg,142
QxO54OfqcsE_0000000168_1_puzzle_v_QxO54OfqcsE_frame000168.jpg,1,val,QxO54OfqcsE,puzzle_v_QxO54OfqcsE_frame000168.jpg,168
rDT_tgiPYtg_0000000118_0_packing_v_rDT_tgiPYtg_frame000118.jpg,0,train,rDT_tgiPYtg,packing_v_rDT_tgiPYtg_frame000118.jpg,118
gl1dDCS-QKs_0000000102_0_boardgame_v_gl1dDCS-QKs_frame000102.jpg,0,test,gl1dDCS-QKs,boardgame_v_gl1dDCS-QKs_frame000102.jpg,102
_mlu9EL7cFM_0000000010_0_housework_v__mlu9EL7cFM_frame000010.jpg,0,train,_mlu9EL7cFM,housework_v__mlu9EL7cFM_frame000010.jpg,10
9BopxJyCHUY_0000000059_0_repair_v_9BopxJyCHUY_frame000059.jpg,0,val,9BopxJyCHUY,repair_v_9BopxJyCHUY_frame000059.jpg,59
UQ0W3GCJttg_0000000170_1_furniture_v_UQ0W3GCJttg_frame000170.jpg,1,val,UQ0W3GCJttg,furniture_v_UQ0W3GCJttg_frame000170.jpg,170
H6QXiRPFERI_0000000137_1_study_v_H6QXiRPFERI_frame000137.jpg,1,train,H6QXiRPFERI,study_v_H6QXiRPFERI_frame000137.jpg,137
4mDwgqUSaK4_0000000009_1_repair_v_4mDwgqUSaK4_frame000009.jpg,1,train,4mDwgqUSaK4,repair_v_4mDwgqUSaK4_frame000009.jpg,9
oN--5rnhhBQ_0000000016_1_food_v_oN--5rnhhBQ_frame000016.jpg,1,val,oN--5rnhhBQ,food_v_oN--5rnhhBQ_frame000016.jpg,16
ba5ylF77OfI_0000000069_0_food_v_ba5ylF77OfI_frame000069.jpg,0,test,ba5ylF77OfI,food_v_ba5ylF77OfI_frame000069.jpg,69
8RGDE_Yrs_o_0000000033_1_drink_v_8RGDE_Yrs_o_frame000033.jpg,1,train,8RGDE_Yrs_o,drink_v_8RGDE_Yrs_o_frame000033.jpg,33
v_9hmRaAlPU_0000000115_1_food_v_v_9hmRaAlPU_frame000115.jpg,1,val,v_9hmRaAlPU,food_v_v_9hmRaAlPU_frame000115.jpg,115
Wb8mWoFs5Jg_0000000100_0_food_v_Wb8mWoFs5Jg_frame000100.jpg,0,train,Wb8mWoFs5Jg,food_v_Wb8mWoFs5Jg_frame000100.jpg,100
fsy3TQVZNWY_0000000034_1_study_v_fsy3TQVZNWY_frame000034.jpg,1,train,fsy3TQVZNWY,study_v_fsy3TQVZNWY_frame000034.jpg,34
AaGUyAC723Y_0000000117_1_gardening_v_AaGUyAC723Y_frame000117.jpg,1,train,AaGUyAC723Y,gardening_v_AaGUyAC723Y_frame000117.jpg,117
I0t4ElboVDk_0000000654_0_drink_v_I0t4ElboVDk_frame000654.jpg,0,train,I0t4ElboVDk,drink_v_I0t4ElboVDk_frame000654.jpg,654
dlXGa1FDLAQ_025_0000000031_1_vlog_v_dlXGa1FDLAQ_025_frame000031.jpg,1,val,dlXGa1FDLAQ_025,vlog_v_dlXGa1FDLAQ_025_frame000031.jpg,31
BoLRNOXpzdE_0000000215_0_drink_v_BoLRNOXpzdE_frame000215.jpg,0,train,BoLRNOXpzdE,drink_v_BoLRNOXpzdE_frame000215.jpg,215
jgQQBnTJnAw_007_0000000181_1_vlog_v_jgQQBnTJnAw_007_frame000181.jpg,1,val,jgQQBnTJnAw_007,vlog_v_jgQQBnTJnAw_007_frame000181.jpg,181
w4wkCcsWs4c_0000000129_1_puzzle_v_w4wkCcsWs4c_frame000129.jpg,1,train,w4wkCcsWs4c,puzzle_v_w4wkCcsWs4c_frame000129.jpg,129
WhoAAGx8fdo_0000000106_1_furniture_v_WhoAAGx8fdo_frame000106.jpg,1,train,WhoAAGx8fdo,furniture_v_WhoAAGx8fdo_frame000106.jpg,106
uPty8srA3QA_008_0000000181_1_vlog_v_uPty8srA3QA_008_frame000181.jpg,1,train,uPty8srA3QA_008,vlog_v_uPty8srA3QA_008_frame000181.jpg,181
urbh4SMX1WU_0000000187_0_drink_v_urbh4SMX1WU_frame000187.jpg,0,train,urbh4SMX1WU,drink_v_urbh4SMX1WU_frame000187.jpg,187
AstBtsKFNXI_002_0000000031_0_vlog_v_AstBtsKFNXI_002_frame000031.jpg,0,train,AstBtsKFNXI_002,vlog_v_AstBtsKFNXI_002_frame000031.jpg,31
iKZCO7jvcUs_035_0000000541_0_vlog_v_iKZCO7jvcUs_035_frame000541.jpg,0,train,iKZCO7jvcUs_035,vlog_v_iKZCO7jvcUs_035_frame000541.jpg,541
Cwr6jrWYh4M_0000000191_0_drink_v_Cwr6jrWYh4M_frame000191.jpg,0,train,Cwr6jrWYh4M,drink_v_Cwr6jrWYh4M_frame000191.jpg,191
6J8gWhf17Ko_0000000451_1_repair_v_6J8gWhf17Ko_frame000451.jpg,1,train,6J8gWhf17Ko,repair_v_6J8gWhf17Ko_frame000451.jpg,451
b3Y1G0xnwhQ_0000000154_0_housework_v_b3Y1G0xnwhQ_frame000154.jpg,0,train,b3Y1G0xnwhQ,housework_v_b3Y1G0xnwhQ_frame000154.jpg,154
YIc.DvPf03k_018_0000001201_0_vlog_v_YIc.DvPf03k_018_frame001201.jpg,0,train,YIc.DvPf03k_018,vlog_v_YIc.DvPf03k_018_frame001201.jpg,1201
8KcprPRCOR8_0000000047_1_furniture_v_8KcprPRCOR8_frame000047.jpg,1,train,8KcprPRCOR8,furniture_v_8KcprPRCOR8_frame000047.jpg,47
kzaKNPLFXtc_0000000005_1_repair_v_kzaKNPLFXtc_frame000005.jpg,1,train,kzaKNPLFXtc,repair_v_kzaKNPLFXtc_frame000005.jpg,5
2FEVlpMpna8_0000000255_0_boardgame_v_2FEVlpMpna8_frame000255.jpg,0,train,2FEVlpMpna8,boardgame_v_2FEVlpMpna8_frame000255.jpg,255
Mjy7XdR6VvE_0000000147_1_packing_v_Mjy7XdR6VvE_frame000147.jpg,1,train,Mjy7XdR6VvE,packing_v_Mjy7XdR6VvE_frame000147.jpg,147
1Kp5R4AzbxU_0000000111_1_diy_v_1Kp5R4AzbxU_frame000111.jpg,1,train,1Kp5R4AzbxU,diy_v_1Kp5R4AzbxU_frame000111.jpg,111
GqUddmiCob8_0000000039_1_gardening_v_GqUddmiCob8_frame000039.jpg,1,train,GqUddmiCob8,gardening_v_GqUddmiCob8_frame000039.jpg,39
FbUsIy2Jeeg_0000000569_1_repair_v_FbUsIy2Jeeg_frame000569.jpg,1,train,FbUsIy2Jeeg,repair_v_FbUsIy2Jeeg_frame000569.jpg,569
B0NhglpkF0Y_0000000170_1_housework_v_B0NhglpkF0Y_frame000170.jpg,1,train,B0NhglpkF0Y,housework_v_B0NhglpkF0Y_frame000170.jpg,170
012-5lW0iSA_0000000170_1_housework_v_012-5lW0iSA_frame000170.jpg,1,train,012-5lW0iSA,housework_v_012-5lW0iSA_frame000170.jpg,170
Pe50dEzdFnw_0000000021_0_gardening_v_Pe50dEzdFnw_frame000021.jpg,0,train,Pe50dEzdFnw,gardening_v_Pe50dEzdFnw_frame000021.jpg,21
39aoQw875yg_010_0000000121_1_vlog_v_39aoQw875yg_010_frame000121.jpg,1,train,39aoQw875yg_010,vlog_v_39aoQw875yg_010_frame000121.jpg,121
bfdrattF6OI_0000000185_0_study_v_bfdrattF6OI_frame000185.jpg,0,train,bfdrattF6OI,study_v_bfdrattF6OI_frame000185.jpg,185
5tO0-nw5VjE_0000000035_0_packing_v_5tO0-nw5VjE_frame000035.jpg,0,train,5tO0-nw5VjE,packing_v_5tO0-nw5VjE_frame000035.jpg,35
gAD81LZflgU_0000000103_1_study_v_gAD81LZflgU_frame000103.jpg,1,train,gAD81LZflgU,study_v_gAD81LZflgU_frame000103.jpg,103
7LzAFgfqQNE_0000000112_1_gardening_v_7LzAFgfqQNE_frame000112.jpg,1,train,7LzAFgfqQNE,gardening_v_7LzAFgfqQNE_frame000112.jpg,112
5iczJZ48HvE_0000000069_1_drink_v_5iczJZ48HvE_frame000069.jpg,1,train,5iczJZ48HvE,drink_v_5iczJZ48HvE_frame000069.jpg,69
Vmb9koyRa3c_027_0000000811_1_vlog_v_Vmb9koyRa3c_027_frame000811.jpg,1,test,Vmb9koyRa3c_027,vlog_v_Vmb9koyRa3c_027_frame000811.jpg,811
d-cqND91Jwc_0000000022_0_packing_v_d-cqND91Jwc_frame000022.jpg,0,train,d-cqND91Jwc,packing_v_d-cqND91Jwc_frame000022.jpg,22
NurbGB-5Je8_0000000360_1_furniture_v_NurbGB-5Je8_frame000360.jpg,1,val,NurbGB-5Je8,furniture_v_NurbGB-5Je8_frame000360.jpg,360
IHoyaj_lr7Y_0000000244_0_drink_v_IHoyaj_lr7Y_frame000244.jpg,0,train,IHoyaj_lr7Y,drink_v_IHoyaj_lr7Y_frame000244.jpg,244
-oXpv1fWLig_0000000378_0_furniture_v_-oXpv1fWLig_frame000378.jpg,0,train,-oXpv1fWLig,furniture_v_-oXpv1fWLig_frame000378.jpg,378
9itGjbsjVUY_0000000412_0_diy_v_9itGjbsjVUY_frame000412.jpg,0,train,9itGjbsjVUY,diy_v_9itGjbsjVUY_frame000412.jpg,412
hop1blmoLtA_0000000035_1_food_v_hop1blmoLtA_frame000035.jpg,1,train,hop1blmoLtA,food_v_hop1blmoLtA_frame000035.jpg,35
mn8eu-3Ev_w_0000000207_1_drink_v_mn8eu-3Ev_w_frame000207.jpg,1,train,mn8eu-3Ev_w,drink_v_mn8eu-3Ev_w_frame000207.jpg,207
RVT8T6jhXyY_0000000141_0_packing_v_RVT8T6jhXyY_frame000141.jpg,0,test,RVT8T6jhXyY,packing_v_RVT8T6jhXyY_frame000141.jpg,141
NYFncB1CKOw_0000000122_0_housework_v_NYFncB1CKOw_frame000122.jpg,0,train,NYFncB1CKOw,housework_v_NYFncB1CKOw_frame000122.jpg,122
veblxGQyAg4_0000000285_1_diy_v_veblxGQyAg4_frame000285.jpg,1,train,veblxGQyAg4,diy_v_veblxGQyAg4_frame000285.jpg,285
JuLPE91oYAQ_0000000452_1_food_v_JuLPE91oYAQ_frame000452.jpg,1,train,JuLPE91oYAQ,food_v_JuLPE91oYAQ_frame000452.jpg,452
EiE_peTGfLE_0000000295_1_gardening_v_EiE_peTGfLE_frame000295.jpg,1,val,EiE_peTGfLE,gardening_v_EiE_peTGfLE_frame000295.jpg,295
YjsMvHy8nCY_0000000063_0_drink_v_YjsMvHy8nCY_frame000063.jpg,0,train,YjsMvHy8nCY,drink_v_YjsMvHy8nCY_frame000063.jpg,63
CmDlvjTYRWE_0000000183_0_diy_v_CmDlvjTYRWE_frame000183.jpg,0,train,CmDlvjTYRWE,diy_v_CmDlvjTYRWE_frame000183.jpg,183
JIN2JjLYOzM_018_0000000031_0_vlog_v_JIN2JjLYOzM_018_frame000031.jpg,0,test,JIN2JjLYOzM_018,vlog_v_JIN2JjLYOzM_018_frame000031.jpg,31
Gv6PtE3Rdh0_0000000185_1_diy_v_Gv6PtE3Rdh0_frame000185.jpg,1,train,Gv6PtE3Rdh0,diy_v_Gv6PtE3Rdh0_frame000185.jpg,185
U-bWDAqxrJE_0000000308_0_food_v_U-bWDAqxrJE_frame000308.jpg,0,train,U-bWDAqxrJE,food_v_U-bWDAqxrJE_frame000308.jpg,308
qq0AOtafIjs_0000000072_0_drink_v_qq0AOtafIjs_frame000072.jpg,0,train,qq0AOtafIjs,drink_v_qq0AOtafIjs_frame000072.jpg,72
bwB5gvHUfWw_004_0000000901_0_vlog_v_bwB5gvHUfWw_004_frame000901.jpg,0,train,bwB5gvHUfWw_004,vlog_v_bwB5gvHUfWw_004_frame000901.jpg,901
q0SbR0dREgQ_0000000223_1_boardgame_v_q0SbR0dREgQ_frame000223.jpg,1,train,q0SbR0dREgQ,boardgame_v_q0SbR0dREgQ_frame000223.jpg,223
1zfEhSWHgYk_0000000039_0_food_v_1zfEhSWHgYk_frame000039.jpg,0,test,1zfEhSWHgYk,food_v_1zfEhSWHgYk_frame000039.jpg,39
buLd_6lpab8_0000000094_1_diy_v_buLd_6lpab8_frame000094.jpg,1,train,buLd_6lpab8,diy_v_buLd_6lpab8_frame000094.jpg,94
LFTBYQABHZg_0000000141_0_housework_v_LFTBYQABHZg_frame000141.jpg,0,train,LFTBYQABHZg,housework_v_LFTBYQABHZg_frame000141.jpg,141
SVo1TszJAlo_0000000072_0_diy_v_SVo1TszJAlo_frame000072.jpg,0,train,SVo1TszJAlo,diy_v_SVo1TszJAlo_frame000072.jpg,72
nf4GQAcjmJM_0000000260_0_housework_v_nf4GQAcjmJM_frame000260.jpg,0,train,nf4GQAcjmJM,housework_v_nf4GQAcjmJM_frame000260.jpg,260
xskXN1ptqhQ_0000000029_0_housework_v_xskXN1ptqhQ_frame000029.jpg,0,train,xskXN1ptqhQ,housework_v_xskXN1ptqhQ_frame000029.jpg,29
nPEWf9WSybY_0000000233_1_food_v_nPEWf9WSybY_frame000233.jpg,1,train,nPEWf9WSybY,food_v_nPEWf9WSybY_frame000233.jpg,233
MZF5IzcPGBs_0000000065_0_food_v_MZF5IzcPGBs_frame000065.jpg,0,train,MZF5IzcPGBs,food_v_MZF5IzcPGBs_frame000065.jpg,65
jfFoTmY3bAk_0000000057_1_repair_v_jfFoTmY3bAk_frame000057.jpg,1,train,jfFoTmY3bAk,repair_v_jfFoTmY3bAk_frame000057.jpg,57
0MDTzRWXNHk_0000000392_1_packing_v_0MDTzRWXNHk_frame000392.jpg,1,train,0MDTzRWXNHk,packing_v_0MDTzRWXNHk_frame000392.jpg,392
XuTAD3Hrn7Q_0000000165_0_housework_v_XuTAD3Hrn7Q_frame000165.jpg,0,train,XuTAD3Hrn7Q,housework_v_XuTAD3Hrn7Q_frame000165.jpg,165
YSsSpw_t0I4_021_0000000031_1_vlog_v_YSsSpw_t0I4_021_frame000031.jpg,1,train,YSsSpw_t0I4_021,vlog_v_YSsSpw_t0I4_021_frame000031.jpg,31
thSiNcSjLO8_0000000287_0_food_v_thSiNcSjLO8_frame000287.jpg,0,train,thSiNcSjLO8,food_v_thSiNcSjLO8_frame000287.jpg,287
YVObC0YwSk4_0000000133_0_food_v_YVObC0YwSk4_frame000133.jpg,0,test,YVObC0YwSk4,food_v_YVObC0YwSk4_frame000133.jpg,133
GYO9Gctggx0_0000000022_1_puzzle_v_GYO9Gctggx0_frame000022.jpg,1,test,GYO9Gctggx0,puzzle_v_GYO9Gctggx0_frame000022.jpg,22
IhAeeFGpPy4_014_0000000511_0_vlog_v_IhAeeFGpPy4_014_frame000511.jpg,0,train,IhAeeFGpPy4_014,vlog_v_IhAeeFGpPy4_014_frame000511.jpg,511
9kcgtS9LxI8_0000000022_0_drink_v_9kcgtS9LxI8_frame000022.jpg,0,test,9kcgtS9LxI8,drink_v_9kcgtS9LxI8_frame000022.jpg,22
gbNxPx5JUtM_0000000352_0_gardening_v_gbNxPx5JUtM_frame000352.jpg,0,train,gbNxPx5JUtM,gardening_v_gbNxPx5JUtM_frame000352.jpg,352
xhEIgag33k8_0000000085_1_packing_v_xhEIgag33k8_frame000085.jpg,1,train,xhEIgag33k8,packing_v_xhEIgag33k8_frame000085.jpg,85
ojy_6QpOfrw_0000000060_0_study_v_ojy_6QpOfrw_frame000060.jpg,0,train,ojy_6QpOfrw,study_v_ojy_6QpOfrw_frame000060.jpg,60
xzFuXFOqQBY_0000000059_0_drink_v_xzFuXFOqQBY_frame000059.jpg,0,train,xzFuXFOqQBY,drink_v_xzFuXFOqQBY_frame000059.jpg,59
epQlGNb6R7A_0000000194_0_gardening_v_epQlGNb6R7A_frame000194.jpg,0,train,epQlGNb6R7A,gardening_v_epQlGNb6R7A_frame000194.jpg,194
u430UdlKq6U_0000000031_1_study_v_u430UdlKq6U_frame000031.jpg,1,train,u430UdlKq6U,study_v_u430UdlKq6U_frame000031.jpg,31
pdvQYhBp5Wg_0000000499_1_study_v_pdvQYhBp5Wg_frame000499.jpg,1,train,pdvQYhBp5Wg,study_v_pdvQYhBp5Wg_frame000499.jpg,499
aqq_0TTNhPY_0000000705_1_food_v_aqq_0TTNhPY_frame000705.jpg,1,train,aqq_0TTNhPY,food_v_aqq_0TTNhPY_frame000705.jpg,705
mGAiY7.j7Os_004_0000000061_1_vlog_v_mGAiY7.j7Os_004_frame000061.jpg,1,test,mGAiY7.j7Os_004,vlog_v_mGAiY7.j7Os_004_frame000061.jpg,61
Eq9dSagIcIc_0000000412_1_drink_v_Eq9dSagIcIc_frame000412.jpg,1,train,Eq9dSagIcIc,drink_v_Eq9dSagIcIc_frame000412.jpg,412
hrnS2YgjOy0_0000000082_0_gardening_v_hrnS2YgjOy0_frame000082.jpg,0,train,hrnS2YgjOy0,gardening_v_hrnS2YgjOy0_frame000082.jpg,82
bIeBHqyaWnE_0000000082_0_furniture_v_bIeBHqyaWnE_frame000082.jpg,0,train,bIeBHqyaWnE,furniture_v_bIeBHqyaWnE_frame000082.jpg,82
Spj8_hyt1xg_0000000115_1_repair_v_Spj8_hyt1xg_frame000115.jpg,1,train,Spj8_hyt1xg,repair_v_Spj8_hyt1xg_frame000115.jpg,115
QaVb7xgPlmU_006_0000000031_0_vlog_v_QaVb7xgPlmU_006_frame000031.jpg,0,train,QaVb7xgPlmU_006,vlog_v_QaVb7xgPlmU_006_frame000031.jpg,31
indbiVM_YDc_0000000119_1_boardgame_v_indbiVM_YDc_frame000119.jpg,1,train,indbiVM_YDc,boardgame_v_indbiVM_YDc_frame000119.jpg,119
wVtWklkBFk4_0000000023_1_furniture_v_wVtWklkBFk4_frame000023.jpg,1,train,wVtWklkBFk4,furniture_v_wVtWklkBFk4_frame000023.jpg,23
wY4sM29_e7Q_0000000207_1_packing_v_wY4sM29_e7Q_frame000207.jpg,1,train,wY4sM29_e7Q,packing_v_wY4sM29_e7Q_frame000207.jpg,207
urBKPQ_Flco_0000000310_0_boardgame_v_urBKPQ_Flco_frame000310.jpg,0,train,urBKPQ_Flco,boardgame_v_urBKPQ_Flco_frame000310.jpg,310
befFAYv3K4w_0000000014_1_puzzle_v_befFAYv3K4w_frame000014.jpg,1,train,befFAYv3K4w,puzzle_v_befFAYv3K4w_frame000014.jpg,14
5kQh6xCQqZg_0000000197_1_gardening_v_5kQh6xCQqZg_frame000197.jpg,1,train,5kQh6xCQqZg,gardening_v_5kQh6xCQqZg_frame000197.jpg,197
4guIUn5jJnA_0000000005_0_packing_v_4guIUn5jJnA_frame000005.jpg,0,train,4guIUn5jJnA,packing_v_4guIUn5jJnA_frame000005.jpg,5
Sf0VYJRN1-U_0000000006_0_gardening_v_Sf0VYJRN1-U_frame000006.jpg,0,train,Sf0VYJRN1-U,gardening_v_Sf0VYJRN1-U_frame000006.jpg,6
pgr1NuaNIjA_0000000258_0_housework_v_pgr1NuaNIjA_frame000258.jpg,0,train,pgr1NuaNIjA,housework_v_pgr1NuaNIjA_frame000258.jpg,258
IhX1j66lyZ4_0000000013_1_puzzle_v_IhX1j66lyZ4_frame000013.jpg,1,train,IhX1j66lyZ4,puzzle_v_IhX1j66lyZ4_frame000013.jpg,13
JoKA-KLvTus_0000000280_1_puzzle_v_JoKA-KLvTus_frame000280.jpg,1,val,JoKA-KLvTus,puzzle_v_JoKA-KLvTus_frame000280.jpg,280
aJM4ZNuDwWI_0000000009_1_study_v_aJM4ZNuDwWI_frame000009.jpg,1,train,aJM4ZNuDwWI,study_v_aJM4ZNuDwWI_frame000009.jpg,9
V8UO9Tc855I_0000000174_1_food_v_V8UO9Tc855I_frame000174.jpg,1,train,V8UO9Tc855I,food_v_V8UO9Tc855I_frame000174.jpg,174
w-U5KeO5wbc_0000000227_1_packing_v_w-U5KeO5wbc_frame000227.jpg,1,train,w-U5KeO5wbc,packing_v_w-U5KeO5wbc_frame000227.jpg,227
Pt-89IqABpw_0000000462_0_boardgame_v_Pt-89IqABpw_frame000462.jpg,0,test,Pt-89IqABpw,boardgame_v_Pt-89IqABpw_frame000462.jpg,462
dMcq8vw73Jw_0000000037_0_study_v_dMcq8vw73Jw_frame000037.jpg,0,val,dMcq8vw73Jw,study_v_dMcq8vw73Jw_frame000037.jpg,37
gbNxPx5JUtM_0000000455_0_gardening_v_gbNxPx5JUtM_frame000455.jpg,0,train,gbNxPx5JUtM,gardening_v_gbNxPx5JUtM_frame000455.jpg,455
Am3IKTS2KQw_0000000035_1_food_v_Am3IKTS2KQw_frame000035.jpg,1,train,Am3IKTS2KQw,food_v_Am3IKTS2KQw_frame000035.jpg,35
I6XGMUK0Yiw_004_0000000271_1_vlog_v_I6XGMUK0Yiw_004_frame000271.jpg,1,train,I6XGMUK0Yiw_004,vlog_v_I6XGMUK0Yiw_004_frame000271.jpg,271
Eb0BvnoxTwA_0000000403_0_boardgame_v_Eb0BvnoxTwA_frame000403.jpg,0,train,Eb0BvnoxTwA,boardgame_v_Eb0BvnoxTwA_frame000403.jpg,403
W62MlTwehik_0000000004_0_repair_v_W62MlTwehik_frame000004.jpg,0,train,W62MlTwehik,repair_v_W62MlTwehik_frame000004.jpg,4
8h7zXlg4ndU_0000000119_1_packing_v_8h7zXlg4ndU_frame000119.jpg,1,train,8h7zXlg4ndU,packing_v_8h7zXlg4ndU_frame000119.jpg,119
nlFaMl_Fftc_0000000474_0_gardening_v_nlFaMl_Fftc_frame000474.jpg,0,train,nlFaMl_Fftc,gardening_v_nlFaMl_Fftc_frame000474.jpg,474
xCzHexMGZuE_013_0000009481_0_vlog_v_xCzHexMGZuE_013_frame009481.jpg,0,train,xCzHexMGZuE_013,vlog_v_xCzHexMGZuE_013_frame009481.jpg,9481
lr-mXnUoUXM_0000000314_0_drink_v_lr-mXnUoUXM_frame000314.jpg,0,val,lr-mXnUoUXM,drink_v_lr-mXnUoUXM_frame000314.jpg,314
aKGFxS2lyxE_0000000048_0_packing_v_aKGFxS2lyxE_frame000048.jpg,0,train,aKGFxS2lyxE,packing_v_aKGFxS2lyxE_frame000048.jpg,48
JAr19X4Pxx4_0000000399_0_packing_v_JAr19X4Pxx4_frame000399.jpg,0,train,JAr19X4Pxx4,packing_v_JAr19X4Pxx4_frame000399.jpg,399
FQqrwuIQHeQ_0000000016_0_repair_v_FQqrwuIQHeQ_frame000016.jpg,0,train,FQqrwuIQHeQ,repair_v_FQqrwuIQHeQ_frame000016.jpg,16
NBFtEMhdf-0_0000000094_0_diy_v_NBFtEMhdf-0_frame000094.jpg,0,train,NBFtEMhdf-0,diy_v_NBFtEMhdf-0_frame000094.jpg,94
UlZUAQ_w2fQ_0000000324_0_gardening_v_UlZUAQ_w2fQ_frame000324.jpg,0,test,UlZUAQ_w2fQ,gardening_v_UlZUAQ_w2fQ_frame000324.jpg,324
wzM0YF27Bd0_0000000393_1_food_v_wzM0YF27Bd0_frame000393.jpg,1,train,wzM0YF27Bd0,food_v_wzM0YF27Bd0_frame000393.jpg,393
z6xB3_5HQhk_0000000018_1_diy_v_z6xB3_5HQhk_frame000018.jpg,1,train,z6xB3_5HQhk,diy_v_z6xB3_5HQhk_frame000018.jpg,18
ZtzR0f3Uhlc_0000000270_0_packing_v_ZtzR0f3Uhlc_frame000270.jpg,0,val,ZtzR0f3Uhlc,packing_v_ZtzR0f3Uhlc_frame000270.jpg,270
FNoJZoMCwYs_0000000035_0_drink_v_FNoJZoMCwYs_frame000035.jpg,0,train,FNoJZoMCwYs,drink_v_FNoJZoMCwYs_frame000035.jpg,35
rhUod4IOd10_0000000084_1_puzzle_v_rhUod4IOd10_frame000084.jpg,1,train,rhUod4IOd10,puzzle_v_rhUod4IOd10_frame000084.jpg,84
VAYZefvZAHw_0000000276_0_packing_v_VAYZefvZAHw_frame000276.jpg,0,test,VAYZefvZAHw,packing_v_VAYZefvZAHw_frame000276.jpg,276
joo2ulAaXZ4_0000000402_1_puzzle_v_joo2ulAaXZ4_frame000402.jpg,1,train,joo2ulAaXZ4,puzzle_v_joo2ulAaXZ4_frame000402.jpg,402
_GtM0b8Q0pc_0000000058_1_boardgame_v__GtM0b8Q0pc_frame000058.jpg,1,train,_GtM0b8Q0pc,boardgame_v__GtM0b8Q0pc_frame000058.jpg,58
FAkKdnre9Hc_0000000066_1_diy_v_FAkKdnre9Hc_frame000066.jpg,1,train,FAkKdnre9Hc,diy_v_FAkKdnre9Hc_frame000066.jpg,66
ehrfR92DgAQ_0000000109_1_puzzle_v_ehrfR92DgAQ_frame000109.jpg,1,train,ehrfR92DgAQ,puzzle_v_ehrfR92DgAQ_frame000109.jpg,109
y3opZUJ3oM4_0000000097_1_packing_v_y3opZUJ3oM4_frame000097.jpg,1,train,y3opZUJ3oM4,packing_v_y3opZUJ3oM4_frame000097.jpg,97
g5_Kt4UEI8o_0000000220_1_puzzle_v_g5_Kt4UEI8o_frame000220.jpg,1,test,g5_Kt4UEI8o,puzzle_v_g5_Kt4UEI8o_frame000220.jpg,220
F1jl-Axn5Yo_0000000121_1_puzzle_v_F1jl-Axn5Yo_frame000121.jpg,1,train,F1jl-Axn5Yo,puzzle_v_F1jl-Axn5Yo_frame000121.jpg,121
9MY4JmVOsVc_0000000024_0_drink_v_9MY4JmVOsVc_frame000024.jpg,0,train,9MY4JmVOsVc,drink_v_9MY4JmVOsVc_frame000024.jpg,24
R1AGivdABsI_0000000046_0_repair_v_R1AGivdABsI_frame000046.jpg,0,train,R1AGivdABsI,repair_v_R1AGivdABsI_frame000046.jpg,46
Zc26wsTEvgU_0000000124_0_study_v_Zc26wsTEvgU_frame000124.jpg,0,train,Zc26wsTEvgU,study_v_Zc26wsTEvgU_frame000124.jpg,124
NrZoYrYuCfU_005_0000000031_1_vlog_v_NrZoYrYuCfU_005_frame000031.jpg,1,val,NrZoYrYuCfU_005,vlog_v_NrZoYrYuCfU_005_frame000031.jpg,31
H7XC8n1V2iw_0000000120_1_puzzle_v_H7XC8n1V2iw_frame000120.jpg,1,train,H7XC8n1V2iw,puzzle_v_H7XC8n1V2iw_frame000120.jpg,120
Z6_JMLUm6-I_0000000089_1_furniture_v_Z6_JMLUm6-I_frame000089.jpg,1,train,Z6_JMLUm6-I,furniture_v_Z6_JMLUm6-I_frame000089.jpg,89
MTXd3KYk-d0_0000000095_1_study_v_MTXd3KYk-d0_frame000095.jpg,1,train,MTXd3KYk-d0,study_v_MTXd3KYk-d0_frame000095.jpg,95
sy_RJsdoce8_0000000137_0_food_v_sy_RJsdoce8_frame000137.jpg,0,val,sy_RJsdoce8,food_v_sy_RJsdoce8_frame000137.jpg,137
MspNVXPUKR8_0000000015_1_furniture_v_MspNVXPUKR8_frame000015.jpg,1,train,MspNVXPUKR8,furniture_v_MspNVXPUKR8_frame000015.jpg,15
fukhgtVj74E_0000000091_1_drink_v_fukhgtVj74E_frame000091.jpg,1,train,fukhgtVj74E,drink_v_fukhgtVj74E_frame000091.jpg,91
5kQh6xCQqZg_0000000184_0_gardening_v_5kQh6xCQqZg_frame000184.jpg,0,train,5kQh6xCQqZg,gardening_v_5kQh6xCQqZg_frame000184.jpg,184
5X6PFN620Mo_0000000235_1_diy_v_5X6PFN620Mo_frame000235.jpg,1,train,5X6PFN620Mo,diy_v_5X6PFN620Mo_frame000235.jpg,235
X55o0vSJO4M_001_0000000331_0_vlog_v_X55o0vSJO4M_001_frame000331.jpg,0,train,X55o0vSJO4M_001,vlog_v_X55o0vSJO4M_001_frame000331.jpg,331
3rRY0TqTXmQ_0000000066_0_furniture_v_3rRY0TqTXmQ_frame000066.jpg,0,train,3rRY0TqTXmQ,furniture_v_3rRY0TqTXmQ_frame000066.jpg,66
QPodZ3-vzRY_0000000087_0_housework_v_QPodZ3-vzRY_frame000087.jpg,0,test,QPodZ3-vzRY,housework_v_QPodZ3-vzRY_frame000087.jpg,87
mOCk4sMvNaY_0000000060_1_furniture_v_mOCk4sMvNaY_frame000060.jpg,1,train,mOCk4sMvNaY,furniture_v_mOCk4sMvNaY_frame000060.jpg,60
GLIdCbxqbBY_025_0000000091_0_vlog_v_GLIdCbxqbBY_025_frame000091.jpg,0,val,GLIdCbxqbBY_025,vlog_v_GLIdCbxqbBY_025_frame000091.jpg,91
6Ly5sJVhjFo_0000000026_0_housework_v_6Ly5sJVhjFo_frame000026.jpg,0,train,6Ly5sJVhjFo,housework_v_6Ly5sJVhjFo_frame000026.jpg,26
hN3mIJ3h23Y_0000000234_0_packing_v_hN3mIJ3h23Y_frame000234.jpg,0,train,hN3mIJ3h23Y,packing_v_hN3mIJ3h23Y_frame000234.jpg,234
5ZACTHpYNqg_0000000021_1_furniture_v_5ZACTHpYNqg_frame000021.jpg,1,train,5ZACTHpYNqg,furniture_v_5ZACTHpYNqg_frame000021.jpg,21
1Y1cz59iHhs_0000000158_1_gardening_v_1Y1cz59iHhs_frame000158.jpg,1,train,1Y1cz59iHhs,gardening_v_1Y1cz59iHhs_frame000158.jpg,158
_Ud.S28FyNM_014_0000000121_1_vlog_v__Ud.S28FyNM_014_frame000121.jpg,1,val,_Ud.S28FyNM_014,vlog_v__Ud.S28FyNM_014_frame000121.jpg,121
dEu2MaMf-Yk_0000000076_0_puzzle_v_dEu2MaMf-Yk_frame000076.jpg,0,train,dEu2MaMf-Yk,puzzle_v_dEu2MaMf-Yk_frame000076.jpg,76
HYs7MRaqE6M_0000000156_1_drink_v_HYs7MRaqE6M_frame000156.jpg,1,train,HYs7MRaqE6M,drink_v_HYs7MRaqE6M_frame000156.jpg,156
6eOzn44rShQ_0000000298_1_housework_v_6eOzn44rShQ_frame000298.jpg,1,train,6eOzn44rShQ,housework_v_6eOzn44rShQ_frame000298.jpg,298
SqRR_9ucMEU_0000000092_0_drink_v_SqRR_9ucMEU_frame000092.jpg,0,train,SqRR_9ucMEU,drink_v_SqRR_9ucMEU_frame000092.jpg,92
rHKagFJCM7s_0000000026_0_boardgame_v_rHKagFJCM7s_frame000026.jpg,0,train,rHKagFJCM7s,boardgame_v_rHKagFJCM7s_frame000026.jpg,26
RYMt81GMLrw_0000000269_0_food_v_RYMt81GMLrw_frame000269.jpg,0,test,RYMt81GMLrw,food_v_RYMt81GMLrw_frame000269.jpg,269
4Od_TBtvN1Y_0000000111_0_furniture_v_4Od_TBtvN1Y_frame000111.jpg,0,train,4Od_TBtvN1Y,furniture_v_4Od_TBtvN1Y_frame000111.jpg,111
6W8Q7jbz3fc_0000000301_1_diy_v_6W8Q7jbz3fc_frame000301.jpg,1,train,6W8Q7jbz3fc,diy_v_6W8Q7jbz3fc_frame000301.jpg,301
mqkpifoEUfc_0000000313_0_gardening_v_mqkpifoEUfc_frame000313.jpg,0,train,mqkpifoEUfc,gardening_v_mqkpifoEUfc_frame000313.jpg,313
X2Rw2A13P3k_0000000014_0_study_v_X2Rw2A13P3k_frame000014.jpg,0,val,X2Rw2A13P3k,study_v_X2Rw2A13P3k_frame000014.jpg,14
3HxIbjVjZHg_0000000111_0_study_v_3HxIbjVjZHg_frame000111.jpg,0,train,3HxIbjVjZHg,study_v_3HxIbjVjZHg_frame000111.jpg,111
Q2sZm2CcX3k_0000000152_1_drink_v_Q2sZm2CcX3k_frame000152.jpg,1,train,Q2sZm2CcX3k,drink_v_Q2sZm2CcX3k_frame000152.jpg,152
kMnJ34nY-JU_0000000096_0_packing_v_kMnJ34nY-JU_frame000096.jpg,0,train,kMnJ34nY-JU,packing_v_kMnJ34nY-JU_frame000096.jpg,96
koMRCDgUfcc_0000000139_0_drink_v_koMRCDgUfcc_frame000139.jpg,0,train,koMRCDgUfcc,drink_v_koMRCDgUfcc_frame000139.jpg,139
MFelEdgC_aE_0000000021_1_boardgame_v_MFelEdgC_aE_frame000021.jpg,1,train,MFelEdgC_aE,boardgame_v_MFelEdgC_aE_frame000021.jpg,21
MjYT5qk-6As_0000000036_0_drink_v_MjYT5qk-6As_frame000036.jpg,0,train,MjYT5qk-6As,drink_v_MjYT5qk-6As_frame000036.jpg,36
JRy4tkyOGjg_0000000294_0_diy_v_JRy4tkyOGjg_frame000294.jpg,0,train,JRy4tkyOGjg,diy_v_JRy4tkyOGjg_frame000294.jpg,294
-Yb8tdpxJLU_0000000077_0_study_v_-Yb8tdpxJLU_frame000077.jpg,0,train,-Yb8tdpxJLU,study_v_-Yb8tdpxJLU_frame000077.jpg,77
7M8dnGGmDO0_0000000083_0_housework_v_7M8dnGGmDO0_frame000083.jpg,0,train,7M8dnGGmDO0,housework_v_7M8dnGGmDO0_frame000083.jpg,83
c9iFX4XzlsE_0000000023_0_study_v_c9iFX4XzlsE_frame000023.jpg,0,train,c9iFX4XzlsE,study_v_c9iFX4XzlsE_frame000023.jpg,23
cf9OKU6RYcw_004_0000000391_1_vlog_v_cf9OKU6RYcw_004_frame000391.jpg,1,test,cf9OKU6RYcw_004,vlog_v_cf9OKU6RYcw_004_frame000391.jpg,391
J5JRfIJYF4M_007_0000000211_0_vlog_v_J5JRfIJYF4M_007_frame000211.jpg,0,train,J5JRfIJYF4M_007,vlog_v_J5JRfIJYF4M_007_frame000211.jpg,211
xHuy4SeAuDM_0000000210_0_boardgame_v_xHuy4SeAuDM_frame000210.jpg,0,train,xHuy4SeAuDM,boardgame_v_xHuy4SeAuDM_frame000210.jpg,210
7IAA3MUKAZU_012_0000000031_1_vlog_v_7IAA3MUKAZU_012_frame000031.jpg,1,train,7IAA3MUKAZU_012,vlog_v_7IAA3MUKAZU_012_frame000031.jpg,31
l4uEpP_qzNA_0000000004_1_packing_v_l4uEpP_qzNA_frame000004.jpg,1,test,l4uEpP_qzNA,packing_v_l4uEpP_qzNA_frame000004.jpg,4
ccAvq3v7rV8_0000000161_1_housework_v_ccAvq3v7rV8_frame000161.jpg,1,train,ccAvq3v7rV8,housework_v_ccAvq3v7rV8_frame000161.jpg,161
QSQhDqsB1Cc_031_0000000031_0_vlog_v_QSQhDqsB1Cc_031_frame000031.jpg,0,test,QSQhDqsB1Cc_031,vlog_v_QSQhDqsB1Cc_031_frame000031.jpg,31
wB8eblZEoXI_050_0000000031_0_vlog_v_wB8eblZEoXI_050_frame000031.jpg,0,train,wB8eblZEoXI_050,vlog_v_wB8eblZEoXI_050_frame000031.jpg,31
e2iEGhAKfuA_0000000355_1_study_v_e2iEGhAKfuA_frame000355.jpg,1,test,e2iEGhAKfuA,study_v_e2iEGhAKfuA_frame000355.jpg,355
uxACBMvBRCI_0000000015_0_furniture_v_uxACBMvBRCI_frame000015.jpg,0,train,uxACBMvBRCI,furniture_v_uxACBMvBRCI_frame000015.jpg,15
0VaK0UoD-0U_0000000486_0_boardgame_v_0VaK0UoD-0U_frame000486.jpg,0,train,0VaK0UoD-0U,boardgame_v_0VaK0UoD-0U_frame000486.jpg,486
4uaovvjnjTQ_0000000359_0_packing_v_4uaovvjnjTQ_frame000359.jpg,0,train,4uaovvjnjTQ,packing_v_4uaovvjnjTQ_frame000359.jpg,359
IzcNlRnligo_0000000001_0_food_v_IzcNlRnligo_frame000001.jpg,0,val,IzcNlRnligo,food_v_IzcNlRnligo_frame000001.jpg,1
InXkgN99q3M_0000000394_1_housework_v_InXkgN99q3M_frame000394.jpg,1,train,InXkgN99q3M,housework_v_InXkgN99q3M_frame000394.jpg,394
JPNDKUtWAsM_001_0000029731_1_vlog_v_JPNDKUtWAsM_001_frame029731.jpg,1,val,JPNDKUtWAsM_001,vlog_v_JPNDKUtWAsM_001_frame029731.jpg,29731
vhXeTagHk14_021_0000000031_1_vlog_v_vhXeTagHk14_021_frame000031.jpg,1,val,vhXeTagHk14_021,vlog_v_vhXeTagHk14_021_frame000031.jpg,31
iV1Z-lzJokg_0000000433_0_food_v_iV1Z-lzJokg_frame000433.jpg,0,train,iV1Z-lzJokg,food_v_iV1Z-lzJokg_frame000433.jpg,433
JghdzXsScLg_0000000186_1_furniture_v_JghdzXsScLg_frame000186.jpg,1,train,JghdzXsScLg,furniture_v_JghdzXsScLg_frame000186.jpg,186
bBeEOnFBM84_035_0000000241_0_vlog_v_bBeEOnFBM84_035_frame000241.jpg,0,train,bBeEOnFBM84_035,vlog_v_bBeEOnFBM84_035_frame000241.jpg,241
aN.h5Tx2Ed0_017_0000000091_0_vlog_v_aN.h5Tx2Ed0_017_frame000091.jpg,0,val,aN.h5Tx2Ed0_017,vlog_v_aN.h5Tx2Ed0_017_frame000091.jpg,91
cIq_Xxp90Ik_0000000155_1_packing_v_cIq_Xxp90Ik_frame000155.jpg,1,train,cIq_Xxp90Ik,packing_v_cIq_Xxp90Ik_frame000155.jpg,155
4rwYYcSMUok_0000000045_1_drink_v_4rwYYcSMUok_frame000045.jpg,1,val,4rwYYcSMUok,drink_v_4rwYYcSMUok_frame000045.jpg,45
GvN1OCG5_0E_0000000181_1_diy_v_GvN1OCG5_0E_frame000181.jpg,1,train,GvN1OCG5_0E,diy_v_GvN1OCG5_0E_frame000181.jpg,181
lr-mXnUoUXM_0000000451_0_drink_v_lr-mXnUoUXM_frame000451.jpg,0,val,lr-mXnUoUXM,drink_v_lr-mXnUoUXM_frame000451.jpg,451
WZ7NKBvVbQU_0000000275_1_puzzle_v_WZ7NKBvVbQU_frame000275.jpg,1,train,WZ7NKBvVbQU,puzzle_v_WZ7NKBvVbQU_frame000275.jpg,275
boeUZEPRbnA_003_0000000091_0_vlog_v_boeUZEPRbnA_003_frame000091.jpg,0,train,boeUZEPRbnA_003,vlog_v_boeUZEPRbnA_003_frame000091.jpg,91
ABk28DKjqCM_0000000016_0_packing_v_ABk28DKjqCM_frame000016.jpg,0,train,ABk28DKjqCM,packing_v_ABk28DKjqCM_frame000016.jpg,16
xMY6ojeolO0_0000000227_1_repair_v_xMY6ojeolO0_frame000227.jpg,1,train,xMY6ojeolO0,repair_v_xMY6ojeolO0_frame000227.jpg,227
RMGsJWCMdrk_0000000094_1_furniture_v_RMGsJWCMdrk_frame000094.jpg,1,train,RMGsJWCMdrk,furniture_v_RMGsJWCMdrk_frame000094.jpg,94
DqIn5MJkGRM_0000000245_1_housework_v_DqIn5MJkGRM_frame000245.jpg,1,train,DqIn5MJkGRM,housework_v_DqIn5MJkGRM_frame000245.jpg,245
4nwWZKKPfVY_0000000009_0_packing_v_4nwWZKKPfVY_frame000009.jpg,0,train,4nwWZKKPfVY,packing_v_4nwWZKKPfVY_frame000009.jpg,9
_QRcq3SZyck_0000000040_1_gardening_v__QRcq3SZyck_frame000040.jpg,1,train,_QRcq3SZyck,gardening_v__QRcq3SZyck_frame000040.jpg,40
k3RgbXKcmnE_0000000164_1_repair_v_k3RgbXKcmnE_frame000164.jpg,1,train,k3RgbXKcmnE,repair_v_k3RgbXKcmnE_frame000164.jpg,164
f9EutyhBLdY_003_0000000871_0_vlog_v_f9EutyhBLdY_003_frame000871.jpg,0,train,f9EutyhBLdY_003,vlog_v_f9EutyhBLdY_003_frame000871.jpg,871
J1vlcDUGXtU_0000000230_1_housework_v_J1vlcDUGXtU_frame000230.jpg,1,test,J1vlcDUGXtU,housework_v_J1vlcDUGXtU_frame000230.jpg,230
UiHtAfnPe-c_0000000225_0_gardening_v_UiHtAfnPe-c_frame000225.jpg,0,train,UiHtAfnPe-c,gardening_v_UiHtAfnPe-c_frame000225.jpg,225
mnIOpRJkhPE_050_0000002731_1_vlog_v_mnIOpRJkhPE_050_frame002731.jpg,1,train,mnIOpRJkhPE_050,vlog_v_mnIOpRJkhPE_050_frame002731.jpg,2731
yBun7uGa6r8_0000000188_1_drink_v_yBun7uGa6r8_frame000188.jpg,1,val,yBun7uGa6r8,drink_v_yBun7uGa6r8_frame000188.jpg,188
tkQ2UA3Oo1U_0000000110_1_diy_v_tkQ2UA3Oo1U_frame000110.jpg,1,train,tkQ2UA3Oo1U,diy_v_tkQ2UA3Oo1U_frame000110.jpg,110
MQM_JLiWnqw_0000000110_1_boardgame_v_MQM_JLiWnqw_frame000110.jpg,1,train,MQM_JLiWnqw,boardgame_v_MQM_JLiWnqw_frame000110.jpg,110
bgUGPZwolgo_0000000216_0_food_v_bgUGPZwolgo_frame000216.jpg,0,val,bgUGPZwolgo,food_v_bgUGPZwolgo_frame000216.jpg,216
gqNWwM2nZ9A_0000000317_1_study_v_gqNWwM2nZ9A_frame000317.jpg,1,train,gqNWwM2nZ9A,study_v_gqNWwM2nZ9A_frame000317.jpg,317
xf6UQTLH2EU_004_0000001081_1_vlog_v_xf6UQTLH2EU_004_frame001081.jpg,1,val,xf6UQTLH2EU_004,vlog_v_xf6UQTLH2EU_004_frame001081.jpg,1081
tSJIYafBLLs_0000000304_0_gardening_v_tSJIYafBLLs_frame000304.jpg,0,train,tSJIYafBLLs,gardening_v_tSJIYafBLLs_frame000304.jpg,304
pLVv1F6USBw_009_0000000181_1_vlog_v_pLVv1F6USBw_009_frame000181.jpg,1,test,pLVv1F6USBw_009,vlog_v_pLVv1F6USBw_009_frame000181.jpg,181
3Qw5o5uTfYo_0000000109_0_boardgame_v_3Qw5o5uTfYo_frame000109.jpg,0,train,3Qw5o5uTfYo,boardgame_v_3Qw5o5uTfYo_frame000109.jpg,109
t4CtfYFgOaM_0000000162_0_food_v_t4CtfYFgOaM_frame000162.jpg,0,train,t4CtfYFgOaM,food_v_t4CtfYFgOaM_frame000162.jpg,162
5f2H3Pfx00Y_0000000339_0_gardening_v_5f2H3Pfx00Y_frame000339.jpg,0,train,5f2H3Pfx00Y,gardening_v_5f2H3Pfx00Y_frame000339.jpg,339
Si3Nyhx2SnQ_0000000212_1_puzzle_v_Si3Nyhx2SnQ_frame000212.jpg,1,train,Si3Nyhx2SnQ,puzzle_v_Si3Nyhx2SnQ_frame000212.jpg,212
mKrNrqpYV-k_0000000855_0_food_v_mKrNrqpYV-k_frame000855.jpg,0,train,mKrNrqpYV-k,food_v_mKrNrqpYV-k_frame000855.jpg,855
9wC28iOs3EI_0000000308_1_diy_v_9wC28iOs3EI_frame000308.jpg,1,train,9wC28iOs3EI,diy_v_9wC28iOs3EI_frame000308.jpg,308
vuKa5O4QD5U_0000000082_1_diy_v_vuKa5O4QD5U_frame000082.jpg,1,train,vuKa5O4QD5U,diy_v_vuKa5O4QD5U_frame000082.jpg,82
T_21bzVSeCk_0000000105_0_gardening_v_T_21bzVSeCk_frame000105.jpg,0,train,T_21bzVSeCk,gardening_v_T_21bzVSeCk_frame000105.jpg,105
qTjmo1IfjI8_0000000537_0_packing_v_qTjmo1IfjI8_frame000537.jpg,0,train,qTjmo1IfjI8,packing_v_qTjmo1IfjI8_frame000537.jpg,537
ZAeFVLnYinM_0000000045_1_furniture_v_ZAeFVLnYinM_frame000045.jpg,1,train,ZAeFVLnYinM,furniture_v_ZAeFVLnYinM_frame000045.jpg,45
OW3Gne35xNY_036_0000000091_1_vlog_v_OW3Gne35xNY_036_frame000091.jpg,1,train,OW3Gne35xNY_036,vlog_v_OW3Gne35xNY_036_frame000091.jpg,91
umguT0vjcy0_0000000096_1_food_v_umguT0vjcy0_frame000096.jpg,1,val,umguT0vjcy0,food_v_umguT0vjcy0_frame000096.jpg,96
PG3MqaQWGUE_0000000272_0_drink_v_PG3MqaQWGUE_frame000272.jpg,0,train,PG3MqaQWGUE,drink_v_PG3MqaQWGUE_frame000272.jpg,272
Z7LGUKJWKAE_0000000049_0_housework_v_Z7LGUKJWKAE_frame000049.jpg,0,train,Z7LGUKJWKAE,housework_v_Z7LGUKJWKAE_frame000049.jpg,49
lwzIJlQ_tHY_0000000046_1_furniture_v_lwzIJlQ_tHY_frame000046.jpg,1,train,lwzIJlQ_tHY,furniture_v_lwzIJlQ_tHY_frame000046.jpg,46
ydDu9BwYt5M_0000000043_1_drink_v_ydDu9BwYt5M_frame000043.jpg,1,train,ydDu9BwYt5M,drink_v_ydDu9BwYt5M_frame000043.jpg,43
HklrDOg-2Yg_0000000002_0_packing_v_HklrDOg-2Yg_frame000002.jpg,0,train,HklrDOg-2Yg,packing_v_HklrDOg-2Yg_frame000002.jpg,2
jQko79Z7LPE_0000000062_1_puzzle_v_jQko79Z7LPE_frame000062.jpg,1,train,jQko79Z7LPE,puzzle_v_jQko79Z7LPE_frame000062.jpg,62
GUCjfe0MZrw_0000000048_1_food_v_GUCjfe0MZrw_frame000048.jpg,1,train,GUCjfe0MZrw,food_v_GUCjfe0MZrw_frame000048.jpg,48
YOxeg0_jXYM_0000000089_1_diy_v_YOxeg0_jXYM_frame000089.jpg,1,train,YOxeg0_jXYM,diy_v_YOxeg0_jXYM_frame000089.jpg,89
4k0WlClvFj0_0000000121_1_puzzle_v_4k0WlClvFj0_frame000121.jpg,1,test,4k0WlClvFj0,puzzle_v_4k0WlClvFj0_frame000121.jpg,121
7eXCTpfQw8Y_0000000152_1_diy_v_7eXCTpfQw8Y_frame000152.jpg,1,train,7eXCTpfQw8Y,diy_v_7eXCTpfQw8Y_frame000152.jpg,152
iT0bp2URHv4_0000000002_0_food_v_iT0bp2URHv4_frame000002.jpg,0,train,iT0bp2URHv4,food_v_iT0bp2URHv4_frame000002.jpg,2
pjVOwWVEejQ_0000000364_0_puzzle_v_pjVOwWVEejQ_frame000364.jpg,0,train,pjVOwWVEejQ,puzzle_v_pjVOwWVEejQ_frame000364.jpg,364
kG3Td71Q3fk_0000000366_0_boardgame_v_kG3Td71Q3fk_frame000366.jpg,0,test,kG3Td71Q3fk,boardgame_v_kG3Td71Q3fk_frame000366.jpg,366
sK00I_1BrrQ_0000000119_1_study_v_sK00I_1BrrQ_frame000119.jpg,1,train,sK00I_1BrrQ,study_v_sK00I_1BrrQ_frame000119.jpg,119
3FOW-NuWAYI_0000000139_0_boardgame_v_3FOW-NuWAYI_frame000139.jpg,0,train,3FOW-NuWAYI,boardgame_v_3FOW-NuWAYI_frame000139.jpg,139
4CLqtg-qLxE_0000000096_0_packing_v_4CLqtg-qLxE_frame000096.jpg,0,train,4CLqtg-qLxE,packing_v_4CLqtg-qLxE_frame000096.jpg,96
csTUMw8mfqw_0000000291_0_repair_v_csTUMw8mfqw_frame000291.jpg,0,train,csTUMw8mfqw,repair_v_csTUMw8mfqw_frame000291.jpg,291
SwaTEZPASL8_029_0000000091_0_vlog_v_SwaTEZPASL8_029_frame000091.jpg,0,val,SwaTEZPASL8_029,vlog_v_SwaTEZPASL8_029_frame000091.jpg,91
QwrnQT39Oxw_0000000046_1_furniture_v_QwrnQT39Oxw_frame000046.jpg,1,train,QwrnQT39Oxw,furniture_v_QwrnQT39Oxw_frame000046.jpg,46
wkjM7ThETPs_0000000056_0_drink_v_wkjM7ThETPs_frame000056.jpg,0,test,wkjM7ThETPs,drink_v_wkjM7ThETPs_frame000056.jpg,56
phOncLUeCU0_0000000238_0_boardgame_v_phOncLUeCU0_frame000238.jpg,0,train,phOncLUeCU0,boardgame_v_phOncLUeCU0_frame000238.jpg,238
otmFkPQ62D4_0000000254_1_study_v_otmFkPQ62D4_frame000254.jpg,1,train,otmFkPQ62D4,study_v_otmFkPQ62D4_frame000254.jpg,254
xB2_VM33QL4_0000000200_1_food_v_xB2_VM33QL4_frame000200.jpg,1,train,xB2_VM33QL4,food_v_xB2_VM33QL4_frame000200.jpg,200
hixcfvQ1jWc_0000000072_0_gardening_v_hixcfvQ1jWc_frame000072.jpg,0,train,hixcfvQ1jWc,gardening_v_hixcfvQ1jWc_frame000072.jpg,72
N_4zWSOQFJo_028_0000000031_0_vlog_v_N_4zWSOQFJo_028_frame000031.jpg,0,train,N_4zWSOQFJo_028,vlog_v_N_4zWSOQFJo_028_frame000031.jpg,31
t4CtfYFgOaM_0000000481_0_food_v_t4CtfYFgOaM_frame000481.jpg,0,train,t4CtfYFgOaM,food_v_t4CtfYFgOaM_frame000481.jpg,481
EdqzieaDCJc_0000000199_1_packing_v_EdqzieaDCJc_frame000199.jpg,1,val,EdqzieaDCJc,packing_v_EdqzieaDCJc_frame000199.jpg,199
pLYkUFLHHHM_0000000169_0_food_v_pLYkUFLHHHM_frame000169.jpg,0,train,pLYkUFLHHHM,food_v_pLYkUFLHHHM_frame000169.jpg,169
FAUPeYwmszY_0000000033_0_boardgame_v_FAUPeYwmszY_frame000033.jpg,0,train,FAUPeYwmszY,boardgame_v_FAUPeYwmszY_frame000033.jpg,33
9THklLyPAVM_0000000506_0_study_v_9THklLyPAVM_frame000506.jpg,0,train,9THklLyPAVM,study_v_9THklLyPAVM_frame000506.jpg,506
kKCrsyg3f1c_0000000235_1_puzzle_v_kKCrsyg3f1c_frame000235.jpg,1,train,kKCrsyg3f1c,puzzle_v_kKCrsyg3f1c_frame000235.jpg,235
ajN0KVFSLYU_017_0000000031_1_vlog_v_ajN0KVFSLYU_017_frame000031.jpg,1,test,ajN0KVFSLYU_017,vlog_v_ajN0KVFSLYU_017_frame000031.jpg,31
d4oVATYI6wo_0000000561_1_study_v_d4oVATYI6wo_frame000561.jpg,1,train,d4oVATYI6wo,study_v_d4oVATYI6wo_frame000561.jpg,561
fbIomryMJgQ_0000000124_0_housework_v_fbIomryMJgQ_frame000124.jpg,0,train,fbIomryMJgQ,housework_v_fbIomryMJgQ_frame000124.jpg,124
6yE3wv5hXGA_0000000089_1_boardgame_v_6yE3wv5hXGA_frame000089.jpg,1,train,6yE3wv5hXGA,boardgame_v_6yE3wv5hXGA_frame000089.jpg,89
LwsPH2gE1Sg_0000000009_0_packing_v_LwsPH2gE1Sg_frame000009.jpg,0,test,LwsPH2gE1Sg,packing_v_LwsPH2gE1Sg_frame000009.jpg,9
SERPiCj-XdM_0000000038_0_drink_v_SERPiCj-XdM_frame000038.jpg,0,val,SERPiCj-XdM,drink_v_SERPiCj-XdM_frame000038.jpg,38
wjhTf0Djvis_0000000011_1_boardgame_v_wjhTf0Djvis_frame000011.jpg,1,train,wjhTf0Djvis,boardgame_v_wjhTf0Djvis_frame000011.jpg,11
evCKAom1fIA_0000000072_0_packing_v_evCKAom1fIA_frame000072.jpg,0,train,evCKAom1fIA,packing_v_evCKAom1fIA_frame000072.jpg,72
nTx33lPAH7c_0000000009_1_packing_v_nTx33lPAH7c_frame000009.jpg,1,test,nTx33lPAH7c,packing_v_nTx33lPAH7c_frame000009.jpg,9
eQlpDM3XrzU_0000000219_0_furniture_v_eQlpDM3XrzU_frame000219.jpg,0,train,eQlpDM3XrzU,furniture_v_eQlpDM3XrzU_frame000219.jpg,219
O9g0-XbUhok_0000000067_0_food_v_O9g0-XbUhok_frame000067.jpg,0,train,O9g0-XbUhok,food_v_O9g0-XbUhok_frame000067.jpg,67
aqhGBcCLMRQ_0000000114_0_furniture_v_aqhGBcCLMRQ_frame000114.jpg,0,train,aqhGBcCLMRQ,furniture_v_aqhGBcCLMRQ_frame000114.jpg,114
vlGeIbdLjcs_0000000278_0_study_v_vlGeIbdLjcs_frame000278.jpg,0,train,vlGeIbdLjcs,study_v_vlGeIbdLjcs_frame000278.jpg,278
bPhkSWmbIQQ_0000000154_1_furniture_v_bPhkSWmbIQQ_frame000154.jpg,1,train,bPhkSWmbIQQ,furniture_v_bPhkSWmbIQQ_frame000154.jpg,154
JCtDFYLQdl0_0000000043_1_housework_v_JCtDFYLQdl0_frame000043.jpg,1,train,JCtDFYLQdl0,housework_v_JCtDFYLQdl0_frame000043.jpg,43
gT0iuuXTDik_0000000367_1_study_v_gT0iuuXTDik_frame000367.jpg,1,train,gT0iuuXTDik,study_v_gT0iuuXTDik_frame000367.jpg,367
bmNZOffJM08_001_0000008611_1_vlog_v_bmNZOffJM08_001_frame008611.jpg,1,train,bmNZOffJM08_001,vlog_v_bmNZOffJM08_001_frame008611.jpg,8611
9dWBq_mZJoU_0000000518_0_boardgame_v_9dWBq_mZJoU_frame000518.jpg,0,train,9dWBq_mZJoU,boardgame_v_9dWBq_mZJoU_frame000518.jpg,518
hX2plpyREVM_0000000259_1_diy_v_hX2plpyREVM_frame000259.jpg,1,train,hX2plpyREVM,diy_v_hX2plpyREVM_frame000259.jpg,259
Gd0jqn8HiF8_0000000560_0_food_v_Gd0jqn8HiF8_frame000560.jpg,0,train,Gd0jqn8HiF8,food_v_Gd0jqn8HiF8_frame000560.jpg,560
_Daa6SG3nl4_0000000234_0_housework_v__Daa6SG3nl4_frame000234.jpg,0,train,_Daa6SG3nl4,housework_v__Daa6SG3nl4_frame000234.jpg,234
CPLhTw5FvIw_0000000015_0_study_v_CPLhTw5FvIw_frame000015.jpg,0,train,CPLhTw5FvIw,study_v_CPLhTw5FvIw_frame000015.jpg,15
7e530Uncogw_0000000082_0_gardening_v_7e530Uncogw_frame000082.jpg,0,train,7e530Uncogw,gardening_v_7e530Uncogw_frame000082.jpg,82
q-Se4QM1YkQ_0000000040_0_repair_v_q-Se4QM1YkQ_frame000040.jpg,0,train,q-Se4QM1YkQ,repair_v_q-Se4QM1YkQ_frame000040.jpg,40
zLEZ8cJO-go_0000000015_1_diy_v_zLEZ8cJO-go_frame000015.jpg,1,train,zLEZ8cJO-go,diy_v_zLEZ8cJO-go_frame000015.jpg,15
eflBHdnjPK4_0000000088_1_diy_v_eflBHdnjPK4_frame000088.jpg,1,train,eflBHdnjPK4,diy_v_eflBHdnjPK4_frame000088.jpg,88
iEta8rvG7Jk_0000000336_1_study_v_iEta8rvG7Jk_frame000336.jpg,1,train,iEta8rvG7Jk,study_v_iEta8rvG7Jk_frame000336.jpg,336
R8E7QjM1FsQ_0000000138_0_food_v_R8E7QjM1FsQ_frame000138.jpg,0,train,R8E7QjM1FsQ,food_v_R8E7QjM1FsQ_frame000138.jpg,138
XY0JGOy_BBo_0000000796_0_furniture_v_XY0JGOy_BBo_frame000796.jpg,0,val,XY0JGOy_BBo,furniture_v_XY0JGOy_BBo_frame000796.jpg,796
XaImZUM3GAQ_0000000072_0_drink_v_XaImZUM3GAQ_frame000072.jpg,0,train,XaImZUM3GAQ,drink_v_XaImZUM3GAQ_frame000072.jpg,72
POHgKO-iL1k_0000000035_0_housework_v_POHgKO-iL1k_frame000035.jpg,0,train,POHgKO-iL1k,housework_v_POHgKO-iL1k_frame000035.jpg,35
NcRnzYKErsw_0000000131_0_boardgame_v_NcRnzYKErsw_frame000131.jpg,0,train,NcRnzYKErsw,boardgame_v_NcRnzYKErsw_frame000131.jpg,131
PZuUxct8RG8_0000000247_1_puzzle_v_PZuUxct8RG8_frame000247.jpg,1,test,PZuUxct8RG8,puzzle_v_PZuUxct8RG8_frame000247.jpg,247
RT90-qnf__0_0000000067_0_boardgame_v_RT90-qnf__0_frame000067.jpg,0,train,RT90-qnf__0,boardgame_v_RT90-qnf__0_frame000067.jpg,67
uf0hTljkwvM_0000000164_1_boardgame_v_uf0hTljkwvM_frame000164.jpg,1,train,uf0hTljkwvM,boardgame_v_uf0hTljkwvM_frame000164.jpg,164
ZW8RmDxZGSk_003_0000001141_1_vlog_v_ZW8RmDxZGSk_003_frame001141.jpg,1,train,ZW8RmDxZGSk_003,vlog_v_ZW8RmDxZGSk_003_frame001141.jpg,1141
-eiscAmiTaE_0000000073_1_diy_v_-eiscAmiTaE_frame000073.jpg,1,val,-eiscAmiTaE,diy_v_-eiscAmiTaE_frame000073.jpg,73
IRZOy3dpQcw_0000000093_1_drink_v_IRZOy3dpQcw_frame000093.jpg,1,train,IRZOy3dpQcw,drink_v_IRZOy3dpQcw_frame000093.jpg,93
N-FIu6Fy1vs_0000000065_1_drink_v_N-FIu6Fy1vs_frame000065.jpg,1,train,N-FIu6Fy1vs,drink_v_N-FIu6Fy1vs_frame000065.jpg,65
lhC_rqUxo-U_0000000366_1_diy_v_lhC_rqUxo-U_frame000366.jpg,1,train,lhC_rqUxo-U,diy_v_lhC_rqUxo-U_frame000366.jpg,366
CQ_emD-Qqxw_0000000420_0_gardening_v_CQ_emD-Qqxw_frame000420.jpg,0,train,CQ_emD-Qqxw,gardening_v_CQ_emD-Qqxw_frame000420.jpg,420
Wq6Aaa9ZLno_001_0000000031_1_vlog_v_Wq6Aaa9ZLno_001_frame000031.jpg,1,train,Wq6Aaa9ZLno_001,vlog_v_Wq6Aaa9ZLno_001_frame000031.jpg,31
dONAsINu060_0000000223_0_packing_v_dONAsINu060_frame000223.jpg,0,train,dONAsINu060,packing_v_dONAsINu060_frame000223.jpg,223
xwh7KxSwOBM_0000000194_0_food_v_xwh7KxSwOBM_frame000194.jpg,0,train,xwh7KxSwOBM,food_v_xwh7KxSwOBM_frame000194.jpg,194
67dhaNUuYTU_0000000109_1_diy_v_67dhaNUuYTU_frame000109.jpg,1,val,67dhaNUuYTU,diy_v_67dhaNUuYTU_frame000109.jpg,109
QAtmkPziaoo_018_0000000061_1_vlog_v_QAtmkPziaoo_018_frame000061.jpg,1,train,QAtmkPziaoo_018,vlog_v_QAtmkPziaoo_018_frame000061.jpg,61
62K8k22wZxQ_0000000055_1_food_v_62K8k22wZxQ_frame000055.jpg,1,val,62K8k22wZxQ,food_v_62K8k22wZxQ_frame000055.jpg,55
ZiE6yUb-kBA_0000000254_1_furniture_v_ZiE6yUb-kBA_frame000254.jpg,1,train,ZiE6yUb-kBA,furniture_v_ZiE6yUb-kBA_frame000254.jpg,254
JvaYwUkbkS8_006_0000000031_1_vlog_v_JvaYwUkbkS8_006_frame000031.jpg,1,test,JvaYwUkbkS8_006,vlog_v_JvaYwUkbkS8_006_frame000031.jpg,31
XhYQvaJ3x8Y_0000000131_0_study_v_XhYQvaJ3x8Y_frame000131.jpg,0,test,XhYQvaJ3x8Y,study_v_XhYQvaJ3x8Y_frame000131.jpg,131
BimVA3QVaiY_0000000029_0_packing_v_BimVA3QVaiY_frame000029.jpg,0,train,BimVA3QVaiY,packing_v_BimVA3QVaiY_frame000029.jpg,29
end0UQxZbWg_011_0000003961_1_vlog_v_end0UQxZbWg_011_frame003961.jpg,1,test,end0UQxZbWg_011,vlog_v_end0UQxZbWg_011_frame003961.jpg,3961
MjbaliwhKHA_0000000297_1_housework_v_MjbaliwhKHA_frame000297.jpg,1,train,MjbaliwhKHA,housework_v_MjbaliwhKHA_frame000297.jpg,297
djtO8lcQ3Os_0000000069_1_housework_v_djtO8lcQ3Os_frame000069.jpg,1,train,djtO8lcQ3Os,housework_v_djtO8lcQ3Os_frame000069.jpg,69
_9IhS2jv2OM_002_0000000511_0_vlog_v__9IhS2jv2OM_002_frame000511.jpg,0,train,_9IhS2jv2OM_002,vlog_v__9IhS2jv2OM_002_frame000511.jpg,511
h8PQXnlnolo_008_0000002371_0_vlog_v_h8PQXnlnolo_008_frame002371.jpg,0,test,h8PQXnlnolo_008,vlog_v_h8PQXnlnolo_008_frame002371.jpg,2371
SrOyKwAhLbE_0000000191_1_packing_v_SrOyKwAhLbE_frame000191.jpg,1,train,SrOyKwAhLbE,packing_v_SrOyKwAhLbE_frame000191.jpg,191
nPEWf9WSybY_0000000843_0_food_v_nPEWf9WSybY_frame000843.jpg,0,train,nPEWf9WSybY,food_v_nPEWf9WSybY_frame000843.jpg,843
OfjA12mYpDk_0000000144_1_drink_v_OfjA12mYpDk_frame000144.jpg,1,train,OfjA12mYpDk,drink_v_OfjA12mYpDk_frame000144.jpg,144
UncUMTv8Qhw_0000000041_0_boardgame_v_UncUMTv8Qhw_frame000041.jpg,0,train,UncUMTv8Qhw,boardgame_v_UncUMTv8Qhw_frame000041.jpg,41
oCMNnvRElvY_0000000043_0_gardening_v_oCMNnvRElvY_frame000043.jpg,0,train,oCMNnvRElvY,gardening_v_oCMNnvRElvY_frame000043.jpg,43
rk0kbecfQ5A_0000000170_1_housework_v_rk0kbecfQ5A_frame000170.jpg,1,train,rk0kbecfQ5A,housework_v_rk0kbecfQ5A_frame000170.jpg,170
PwWM9kDzG-A_0000000380_1_puzzle_v_PwWM9kDzG-A_frame000380.jpg,1,train,PwWM9kDzG-A,puzzle_v_PwWM9kDzG-A_frame000380.jpg,380
YJnOqqT0o8w_0000000034_1_drink_v_YJnOqqT0o8w_frame000034.jpg,1,train,YJnOqqT0o8w,drink_v_YJnOqqT0o8w_frame000034.jpg,34
fFhOS2yTZG4_019_0000001351_0_vlog_v_fFhOS2yTZG4_019_frame001351.jpg,0,train,fFhOS2yTZG4_019,vlog_v_fFhOS2yTZG4_019_frame001351.jpg,1351
DdgUEQzXndg_0000000324_1_furniture_v_DdgUEQzXndg_frame000324.jpg,1,train,DdgUEQzXndg,furniture_v_DdgUEQzXndg_frame000324.jpg,324
eN34OszEmlM_0000000017_0_drink_v_eN34OszEmlM_frame000017.jpg,0,train,eN34OszEmlM,drink_v_eN34OszEmlM_frame000017.jpg,17
_i0dmuq1KaY_0000000097_1_study_v__i0dmuq1KaY_frame000097.jpg,1,train,_i0dmuq1KaY,study_v__i0dmuq1KaY_frame000097.jpg,97
dx1-_4tlJus_0000000262_1_study_v_dx1-_4tlJus_frame000262.jpg,1,train,dx1-_4tlJus,study_v_dx1-_4tlJus_frame000262.jpg,262
T5Iy0bGD8es_0000000246_1_diy_v_T5Iy0bGD8es_frame000246.jpg,1,train,T5Iy0bGD8es,diy_v_T5Iy0bGD8es_frame000246.jpg,246
HbCischgDPM_0000000100_1_repair_v_HbCischgDPM_frame000100.jpg,1,train,HbCischgDPM,repair_v_HbCischgDPM_frame000100.jpg,100
byXOrkoorCk_0000000033_1_puzzle_v_byXOrkoorCk_frame000033.jpg,1,train,byXOrkoorCk,puzzle_v_byXOrkoorCk_frame000033.jpg,33
0pIM1Hqan0g_0000000097_0_gardening_v_0pIM1Hqan0g_frame000097.jpg,0,test,0pIM1Hqan0g,gardening_v_0pIM1Hqan0g_frame000097.jpg,97
-febRoO0gG0_0000000225_0_packing_v_-febRoO0gG0_frame000225.jpg,0,train,-febRoO0gG0,packing_v_-febRoO0gG0_frame000225.jpg,225
dyzhORnU1yQ_0000000300_0_boardgame_v_dyzhORnU1yQ_frame000300.jpg,0,train,dyzhORnU1yQ,boardgame_v_dyzhORnU1yQ_frame000300.jpg,300
hm7nkJBzRiU_0000000417_1_housework_v_hm7nkJBzRiU_frame000417.jpg,1,train,hm7nkJBzRiU,housework_v_hm7nkJBzRiU_frame000417.jpg,417
uZcLeS8RYLM_0000000303_0_boardgame_v_uZcLeS8RYLM_frame000303.jpg,0,train,uZcLeS8RYLM,boardgame_v_uZcLeS8RYLM_frame000303.jpg,303
scX9RFNyHMM_0000000029_0_packing_v_scX9RFNyHMM_frame000029.jpg,0,train,scX9RFNyHMM,packing_v_scX9RFNyHMM_frame000029.jpg,29
bfdrattF6OI_0000000110_0_study_v_bfdrattF6OI_frame000110.jpg,0,train,bfdrattF6OI,study_v_bfdrattF6OI_frame000110.jpg,110
qT4yqsIKFYs_0000000059_1_food_v_qT4yqsIKFYs_frame000059.jpg,1,train,qT4yqsIKFYs,food_v_qT4yqsIKFYs_frame000059.jpg,59
HCuXaYIdtRc_0000000015_1_furniture_v_HCuXaYIdtRc_frame000015.jpg,1,train,HCuXaYIdtRc,furniture_v_HCuXaYIdtRc_frame000015.jpg,15
4HKuEePFuK4_0000000484_1_puzzle_v_4HKuEePFuK4_frame000484.jpg,1,train,4HKuEePFuK4,puzzle_v_4HKuEePFuK4_frame000484.jpg,484
9OR2urBkV-g_0000000295_0_housework_v_9OR2urBkV-g_frame000295.jpg,0,train,9OR2urBkV-g,housework_v_9OR2urBkV-g_frame000295.jpg,295
yammK6qjGC8_0000000097_0_diy_v_yammK6qjGC8_frame000097.jpg,0,train,yammK6qjGC8,diy_v_yammK6qjGC8_frame000097.jpg,97
zdnZfrdEpwM_0000000397_0_housework_v_zdnZfrdEpwM_frame000397.jpg,0,train,zdnZfrdEpwM,housework_v_zdnZfrdEpwM_frame000397.jpg,397
453QuJnSTUw_0000000241_1_furniture_v_453QuJnSTUw_frame000241.jpg,1,train,453QuJnSTUw,furniture_v_453QuJnSTUw_frame000241.jpg,241
iWwIJ_bZDDU_001_0000000121_0_vlog_v_iWwIJ_bZDDU_001_frame000121.jpg,0,val,iWwIJ_bZDDU_001,vlog_v_iWwIJ_bZDDU_001_frame000121.jpg,121
wXDcKq3I8T0_005_0000000541_1_vlog_v_wXDcKq3I8T0_005_frame000541.jpg,1,test,wXDcKq3I8T0_005,vlog_v_wXDcKq3I8T0_005_frame000541.jpg,541
IBCR-_GyVNQ_0000000052_0_furniture_v_IBCR-_GyVNQ_frame000052.jpg,0,train,IBCR-_GyVNQ,furniture_v_IBCR-_GyVNQ_frame000052.jpg,52
oX6afn4QcTo_0000000029_1_packing_v_oX6afn4QcTo_frame000029.jpg,1,train,oX6afn4QcTo,packing_v_oX6afn4QcTo_frame000029.jpg,29
7fAKOVK5yeQ_0000000039_1_boardgame_v_7fAKOVK5yeQ_frame000039.jpg,1,train,7fAKOVK5yeQ,boardgame_v_7fAKOVK5yeQ_frame000039.jpg,39
YyBLs2fXm34_0000000288_1_drink_v_YyBLs2fXm34_frame000288.jpg,1,train,YyBLs2fXm34,drink_v_YyBLs2fXm34_frame000288.jpg,288
kcMRJcMxkAM_0000000023_0_packing_v_kcMRJcMxkAM_frame000023.jpg,0,train,kcMRJcMxkAM,packing_v_kcMRJcMxkAM_frame000023.jpg,23
hYzJow6Ntz4_0000000008_1_packing_v_hYzJow6Ntz4_frame000008.jpg,1,train,hYzJow6Ntz4,packing_v_hYzJow6Ntz4_frame000008.jpg,8
0ro4x5KzHwk_0000000124_0_food_v_0ro4x5KzHwk_frame000124.jpg,0,train,0ro4x5KzHwk,food_v_0ro4x5KzHwk_frame000124.jpg,124
3j0dOYRdbC8_021_0000001681_0_vlog_v_3j0dOYRdbC8_021_frame001681.jpg,0,val,3j0dOYRdbC8_021,vlog_v_3j0dOYRdbC8_021_frame001681.jpg,1681
-RjJtO51ykY_0000000389_0_boardgame_v_-RjJtO51ykY_frame000389.jpg,0,train,-RjJtO51ykY,boardgame_v_-RjJtO51ykY_frame000389.jpg,389
2Limm4qKihY_0000000307_1_study_v_2Limm4qKihY_frame000307.jpg,1,train,2Limm4qKihY,study_v_2Limm4qKihY_frame000307.jpg,307
o4GYAmRAXyo_037_0000000151_0_vlog_v_o4GYAmRAXyo_037_frame000151.jpg,0,val,o4GYAmRAXyo_037,vlog_v_o4GYAmRAXyo_037_frame000151.jpg,151
2Ru24hYFzZ4_0000000399_1_study_v_2Ru24hYFzZ4_frame000399.jpg,1,train,2Ru24hYFzZ4,study_v_2Ru24hYFzZ4_frame000399.jpg,399
iYHtnem6egA_0000000316_1_furniture_v_iYHtnem6egA_frame000316.jpg,1,train,iYHtnem6egA,furniture_v_iYHtnem6egA_frame000316.jpg,316
UdES07LgIc8_0000000138_0_housework_v_UdES07LgIc8_frame000138.jpg,0,train,UdES07LgIc8,housework_v_UdES07LgIc8_frame000138.jpg,138
T8w3Vh9BMF8_0000000622_0_food_v_T8w3Vh9BMF8_frame000622.jpg,0,train,T8w3Vh9BMF8,food_v_T8w3Vh9BMF8_frame000622.jpg,622
YH-kLZyWCQo_0000000116_0_housework_v_YH-kLZyWCQo_frame000116.jpg,0,train,YH-kLZyWCQo,housework_v_YH-kLZyWCQo_frame000116.jpg,116
QFRWKrsi2pE_014_0000004171_0_vlog_v_QFRWKrsi2pE_014_frame004171.jpg,0,train,QFRWKrsi2pE_014,vlog_v_QFRWKrsi2pE_014_frame004171.jpg,4171
4rfu6MeYFqQ_0000000254_0_repair_v_4rfu6MeYFqQ_frame000254.jpg,0,train,4rfu6MeYFqQ,repair_v_4rfu6MeYFqQ_frame000254.jpg,254
SK8Wv42mFo8_0000000182_1_drink_v_SK8Wv42mFo8_frame000182.jpg,1,train,SK8Wv42mFo8,drink_v_SK8Wv42mFo8_frame000182.jpg,182
62C5G_r_kYQ_0000000111_1_food_v_62C5G_r_kYQ_frame000111.jpg,1,train,62C5G_r_kYQ,food_v_62C5G_r_kYQ_frame000111.jpg,111
SkD6m4sjK7I_0000000176_0_study_v_SkD6m4sjK7I_frame000176.jpg,0,train,SkD6m4sjK7I,study_v_SkD6m4sjK7I_frame000176.jpg,176
FM7Ff2O_704_0000000087_1_drink_v_FM7Ff2O_704_frame000087.jpg,1,train,FM7Ff2O_704,drink_v_FM7Ff2O_704_frame000087.jpg,87
PmHtNc-Z4Og_0000000152_1_study_v_PmHtNc-Z4Og_frame000152.jpg,1,train,PmHtNc-Z4Og,study_v_PmHtNc-Z4Og_frame000152.jpg,152
14pLuNLFE3g_0000000302_1_housework_v_14pLuNLFE3g_frame000302.jpg,1,train,14pLuNLFE3g,housework_v_14pLuNLFE3g_frame000302.jpg,302
_jmzSy8gdmU_0000000004_0_drink_v__jmzSy8gdmU_frame000004.jpg,0,train,_jmzSy8gdmU,drink_v__jmzSy8gdmU_frame000004.jpg,4
p9ytchoOFg4_0000000157_0_gardening_v_p9ytchoOFg4_frame000157.jpg,0,train,p9ytchoOFg4,gardening_v_p9ytchoOFg4_frame000157.jpg,157
zMgmotQiHew_0000000112_0_food_v_zMgmotQiHew_frame000112.jpg,0,train,zMgmotQiHew,food_v_zMgmotQiHew_frame000112.jpg,112
A5lNpYT6TsM_005_0000000061_1_vlog_v_A5lNpYT6TsM_005_frame000061.jpg,1,train,A5lNpYT6TsM_005,vlog_v_A5lNpYT6TsM_005_frame000061.jpg,61
o3i39oIBxss_0000000282_1_gardening_v_o3i39oIBxss_frame000282.jpg,1,train,o3i39oIBxss,gardening_v_o3i39oIBxss_frame000282.jpg,282
IrbHcEFx1LE_0000000208_1_drink_v_IrbHcEFx1LE_frame000208.jpg,1,train,IrbHcEFx1LE,drink_v_IrbHcEFx1LE_frame000208.jpg,208
fFr5SUDKNKY_0000000182_1_furniture_v_fFr5SUDKNKY_frame000182.jpg,1,train,fFr5SUDKNKY,furniture_v_fFr5SUDKNKY_frame000182.jpg,182
E5BLHNDNyGY_0000000099_0_study_v_E5BLHNDNyGY_frame000099.jpg,0,train,E5BLHNDNyGY,study_v_E5BLHNDNyGY_frame000099.jpg,99
wZsz4CPxx6g_0000000008_0_drink_v_wZsz4CPxx6g_frame000008.jpg,0,train,wZsz4CPxx6g,drink_v_wZsz4CPxx6g_frame000008.jpg,8
DerpnfnWW6k_016_0000000301_0_vlog_v_DerpnfnWW6k_016_frame000301.jpg,0,train,DerpnfnWW6k_016,vlog_v_DerpnfnWW6k_016_frame000301.jpg,301
N_4zWSOQFJo_035_0000000271_1_vlog_v_N_4zWSOQFJo_035_frame000271.jpg,1,train,N_4zWSOQFJo_035,vlog_v_N_4zWSOQFJo_035_frame000271.jpg,271
6uwtdTMqgMY_0000000097_1_housework_v_6uwtdTMqgMY_frame000097.jpg,1,train,6uwtdTMqgMY,housework_v_6uwtdTMqgMY_frame000097.jpg,97
eWrorttkHZk_0000000045_1_food_v_eWrorttkHZk_frame000045.jpg,1,test,eWrorttkHZk,food_v_eWrorttkHZk_frame000045.jpg,45
qzP-MWOq9Y4_0000000081_0_puzzle_v_qzP-MWOq9Y4_frame000081.jpg,0,train,qzP-MWOq9Y4,puzzle_v_qzP-MWOq9Y4_frame000081.jpg,81
YXdkoktQdoA_0000000154_1_furniture_v_YXdkoktQdoA_frame000154.jpg,1,train,YXdkoktQdoA,furniture_v_YXdkoktQdoA_frame000154.jpg,154
7A9Iz9nw3ZE_0000000027_1_housework_v_7A9Iz9nw3ZE_frame000027.jpg,1,train,7A9Iz9nw3ZE,housework_v_7A9Iz9nw3ZE_frame000027.jpg,27
IYGADIhMKt8_0000000004_0_drink_v_IYGADIhMKt8_frame000004.jpg,0,train,IYGADIhMKt8,drink_v_IYGADIhMKt8_frame000004.jpg,4
dFkul1ILxiw_0000000408_0_drink_v_dFkul1ILxiw_frame000408.jpg,0,train,dFkul1ILxiw,drink_v_dFkul1ILxiw_frame000408.jpg,408
IW43xJ-4zdc_0000000013_0_food_v_IW43xJ-4zdc_frame000013.jpg,0,train,IW43xJ-4zdc,food_v_IW43xJ-4zdc_frame000013.jpg,13
RE71sfNLYQM_0000000385_1_drink_v_RE71sfNLYQM_frame000385.jpg,1,test,RE71sfNLYQM,drink_v_RE71sfNLYQM_frame000385.jpg,385
wS0nOTDVHFc_003_0000000361_1_vlog_v_wS0nOTDVHFc_003_frame000361.jpg,1,train,wS0nOTDVHFc_003,vlog_v_wS0nOTDVHFc_003_frame000361.jpg,361
o96A55Szxkc_0000000454_1_food_v_o96A55Szxkc_frame000454.jpg,1,val,o96A55Szxkc,food_v_o96A55Szxkc_frame000454.jpg,454
12-d4Tbs1XU_0000000422_0_boardgame_v_12-d4Tbs1XU_frame000422.jpg,0,val,12-d4Tbs1XU,boardgame_v_12-d4Tbs1XU_frame000422.jpg,422
rs29-H9SYaI_0000000727_0_study_v_rs29-H9SYaI_frame000727.jpg,0,train,rs29-H9SYaI,study_v_rs29-H9SYaI_frame000727.jpg,727
5kQh6xCQqZg_0000000300_0_gardening_v_5kQh6xCQqZg_frame000300.jpg,0,train,5kQh6xCQqZg,gardening_v_5kQh6xCQqZg_frame000300.jpg,300
jjvneR2IT0c_0000000009_0_furniture_v_jjvneR2IT0c_frame000009.jpg,0,train,jjvneR2IT0c,furniture_v_jjvneR2IT0c_frame000009.jpg,9
SmSq2oRLfws_0000000201_0_housework_v_SmSq2oRLfws_frame000201.jpg,0,train,SmSq2oRLfws,housework_v_SmSq2oRLfws_frame000201.jpg,201
UjMHGOB2OW0_0000000028_1_food_v_UjMHGOB2OW0_frame000028.jpg,1,train,UjMHGOB2OW0,food_v_UjMHGOB2OW0_frame000028.jpg,28
8Z48EHDcleE_0000000014_0_boardgame_v_8Z48EHDcleE_frame000014.jpg,0,train,8Z48EHDcleE,boardgame_v_8Z48EHDcleE_frame000014.jpg,14
GeGsji7rBx4_0000000333_1_drink_v_GeGsji7rBx4_frame000333.jpg,1,train,GeGsji7rBx4,drink_v_GeGsji7rBx4_frame000333.jpg,333
FnuxBHVzLkU_0000000056_0_food_v_FnuxBHVzLkU_frame000056.jpg,0,train,FnuxBHVzLkU,food_v_FnuxBHVzLkU_frame000056.jpg,56
iE_cqobXggQ_0000000346_1_diy_v_iE_cqobXggQ_frame000346.jpg,1,train,iE_cqobXggQ,diy_v_iE_cqobXggQ_frame000346.jpg,346
iGnCn1hOJ0g_0000000091_1_diy_v_iGnCn1hOJ0g_frame000091.jpg,1,train,iGnCn1hOJ0g,diy_v_iGnCn1hOJ0g_frame000091.jpg,91
vmoV_hQBJSg_0000000051_0_furniture_v_vmoV_hQBJSg_frame000051.jpg,0,train,vmoV_hQBJSg,furniture_v_vmoV_hQBJSg_frame000051.jpg,51
ajxujNtNmJM_0000000133_1_boardgame_v_ajxujNtNmJM_frame000133.jpg,1,train,ajxujNtNmJM,boardgame_v_ajxujNtNmJM_frame000133.jpg,133
GClFuvGXfzs_0000000011_1_puzzle_v_GClFuvGXfzs_frame000011.jpg,1,train,GClFuvGXfzs,puzzle_v_GClFuvGXfzs_frame000011.jpg,11
9eyaXY96IkE_0000000083_0_study_v_9eyaXY96IkE_frame000083.jpg,0,train,9eyaXY96IkE,study_v_9eyaXY96IkE_frame000083.jpg,83
5xcw_f4zd70_027_0000000031_1_vlog_v_5xcw_f4zd70_027_frame000031.jpg,1,test,5xcw_f4zd70_027,vlog_v_5xcw_f4zd70_027_frame000031.jpg,31
fPAHoj2dzN0_0000000071_1_food_v_fPAHoj2dzN0_frame000071.jpg,1,train,fPAHoj2dzN0,food_v_fPAHoj2dzN0_frame000071.jpg,71
Wv-_WE-1rt8_0000000099_1_packing_v_Wv-_WE-1rt8_frame000099.jpg,1,train,Wv-_WE-1rt8,packing_v_Wv-_WE-1rt8_frame000099.jpg,99
PiXGSQvRFe8_0000000311_1_packing_v_PiXGSQvRFe8_frame000311.jpg,1,val,PiXGSQvRFe8,packing_v_PiXGSQvRFe8_frame000311.jpg,311
2G1xPEZx4-E_0000000176_0_study_v_2G1xPEZx4-E_frame000176.jpg,0,train,2G1xPEZx4-E,study_v_2G1xPEZx4-E_frame000176.jpg,176
1ZLlo3JBjdw_0000000080_1_furniture_v_1ZLlo3JBjdw_frame000080.jpg,1,train,1ZLlo3JBjdw,furniture_v_1ZLlo3JBjdw_frame000080.jpg,80
9RvPmU2_5QA_0000000475_1_packing_v_9RvPmU2_5QA_frame000475.jpg,1,train,9RvPmU2_5QA,packing_v_9RvPmU2_5QA_frame000475.jpg,475
ykJIkicN4c4_0000000142_0_gardening_v_ykJIkicN4c4_frame000142.jpg,0,train,ykJIkicN4c4,gardening_v_ykJIkicN4c4_frame000142.jpg,142
72yUtqMY.aw_015_0000000961_1_vlog_v_72yUtqMY.aw_015_frame000961.jpg,1,train,72yUtqMY.aw_015,vlog_v_72yUtqMY.aw_015_frame000961.jpg,961
gQJR8WZ3G_8_0000000029_0_drink_v_gQJR8WZ3G_8_frame000029.jpg,0,train,gQJR8WZ3G_8,drink_v_gQJR8WZ3G_8_frame000029.jpg,29
_r2rFRytShA_0000000248_0_food_v__r2rFRytShA_frame000248.jpg,0,val,_r2rFRytShA,food_v__r2rFRytShA_frame000248.jpg,248
xz6LRFTJ6xo_0000000056_0_study_v_xz6LRFTJ6xo_frame000056.jpg,0,train,xz6LRFTJ6xo,study_v_xz6LRFTJ6xo_frame000056.jpg,56
qitxaKW9mms_001_0000000991_1_vlog_v_qitxaKW9mms_001_frame000991.jpg,1,train,qitxaKW9mms_001,vlog_v_qitxaKW9mms_001_frame000991.jpg,991
TEGzm0CiJkI_0000000115_0_housework_v_TEGzm0CiJkI_frame000115.jpg,0,train,TEGzm0CiJkI,housework_v_TEGzm0CiJkI_frame000115.jpg,115
U1zf14bEAJ0_0000000145_1_boardgame_v_U1zf14bEAJ0_frame000145.jpg,1,val,U1zf14bEAJ0,boardgame_v_U1zf14bEAJ0_frame000145.jpg,145
V7BVXDoUSXA_034_0000000061_1_vlog_v_V7BVXDoUSXA_034_frame000061.jpg,1,val,V7BVXDoUSXA_034,vlog_v_V7BVXDoUSXA_034_frame000061.jpg,61
GypkQP5odkE_0000000106_1_boardgame_v_GypkQP5odkE_frame000106.jpg,1,train,GypkQP5odkE,boardgame_v_GypkQP5odkE_frame000106.jpg,106
XIY8S50ZGQ8_0000000005_1_puzzle_v_XIY8S50ZGQ8_frame000005.jpg,1,train,XIY8S50ZGQ8,puzzle_v_XIY8S50ZGQ8_frame000005.jpg,5
py095ocP0es_0000000020_0_drink_v_py095ocP0es_frame000020.jpg,0,train,py095ocP0es,drink_v_py095ocP0es_frame000020.jpg,20
Eb0BvnoxTwA_0000000438_0_boardgame_v_Eb0BvnoxTwA_frame000438.jpg,0,train,Eb0BvnoxTwA,boardgame_v_Eb0BvnoxTwA_frame000438.jpg,438
8KIosSOpmBw_0000000085_0_food_v_8KIosSOpmBw_frame000085.jpg,0,train,8KIosSOpmBw,food_v_8KIosSOpmBw_frame000085.jpg,85
r.g1oIt8oAQ_042_0000000151_1_vlog_v_r.g1oIt8oAQ_042_frame000151.jpg,1,train,r.g1oIt8oAQ_042,vlog_v_r.g1oIt8oAQ_042_frame000151.jpg,151
KR8S-XTi0zg_0000000223_1_puzzle_v_KR8S-XTi0zg_frame000223.jpg,1,train,KR8S-XTi0zg,puzzle_v_KR8S-XTi0zg_frame000223.jpg,223
pJozQAVcsz4_0000000160_1_packing_v_pJozQAVcsz4_frame000160.jpg,1,train,pJozQAVcsz4,packing_v_pJozQAVcsz4_frame000160.jpg,160
TcMUCPiKXNw_055_0000000391_0_vlog_v_TcMUCPiKXNw_055_frame000391.jpg,0,test,TcMUCPiKXNw_055,vlog_v_TcMUCPiKXNw_055_frame000391.jpg,391
DsA9B9dSIKQ_0000000018_1_drink_v_DsA9B9dSIKQ_frame000018.jpg,1,train,DsA9B9dSIKQ,drink_v_DsA9B9dSIKQ_frame000018.jpg,18
1cE2PrOef1M_0000000288_1_diy_v_1cE2PrOef1M_frame000288.jpg,1,train,1cE2PrOef1M,diy_v_1cE2PrOef1M_frame000288.jpg,288
Lj1ghnw18SQ_020_0000000061_1_vlog_v_Lj1ghnw18SQ_020_frame000061.jpg,1,train,Lj1ghnw18SQ_020,vlog_v_Lj1ghnw18SQ_020_frame000061.jpg,61
W0E62ztr3Fo_0000000187_0_packing_v_W0E62ztr3Fo_frame000187.jpg,0,train,W0E62ztr3Fo,packing_v_W0E62ztr3Fo_frame000187.jpg,187
A0aYAiRcEeg_0000000152_0_drink_v_A0aYAiRcEeg_frame000152.jpg,0,train,A0aYAiRcEeg,drink_v_A0aYAiRcEeg_frame000152.jpg,152
9-Pb71qIVtk_0000000044_1_diy_v_9-Pb71qIVtk_frame000044.jpg,1,train,9-Pb71qIVtk,diy_v_9-Pb71qIVtk_frame000044.jpg,44
izPWCt-cXg4_0000000118_0_boardgame_v_izPWCt-cXg4_frame000118.jpg,0,train,izPWCt-cXg4,boardgame_v_izPWCt-cXg4_frame000118.jpg,118
wYaUThaY9qM_052_0000000121_1_vlog_v_wYaUThaY9qM_052_frame000121.jpg,1,train,wYaUThaY9qM_052,vlog_v_wYaUThaY9qM_052_frame000121.jpg,121
HTP2saK3_rg_0000000055_1_gardening_v_HTP2saK3_rg_frame000055.jpg,1,train,HTP2saK3_rg,gardening_v_HTP2saK3_rg_frame000055.jpg,55
d8yrjKn3BdM_0000000092_0_housework_v_d8yrjKn3BdM_frame000092.jpg,0,train,d8yrjKn3BdM,housework_v_d8yrjKn3BdM_frame000092.jpg,92
1Dx3p6ooZWs_0000000277_0_food_v_1Dx3p6ooZWs_frame000277.jpg,0,train,1Dx3p6ooZWs,food_v_1Dx3p6ooZWs_frame000277.jpg,277
XOrJD08J5N8_020_0000002341_1_vlog_v_XOrJD08J5N8_020_frame002341.jpg,1,train,XOrJD08J5N8_020,vlog_v_XOrJD08J5N8_020_frame002341.jpg,2341
64fKbeuhik8_0000000179_1_diy_v_64fKbeuhik8_frame000179.jpg,1,train,64fKbeuhik8,diy_v_64fKbeuhik8_frame000179.jpg,179
F8ghFS4NEwU_0000000149_0_packing_v_F8ghFS4NEwU_frame000149.jpg,0,train,F8ghFS4NEwU,packing_v_F8ghFS4NEwU_frame000149.jpg,149
ZmzY3RILf6c_0000000347_0_food_v_ZmzY3RILf6c_frame000347.jpg,0,train,ZmzY3RILf6c,food_v_ZmzY3RILf6c_frame000347.jpg,347
Osk7118ybVw_0000000532_0_study_v_Osk7118ybVw_frame000532.jpg,0,train,Osk7118ybVw,study_v_Osk7118ybVw_frame000532.jpg,532
JTYeevrguUc_0000000028_1_puzzle_v_JTYeevrguUc_frame000028.jpg,1,train,JTYeevrguUc,puzzle_v_JTYeevrguUc_frame000028.jpg,28
X7x2ZUj9Zyk_0000000238_0_study_v_X7x2ZUj9Zyk_frame000238.jpg,0,val,X7x2ZUj9Zyk,study_v_X7x2ZUj9Zyk_frame000238.jpg,238
j7UtjEjh7k4_0000000007_1_study_v_j7UtjEjh7k4_frame000007.jpg,1,val,j7UtjEjh7k4,study_v_j7UtjEjh7k4_frame000007.jpg,7
f87wvXMa-Rk_0000000156_1_drink_v_f87wvXMa-Rk_frame000156.jpg,1,train,f87wvXMa-Rk,drink_v_f87wvXMa-Rk_frame000156.jpg,156
iOt2ga0iGrQ_0000000149_1_packing_v_iOt2ga0iGrQ_frame000149.jpg,1,train,iOt2ga0iGrQ,packing_v_iOt2ga0iGrQ_frame000149.jpg,149
XGSDdNK_irU_0000000041_0_furniture_v_XGSDdNK_irU_frame000041.jpg,0,train,XGSDdNK_irU,furniture_v_XGSDdNK_irU_frame000041.jpg,41
JVEp9rwogf4_0000000021_1_study_v_JVEp9rwogf4_frame000021.jpg,1,test,JVEp9rwogf4,study_v_JVEp9rwogf4_frame000021.jpg,21
PfgebcmxP3Q_0000000158_1_furniture_v_PfgebcmxP3Q_frame000158.jpg,1,test,PfgebcmxP3Q,furniture_v_PfgebcmxP3Q_frame000158.jpg,158
vyhu0lbxa2s_0000000263_0_boardgame_v_vyhu0lbxa2s_frame000263.jpg,0,val,vyhu0lbxa2s,boardgame_v_vyhu0lbxa2s_frame000263.jpg,263
Lj2r84BIaXQ_004_0000000121_0_vlog_v_Lj2r84BIaXQ_004_frame000121.jpg,0,train,Lj2r84BIaXQ_004,vlog_v_Lj2r84BIaXQ_004_frame000121.jpg,121
JjwGD._lpt0_016_0000000031_0_vlog_v_JjwGD._lpt0_016_frame000031.jpg,0,test,JjwGD._lpt0_016,vlog_v_JjwGD._lpt0_016_frame000031.jpg,31
k0j-xYzrNbM_0000000456_1_food_v_k0j-xYzrNbM_frame000456.jpg,1,train,k0j-xYzrNbM,food_v_k0j-xYzrNbM_frame000456.jpg,456
5kQh6xCQqZg_0000000090_0_gardening_v_5kQh6xCQqZg_frame000090.jpg,0,train,5kQh6xCQqZg,gardening_v_5kQh6xCQqZg_frame000090.jpg,90
SqRR_9ucMEU_0000000268_0_drink_v_SqRR_9ucMEU_frame000268.jpg,0,train,SqRR_9ucMEU,drink_v_SqRR_9ucMEU_frame000268.jpg,268
IWrpZ8q_4uk_0000000200_0_study_v_IWrpZ8q_4uk_frame000200.jpg,0,train,IWrpZ8q_4uk,study_v_IWrpZ8q_4uk_frame000200.jpg,200
YMU4Kuo7C2w_0000000158_1_gardening_v_YMU4Kuo7C2w_frame000158.jpg,1,train,YMU4Kuo7C2w,gardening_v_YMU4Kuo7C2w_frame000158.jpg,158
UQtiz1YAFOM_0000000023_0_housework_v_UQtiz1YAFOM_frame000023.jpg,0,train,UQtiz1YAFOM,housework_v_UQtiz1YAFOM_frame000023.jpg,23
WHmyAoY-HrA_0000000158_1_food_v_WHmyAoY-HrA_frame000158.jpg,1,train,WHmyAoY-HrA,food_v_WHmyAoY-HrA_frame000158.jpg,158
6WSJAv8DpKk_0000000122_0_gardening_v_6WSJAv8DpKk_frame000122.jpg,0,test,6WSJAv8DpKk,gardening_v_6WSJAv8DpKk_frame000122.jpg,122
7XX7DxUkGyE_0000000099_1_housework_v_7XX7DxUkGyE_frame000099.jpg,1,train,7XX7DxUkGyE,housework_v_7XX7DxUkGyE_frame000099.jpg,99
6mreLruWE_Y_0000000443_1_food_v_6mreLruWE_Y_frame000443.jpg,1,test,6mreLruWE_Y,food_v_6mreLruWE_Y_frame000443.jpg,443
XSlCZ4eXbJ4_003_0000000871_0_vlog_v_XSlCZ4eXbJ4_003_frame000871.jpg,0,train,XSlCZ4eXbJ4_003,vlog_v_XSlCZ4eXbJ4_003_frame000871.jpg,871
JrzGuzrue5g_0000000045_0_packing_v_JrzGuzrue5g_frame000045.jpg,0,train,JrzGuzrue5g,packing_v_JrzGuzrue5g_frame000045.jpg,45
SbYRdvEUJ70_0000000518_0_gardening_v_SbYRdvEUJ70_frame000518.jpg,0,train,SbYRdvEUJ70,gardening_v_SbYRdvEUJ70_frame000518.jpg,518
r7jAcihxVHM_009_0000000181_1_vlog_v_r7jAcihxVHM_009_frame000181.jpg,1,train,r7jAcihxVHM_009,vlog_v_r7jAcihxVHM_009_frame000181.jpg,181
xY7JdzX6Wpc_0000000059_1_gardening_v_xY7JdzX6Wpc_frame000059.jpg,1,train,xY7JdzX6Wpc,gardening_v_xY7JdzX6Wpc_frame000059.jpg,59
owpHOT0qhac_004_0000000061_0_vlog_v_owpHOT0qhac_004_frame000061.jpg,0,test,owpHOT0qhac_004,vlog_v_owpHOT0qhac_004_frame000061.jpg,61
jN4qttmCLog_0000000041_0_drink_v_jN4qttmCLog_frame000041.jpg,0,train,jN4qttmCLog,drink_v_jN4qttmCLog_frame000041.jpg,41
SF_WqsmH-Lw_0000000304_0_furniture_v_SF_WqsmH-Lw_frame000304.jpg,0,train,SF_WqsmH-Lw,furniture_v_SF_WqsmH-Lw_frame000304.jpg,304
bhsM641TtDg_0000000336_0_boardgame_v_bhsM641TtDg_frame000336.jpg,0,train,bhsM641TtDg,boardgame_v_bhsM641TtDg_frame000336.jpg,336
ddHMb_vLIAI_002_0000000841_0_vlog_v_ddHMb_vLIAI_002_frame000841.jpg,0,train,ddHMb_vLIAI_002,vlog_v_ddHMb_vLIAI_002_frame000841.jpg,841
qlm13PcLu5w_0000000161_1_packing_v_qlm13PcLu5w_frame000161.jpg,1,train,qlm13PcLu5w,packing_v_qlm13PcLu5w_frame000161.jpg,161
YXZc_Kgr2Qc_0000000092_1_puzzle_v_YXZc_Kgr2Qc_frame000092.jpg,1,train,YXZc_Kgr2Qc,puzzle_v_YXZc_Kgr2Qc_frame000092.jpg,92
Gi0HcXXLz3A_0000000067_1_puzzle_v_Gi0HcXXLz3A_frame000067.jpg,1,train,Gi0HcXXLz3A,puzzle_v_Gi0HcXXLz3A_frame000067.jpg,67
5giaC9Ks5Tk_0000000086_0_furniture_v_5giaC9Ks5Tk_frame000086.jpg,0,train,5giaC9Ks5Tk,furniture_v_5giaC9Ks5Tk_frame000086.jpg,86
ebDmelyQ_fw_0000000228_1_housework_v_ebDmelyQ_fw_frame000228.jpg,1,train,ebDmelyQ_fw,housework_v_ebDmelyQ_fw_frame000228.jpg,228
-kWnftvtlMU_0000000203_1_furniture_v_-kWnftvtlMU_frame000203.jpg,1,train,-kWnftvtlMU,furniture_v_-kWnftvtlMU_frame000203.jpg,203
0G0b6q8-grI_0000000015_0_drink_v_0G0b6q8-grI_frame000015.jpg,0,test,0G0b6q8-grI,drink_v_0G0b6q8-grI_frame000015.jpg,15
JOtOADiaiVI_0000000398_0_housework_v_JOtOADiaiVI_frame000398.jpg,0,train,JOtOADiaiVI,housework_v_JOtOADiaiVI_frame000398.jpg,398
Z8HRDBt1Qw4_0000000116_1_boardgame_v_Z8HRDBt1Qw4_frame000116.jpg,1,train,Z8HRDBt1Qw4,boardgame_v_Z8HRDBt1Qw4_frame000116.jpg,116
7oWOJ3yELso_0000000416_1_food_v_7oWOJ3yELso_frame000416.jpg,1,train,7oWOJ3yELso,food_v_7oWOJ3yELso_frame000416.jpg,416
sjIggf0cpzA_0000000256_1_repair_v_sjIggf0cpzA_frame000256.jpg,1,train,sjIggf0cpzA,repair_v_sjIggf0cpzA_frame000256.jpg,256
9hglQGw1fNw_0000000162_0_repair_v_9hglQGw1fNw_frame000162.jpg,0,val,9hglQGw1fNw,repair_v_9hglQGw1fNw_frame000162.jpg,162
5cieBCDZH54_0000000037_1_puzzle_v_5cieBCDZH54_frame000037.jpg,1,train,5cieBCDZH54,puzzle_v_5cieBCDZH54_frame000037.jpg,37
ifU6MY_iW68_0000000107_1_puzzle_v_ifU6MY_iW68_frame000107.jpg,1,train,ifU6MY_iW68,puzzle_v_ifU6MY_iW68_frame000107.jpg,107
ZZqS8aocDxE_0000000291_0_puzzle_v_ZZqS8aocDxE_frame000291.jpg,0,train,ZZqS8aocDxE,puzzle_v_ZZqS8aocDxE_frame000291.jpg,291
jYSrLAED0uI_0000000549_0_food_v_jYSrLAED0uI_frame000549.jpg,0,train,jYSrLAED0uI,food_v_jYSrLAED0uI_frame000549.jpg,549
4_Myu7Iy0to_0000000125_1_packing_v_4_Myu7Iy0to_frame000125.jpg,1,train,4_Myu7Iy0to,packing_v_4_Myu7Iy0to_frame000125.jpg,125
IX2U_Ymn1qo_0000000247_0_diy_v_IX2U_Ymn1qo_frame000247.jpg,0,val,IX2U_Ymn1qo,diy_v_IX2U_Ymn1qo_frame000247.jpg,247
1XOoJDZ_4I0_0000000075_1_gardening_v_1XOoJDZ_4I0_frame000075.jpg,1,train,1XOoJDZ_4I0,gardening_v_1XOoJDZ_4I0_frame000075.jpg,75
saqv1lw853Q_0000000056_1_packing_v_saqv1lw853Q_frame000056.jpg,1,train,saqv1lw853Q,packing_v_saqv1lw853Q_frame000056.jpg,56
-sGQ8ULqT30_0000000056_0_boardgame_v_-sGQ8ULqT30_frame000056.jpg,0,train,-sGQ8ULqT30,boardgame_v_-sGQ8ULqT30_frame000056.jpg,56
31DvQs5KDck_0000000345_0_housework_v_31DvQs5KDck_frame000345.jpg,0,train,31DvQs5KDck,housework_v_31DvQs5KDck_frame000345.jpg,345
poiZj3lCqMI_019_0000001321_0_vlog_v_poiZj3lCqMI_019_frame001321.jpg,0,val,poiZj3lCqMI_019,vlog_v_poiZj3lCqMI_019_frame001321.jpg,1321


==> anc/artifact_v14_arxiv/manifests/touchmoment_channel_layers19_20_subset.csv <==
sample_id,label,split,official_split,source_domain,video,pair_id,event_frame,sample_role,frame_index,clip_frame_indices
touchmoment_train_C100_20231031_004_event000_frame000049_near_touch_negative_000034_0,0,train,train,TACO,C100_20231031_004,touchmoment_train_C100_20231031_004_event000_frame000049,49,near_touch_negative,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C100_20231031_004_event000_frame000049_touch_onset_000049_1,1,train,train,TACO,C100_20231031_004,touchmoment_train_C100_20231031_004_event000_frame000049,49,touch_onset,49,"[19,21,23,25,27,29,31,33,35,37,39,41,43,45,47,49]"
touchmoment_train_C100_20231031_008_event000_frame000068_near_touch_negative_000053_0,0,train,train,TACO,C100_20231031_008,touchmoment_train_C100_20231031_008_event000_frame000068,68,near_touch_negative,53,"[23,25,27,29,31,33,35,37,39,41,43,45,47,49,51,53]"
touchmoment_train_C100_20231031_008_event000_frame000068_touch_onset_000068_1,1,train,train,TACO,C100_20231031_008,touchmoment_train_C100_20231031_008_event000_frame000068,68,touch_onset,68,"[38,40,42,44,46,48,50,52,54,56,58,60,62,64,66,68]"
touchmoment_train_C100_20231031_016_event000_frame000074_near_touch_negative_000059_0,0,train,train,TACO,C100_20231031_016,touchmoment_train_C100_20231031_016_event000_frame000074,74,near_touch_negative,59,"[29,31,33,35,37,39,41,43,45,47,49,51,53,55,57,59]"
touchmoment_train_C100_20231031_016_event000_frame000074_touch_onset_000074_1,1,train,train,TACO,C100_20231031_016,touchmoment_train_C100_20231031_016_event000_frame000074,74,touch_onset,74,"[44,46,48,50,52,54,56,58,60,62,64,66,68,70,72,74]"
touchmoment_train_C105_20230927_016_event001_frame000022_near_touch_negative_000007_0,0,train,train,TACO,C105_20230927_016,touchmoment_train_C105_20230927_016_event001_frame000022,22,near_touch_negative,7,"[0,0,0,0,0,0,0,0,0,0,0,0,1,3,5,7]"
touchmoment_train_C105_20230927_016_event001_frame000022_touch_onset_000022_1,1,train,train,TACO,C105_20230927_016,touchmoment_train_C105_20230927_016_event001_frame000022,22,touch_onset,22,"[0,0,0,0,0,2,4,6,8,10,12,14,16,18,20,22]"
touchmoment_train_C105_20230928_020_event000_frame000032_near_touch_negative_000017_0,0,train,train,TACO,C105_20230928_020,touchmoment_train_C105_20230928_020_event000_frame000032,32,near_touch_negative,17,"[0,0,0,0,0,0,0,1,3,5,7,9,11,13,15,17]"
touchmoment_train_C105_20230928_020_event000_frame000032_touch_onset_000032_1,1,train,train,TACO,C105_20230928_020,touchmoment_train_C105_20230928_020_event000_frame000032,32,touch_onset,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C105_20231024_245_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C105_20231024_245,touchmoment_train_C105_20231024_245_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C105_20231024_245_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C105_20231024_245,touchmoment_train_C105_20231024_245_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C108_20231104_073_event000_frame000018_near_touch_negative_000003_0,0,train,train,TACO,C108_20231104_073,touchmoment_train_C108_20231104_073_event000_frame000018,18,near_touch_negative,3,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3]"
touchmoment_train_C108_20231104_073_event000_frame000018_touch_onset_000018_1,1,train,train,TACO,C108_20231104_073,touchmoment_train_C108_20231104_073_event000_frame000018,18,touch_onset,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C10_20231103_116_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C10_20231103_116,touchmoment_train_C10_20231103_116_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C10_20231103_116_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C10_20231103_116,touchmoment_train_C10_20231103_116_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C10_20231103_118_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C10_20231103_118,touchmoment_train_C10_20231103_118_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C10_20231103_118_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C10_20231103_118,touchmoment_train_C10_20231103_118_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C10_20231103_124_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C10_20231103_124,touchmoment_train_C10_20231103_124_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C10_20231103_124_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C10_20231103_124,touchmoment_train_C10_20231103_124_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C10_20231103_148_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C10_20231103_148,touchmoment_train_C10_20231103_148_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C10_20231103_148_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C10_20231103_148,touchmoment_train_C10_20231103_148_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C115_20230930_004_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C115_20230930_004,touchmoment_train_C115_20230930_004_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C115_20230930_004_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C115_20230930_004,touchmoment_train_C115_20230930_004_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C115_20231020_028_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C115_20231020_028,touchmoment_train_C115_20231020_028_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C115_20231020_028_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C115_20231020_028,touchmoment_train_C115_20231020_028_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C116_20230930_149_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C116_20230930_149,touchmoment_train_C116_20230930_149_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C116_20230930_149_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C116_20230930_149,touchmoment_train_C116_20230930_149_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C116_20231031_063_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C116_20231031_063,touchmoment_train_C116_20231031_063_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C116_20231031_063_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C116_20231031_063,touchmoment_train_C116_20231031_063_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C117_20231013_175_event000_frame000025_near_touch_negative_000010_0,0,train,train,TACO,C117_20231013_175,touchmoment_train_C117_20231013_175_event000_frame000025,25,near_touch_negative,10,"[0,0,0,0,0,0,0,0,0,0,0,2,4,6,8,10]"
touchmoment_train_C117_20231013_175_event000_frame000025_touch_onset_000025_1,1,train,train,TACO,C117_20231013_175,touchmoment_train_C117_20231013_175_event000_frame000025,25,touch_onset,25,"[0,0,0,1,3,5,7,9,11,13,15,17,19,21,23,25]"
touchmoment_train_C117_20231013_177_event000_frame000022_near_touch_negative_000007_0,0,train,train,TACO,C117_20231013_177,touchmoment_train_C117_20231013_177_event000_frame000022,22,near_touch_negative,7,"[0,0,0,0,0,0,0,0,0,0,0,0,1,3,5,7]"
touchmoment_train_C117_20231013_177_event000_frame000022_touch_onset_000022_1,1,train,train,TACO,C117_20231013_177,touchmoment_train_C117_20231013_177_event000_frame000022,22,touch_onset,22,"[0,0,0,0,0,2,4,6,8,10,12,14,16,18,20,22]"
touchmoment_train_C117_20231019_062_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C117_20231019_062,touchmoment_train_C117_20231019_062_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C117_20231019_062_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C117_20231019_062,touchmoment_train_C117_20231019_062_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C117_20231019_126_event000_frame000034_near_touch_negative_000019_0,0,train,train,TACO,C117_20231019_126,touchmoment_train_C117_20231019_126_event000_frame000034,34,near_touch_negative,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C117_20231019_126_event000_frame000034_touch_onset_000034_1,1,train,train,TACO,C117_20231019_126,touchmoment_train_C117_20231019_126_event000_frame000034,34,touch_onset,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C117_20231019_206_event000_frame000029_near_touch_negative_000014_0,0,train,train,TACO,C117_20231019_206,touchmoment_train_C117_20231019_206_event000_frame000029,29,near_touch_negative,14,"[0,0,0,0,0,0,0,0,0,2,4,6,8,10,12,14]"
touchmoment_train_C117_20231019_206_event000_frame000029_touch_onset_000029_1,1,train,train,TACO,C117_20231019_206,touchmoment_train_C117_20231019_206_event000_frame000029,29,touch_onset,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C117_20231019_208_event000_frame000029_near_touch_negative_000014_0,0,train,train,TACO,C117_20231019_208,touchmoment_train_C117_20231019_208_event000_frame000029,29,near_touch_negative,14,"[0,0,0,0,0,0,0,0,0,2,4,6,8,10,12,14]"
touchmoment_train_C117_20231019_208_event000_frame000029_touch_onset_000029_1,1,train,train,TACO,C117_20231019_208,touchmoment_train_C117_20231019_208_event000_frame000029,29,touch_onset,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C117_20231019_212_event000_frame000033_near_touch_negative_000018_0,0,train,train,TACO,C117_20231019_212,touchmoment_train_C117_20231019_212_event000_frame000033,33,near_touch_negative,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C117_20231019_212_event000_frame000033_touch_onset_000033_1,1,train,train,TACO,C117_20231019_212,touchmoment_train_C117_20231019_212_event000_frame000033,33,touch_onset,33,"[3,5,7,9,11,13,15,17,19,21,23,25,27,29,31,33]"
touchmoment_train_C119_20231024_224_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C119_20231024_224,touchmoment_train_C119_20231024_224_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C119_20231024_224_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C119_20231024_224,touchmoment_train_C119_20231024_224_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C119_20231024_234_event001_frame000034_near_touch_negative_000019_0,0,train,train,TACO,C119_20231024_234,touchmoment_train_C119_20231024_234_event001_frame000034,34,near_touch_negative,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C119_20231024_234_event001_frame000034_touch_onset_000034_1,1,train,train,TACO,C119_20231024_234,touchmoment_train_C119_20231024_234_event001_frame000034,34,touch_onset,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C119_20231024_249_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C119_20231024_249,touchmoment_train_C119_20231024_249_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C119_20231024_249_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C119_20231024_249,touchmoment_train_C119_20231024_249_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C119_20231024_280_event000_frame000035_near_touch_negative_000020_0,0,train,train,TACO,C119_20231024_280,touchmoment_train_C119_20231024_280_event000_frame000035,35,near_touch_negative,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C119_20231024_280_event000_frame000035_touch_onset_000035_1,1,train,train,TACO,C119_20231024_280,touchmoment_train_C119_20231024_280_event000_frame000035,35,touch_onset,35,"[5,7,9,11,13,15,17,19,21,23,25,27,29,31,33,35]"
touchmoment_train_C127_20231005_015_event000_frame000019_near_touch_negative_000004_0,0,train,train,TACO,C127_20231005_015,touchmoment_train_C127_20231005_015_event000_frame000019,19,near_touch_negative,4,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4]"
touchmoment_train_C127_20231005_015_event000_frame000019_touch_onset_000019_1,1,train,train,TACO,C127_20231005_015,touchmoment_train_C127_20231005_015_event000_frame000019,19,touch_onset,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C127_20231020_100_event000_frame000033_near_touch_negative_000018_0,0,train,train,TACO,C127_20231020_100,touchmoment_train_C127_20231020_100_event000_frame000033,33,near_touch_negative,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C127_20231020_100_event000_frame000033_touch_onset_000033_1,1,train,train,TACO,C127_20231020_100,touchmoment_train_C127_20231020_100_event000_frame000033,33,touch_onset,33,"[3,5,7,9,11,13,15,17,19,21,23,25,27,29,31,33]"
touchmoment_train_C129_20231104_112_event000_frame000038_near_touch_negative_000023_0,0,train,train,TACO,C129_20231104_112,touchmoment_train_C129_20231104_112_event000_frame000038,38,near_touch_negative,23,"[0,0,0,0,1,3,5,7,9,11,13,15,17,19,21,23]"
touchmoment_train_C129_20231104_112_event000_frame000038_touch_onset_000038_1,1,train,train,TACO,C129_20231104_112,touchmoment_train_C129_20231104_112_event000_frame000038,38,touch_onset,38,"[8,10,12,14,16,18,20,22,24,26,28,30,32,34,36,38]"
touchmoment_train_C131_20231013_189_event000_frame000021_near_touch_negative_000006_0,0,train,train,TACO,C131_20231013_189,touchmoment_train_C131_20231013_189_event000_frame000021,21,near_touch_negative,6,"[0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6]"
touchmoment_train_C131_20231013_189_event000_frame000021_touch_onset_000021_1,1,train,train,TACO,C131_20231013_189,touchmoment_train_C131_20231013_189_event000_frame000021,21,touch_onset,21,"[0,0,0,0,0,1,3,5,7,9,11,13,15,17,19,21]"
touchmoment_train_C131_20231019_090_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C131_20231019_090,touchmoment_train_C131_20231019_090_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C131_20231019_090_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C131_20231019_090,touchmoment_train_C131_20231019_090_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C131_20231019_100_event000_frame000030_near_touch_negative_000015_0,0,train,train,TACO,C131_20231019_100,touchmoment_train_C131_20231019_100_event000_frame000030,30,near_touch_negative,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C131_20231019_100_event000_frame000030_touch_onset_000030_1,1,train,train,TACO,C131_20231019_100,touchmoment_train_C131_20231019_100_event000_frame000030,30,touch_onset,30,"[0,2,4,6,8,10,12,14,16,18,20,22,24,26,28,30]"
touchmoment_train_C131_20231019_106_event000_frame000021_near_touch_negative_000006_0,0,train,train,TACO,C131_20231019_106,touchmoment_train_C131_20231019_106_event000_frame000021,21,near_touch_negative,6,"[0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6]"
touchmoment_train_C131_20231019_106_event000_frame000021_touch_onset_000021_1,1,train,train,TACO,C131_20231019_106,touchmoment_train_C131_20231019_106_event000_frame000021,21,touch_onset,21,"[0,0,0,0,0,1,3,5,7,9,11,13,15,17,19,21]"
touchmoment_train_C131_20231019_106_event001_frame000021_near_touch_negative_000006_0,0,train,train,TACO,C131_20231019_106,touchmoment_train_C131_20231019_106_event001_frame000021,21,near_touch_negative,6,"[0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6]"
touchmoment_train_C131_20231019_106_event001_frame000021_touch_onset_000021_1,1,train,train,TACO,C131_20231019_106,touchmoment_train_C131_20231019_106_event001_frame000021,21,touch_onset,21,"[0,0,0,0,0,1,3,5,7,9,11,13,15,17,19,21]"
touchmoment_train_C131_20231019_164_event000_frame000038_near_touch_negative_000023_0,0,train,train,TACO,C131_20231019_164,touchmoment_train_C131_20231019_164_event000_frame000038,38,near_touch_negative,23,"[0,0,0,0,1,3,5,7,9,11,13,15,17,19,21,23]"
touchmoment_train_C131_20231019_164_event000_frame000038_touch_onset_000038_1,1,train,train,TACO,C131_20231019_164,touchmoment_train_C131_20231019_164_event000_frame000038,38,touch_onset,38,"[8,10,12,14,16,18,20,22,24,26,28,30,32,34,36,38]"
touchmoment_train_C131_20231019_170_event001_frame000033_near_touch_negative_000018_0,0,train,train,TACO,C131_20231019_170,touchmoment_train_C131_20231019_170_event001_frame000033,33,near_touch_negative,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C131_20231019_170_event001_frame000033_touch_onset_000033_1,1,train,train,TACO,C131_20231019_170,touchmoment_train_C131_20231019_170_event001_frame000033,33,touch_onset,33,"[3,5,7,9,11,13,15,17,19,21,23,25,27,29,31,33]"
touchmoment_train_C131_20231019_180_event000_frame000040_near_touch_negative_000025_0,0,train,train,TACO,C131_20231019_180,touchmoment_train_C131_20231019_180_event000_frame000040,40,near_touch_negative,25,"[0,0,0,1,3,5,7,9,11,13,15,17,19,21,23,25]"
touchmoment_train_C131_20231019_180_event000_frame000040_touch_onset_000040_1,1,train,train,TACO,C131_20231019_180,touchmoment_train_C131_20231019_180_event000_frame000040,40,touch_onset,40,"[10,12,14,16,18,20,22,24,26,28,30,32,34,36,38,40]"
touchmoment_train_C131_20231019_234_event000_frame000033_near_touch_negative_000018_0,0,train,train,TACO,C131_20231019_234,touchmoment_train_C131_20231019_234_event000_frame000033,33,near_touch_negative,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C131_20231019_234_event000_frame000033_touch_onset_000033_1,1,train,train,TACO,C131_20231019_234,touchmoment_train_C131_20231019_234_event000_frame000033,33,touch_onset,33,"[3,5,7,9,11,13,15,17,19,21,23,25,27,29,31,33]"
touchmoment_train_C139_20231006_207_event000_frame000016_near_touch_negative_000001_0,0,train,train,TACO,C139_20231006_207,touchmoment_train_C139_20231006_207_event000_frame000016,16,near_touch_negative,1,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]"
touchmoment_train_C139_20231006_207_event000_frame000016_touch_onset_000016_1,1,train,train,TACO,C139_20231006_207,touchmoment_train_C139_20231006_207_event000_frame000016,16,touch_onset,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C139_20231006_213_event000_frame000023_near_touch_negative_000008_0,0,train,train,TACO,C139_20231006_213,touchmoment_train_C139_20231006_213_event000_frame000023,23,near_touch_negative,8,"[0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,8]"
touchmoment_train_C139_20231006_213_event000_frame000023_touch_onset_000023_1,1,train,train,TACO,C139_20231006_213,touchmoment_train_C139_20231006_213_event000_frame000023,23,touch_onset,23,"[0,0,0,0,1,3,5,7,9,11,13,15,17,19,21,23]"
touchmoment_train_C140_20231103_154_event000_frame000032_near_touch_negative_000017_0,0,train,train,TACO,C140_20231103_154,touchmoment_train_C140_20231103_154_event000_frame000032,32,near_touch_negative,17,"[0,0,0,0,0,0,0,1,3,5,7,9,11,13,15,17]"
touchmoment_train_C140_20231103_154_event000_frame000032_touch_onset_000032_1,1,train,train,TACO,C140_20231103_154,touchmoment_train_C140_20231103_154_event000_frame000032,32,touch_onset,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C140_20231103_191_event000_frame000030_near_touch_negative_000015_0,0,train,train,TACO,C140_20231103_191,touchmoment_train_C140_20231103_191_event000_frame000030,30,near_touch_negative,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C140_20231103_191_event000_frame000030_touch_onset_000030_1,1,train,train,TACO,C140_20231103_191,touchmoment_train_C140_20231103_191_event000_frame000030,30,touch_onset,30,"[0,2,4,6,8,10,12,14,16,18,20,22,24,26,28,30]"
touchmoment_train_C141_20231102_057_event000_frame000029_near_touch_negative_000014_0,0,train,train,TACO,C141_20231102_057,touchmoment_train_C141_20231102_057_event000_frame000029,29,near_touch_negative,14,"[0,0,0,0,0,0,0,0,0,2,4,6,8,10,12,14]"
touchmoment_train_C141_20231102_057_event000_frame000029_touch_onset_000029_1,1,train,train,TACO,C141_20231102_057,touchmoment_train_C141_20231102_057_event000_frame000029,29,touch_onset,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C142_20231103_119_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C142_20231103_119,touchmoment_train_C142_20231103_119_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C142_20231103_119_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C142_20231103_119,touchmoment_train_C142_20231103_119_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C143_20230926_042_event000_frame000043_near_touch_negative_000028_0,0,train,train,TACO,C143_20230926_042,touchmoment_train_C143_20230926_042_event000_frame000043,43,near_touch_negative,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C143_20230926_042_event000_frame000043_touch_onset_000043_1,1,train,train,TACO,C143_20230926_042,touchmoment_train_C143_20230926_042_event000_frame000043,43,touch_onset,43,"[13,15,17,19,21,23,25,27,29,31,33,35,37,39,41,43]"
touchmoment_train_C143_20231103_173_event000_frame000029_near_touch_negative_000014_0,0,train,train,TACO,C143_20231103_173,touchmoment_train_C143_20231103_173_event000_frame000029,29,near_touch_negative,14,"[0,0,0,0,0,0,0,0,0,2,4,6,8,10,12,14]"
touchmoment_train_C143_20231103_173_event000_frame000029_touch_onset_000029_1,1,train,train,TACO,C143_20231103_173,touchmoment_train_C143_20231103_173_event000_frame000029,29,touch_onset,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C143_20231103_174_event000_frame000039_near_touch_negative_000024_0,0,train,train,TACO,C143_20231103_174,touchmoment_train_C143_20231103_174_event000_frame000039,39,near_touch_negative,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C143_20231103_174_event000_frame000039_touch_onset_000039_1,1,train,train,TACO,C143_20231103_174,touchmoment_train_C143_20231103_174_event000_frame000039,39,touch_onset,39,"[9,11,13,15,17,19,21,23,25,27,29,31,33,35,37,39]"
touchmoment_train_C148_20230929_005_event000_frame000040_near_touch_negative_000025_0,0,train,train,TACO,C148_20230929_005,touchmoment_train_C148_20230929_005_event000_frame000040,40,near_touch_negative,25,"[0,0,0,1,3,5,7,9,11,13,15,17,19,21,23,25]"
touchmoment_train_C148_20230929_005_event000_frame000040_touch_onset_000040_1,1,train,train,TACO,C148_20230929_005,touchmoment_train_C148_20230929_005_event000_frame000040,40,touch_onset,40,"[10,12,14,16,18,20,22,24,26,28,30,32,34,36,38,40]"
touchmoment_train_C148_20231013_089_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C148_20231013_089,touchmoment_train_C148_20231013_089_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C148_20231013_089_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C148_20231013_089,touchmoment_train_C148_20231013_089_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C148_20231013_093_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C148_20231013_093,touchmoment_train_C148_20231013_093_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C148_20231013_093_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C148_20231013_093,touchmoment_train_C148_20231013_093_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C148_20231015_217_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C148_20231015_217,touchmoment_train_C148_20231015_217_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C148_20231015_217_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C148_20231015_217,touchmoment_train_C148_20231015_217_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C148_20231015_239_event000_frame000025_near_touch_negative_000010_0,0,train,train,TACO,C148_20231015_239,touchmoment_train_C148_20231015_239_event000_frame000025,25,near_touch_negative,10,"[0,0,0,0,0,0,0,0,0,0,0,2,4,6,8,10]"
touchmoment_train_C148_20231015_239_event000_frame000025_touch_onset_000025_1,1,train,train,TACO,C148_20231015_239,touchmoment_train_C148_20231015_239_event000_frame000025,25,touch_onset,25,"[0,0,0,1,3,5,7,9,11,13,15,17,19,21,23,25]"
touchmoment_train_C148_20231015_245_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C148_20231015_245,touchmoment_train_C148_20231015_245_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C148_20231015_245_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C148_20231015_245,touchmoment_train_C148_20231015_245_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C148_20231015_267_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C148_20231015_267,touchmoment_train_C148_20231015_267_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C148_20231015_267_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C148_20231015_267,touchmoment_train_C148_20231015_267_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C148_20231015_275_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C148_20231015_275,touchmoment_train_C148_20231015_275_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C148_20231015_275_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C148_20231015_275,touchmoment_train_C148_20231015_275_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C148_20231015_279_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C148_20231015_279,touchmoment_train_C148_20231015_279_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C148_20231015_279_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C148_20231015_279,touchmoment_train_C148_20231015_279_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C148_20231015_283_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C148_20231015_283,touchmoment_train_C148_20231015_283_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C148_20231015_283_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C148_20231015_283,touchmoment_train_C148_20231015_283_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C148_20231020_189_event001_frame000029_near_touch_negative_000014_0,0,train,train,TACO,C148_20231020_189,touchmoment_train_C148_20231020_189_event001_frame000029,29,near_touch_negative,14,"[0,0,0,0,0,0,0,0,0,2,4,6,8,10,12,14]"
touchmoment_train_C148_20231020_189_event001_frame000029_touch_onset_000029_1,1,train,train,TACO,C148_20231020_189,touchmoment_train_C148_20231020_189_event001_frame000029,29,touch_onset,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C148_20231020_215_event000_frame000032_near_touch_negative_000017_0,0,train,train,TACO,C148_20231020_215,touchmoment_train_C148_20231020_215_event000_frame000032,32,near_touch_negative,17,"[0,0,0,0,0,0,0,1,3,5,7,9,11,13,15,17]"
touchmoment_train_C148_20231020_215_event000_frame000032_touch_onset_000032_1,1,train,train,TACO,C148_20231020_215,touchmoment_train_C148_20231020_215_event000_frame000032,32,touch_onset,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C151_20230927_056_event000_frame000018_near_touch_negative_000003_0,0,train,train,TACO,C151_20230927_056,touchmoment_train_C151_20230927_056_event000_frame000018,18,near_touch_negative,3,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3]"
touchmoment_train_C151_20230927_056_event000_frame000018_touch_onset_000018_1,1,train,train,TACO,C151_20230927_056,touchmoment_train_C151_20230927_056_event000_frame000018,18,touch_onset,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C15_20230923_008_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C15_20230923_008,touchmoment_train_C15_20230923_008_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C15_20230923_008_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C15_20230923_008,touchmoment_train_C15_20230923_008_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C15_20231020_106_event000_frame000038_near_touch_negative_000023_0,0,train,train,TACO,C15_20231020_106,touchmoment_train_C15_20231020_106_event000_frame000038,38,near_touch_negative,23,"[0,0,0,0,1,3,5,7,9,11,13,15,17,19,21,23]"
touchmoment_train_C15_20231020_106_event000_frame000038_touch_onset_000038_1,1,train,train,TACO,C15_20231020_106,touchmoment_train_C15_20231020_106_event000_frame000038,38,touch_onset,38,"[8,10,12,14,16,18,20,22,24,26,28,30,32,34,36,38]"
touchmoment_train_C15_20231020_113_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C15_20231020_113,touchmoment_train_C15_20231020_113_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C15_20231020_113_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C15_20231020_113,touchmoment_train_C15_20231020_113_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C17_20231104_120_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C17_20231104_120,touchmoment_train_C17_20231104_120_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C17_20231104_120_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C17_20231104_120,touchmoment_train_C17_20231104_120_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C18_20230919_041_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C18_20230919_041,touchmoment_train_C18_20230919_041_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C18_20230919_041_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C18_20230919_041,touchmoment_train_C18_20230919_041_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C18_20231027_005_event000_frame000032_near_touch_negative_000017_0,0,train,train,TACO,C18_20231027_005,touchmoment_train_C18_20231027_005_event000_frame000032,32,near_touch_negative,17,"[0,0,0,0,0,0,0,1,3,5,7,9,11,13,15,17]"
touchmoment_train_C18_20231027_005_event000_frame000032_touch_onset_000032_1,1,train,train,TACO,C18_20231027_005,touchmoment_train_C18_20231027_005_event000_frame000032,32,touch_onset,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C22_20231031_048_event000_frame000036_near_touch_negative_000021_0,0,train,train,TACO,C22_20231031_048,touchmoment_train_C22_20231031_048_event000_frame000036,36,near_touch_negative,21,"[0,0,0,0,0,1,3,5,7,9,11,13,15,17,19,21]"
touchmoment_train_C22_20231031_048_event000_frame000036_touch_onset_000036_1,1,train,train,TACO,C22_20231031_048,touchmoment_train_C22_20231031_048_event000_frame000036,36,touch_onset,36,"[6,8,10,12,14,16,18,20,22,24,26,28,30,32,34,36]"
touchmoment_train_C22_20231031_054_event000_frame000041_near_touch_negative_000026_0,0,train,train,TACO,C22_20231031_054,touchmoment_train_C22_20231031_054_event000_frame000041,41,near_touch_negative,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C22_20231031_054_event000_frame000041_touch_onset_000041_1,1,train,train,TACO,C22_20231031_054,touchmoment_train_C22_20231031_054_event000_frame000041,41,touch_onset,41,"[11,13,15,17,19,21,23,25,27,29,31,33,35,37,39,41]"
touchmoment_train_C24_20231104_006_event001_frame000018_near_touch_negative_000003_0,0,train,train,TACO,C24_20231104_006,touchmoment_train_C24_20231104_006_event001_frame000018,18,near_touch_negative,3,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3]"
touchmoment_train_C24_20231104_006_event001_frame000018_touch_onset_000018_1,1,train,train,TACO,C24_20231104_006,touchmoment_train_C24_20231104_006_event001_frame000018,18,touch_onset,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C24_20231104_018_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C24_20231104_018,touchmoment_train_C24_20231104_018_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C24_20231104_018_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C24_20231104_018,touchmoment_train_C24_20231104_018_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C27_20231031_109_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C27_20231031_109,touchmoment_train_C27_20231031_109_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C27_20231031_109_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C27_20231031_109,touchmoment_train_C27_20231031_109_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C2_20231104_153_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C2_20231104_153,touchmoment_train_C2_20231104_153_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C2_20231104_153_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C2_20231104_153,touchmoment_train_C2_20231104_153_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C2_20231104_167_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C2_20231104_167,touchmoment_train_C2_20231104_167_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C2_20231104_167_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C2_20231104_167,touchmoment_train_C2_20231104_167_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C30_20230930_002_event000_frame000042_near_touch_negative_000027_0,0,train,train,TACO,C30_20230930_002,touchmoment_train_C30_20230930_002_event000_frame000042,42,near_touch_negative,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C30_20230930_002_event000_frame000042_touch_onset_000042_1,1,train,train,TACO,C30_20230930_002,touchmoment_train_C30_20230930_002_event000_frame000042,42,touch_onset,42,"[12,14,16,18,20,22,24,26,28,30,32,34,36,38,40,42]"
touchmoment_train_C30_20231006_003_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C30_20231006_003,touchmoment_train_C30_20231006_003_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C30_20231006_003_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C30_20231006_003,touchmoment_train_C30_20231006_003_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C30_20231015_024_event000_frame000030_near_touch_negative_000015_0,0,train,train,TACO,C30_20231015_024,touchmoment_train_C30_20231015_024_event000_frame000030,30,near_touch_negative,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C30_20231015_024_event000_frame000030_touch_onset_000030_1,1,train,train,TACO,C30_20231015_024,touchmoment_train_C30_20231015_024_event000_frame000030,30,touch_onset,30,"[0,2,4,6,8,10,12,14,16,18,20,22,24,26,28,30]"
touchmoment_train_C30_20231020_026_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C30_20231020_026,touchmoment_train_C30_20231020_026_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C30_20231020_026_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C30_20231020_026,touchmoment_train_C30_20231020_026_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C34_20230930_152_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C34_20230930_152,touchmoment_train_C34_20230930_152_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C34_20230930_152_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C34_20230930_152,touchmoment_train_C34_20230930_152_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C34_20231031_060_event000_frame000039_near_touch_negative_000024_0,0,train,train,TACO,C34_20231031_060,touchmoment_train_C34_20231031_060_event000_frame000039,39,near_touch_negative,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C34_20231031_060_event000_frame000039_touch_onset_000039_1,1,train,train,TACO,C34_20231031_060,touchmoment_train_C34_20231031_060_event000_frame000039,39,touch_onset,39,"[9,11,13,15,17,19,21,23,25,27,29,31,33,35,37,39]"
touchmoment_train_C34_20231031_064_event000_frame000034_near_touch_negative_000019_0,0,train,train,TACO,C34_20231031_064,touchmoment_train_C34_20231031_064_event000_frame000034,34,near_touch_negative,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C34_20231031_064_event000_frame000034_touch_onset_000034_1,1,train,train,TACO,C34_20231031_064,touchmoment_train_C34_20231031_064_event000_frame000034,34,touch_onset,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C35_20230923_013_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C35_20230923_013,touchmoment_train_C35_20230923_013_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C35_20230923_013_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C35_20230923_013,touchmoment_train_C35_20230923_013_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C35_20231104_128_event000_frame000018_near_touch_negative_000003_0,0,train,train,TACO,C35_20231104_128,touchmoment_train_C35_20231104_128_event000_frame000018,18,near_touch_negative,3,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3]"
touchmoment_train_C35_20231104_128_event000_frame000018_touch_onset_000018_1,1,train,train,TACO,C35_20231104_128,touchmoment_train_C35_20231104_128_event000_frame000018,18,touch_onset,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C35_20231104_142_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C35_20231104_142,touchmoment_train_C35_20231104_142_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C35_20231104_142_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C35_20231104_142,touchmoment_train_C35_20231104_142_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C35_20231104_170_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C35_20231104_170,touchmoment_train_C35_20231104_170_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C35_20231104_170_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C35_20231104_170,touchmoment_train_C35_20231104_170_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C39_20230928_042_event000_frame000020_near_touch_negative_000005_0,0,train,train,TACO,C39_20230928_042,touchmoment_train_C39_20230928_042_event000_frame000020,20,near_touch_negative,5,"[0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,5]"
touchmoment_train_C39_20230928_042_event000_frame000020_touch_onset_000020_1,1,train,train,TACO,C39_20230928_042,touchmoment_train_C39_20230928_042_event000_frame000020,20,touch_onset,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C39_20231013_176_event001_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C39_20231013_176,touchmoment_train_C39_20231013_176_event001_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C39_20231013_176_event001_frame000027_touch_onset_000027_1,1,train,train,TACO,C39_20231013_176,touchmoment_train_C39_20231013_176_event001_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C39_20231019_053_event000_frame000019_near_touch_negative_000004_0,0,train,train,TACO,C39_20231019_053,touchmoment_train_C39_20231019_053_event000_frame000019,19,near_touch_negative,4,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4]"
touchmoment_train_C39_20231019_053_event000_frame000019_touch_onset_000019_1,1,train,train,TACO,C39_20231019_053,touchmoment_train_C39_20231019_053_event000_frame000019,19,touch_onset,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C39_20231019_055_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C39_20231019_055,touchmoment_train_C39_20231019_055_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C39_20231019_055_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C39_20231019_055,touchmoment_train_C39_20231019_055_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C40_20230928_052_event000_frame000022_near_touch_negative_000007_0,0,train,train,TACO,C40_20230928_052,touchmoment_train_C40_20230928_052_event000_frame000022,22,near_touch_negative,7,"[0,0,0,0,0,0,0,0,0,0,0,0,1,3,5,7]"
touchmoment_train_C40_20230928_052_event000_frame000022_touch_onset_000022_1,1,train,train,TACO,C40_20230928_052,touchmoment_train_C40_20230928_052_event000_frame000022,22,touch_onset,22,"[0,0,0,0,0,2,4,6,8,10,12,14,16,18,20,22]"
touchmoment_train_C40_20231013_228_event000_frame000034_near_touch_negative_000019_0,0,train,train,TACO,C40_20231013_228,touchmoment_train_C40_20231013_228_event000_frame000034,34,near_touch_negative,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C40_20231013_228_event000_frame000034_touch_onset_000034_1,1,train,train,TACO,C40_20231013_228,touchmoment_train_C40_20231013_228_event000_frame000034,34,touch_onset,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C40_20231019_171_event000_frame000044_near_touch_negative_000029_0,0,train,train,TACO,C40_20231019_171,touchmoment_train_C40_20231019_171_event000_frame000044,44,near_touch_negative,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C40_20231019_171_event000_frame000044_touch_onset_000044_1,1,train,train,TACO,C40_20231019_171,touchmoment_train_C40_20231019_171_event000_frame000044,44,touch_onset,44,"[14,16,18,20,22,24,26,28,30,32,34,36,38,40,42,44]"
touchmoment_train_C40_20231019_231_event000_frame000034_near_touch_negative_000019_0,0,train,train,TACO,C40_20231019_231,touchmoment_train_C40_20231019_231_event000_frame000034,34,near_touch_negative,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C40_20231019_231_event000_frame000034_touch_onset_000034_1,1,train,train,TACO,C40_20231019_231,touchmoment_train_C40_20231019_231_event000_frame000034,34,touch_onset,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C40_20231019_241_event001_frame000022_near_touch_negative_000007_0,0,train,train,TACO,C40_20231019_241,touchmoment_train_C40_20231019_241_event001_frame000022,22,near_touch_negative,7,"[0,0,0,0,0,0,0,0,0,0,0,0,1,3,5,7]"
touchmoment_train_C40_20231019_241_event001_frame000022_touch_onset_000022_1,1,train,train,TACO,C40_20231019_241,touchmoment_train_C40_20231019_241_event001_frame000022,22,touch_onset,22,"[0,0,0,0,0,2,4,6,8,10,12,14,16,18,20,22]"
touchmoment_train_C40_20231019_247_event000_frame000026_near_touch_negative_000011_0,0,train,train,TACO,C40_20231019_247,touchmoment_train_C40_20231019_247_event000_frame000026,26,near_touch_negative,11,"[0,0,0,0,0,0,0,0,0,0,1,3,5,7,9,11]"
touchmoment_train_C40_20231019_247_event000_frame000026_touch_onset_000026_1,1,train,train,TACO,C40_20231019_247,touchmoment_train_C40_20231019_247_event000_frame000026,26,touch_onset,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C41_20230930_033_event000_frame000019_near_touch_negative_000004_0,0,train,train,TACO,C41_20230930_033,touchmoment_train_C41_20230930_033_event000_frame000019,19,near_touch_negative,4,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4]"
touchmoment_train_C41_20230930_033_event000_frame000019_touch_onset_000019_1,1,train,train,TACO,C41_20230930_033,touchmoment_train_C41_20230930_033_event000_frame000019,19,touch_onset,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C42_20230929_002_event000_frame000033_near_touch_negative_000018_0,0,train,train,TACO,C42_20230929_002,touchmoment_train_C42_20230929_002_event000_frame000033,33,near_touch_negative,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C42_20230929_002_event000_frame000033_touch_onset_000033_1,1,train,train,TACO,C42_20230929_002,touchmoment_train_C42_20230929_002_event000_frame000033,33,touch_onset,33,"[3,5,7,9,11,13,15,17,19,21,23,25,27,29,31,33]"
touchmoment_train_C42_20231013_038_event000_frame000025_near_touch_negative_000010_0,0,train,train,TACO,C42_20231013_038,touchmoment_train_C42_20231013_038_event000_frame000025,25,near_touch_negative,10,"[0,0,0,0,0,0,0,0,0,0,0,2,4,6,8,10]"
touchmoment_train_C42_20231013_038_event000_frame000025_touch_onset_000025_1,1,train,train,TACO,C42_20231013_038,touchmoment_train_C42_20231013_038_event000_frame000025,25,touch_onset,25,"[0,0,0,1,3,5,7,9,11,13,15,17,19,21,23,25]"
touchmoment_train_C42_20231013_042_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C42_20231013_042,touchmoment_train_C42_20231013_042_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C42_20231013_042_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C42_20231013_042,touchmoment_train_C42_20231013_042_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C42_20231013_048_event000_frame000021_near_touch_negative_000006_0,0,train,train,TACO,C42_20231013_048,touchmoment_train_C42_20231013_048_event000_frame000021,21,near_touch_negative,6,"[0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6]"
touchmoment_train_C42_20231013_048_event000_frame000021_touch_onset_000021_1,1,train,train,TACO,C42_20231013_048,touchmoment_train_C42_20231013_048_event000_frame000021,21,touch_onset,21,"[0,0,0,0,0,1,3,5,7,9,11,13,15,17,19,21]"
touchmoment_train_C42_20231013_068_event000_frame000021_near_touch_negative_000006_0,0,train,train,TACO,C42_20231013_068,touchmoment_train_C42_20231013_068_event000_frame000021,21,near_touch_negative,6,"[0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6]"
touchmoment_train_C42_20231013_068_event000_frame000021_touch_onset_000021_1,1,train,train,TACO,C42_20231013_068,touchmoment_train_C42_20231013_068_event000_frame000021,21,touch_onset,21,"[0,0,0,0,0,1,3,5,7,9,11,13,15,17,19,21]"
touchmoment_train_C42_20231013_070_event000_frame000015_near_touch_negative_000000_0,0,train,train,TACO,C42_20231013_070,touchmoment_train_C42_20231013_070_event000_frame000015,15,near_touch_negative,0,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]"
touchmoment_train_C42_20231013_070_event000_frame000015_touch_onset_000015_1,1,train,train,TACO,C42_20231013_070,touchmoment_train_C42_20231013_070_event000_frame000015,15,touch_onset,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C42_20231013_072_event000_frame000034_near_touch_negative_000019_0,0,train,train,TACO,C42_20231013_072,touchmoment_train_C42_20231013_072_event000_frame000034,34,near_touch_negative,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C42_20231013_072_event000_frame000034_touch_onset_000034_1,1,train,train,TACO,C42_20231013_072,touchmoment_train_C42_20231013_072_event000_frame000034,34,touch_onset,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C42_20231013_076_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C42_20231013_076,touchmoment_train_C42_20231013_076_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C42_20231013_076_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C42_20231013_076,touchmoment_train_C42_20231013_076_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C42_20231013_092_event000_frame000030_near_touch_negative_000015_0,0,train,train,TACO,C42_20231013_092,touchmoment_train_C42_20231013_092_event000_frame000030,30,near_touch_negative,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C42_20231013_092_event000_frame000030_touch_onset_000030_1,1,train,train,TACO,C42_20231013_092,touchmoment_train_C42_20231013_092_event000_frame000030,30,touch_onset,30,"[0,2,4,6,8,10,12,14,16,18,20,22,24,26,28,30]"
touchmoment_train_C42_20231015_236_event000_frame000029_near_touch_negative_000014_0,0,train,train,TACO,C42_20231015_236,touchmoment_train_C42_20231015_236_event000_frame000029,29,near_touch_negative,14,"[0,0,0,0,0,0,0,0,0,2,4,6,8,10,12,14]"
touchmoment_train_C42_20231015_236_event000_frame000029_touch_onset_000029_1,1,train,train,TACO,C42_20231015_236,touchmoment_train_C42_20231015_236_event000_frame000029,29,touch_onset,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C42_20231015_256_event000_frame000035_near_touch_negative_000020_0,0,train,train,TACO,C42_20231015_256,touchmoment_train_C42_20231015_256_event000_frame000035,35,near_touch_negative,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C42_20231015_256_event000_frame000035_touch_onset_000035_1,1,train,train,TACO,C42_20231015_256,touchmoment_train_C42_20231015_256_event000_frame000035,35,touch_onset,35,"[5,7,9,11,13,15,17,19,21,23,25,27,29,31,33,35]"
touchmoment_train_C42_20231015_262_event000_frame000016_near_touch_negative_000001_0,0,train,train,TACO,C42_20231015_262,touchmoment_train_C42_20231015_262_event000_frame000016,16,near_touch_negative,1,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]"
touchmoment_train_C42_20231015_262_event000_frame000016_touch_onset_000016_1,1,train,train,TACO,C42_20231015_262,touchmoment_train_C42_20231015_262_event000_frame000016,16,touch_onset,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C42_20231015_272_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C42_20231015_272,touchmoment_train_C42_20231015_272_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C42_20231015_272_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C42_20231015_272,touchmoment_train_C42_20231015_272_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C42_20231015_288_event000_frame000035_near_touch_negative_000020_0,0,train,train,TACO,C42_20231015_288,touchmoment_train_C42_20231015_288_event000_frame000035,35,near_touch_negative,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C42_20231015_288_event000_frame000035_touch_onset_000035_1,1,train,train,TACO,C42_20231015_288,touchmoment_train_C42_20231015_288_event000_frame000035,35,touch_onset,35,"[5,7,9,11,13,15,17,19,21,23,25,27,29,31,33,35]"
touchmoment_train_C42_20231015_290_event000_frame000045_near_touch_negative_000030_0,0,train,train,TACO,C42_20231015_290,touchmoment_train_C42_20231015_290_event000_frame000045,45,near_touch_negative,30,"[0,2,4,6,8,10,12,14,16,18,20,22,24,26,28,30]"
touchmoment_train_C42_20231015_290_event000_frame000045_touch_onset_000045_1,1,train,train,TACO,C42_20231015_290,touchmoment_train_C42_20231015_290_event000_frame000045,45,touch_onset,45,"[15,17,19,21,23,25,27,29,31,33,35,37,39,41,43,45]"
touchmoment_train_C42_20231020_198_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C42_20231020_198,touchmoment_train_C42_20231020_198_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C42_20231020_198_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C42_20231020_198,touchmoment_train_C42_20231020_198_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C44_20231031_047_event000_frame000037_near_touch_negative_000022_0,0,train,train,TACO,C44_20231031_047,touchmoment_train_C44_20231031_047_event000_frame000037,37,near_touch_negative,22,"[0,0,0,0,0,2,4,6,8,10,12,14,16,18,20,22]"
touchmoment_train_C44_20231031_047_event000_frame000037_touch_onset_000037_1,1,train,train,TACO,C44_20231031_047,touchmoment_train_C44_20231031_047_event000_frame000037,37,touch_onset,37,"[7,9,11,13,15,17,19,21,23,25,27,29,31,33,35,37]"
touchmoment_train_C44_20231031_055_event000_frame000049_near_touch_negative_000034_0,0,train,train,TACO,C44_20231031_055,touchmoment_train_C44_20231031_055_event000_frame000049,49,near_touch_negative,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C44_20231031_055_event000_frame000049_touch_onset_000049_1,1,train,train,TACO,C44_20231031_055,touchmoment_train_C44_20231031_055_event000_frame000049,49,touch_onset,49,"[19,21,23,25,27,29,31,33,35,37,39,41,43,45,47,49]"
touchmoment_train_C46_20230927_014_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C46_20230927_014,touchmoment_train_C46_20230927_014_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C46_20230927_014_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C46_20230927_014,touchmoment_train_C46_20230927_014_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C46_20231013_034_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C46_20231013_034,touchmoment_train_C46_20231013_034_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C46_20231013_034_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C46_20231013_034,touchmoment_train_C46_20231013_034_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C46_20231015_083_event000_frame000033_near_touch_negative_000018_0,0,train,train,TACO,C46_20231015_083,touchmoment_train_C46_20231015_083_event000_frame000033,33,near_touch_negative,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C46_20231015_083_event000_frame000033_touch_onset_000033_1,1,train,train,TACO,C46_20231015_083,touchmoment_train_C46_20231015_083_event000_frame000033,33,touch_onset,33,"[3,5,7,9,11,13,15,17,19,21,23,25,27,29,31,33]"
touchmoment_train_C50_20231006_023_event000_frame000024_near_touch_negative_000009_0,0,train,train,TACO,C50_20231006_023,touchmoment_train_C50_20231006_023_event000_frame000024,24,near_touch_negative,9,"[0,0,0,0,0,0,0,0,0,0,0,1,3,5,7,9]"
touchmoment_train_C50_20231006_023_event000_frame000024_touch_onset_000024_1,1,train,train,TACO,C50_20231006_023,touchmoment_train_C50_20231006_023_event000_frame000024,24,touch_onset,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C50_20231015_016_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C50_20231015_016,touchmoment_train_C50_20231015_016_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C50_20231015_016_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C50_20231015_016,touchmoment_train_C50_20231015_016_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C50_20231020_032_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C50_20231020_032,touchmoment_train_C50_20231020_032_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C50_20231020_032_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C50_20231020_032,touchmoment_train_C50_20231020_032_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C51_20230930_138_event000_frame000018_near_touch_negative_000003_0,0,train,train,TACO,C51_20230930_138,touchmoment_train_C51_20230930_138_event000_frame000018,18,near_touch_negative,3,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3]"
touchmoment_train_C51_20230930_138_event000_frame000018_touch_onset_000018_1,1,train,train,TACO,C51_20230930_138,touchmoment_train_C51_20230930_138_event000_frame000018,18,touch_onset,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C51_20231024_252_event000_frame000038_near_touch_negative_000023_0,0,train,train,TACO,C51_20231024_252,touchmoment_train_C51_20231024_252_event000_frame000038,38,near_touch_negative,23,"[0,0,0,0,1,3,5,7,9,11,13,15,17,19,21,23]"
touchmoment_train_C51_20231024_252_event000_frame000038_touch_onset_000038_1,1,train,train,TACO,C51_20231024_252,touchmoment_train_C51_20231024_252_event000_frame000038,38,touch_onset,38,"[8,10,12,14,16,18,20,22,24,26,28,30,32,34,36,38]"
touchmoment_train_C51_20231024_257_event000_frame000034_near_touch_negative_000019_0,0,train,train,TACO,C51_20231024_257,touchmoment_train_C51_20231024_257_event000_frame000034,34,near_touch_negative,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C51_20231024_257_event000_frame000034_touch_onset_000034_1,1,train,train,TACO,C51_20231024_257,touchmoment_train_C51_20231024_257_event000_frame000034,34,touch_onset,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C51_20231024_293_event000_frame000035_near_touch_negative_000020_0,0,train,train,TACO,C51_20231024_293,touchmoment_train_C51_20231024_293_event000_frame000035,35,near_touch_negative,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C51_20231024_293_event000_frame000035_touch_onset_000035_1,1,train,train,TACO,C51_20231024_293,touchmoment_train_C51_20231024_293_event000_frame000035,35,touch_onset,35,"[5,7,9,11,13,15,17,19,21,23,25,27,29,31,33,35]"
touchmoment_train_C52_20231031_077_event000_frame000032_near_touch_negative_000017_0,0,train,train,TACO,C52_20231031_077,touchmoment_train_C52_20231031_077_event000_frame000032,32,near_touch_negative,17,"[0,0,0,0,0,0,0,1,3,5,7,9,11,13,15,17]"
touchmoment_train_C52_20231031_077_event000_frame000032_touch_onset_000032_1,1,train,train,TACO,C52_20231031_077,touchmoment_train_C52_20231031_077_event000_frame000032,32,touch_onset,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C52_20231031_085_event000_frame000037_near_touch_negative_000022_0,0,train,train,TACO,C52_20231031_085,touchmoment_train_C52_20231031_085_event000_frame000037,37,near_touch_negative,22,"[0,0,0,0,0,2,4,6,8,10,12,14,16,18,20,22]"
touchmoment_train_C52_20231031_085_event000_frame000037_touch_onset_000037_1,1,train,train,TACO,C52_20231031_085,touchmoment_train_C52_20231031_085_event000_frame000037,37,touch_onset,37,"[7,9,11,13,15,17,19,21,23,25,27,29,31,33,35,37]"
touchmoment_train_C52_20231031_089_event000_frame000032_near_touch_negative_000017_0,0,train,train,TACO,C52_20231031_089,touchmoment_train_C52_20231031_089_event000_frame000032,32,near_touch_negative,17,"[0,0,0,0,0,0,0,1,3,5,7,9,11,13,15,17]"
touchmoment_train_C52_20231031_089_event000_frame000032_touch_onset_000032_1,1,train,train,TACO,C52_20231031_089,touchmoment_train_C52_20231031_089_event000_frame000032,32,touch_onset,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C55_20231020_237_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C55_20231020_237,touchmoment_train_C55_20231020_237_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C55_20231020_237_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C55_20231020_237,touchmoment_train_C55_20231020_237_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C55_20231020_244_event000_frame000025_near_touch_negative_000010_0,0,train,train,TACO,C55_20231020_244,touchmoment_train_C55_20231020_244_event000_frame000025,25,near_touch_negative,10,"[0,0,0,0,0,0,0,0,0,0,0,2,4,6,8,10]"
touchmoment_train_C55_20231020_244_event000_frame000025_touch_onset_000025_1,1,train,train,TACO,C55_20231020_244,touchmoment_train_C55_20231020_244_event000_frame000025,25,touch_onset,25,"[0,0,0,1,3,5,7,9,11,13,15,17,19,21,23,25]"
touchmoment_train_C55_20231020_248_event000_frame000032_near_touch_negative_000017_0,0,train,train,TACO,C55_20231020_248,touchmoment_train_C55_20231020_248_event000_frame000032,32,near_touch_negative,17,"[0,0,0,0,0,0,0,1,3,5,7,9,11,13,15,17]"
touchmoment_train_C55_20231020_248_event000_frame000032_touch_onset_000032_1,1,train,train,TACO,C55_20231020_248,touchmoment_train_C55_20231020_248_event000_frame000032,32,touch_onset,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C59_20230929_019_event000_frame000028_near_touch_negative_000013_0,0,train,train,TACO,C59_20230929_019,touchmoment_train_C59_20230929_019_event000_frame000028,28,near_touch_negative,13,"[0,0,0,0,0,0,0,0,0,1,3,5,7,9,11,13]"
touchmoment_train_C59_20230929_019_event000_frame000028_touch_onset_000028_1,1,train,train,TACO,C59_20230929_019,touchmoment_train_C59_20230929_019_event000_frame000028,28,touch_onset,28,"[0,0,2,4,6,8,10,12,14,16,18,20,22,24,26,28]"
touchmoment_train_C59_20231013_032_event000_frame000025_near_touch_negative_000010_0,0,train,train,TACO,C59_20231013_032,touchmoment_train_C59_20231013_032_event000_frame000025,25,near_touch_negative,10,"[0,0,0,0,0,0,0,0,0,0,0,2,4,6,8,10]"
touchmoment_train_C59_20231013_032_event000_frame000025_touch_onset_000025_1,1,train,train,TACO,C59_20231013_032,touchmoment_train_C59_20231013_032_event000_frame000025,25,touch_onset,25,"[0,0,0,1,3,5,7,9,11,13,15,17,19,21,23,25]"
touchmoment_train_C59_20231015_093_event000_frame000032_near_touch_negative_000017_0,0,train,train,TACO,C59_20231015_093,touchmoment_train_C59_20231015_093_event000_frame000032,32,near_touch_negative,17,"[0,0,0,0,0,0,0,1,3,5,7,9,11,13,15,17]"
touchmoment_train_C59_20231015_093_event000_frame000032_touch_onset_000032_1,1,train,train,TACO,C59_20231015_093,touchmoment_train_C59_20231015_093_event000_frame000032,32,touch_onset,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C64_20230927_039_event000_frame000019_near_touch_negative_000004_0,0,train,train,TACO,C64_20230927_039,touchmoment_train_C64_20230927_039_event000_frame000019,19,near_touch_negative,4,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4]"
touchmoment_train_C64_20230927_039_event000_frame000019_touch_onset_000019_1,1,train,train,TACO,C64_20230927_039,touchmoment_train_C64_20230927_039_event000_frame000019,19,touch_onset,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C67_20231010_188_event000_frame000018_near_touch_negative_000003_0,0,train,train,TACO,C67_20231010_188,touchmoment_train_C67_20231010_188_event000_frame000018,18,near_touch_negative,3,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3]"
touchmoment_train_C67_20231010_188_event000_frame000018_touch_onset_000018_1,1,train,train,TACO,C67_20231010_188,touchmoment_train_C67_20231010_188_event000_frame000018,18,touch_onset,18,"[0,0,0,0,0,0,0,2,4,6,8,10,12,14,16,18]"
touchmoment_train_C70_20231006_219_event000_frame000023_near_touch_negative_000008_0,0,train,train,TACO,C70_20231006_219,touchmoment_train_C70_20231006_219_event000_frame000023,23,near_touch_negative,8,"[0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,8]"
touchmoment_train_C70_20231006_219_event000_frame000023_touch_onset_000023_1,1,train,train,TACO,C70_20231006_219,touchmoment_train_C70_20231006_219_event000_frame000023,23,touch_onset,23,"[0,0,0,0,1,3,5,7,9,11,13,15,17,19,21,23]"
touchmoment_train_C71_20231006_222_event000_frame000020_near_touch_negative_000005_0,0,train,train,TACO,C71_20231006_222,touchmoment_train_C71_20231006_222_event000_frame000020,20,near_touch_negative,5,"[0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,5]"
touchmoment_train_C71_20231006_222_event000_frame000020_touch_onset_000020_1,1,train,train,TACO,C71_20231006_222,touchmoment_train_C71_20231006_222_event000_frame000020,20,touch_onset,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C72_20230917_043_event000_frame000041_near_touch_negative_000026_0,0,train,train,TACO,C72_20230917_043,touchmoment_train_C72_20230917_043_event000_frame000041,41,near_touch_negative,26,"[0,0,0,2,4,6,8,10,12,14,16,18,20,22,24,26]"
touchmoment_train_C72_20230917_043_event000_frame000041_touch_onset_000041_1,1,train,train,TACO,C72_20230917_043,touchmoment_train_C72_20230917_043_event000_frame000041,41,touch_onset,41,"[11,13,15,17,19,21,23,25,27,29,31,33,35,37,39,41]"
touchmoment_train_C72_20231031_025_event000_frame000047_near_touch_negative_000032_0,0,train,train,TACO,C72_20231031_025,touchmoment_train_C72_20231031_025_event000_frame000047,47,near_touch_negative,32,"[2,4,6,8,10,12,14,16,18,20,22,24,26,28,30,32]"
touchmoment_train_C72_20231031_025_event000_frame000047_touch_onset_000047_1,1,train,train,TACO,C72_20231031_025,touchmoment_train_C72_20231031_025_event000_frame000047,47,touch_onset,47,"[17,19,21,23,25,27,29,31,33,35,37,39,41,43,45,47]"
touchmoment_train_C75_20231024_221_event000_frame000035_near_touch_negative_000020_0,0,train,train,TACO,C75_20231024_221,touchmoment_train_C75_20231024_221_event000_frame000035,35,near_touch_negative,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C75_20231024_221_event000_frame000035_touch_onset_000035_1,1,train,train,TACO,C75_20231024_221,touchmoment_train_C75_20231024_221_event000_frame000035,35,touch_onset,35,"[5,7,9,11,13,15,17,19,21,23,25,27,29,31,33,35]"
touchmoment_train_C75_20231024_226_event000_frame000029_near_touch_negative_000014_0,0,train,train,TACO,C75_20231024_226,touchmoment_train_C75_20231024_226_event000_frame000029,29,near_touch_negative,14,"[0,0,0,0,0,0,0,0,0,2,4,6,8,10,12,14]"
touchmoment_train_C75_20231024_226_event000_frame000029_touch_onset_000029_1,1,train,train,TACO,C75_20231024_226,touchmoment_train_C75_20231024_226_event000_frame000029,29,touch_onset,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C7_20231031_017_event000_frame000058_near_touch_negative_000043_0,0,train,train,TACO,C7_20231031_017,touchmoment_train_C7_20231031_017_event000_frame000058,58,near_touch_negative,43,"[13,15,17,19,21,23,25,27,29,31,33,35,37,39,41,43]"
touchmoment_train_C7_20231031_017_event000_frame000058_touch_onset_000058_1,1,train,train,TACO,C7_20231031_017,touchmoment_train_C7_20231031_017_event000_frame000058,58,touch_onset,58,"[28,30,32,34,36,38,40,42,44,46,48,50,52,54,56,58]"
touchmoment_train_C82_20230927_015_event000_frame000030_near_touch_negative_000015_0,0,train,train,TACO,C82_20230927_015,touchmoment_train_C82_20230927_015_event000_frame000030,30,near_touch_negative,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C82_20230927_015_event000_frame000030_touch_onset_000030_1,1,train,train,TACO,C82_20230927_015,touchmoment_train_C82_20230927_015_event000_frame000030,30,touch_onset,30,"[0,2,4,6,8,10,12,14,16,18,20,22,24,26,28,30]"
touchmoment_train_C83_20231006_235_event000_frame000015_near_touch_negative_000000_0,0,train,train,TACO,C83_20231006_235,touchmoment_train_C83_20231006_235_event000_frame000015,15,near_touch_negative,0,"[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]"
touchmoment_train_C83_20231006_235_event000_frame000015_touch_onset_000015_1,1,train,train,TACO,C83_20231006_235,touchmoment_train_C83_20231006_235_event000_frame000015,15,touch_onset,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C84_20231020_103_event000_frame000039_near_touch_negative_000024_0,0,train,train,TACO,C84_20231020_103,touchmoment_train_C84_20231020_103_event000_frame000039,39,near_touch_negative,24,"[0,0,0,0,2,4,6,8,10,12,14,16,18,20,22,24]"
touchmoment_train_C84_20231020_103_event000_frame000039_touch_onset_000039_1,1,train,train,TACO,C84_20231020_103,touchmoment_train_C84_20231020_103_event000_frame000039,39,touch_onset,39,"[9,11,13,15,17,19,21,23,25,27,29,31,33,35,37,39]"
touchmoment_train_C88_20230917_031_event000_frame000036_near_touch_negative_000021_0,0,train,train,TACO,C88_20230917_031,touchmoment_train_C88_20230917_031_event000_frame000036,36,near_touch_negative,21,"[0,0,0,0,0,1,3,5,7,9,11,13,15,17,19,21]"
touchmoment_train_C88_20230917_031_event000_frame000036_touch_onset_000036_1,1,train,train,TACO,C88_20230917_031,touchmoment_train_C88_20230917_031_event000_frame000036,36,touch_onset,36,"[6,8,10,12,14,16,18,20,22,24,26,28,30,32,34,36]"
touchmoment_train_C88_20230927_003_event001_frame000020_near_touch_negative_000005_0,0,train,train,TACO,C88_20230927_003,touchmoment_train_C88_20230927_003_event001_frame000020,20,near_touch_negative,5,"[0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,5]"
touchmoment_train_C88_20230927_003_event001_frame000020_touch_onset_000020_1,1,train,train,TACO,C88_20230927_003,touchmoment_train_C88_20230927_003_event001_frame000020,20,touch_onset,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C88_20231104_124_event000_frame000022_near_touch_negative_000007_0,0,train,train,TACO,C88_20231104_124,touchmoment_train_C88_20231104_124_event000_frame000022,22,near_touch_negative,7,"[0,0,0,0,0,0,0,0,0,0,0,0,1,3,5,7]"
touchmoment_train_C88_20231104_124_event000_frame000022_touch_onset_000022_1,1,train,train,TACO,C88_20231104_124,touchmoment_train_C88_20231104_124_event000_frame000022,22,touch_onset,22,"[0,0,0,0,0,2,4,6,8,10,12,14,16,18,20,22]"
touchmoment_train_C90_20231102_049_event000_frame000029_near_touch_negative_000014_0,0,train,train,TACO,C90_20231102_049,touchmoment_train_C90_20231102_049_event000_frame000029,29,near_touch_negative,14,"[0,0,0,0,0,0,0,0,0,2,4,6,8,10,12,14]"
touchmoment_train_C90_20231102_049_event000_frame000029_touch_onset_000029_1,1,train,train,TACO,C90_20231102_049,touchmoment_train_C90_20231102_049_event000_frame000029,29,touch_onset,29,"[0,1,3,5,7,9,11,13,15,17,19,21,23,25,27,29]"
touchmoment_train_C91_20231031_127_event000_frame000034_near_touch_negative_000019_0,0,train,train,TACO,C91_20231031_127,touchmoment_train_C91_20231031_127_event000_frame000034,34,near_touch_negative,19,"[0,0,0,0,0,0,1,3,5,7,9,11,13,15,17,19]"
touchmoment_train_C91_20231031_127_event000_frame000034_touch_onset_000034_1,1,train,train,TACO,C91_20231031_127,touchmoment_train_C91_20231031_127_event000_frame000034,34,touch_onset,34,"[4,6,8,10,12,14,16,18,20,22,24,26,28,30,32,34]"
touchmoment_train_C91_20231031_143_event000_frame000035_near_touch_negative_000020_0,0,train,train,TACO,C91_20231031_143,touchmoment_train_C91_20231031_143_event000_frame000035,35,near_touch_negative,20,"[0,0,0,0,0,0,2,4,6,8,10,12,14,16,18,20]"
touchmoment_train_C91_20231031_143_event000_frame000035_touch_onset_000035_1,1,train,train,TACO,C91_20231031_143,touchmoment_train_C91_20231031_143_event000_frame000035,35,touch_onset,35,"[5,7,9,11,13,15,17,19,21,23,25,27,29,31,33,35]"
touchmoment_train_C91_20231031_144_event000_frame000031_near_touch_negative_000016_0,0,train,train,TACO,C91_20231031_144,touchmoment_train_C91_20231031_144_event000_frame000031,31,near_touch_negative,16,"[0,0,0,0,0,0,0,0,2,4,6,8,10,12,14,16]"
touchmoment_train_C91_20231031_144_event000_frame000031_touch_onset_000031_1,1,train,train,TACO,C91_20231031_144,touchmoment_train_C91_20231031_144_event000_frame000031,31,touch_onset,31,"[1,3,5,7,9,11,13,15,17,19,21,23,25,27,29,31]"
touchmoment_train_C91_20231031_153_event000_frame000030_near_touch_negative_000015_0,0,train,train,TACO,C91_20231031_153,touchmoment_train_C91_20231031_153_event000_frame000030,30,near_touch_negative,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C91_20231031_153_event000_frame000030_touch_onset_000030_1,1,train,train,TACO,C91_20231031_153,touchmoment_train_C91_20231031_153_event000_frame000030,30,touch_onset,30,"[0,2,4,6,8,10,12,14,16,18,20,22,24,26,28,30]"
touchmoment_train_C93_20230927_049_event000_frame000027_near_touch_negative_000012_0,0,train,train,TACO,C93_20230927_049,touchmoment_train_C93_20230927_049_event000_frame000027,27,near_touch_negative,12,"[0,0,0,0,0,0,0,0,0,0,2,4,6,8,10,12]"
touchmoment_train_C93_20230927_049_event000_frame000027_touch_onset_000027_1,1,train,train,TACO,C93_20230927_049,touchmoment_train_C93_20230927_049_event000_frame000027,27,touch_onset,27,"[0,0,1,3,5,7,9,11,13,15,17,19,21,23,25,27]"
touchmoment_train_C96_20231031_086_event000_frame000030_near_touch_negative_000015_0,0,train,train,TACO,C96_20231031_086,touchmoment_train_C96_20231031_086_event000_frame000030,30,near_touch_negative,15,"[0,0,0,0,0,0,0,0,1,3,5,7,9,11,13,15]"
touchmoment_train_C96_20231031_086_event000_frame000030_touch_onset_000030_1,1,train,train,TACO,C96_20231031_086,touchmoment_train_C96_20231031_086_event000_frame000030,30,touch_onset,30,"[0,2,4,6,8,10,12,14,16,18,20,22,24,26,28,30]"
touchmoment_train_H1_C11_N07_S185_s02_T2_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H1_C11_N07_S185_s02_T2,touchmoment_train_H1_C11_N07_S185_s02_T2_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H1_C11_N07_S185_s02_T2_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H1_C11_N07_S185_s02_T2,touchmoment_train_H1_C11_N07_S185_s02_T2_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H1_C11_N09_S367_s02_T2_event000_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H1_C11_N09_S367_s02_T2,touchmoment_train_H1_C11_N09_S367_s02_T2_event000_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H1_C11_N09_S367_s02_T2_event000_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H1_C11_N09_S367_s02_T2,touchmoment_train_H1_C11_N09_S367_s02_T2_event000_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H1_C11_N09_S367_s02_T2_event001_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H1_C11_N09_S367_s02_T2,touchmoment_train_H1_C11_N09_S367_s02_T2_event001_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H1_C11_N09_S367_s02_T2_event001_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H1_C11_N09_S367_s02_T2,touchmoment_train_H1_C11_N09_S367_s02_T2_event001_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C11_N11_S125_s03_T1_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H1_C11_N11_S125_s03_T1,touchmoment_train_H1_C11_N11_S125_s03_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C11_N11_S125_s03_T1_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H1_C11_N11_S125_s03_T1,touchmoment_train_H1_C11_N11_S125_s03_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H1_C11_N12_S125_s03_T1_event000_frame000073_near_touch_negative_000065_0,0,train,train,HOI4D,H1_C11_N12_S125_s03_T1,touchmoment_train_H1_C11_N12_S125_s03_T1_event000_frame000073,73,near_touch_negative,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H1_C11_N12_S125_s03_T1_event000_frame000073_touch_onset_000073_1,1,train,train,HOI4D,H1_C11_N12_S125_s03_T1,touchmoment_train_H1_C11_N12_S125_s03_T1_event000_frame000073,73,touch_onset,73,"[58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73]"
touchmoment_train_H1_C11_N13_S185_s04_T2_event000_frame000077_near_touch_negative_000069_0,0,train,train,HOI4D,H1_C11_N13_S185_s04_T2,touchmoment_train_H1_C11_N13_S185_s04_T2_event000_frame000077,77,near_touch_negative,69,"[54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69]"
touchmoment_train_H1_C11_N13_S185_s04_T2_event000_frame000077_touch_onset_000077_1,1,train,train,HOI4D,H1_C11_N13_S185_s04_T2,touchmoment_train_H1_C11_N13_S185_s04_T2_event000_frame000077,77,touch_onset,77,"[62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77]"
touchmoment_train_H1_C11_N16_S125_s04_T1_event001_frame000239_near_touch_negative_000231_0,0,train,train,HOI4D,H1_C11_N16_S125_s04_T1,touchmoment_train_H1_C11_N16_S125_s04_T1_event001_frame000239,239,near_touch_negative,231,"[216,217,218,219,220,221,222,223,224,225,226,227,228,229,230,231]"
touchmoment_train_H1_C11_N16_S125_s04_T1_event001_frame000239_touch_onset_000239_1,1,train,train,HOI4D,H1_C11_N16_S125_s04_T1,touchmoment_train_H1_C11_N16_S125_s04_T1_event001_frame000239,239,touch_onset,239,"[224,225,226,227,228,229,230,231,232,233,234,235,236,237,238,239]"
touchmoment_train_H1_C11_N17_S125_s05_T1_event000_frame000220_near_touch_negative_000212_0,0,train,train,HOI4D,H1_C11_N17_S125_s05_T1,touchmoment_train_H1_C11_N17_S125_s05_T1_event000_frame000220,220,near_touch_negative,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_train_H1_C11_N17_S125_s05_T1_event000_frame000220_touch_onset_000220_1,1,train,train,HOI4D,H1_C11_N17_S125_s05_T1,touchmoment_train_H1_C11_N17_S125_s05_T1_event000_frame000220,220,touch_onset,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_train_H1_C11_N17_S125_s05_T1_event001_frame000070_near_touch_negative_000062_0,0,train,train,HOI4D,H1_C11_N17_S125_s05_T1,touchmoment_train_H1_C11_N17_S125_s05_T1_event001_frame000070,70,near_touch_negative,62,"[47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62]"
touchmoment_train_H1_C11_N17_S125_s05_T1_event001_frame000070_touch_onset_000070_1,1,train,train,HOI4D,H1_C11_N17_S125_s05_T1,touchmoment_train_H1_C11_N17_S125_s05_T1_event001_frame000070,70,touch_onset,70,"[55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70]"
touchmoment_train_H1_C11_N19_S185_s05_T2_event000_frame000069_near_touch_negative_000061_0,0,train,train,HOI4D,H1_C11_N19_S185_s05_T2,touchmoment_train_H1_C11_N19_S185_s05_T2_event000_frame000069,69,near_touch_negative,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_train_H1_C11_N19_S185_s05_T2_event000_frame000069_touch_onset_000069_1,1,train,train,HOI4D,H1_C11_N19_S185_s05_T2,touchmoment_train_H1_C11_N19_S185_s05_T2_event000_frame000069,69,touch_onset,69,"[54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69]"
touchmoment_train_H1_C11_N51_S367_s04_T4_event001_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H1_C11_N51_S367_s04_T4,touchmoment_train_H1_C11_N51_S367_s04_T4_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H1_C11_N51_S367_s04_T4_event001_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H1_C11_N51_S367_s04_T4,touchmoment_train_H1_C11_N51_S367_s04_T4_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H1_C11_N52_S367_s02_T2_event001_frame000187_near_touch_negative_000179_0,0,train,train,HOI4D,H1_C11_N52_S367_s02_T2,touchmoment_train_H1_C11_N52_S367_s02_T2_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H1_C11_N52_S367_s02_T2_event001_frame000187_touch_onset_000187_1,1,train,train,HOI4D,H1_C11_N52_S367_s02_T2,touchmoment_train_H1_C11_N52_S367_s02_T2_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H1_C11_N52_S367_s03_T3_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H1_C11_N52_S367_s03_T3,touchmoment_train_H1_C11_N52_S367_s03_T3_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H1_C11_N52_S367_s03_T3_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H1_C11_N52_S367_s03_T3,touchmoment_train_H1_C11_N52_S367_s03_T3_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H1_C11_N53_S367_s04_T4_event000_frame000064_near_touch_negative_000056_0,0,train,train,HOI4D,H1_C11_N53_S367_s04_T4,touchmoment_train_H1_C11_N53_S367_s04_T4_event000_frame000064,64,near_touch_negative,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H1_C11_N53_S367_s04_T4_event000_frame000064_touch_onset_000064_1,1,train,train,HOI4D,H1_C11_N53_S367_s04_T4,touchmoment_train_H1_C11_N53_S367_s04_T4_event000_frame000064,64,touch_onset,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H1_C11_N58_S376_s01_T1_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H1_C11_N58_S376_s01_T1,touchmoment_train_H1_C11_N58_S376_s01_T1_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H1_C11_N58_S376_s01_T1_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H1_C11_N58_S376_s01_T1,touchmoment_train_H1_C11_N58_S376_s01_T1_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C11_N58_S376_s02_T2_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H1_C11_N58_S376_s02_T2,touchmoment_train_H1_C11_N58_S376_s02_T2_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H1_C11_N58_S376_s02_T2_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H1_C11_N58_S376_s02_T2,touchmoment_train_H1_C11_N58_S376_s02_T2_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H1_C11_N58_S376_s03_T3_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H1_C11_N58_S376_s03_T3,touchmoment_train_H1_C11_N58_S376_s03_T3_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C11_N58_S376_s03_T3_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H1_C11_N58_S376_s03_T3,touchmoment_train_H1_C11_N58_S376_s03_T3_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H1_C11_N59_S376_s03_T3_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H1_C11_N59_S376_s03_T3,touchmoment_train_H1_C11_N59_S376_s03_T3_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C11_N59_S376_s03_T3_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H1_C11_N59_S376_s03_T3,touchmoment_train_H1_C11_N59_S376_s03_T3_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H1_C11_N59_S376_s03_T3_event001_frame000209_near_touch_negative_000201_0,0,train,train,HOI4D,H1_C11_N59_S376_s03_T3,touchmoment_train_H1_C11_N59_S376_s03_T3_event001_frame000209,209,near_touch_negative,201,"[186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201]"
touchmoment_train_H1_C11_N59_S376_s03_T3_event001_frame000209_touch_onset_000209_1,1,train,train,HOI4D,H1_C11_N59_S376_s03_T3,touchmoment_train_H1_C11_N59_S376_s03_T3_event001_frame000209,209,touch_onset,209,"[194,195,196,197,198,199,200,201,202,203,204,205,206,207,208,209]"
touchmoment_train_H1_C11_N59_S376_s04_T4_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H1_C11_N59_S376_s04_T4,touchmoment_train_H1_C11_N59_S376_s04_T4_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C11_N59_S376_s04_T4_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H1_C11_N59_S376_s04_T4,touchmoment_train_H1_C11_N59_S376_s04_T4_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H1_C11_N60_S376_s01_T1_event001_frame000199_near_touch_negative_000191_0,0,train,train,HOI4D,H1_C11_N60_S376_s01_T1,touchmoment_train_H1_C11_N60_S376_s01_T1_event001_frame000199,199,near_touch_negative,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H1_C11_N60_S376_s01_T1_event001_frame000199_touch_onset_000199_1,1,train,train,HOI4D,H1_C11_N60_S376_s01_T1,touchmoment_train_H1_C11_N60_S376_s01_T1_event001_frame000199,199,touch_onset,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_train_H1_C11_N60_S376_s02_T2_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H1_C11_N60_S376_s02_T2,touchmoment_train_H1_C11_N60_S376_s02_T2_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C11_N60_S376_s02_T2_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H1_C11_N60_S376_s02_T2,touchmoment_train_H1_C11_N60_S376_s02_T2_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H1_C11_N60_S376_s04_T4_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H1_C11_N60_S376_s04_T4,touchmoment_train_H1_C11_N60_S376_s04_T4_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H1_C11_N60_S376_s04_T4_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H1_C11_N60_S376_s04_T4,touchmoment_train_H1_C11_N60_S376_s04_T4_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H1_C11_N60_S376_s05_T3_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H1_C11_N60_S376_s05_T3,touchmoment_train_H1_C11_N60_S376_s05_T3_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H1_C11_N60_S376_s05_T3_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H1_C11_N60_S376_s05_T3,touchmoment_train_H1_C11_N60_S376_s05_T3_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H1_C12_N26_S200_s01_T2_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H1_C12_N26_S200_s01_T2,touchmoment_train_H1_C12_N26_S200_s01_T2_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C12_N26_S200_s01_T2_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H1_C12_N26_S200_s01_T2,touchmoment_train_H1_C12_N26_S200_s01_T2_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H1_C12_N30_S165_s02_T1_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H1_C12_N30_S165_s02_T1,touchmoment_train_H1_C12_N30_S165_s02_T1_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C12_N30_S165_s02_T1_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H1_C12_N30_S165_s02_T1,touchmoment_train_H1_C12_N30_S165_s02_T1_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H1_C12_N30_S200_s02_T2_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H1_C12_N30_S200_s02_T2,touchmoment_train_H1_C12_N30_S200_s02_T2_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H1_C12_N30_S200_s02_T2_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H1_C12_N30_S200_s02_T2,touchmoment_train_H1_C12_N30_S200_s02_T2_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H1_C12_N36_S200_s03_T2_event000_frame000061_near_touch_negative_000053_0,0,train,train,HOI4D,H1_C12_N36_S200_s03_T2,touchmoment_train_H1_C12_N36_S200_s03_T2_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H1_C12_N36_S200_s03_T2_event000_frame000061_touch_onset_000061_1,1,train,train,HOI4D,H1_C12_N36_S200_s03_T2,touchmoment_train_H1_C12_N36_S200_s03_T2_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_train_H1_C12_N36_S200_s03_T2_event001_frame000214_near_touch_negative_000206_0,0,train,train,HOI4D,H1_C12_N36_S200_s03_T2,touchmoment_train_H1_C12_N36_S200_s03_T2_event001_frame000214,214,near_touch_negative,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H1_C12_N36_S200_s03_T2_event001_frame000214_touch_onset_000214_1,1,train,train,HOI4D,H1_C12_N36_S200_s03_T2,touchmoment_train_H1_C12_N36_S200_s03_T2_event001_frame000214,214,touch_onset,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_train_H1_C12_N40_S165_s04_T1_event001_frame000202_near_touch_negative_000194_0,0,train,train,HOI4D,H1_C12_N40_S165_s04_T1,touchmoment_train_H1_C12_N40_S165_s04_T1_event001_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H1_C12_N40_S165_s04_T1_event001_frame000202_touch_onset_000202_1,1,train,train,HOI4D,H1_C12_N40_S165_s04_T1,touchmoment_train_H1_C12_N40_S165_s04_T1_event001_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H1_C12_N40_S200_s04_T2_event000_frame000066_near_touch_negative_000058_0,0,train,train,HOI4D,H1_C12_N40_S200_s04_T2,touchmoment_train_H1_C12_N40_S200_s04_T2_event000_frame000066,66,near_touch_negative,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H1_C12_N40_S200_s04_T2_event000_frame000066_touch_onset_000066_1,1,train,train,HOI4D,H1_C12_N40_S200_s04_T2,touchmoment_train_H1_C12_N40_S200_s04_T2_event000_frame000066,66,touch_onset,66,"[51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66]"
touchmoment_train_H1_C12_N40_S200_s04_T2_event001_frame000204_near_touch_negative_000196_0,0,train,train,HOI4D,H1_C12_N40_S200_s04_T2,touchmoment_train_H1_C12_N40_S200_s04_T2_event001_frame000204,204,near_touch_negative,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H1_C12_N40_S200_s04_T2_event001_frame000204_touch_onset_000204_1,1,train,train,HOI4D,H1_C12_N40_S200_s04_T2,touchmoment_train_H1_C12_N40_S200_s04_T2_event001_frame000204,204,touch_onset,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H1_C12_N42_S165_s05_T1_event000_frame000066_near_touch_negative_000058_0,0,train,train,HOI4D,H1_C12_N42_S165_s05_T1,touchmoment_train_H1_C12_N42_S165_s05_T1_event000_frame000066,66,near_touch_negative,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H1_C12_N42_S165_s05_T1_event000_frame000066_touch_onset_000066_1,1,train,train,HOI4D,H1_C12_N42_S165_s05_T1,touchmoment_train_H1_C12_N42_S165_s05_T1_event000_frame000066,66,touch_onset,66,"[51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66]"
touchmoment_train_H1_C12_N42_S200_s05_T2_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H1_C12_N42_S200_s05_T2,touchmoment_train_H1_C12_N42_S200_s05_T2_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C12_N42_S200_s05_T2_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H1_C12_N42_S200_s05_T2,touchmoment_train_H1_C12_N42_S200_s05_T2_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H1_C12_N45_S165_s05_T1_event000_frame000078_near_touch_negative_000070_0,0,train,train,HOI4D,H1_C12_N45_S165_s05_T1,touchmoment_train_H1_C12_N45_S165_s05_T1_event000_frame000078,78,near_touch_negative,70,"[55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70]"
touchmoment_train_H1_C12_N45_S165_s05_T1_event000_frame000078_touch_onset_000078_1,1,train,train,HOI4D,H1_C12_N45_S165_s05_T1,touchmoment_train_H1_C12_N45_S165_s05_T1_event000_frame000078,78,touch_onset,78,"[63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78]"
touchmoment_train_H1_C12_N49_S169_s01_T1_event001_frame000228_near_touch_negative_000220_0,0,train,train,HOI4D,H1_C12_N49_S169_s01_T1,touchmoment_train_H1_C12_N49_S169_s01_T1_event001_frame000228,228,near_touch_negative,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_train_H1_C12_N49_S169_s01_T1_event001_frame000228_touch_onset_000228_1,1,train,train,HOI4D,H1_C12_N49_S169_s01_T1,touchmoment_train_H1_C12_N49_S169_s01_T1_event001_frame000228,228,touch_onset,228,"[213,214,215,216,217,218,219,220,221,222,223,224,225,226,227,228]"
touchmoment_train_H1_C12_N49_S203_s01_T2_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H1_C12_N49_S203_s01_T2,touchmoment_train_H1_C12_N49_S203_s01_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H1_C12_N49_S203_s01_T2_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H1_C12_N49_S203_s01_T2,touchmoment_train_H1_C12_N49_S203_s01_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H1_C13_N11_S179_s03_T4_event001_frame000197_near_touch_negative_000189_0,0,train,train,HOI4D,H1_C13_N11_S179_s03_T4,touchmoment_train_H1_C13_N11_S179_s03_T4_event001_frame000197,197,near_touch_negative,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H1_C13_N11_S179_s03_T4_event001_frame000197_touch_onset_000197_1,1,train,train,HOI4D,H1_C13_N11_S179_s03_T4,touchmoment_train_H1_C13_N11_S179_s03_T4_event001_frame000197,197,touch_onset,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_train_H1_C13_N14_S132_s04_T1_event001_frame000216_near_touch_negative_000208_0,0,train,train,HOI4D,H1_C13_N14_S132_s04_T1,touchmoment_train_H1_C13_N14_S132_s04_T1_event001_frame000216,216,near_touch_negative,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_train_H1_C13_N14_S132_s04_T1_event001_frame000216_touch_onset_000216_1,1,train,train,HOI4D,H1_C13_N14_S132_s04_T1,touchmoment_train_H1_C13_N14_S132_s04_T1_event001_frame000216,216,touch_onset,216,"[201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216]"
touchmoment_train_H1_C13_N15_S132_s04_T1_event000_frame000069_near_touch_negative_000061_0,0,train,train,HOI4D,H1_C13_N15_S132_s04_T1,touchmoment_train_H1_C13_N15_S132_s04_T1_event000_frame000069,69,near_touch_negative,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_train_H1_C13_N15_S132_s04_T1_event000_frame000069_touch_onset_000069_1,1,train,train,HOI4D,H1_C13_N15_S132_s04_T1,touchmoment_train_H1_C13_N15_S132_s04_T1_event000_frame000069,69,touch_onset,69,"[54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69]"
touchmoment_train_H1_C13_N16_S179_s04_T4_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H1_C13_N16_S179_s04_T4,touchmoment_train_H1_C13_N16_S179_s04_T4_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C13_N16_S179_s04_T4_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H1_C13_N16_S179_s04_T4,touchmoment_train_H1_C13_N16_S179_s04_T4_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C13_N17_S179_s05_T4_event001_frame000203_near_touch_negative_000195_0,0,train,train,HOI4D,H1_C13_N17_S179_s05_T4,touchmoment_train_H1_C13_N17_S179_s05_T4_event001_frame000203,203,near_touch_negative,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H1_C13_N17_S179_s05_T4_event001_frame000203_touch_onset_000203_1,1,train,train,HOI4D,H1_C13_N17_S179_s05_T4,touchmoment_train_H1_C13_N17_S179_s05_T4_event001_frame000203,203,touch_onset,203,"[188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203]"
touchmoment_train_H1_C13_N18_S179_s05_T4_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H1_C13_N18_S179_s05_T4,touchmoment_train_H1_C13_N18_S179_s05_T4_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C13_N18_S179_s05_T4_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H1_C13_N18_S179_s05_T4,touchmoment_train_H1_C13_N18_S179_s05_T4_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H1_C13_N19_S132_s05_T1_event000_frame000060_near_touch_negative_000052_0,0,train,train,HOI4D,H1_C13_N19_S132_s05_T1,touchmoment_train_H1_C13_N19_S132_s05_T1_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H1_C13_N19_S132_s05_T1_event000_frame000060_touch_onset_000060_1,1,train,train,HOI4D,H1_C13_N19_S132_s05_T1,touchmoment_train_H1_C13_N19_S132_s05_T1_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H1_C13_N22_S136_s01_T1_event001_frame000228_near_touch_negative_000220_0,0,train,train,HOI4D,H1_C13_N22_S136_s01_T1,touchmoment_train_H1_C13_N22_S136_s01_T1_event001_frame000228,228,near_touch_negative,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_train_H1_C13_N22_S136_s01_T1_event001_frame000228_touch_onset_000228_1,1,train,train,HOI4D,H1_C13_N22_S136_s01_T1,touchmoment_train_H1_C13_N22_S136_s01_T1_event001_frame000228,228,touch_onset,228,"[213,214,215,216,217,218,219,220,221,222,223,224,225,226,227,228]"
touchmoment_train_H1_C13_N24_S238_s01_T3_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H1_C13_N24_S238_s01_T3,touchmoment_train_H1_C13_N24_S238_s01_T3_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H1_C13_N24_S238_s01_T3_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H1_C13_N24_S238_s01_T3,touchmoment_train_H1_C13_N24_S238_s01_T3_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H1_C13_N42_S238_s02_T4_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H1_C13_N42_S238_s02_T4,touchmoment_train_H1_C13_N42_S238_s02_T4_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H1_C13_N42_S238_s02_T4_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H1_C13_N42_S238_s02_T4,touchmoment_train_H1_C13_N42_S238_s02_T4_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H1_C13_N48_S136_s03_T1_event001_frame000062_near_touch_negative_000054_0,0,train,train,HOI4D,H1_C13_N48_S136_s03_T1,touchmoment_train_H1_C13_N48_S136_s03_T1_event001_frame000062,62,near_touch_negative,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H1_C13_N48_S136_s03_T1_event001_frame000062_touch_onset_000062_1,1,train,train,HOI4D,H1_C13_N48_S136_s03_T1,touchmoment_train_H1_C13_N48_S136_s03_T1_event001_frame000062,62,touch_onset,62,"[47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62]"
touchmoment_train_H1_C13_N50_S238_s03_T4_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H1_C13_N50_S238_s03_T4,touchmoment_train_H1_C13_N50_S238_s03_T4_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C13_N50_S238_s03_T4_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H1_C13_N50_S238_s03_T4,touchmoment_train_H1_C13_N50_S238_s03_T4_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H1_C14_N19_S158_s02_T1_event001_frame000205_near_touch_negative_000197_0,0,train,train,HOI4D,H1_C14_N19_S158_s02_T1,touchmoment_train_H1_C14_N19_S158_s02_T1_event001_frame000205,205,near_touch_negative,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_train_H1_C14_N19_S158_s02_T1_event001_frame000205_touch_onset_000205_1,1,train,train,HOI4D,H1_C14_N19_S158_s02_T1,touchmoment_train_H1_C14_N19_S158_s02_T1_event001_frame000205,205,touch_onset,205,"[190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205]"
touchmoment_train_H1_C14_N21_S158_s03_T1_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H1_C14_N21_S158_s03_T1,touchmoment_train_H1_C14_N21_S158_s03_T1_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C14_N21_S158_s03_T1_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H1_C14_N21_S158_s03_T1,touchmoment_train_H1_C14_N21_S158_s03_T1_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H1_C14_N21_S209_s03_T2_event003_frame000251_near_touch_negative_000243_0,0,train,train,HOI4D,H1_C14_N21_S209_s03_T2,touchmoment_train_H1_C14_N21_S209_s03_T2_event003_frame000251,251,near_touch_negative,243,"[228,229,230,231,232,233,234,235,236,237,238,239,240,241,242,243]"
touchmoment_train_H1_C14_N21_S209_s03_T2_event003_frame000251_touch_onset_000251_1,1,train,train,HOI4D,H1_C14_N21_S209_s03_T2,touchmoment_train_H1_C14_N21_S209_s03_T2_event003_frame000251,251,touch_onset,251,"[236,237,238,239,240,241,242,243,244,245,246,247,248,249,250,251]"
touchmoment_train_H1_C14_N23_S209_s03_T2_event003_frame000250_near_touch_negative_000242_0,0,train,train,HOI4D,H1_C14_N23_S209_s03_T2,touchmoment_train_H1_C14_N23_S209_s03_T2_event003_frame000250,250,near_touch_negative,242,"[227,228,229,230,231,232,233,234,235,236,237,238,239,240,241,242]"
touchmoment_train_H1_C14_N23_S209_s03_T2_event003_frame000250_touch_onset_000250_1,1,train,train,HOI4D,H1_C14_N23_S209_s03_T2,touchmoment_train_H1_C14_N23_S209_s03_T2_event003_frame000250,250,touch_onset,250,"[235,236,237,238,239,240,241,242,243,244,245,246,247,248,249,250]"
touchmoment_train_H1_C14_N25_S209_s03_T2_event000_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H1_C14_N25_S209_s03_T2,touchmoment_train_H1_C14_N25_S209_s03_T2_event000_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H1_C14_N25_S209_s03_T2_event000_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H1_C14_N25_S209_s03_T2,touchmoment_train_H1_C14_N25_S209_s03_T2_event000_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H1_C14_N25_S209_s03_T2_event001_frame000249_near_touch_negative_000241_0,0,train,train,HOI4D,H1_C14_N25_S209_s03_T2,touchmoment_train_H1_C14_N25_S209_s03_T2_event001_frame000249,249,near_touch_negative,241,"[226,227,228,229,230,231,232,233,234,235,236,237,238,239,240,241]"
touchmoment_train_H1_C14_N25_S209_s03_T2_event001_frame000249_touch_onset_000249_1,1,train,train,HOI4D,H1_C14_N25_S209_s03_T2,touchmoment_train_H1_C14_N25_S209_s03_T2_event001_frame000249,249,touch_onset,249,"[234,235,236,237,238,239,240,241,242,243,244,245,246,247,248,249]"
touchmoment_train_H1_C14_N26_S333_s02_T2_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H1_C14_N26_S333_s02_T2,touchmoment_train_H1_C14_N26_S333_s02_T2_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H1_C14_N26_S333_s02_T2_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H1_C14_N26_S333_s02_T2,touchmoment_train_H1_C14_N26_S333_s02_T2_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H1_C14_N27_S333_s01_T1_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H1_C14_N27_S333_s01_T1,touchmoment_train_H1_C14_N27_S333_s01_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H1_C14_N27_S333_s01_T1_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H1_C14_N27_S333_s01_T1,touchmoment_train_H1_C14_N27_S333_s01_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H1_C14_N28_S207_s01_T2_event000_frame000254_near_touch_negative_000246_0,0,train,train,HOI4D,H1_C14_N28_S207_s01_T2,touchmoment_train_H1_C14_N28_S207_s01_T2_event000_frame000254,254,near_touch_negative,246,"[231,232,233,234,235,236,237,238,239,240,241,242,243,244,245,246]"
touchmoment_train_H1_C14_N28_S207_s01_T2_event000_frame000254_touch_onset_000254_1,1,train,train,HOI4D,H1_C14_N28_S207_s01_T2,touchmoment_train_H1_C14_N28_S207_s01_T2_event000_frame000254,254,touch_onset,254,"[239,240,241,242,243,244,245,246,247,248,249,250,251,252,253,254]"
touchmoment_train_H1_C14_N31_S155_s02_T1_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H1_C14_N31_S155_s02_T1,touchmoment_train_H1_C14_N31_S155_s02_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H1_C14_N31_S155_s02_T1_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H1_C14_N31_S155_s02_T1,touchmoment_train_H1_C14_N31_S155_s02_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H1_C14_N31_S207_s02_T2_event001_frame000257_near_touch_negative_000249_0,0,train,train,HOI4D,H1_C14_N31_S207_s02_T2,touchmoment_train_H1_C14_N31_S207_s02_T2_event001_frame000257,257,near_touch_negative,249,"[234,235,236,237,238,239,240,241,242,243,244,245,246,247,248,249]"
touchmoment_train_H1_C14_N31_S207_s02_T2_event001_frame000257_touch_onset_000257_1,1,train,train,HOI4D,H1_C14_N31_S207_s02_T2,touchmoment_train_H1_C14_N31_S207_s02_T2_event001_frame000257,257,touch_onset,257,"[242,243,244,245,246,247,248,249,250,251,252,253,254,255,256,257]"
touchmoment_train_H1_C14_N32_S155_s02_T1_event000_frame000057_near_touch_negative_000049_0,0,train,train,HOI4D,H1_C14_N32_S155_s02_T1,touchmoment_train_H1_C14_N32_S155_s02_T1_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C14_N32_S155_s02_T1_event000_frame000057_touch_onset_000057_1,1,train,train,HOI4D,H1_C14_N32_S155_s02_T1,touchmoment_train_H1_C14_N32_S155_s02_T1_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C14_N32_S155_s02_T1_event001_frame000202_near_touch_negative_000194_0,0,train,train,HOI4D,H1_C14_N32_S155_s02_T1,touchmoment_train_H1_C14_N32_S155_s02_T1_event001_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H1_C14_N32_S155_s02_T1_event001_frame000202_touch_onset_000202_1,1,train,train,HOI4D,H1_C14_N32_S155_s02_T1,touchmoment_train_H1_C14_N32_S155_s02_T1_event001_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H1_C14_N33_S333_s03_T2_event003_frame000262_near_touch_negative_000254_0,0,train,train,HOI4D,H1_C14_N33_S333_s03_T2,touchmoment_train_H1_C14_N33_S333_s03_T2_event003_frame000262,262,near_touch_negative,254,"[239,240,241,242,243,244,245,246,247,248,249,250,251,252,253,254]"
touchmoment_train_H1_C14_N33_S333_s03_T2_event003_frame000262_touch_onset_000262_1,1,train,train,HOI4D,H1_C14_N33_S333_s03_T2,touchmoment_train_H1_C14_N33_S333_s03_T2_event003_frame000262,262,touch_onset,262,"[247,248,249,250,251,252,253,254,255,256,257,258,259,260,261,262]"
touchmoment_train_H1_C14_N34_S155_s03_T1_event001_frame000214_near_touch_negative_000206_0,0,train,train,HOI4D,H1_C14_N34_S155_s03_T1,touchmoment_train_H1_C14_N34_S155_s03_T1_event001_frame000214,214,near_touch_negative,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H1_C14_N34_S155_s03_T1_event001_frame000214_touch_onset_000214_1,1,train,train,HOI4D,H1_C14_N34_S155_s03_T1,touchmoment_train_H1_C14_N34_S155_s03_T1_event001_frame000214,214,touch_onset,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_train_H1_C14_N34_S207_s03_T2_event001_frame000162_near_touch_negative_000154_0,0,train,train,HOI4D,H1_C14_N34_S207_s03_T2,touchmoment_train_H1_C14_N34_S207_s03_T2_event001_frame000162,162,near_touch_negative,154,"[139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154]"
touchmoment_train_H1_C14_N34_S207_s03_T2_event001_frame000162_touch_onset_000162_1,1,train,train,HOI4D,H1_C14_N34_S207_s03_T2,touchmoment_train_H1_C14_N34_S207_s03_T2_event001_frame000162,162,touch_onset,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H1_C14_N37_S333_s02_T1_event001_frame000198_near_touch_negative_000190_0,0,train,train,HOI4D,H1_C14_N37_S333_s02_T1,touchmoment_train_H1_C14_N37_S333_s02_T1_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H1_C14_N37_S333_s02_T1_event001_frame000198_touch_onset_000198_1,1,train,train,HOI4D,H1_C14_N37_S333_s02_T1,touchmoment_train_H1_C14_N37_S333_s02_T1_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H1_C14_N37_S333_s03_T2_event002_frame000250_near_touch_negative_000242_0,0,train,train,HOI4D,H1_C14_N37_S333_s03_T2,touchmoment_train_H1_C14_N37_S333_s03_T2_event002_frame000250,250,near_touch_negative,242,"[227,228,229,230,231,232,233,234,235,236,237,238,239,240,241,242]"
touchmoment_train_H1_C14_N37_S333_s03_T2_event002_frame000250_touch_onset_000250_1,1,train,train,HOI4D,H1_C14_N37_S333_s03_T2,touchmoment_train_H1_C14_N37_S333_s03_T2_event002_frame000250,250,touch_onset,250,"[235,236,237,238,239,240,241,242,243,244,245,246,247,248,249,250]"
touchmoment_train_H1_C14_N39_S207_s04_T2_event000_frame000044_near_touch_negative_000036_0,0,train,train,HOI4D,H1_C14_N39_S207_s04_T2,touchmoment_train_H1_C14_N39_S207_s04_T2_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H1_C14_N39_S207_s04_T2_event000_frame000044_touch_onset_000044_1,1,train,train,HOI4D,H1_C14_N39_S207_s04_T2,touchmoment_train_H1_C14_N39_S207_s04_T2_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H1_C14_N40_S207_s04_T2_event000_frame000167_near_touch_negative_000159_0,0,train,train,HOI4D,H1_C14_N40_S207_s04_T2,touchmoment_train_H1_C14_N40_S207_s04_T2_event000_frame000167,167,near_touch_negative,159,"[144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159]"
touchmoment_train_H1_C14_N40_S207_s04_T2_event000_frame000167_touch_onset_000167_1,1,train,train,HOI4D,H1_C14_N40_S207_s04_T2,touchmoment_train_H1_C14_N40_S207_s04_T2_event000_frame000167,167,touch_onset,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H1_C14_N45_S155_s05_T1_event001_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H1_C14_N45_S155_s05_T1,touchmoment_train_H1_C14_N45_S155_s05_T1_event001_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H1_C14_N45_S155_s05_T1_event001_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H1_C14_N45_S155_s05_T1,touchmoment_train_H1_C14_N45_S155_s05_T1_event001_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H1_C14_N45_S207_s05_T2_event002_frame000171_near_touch_negative_000163_0,0,train,train,HOI4D,H1_C14_N45_S207_s05_T2,touchmoment_train_H1_C14_N45_S207_s05_T2_event002_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H1_C14_N45_S207_s05_T2_event002_frame000171_touch_onset_000171_1,1,train,train,HOI4D,H1_C14_N45_S207_s05_T2,touchmoment_train_H1_C14_N45_S207_s05_T2_event002_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H1_C14_N46_S158_s01_T1_event001_frame000200_near_touch_negative_000192_0,0,train,train,HOI4D,H1_C14_N46_S158_s01_T1,touchmoment_train_H1_C14_N46_S158_s01_T1_event001_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_train_H1_C14_N46_S158_s01_T1_event001_frame000200_touch_onset_000200_1,1,train,train,HOI4D,H1_C14_N46_S158_s01_T1,touchmoment_train_H1_C14_N46_S158_s01_T1_event001_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H1_C14_N47_S158_s01_T1_event000_frame000057_near_touch_negative_000049_0,0,train,train,HOI4D,H1_C14_N47_S158_s01_T1,touchmoment_train_H1_C14_N47_S158_s01_T1_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C14_N47_S158_s01_T1_event000_frame000057_touch_onset_000057_1,1,train,train,HOI4D,H1_C14_N47_S158_s01_T1,touchmoment_train_H1_C14_N47_S158_s01_T1_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C14_N47_S158_s01_T1_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H1_C14_N47_S158_s01_T1,touchmoment_train_H1_C14_N47_S158_s01_T1_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H1_C14_N47_S158_s01_T1_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H1_C14_N47_S158_s01_T1,touchmoment_train_H1_C14_N47_S158_s01_T1_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H1_C14_N49_S158_s01_T1_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H1_C14_N49_S158_s01_T1,touchmoment_train_H1_C14_N49_S158_s01_T1_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H1_C14_N49_S158_s01_T1_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H1_C14_N49_S158_s01_T1,touchmoment_train_H1_C14_N49_S158_s01_T1_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H1_C17_N59_S264_s03_T1_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H1_C17_N59_S264_s03_T1,touchmoment_train_H1_C17_N59_S264_s03_T1_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H1_C17_N59_S264_s03_T1_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H1_C17_N59_S264_s03_T1,touchmoment_train_H1_C17_N59_S264_s03_T1_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C17_N61_S264_s03_T1_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H1_C17_N61_S264_s03_T1,touchmoment_train_H1_C17_N61_S264_s03_T1_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H1_C17_N61_S264_s03_T1_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H1_C17_N61_S264_s03_T1,touchmoment_train_H1_C17_N61_S264_s03_T1_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C17_N62_S266_s03_T3_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H1_C17_N62_S266_s03_T3,touchmoment_train_H1_C17_N62_S266_s03_T3_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H1_C17_N62_S266_s03_T3_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H1_C17_N62_S266_s03_T3,touchmoment_train_H1_C17_N62_S266_s03_T3_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H1_C17_N68_S363_s03_T3_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H1_C17_N68_S363_s03_T3,touchmoment_train_H1_C17_N68_S363_s03_T3_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H1_C17_N68_S363_s03_T3_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H1_C17_N68_S363_s03_T3,touchmoment_train_H1_C17_N68_S363_s03_T3_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C17_N76_S380_s01_T1_event001_frame000188_near_touch_negative_000180_0,0,train,train,HOI4D,H1_C17_N76_S380_s01_T1,touchmoment_train_H1_C17_N76_S380_s01_T1_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H1_C17_N76_S380_s01_T1_event001_frame000188_touch_onset_000188_1,1,train,train,HOI4D,H1_C17_N76_S380_s01_T1,touchmoment_train_H1_C17_N76_S380_s01_T1_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H1_C17_N76_S380_s03_T3_event001_frame000161_near_touch_negative_000153_0,0,train,train,HOI4D,H1_C17_N76_S380_s03_T3,touchmoment_train_H1_C17_N76_S380_s03_T3_event001_frame000161,161,near_touch_negative,153,"[138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153]"
touchmoment_train_H1_C17_N76_S380_s03_T3_event001_frame000161_touch_onset_000161_1,1,train,train,HOI4D,H1_C17_N76_S380_s03_T3,touchmoment_train_H1_C17_N76_S380_s03_T3_event001_frame000161,161,touch_onset,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H1_C17_N76_S380_s04_T1_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H1_C17_N76_S380_s04_T1,touchmoment_train_H1_C17_N76_S380_s04_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H1_C17_N76_S380_s04_T1_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H1_C17_N76_S380_s04_T1,touchmoment_train_H1_C17_N76_S380_s04_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H1_C17_N76_S380_s04_T1_event001_frame000184_near_touch_negative_000176_0,0,train,train,HOI4D,H1_C17_N76_S380_s04_T1,touchmoment_train_H1_C17_N76_S380_s04_T1_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H1_C17_N76_S380_s04_T1_event001_frame000184_touch_onset_000184_1,1,train,train,HOI4D,H1_C17_N76_S380_s04_T1,touchmoment_train_H1_C17_N76_S380_s04_T1_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H1_C17_N76_S380_s05_T2_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H1_C17_N76_S380_s05_T2,touchmoment_train_H1_C17_N76_S380_s05_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H1_C17_N76_S380_s05_T2_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H1_C17_N76_S380_s05_T2,touchmoment_train_H1_C17_N76_S380_s05_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C18_N46_S202_s03_T2_event000_frame000057_near_touch_negative_000049_0,0,train,train,HOI4D,H1_C18_N46_S202_s03_T2,touchmoment_train_H1_C18_N46_S202_s03_T2_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C18_N46_S202_s03_T2_event000_frame000057_touch_onset_000057_1,1,train,train,HOI4D,H1_C18_N46_S202_s03_T2,touchmoment_train_H1_C18_N46_S202_s03_T2_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C18_N48_S150_s01_T1_event001_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H1_C18_N48_S150_s01_T1,touchmoment_train_H1_C18_N48_S150_s01_T1_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H1_C18_N48_S150_s01_T1_event001_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H1_C18_N48_S150_s01_T1,touchmoment_train_H1_C18_N48_S150_s01_T1_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H1_C18_N50_S150_s02_T1_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H1_C18_N50_S150_s02_T1,touchmoment_train_H1_C18_N50_S150_s02_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C18_N50_S150_s02_T1_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H1_C18_N50_S150_s02_T1,touchmoment_train_H1_C18_N50_S150_s02_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H1_C18_N50_S202_s03_T2_event001_frame000232_near_touch_negative_000224_0,0,train,train,HOI4D,H1_C18_N50_S202_s03_T2,touchmoment_train_H1_C18_N50_S202_s03_T2_event001_frame000232,232,near_touch_negative,224,"[209,210,211,212,213,214,215,216,217,218,219,220,221,222,223,224]"
touchmoment_train_H1_C18_N50_S202_s03_T2_event001_frame000232_touch_onset_000232_1,1,train,train,HOI4D,H1_C18_N50_S202_s03_T2,touchmoment_train_H1_C18_N50_S202_s03_T2_event001_frame000232,232,touch_onset,232,"[217,218,219,220,221,222,223,224,225,226,227,228,229,230,231,232]"
touchmoment_train_H1_C20_N18_S286_s01_T1_event001_frame000061_near_touch_negative_000053_0,0,train,train,HOI4D,H1_C20_N18_S286_s01_T1,touchmoment_train_H1_C20_N18_S286_s01_T1_event001_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H1_C20_N18_S286_s01_T1_event001_frame000061_touch_onset_000061_1,1,train,train,HOI4D,H1_C20_N18_S286_s01_T1,touchmoment_train_H1_C20_N18_S286_s01_T1_event001_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_train_H1_C20_N18_S289_s01_T2_event000_frame000187_near_touch_negative_000179_0,0,train,train,HOI4D,H1_C20_N18_S289_s01_T2,touchmoment_train_H1_C20_N18_S289_s01_T2_event000_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H1_C20_N18_S289_s01_T2_event000_frame000187_touch_onset_000187_1,1,train,train,HOI4D,H1_C20_N18_S289_s01_T2,touchmoment_train_H1_C20_N18_S289_s01_T2_event000_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H1_C20_N18_S295_s01_T4_event001_frame000189_near_touch_negative_000181_0,0,train,train,HOI4D,H1_C20_N18_S295_s01_T4,touchmoment_train_H1_C20_N18_S295_s01_T4_event001_frame000189,189,near_touch_negative,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H1_C20_N18_S295_s01_T4_event001_frame000189_touch_onset_000189_1,1,train,train,HOI4D,H1_C20_N18_S295_s01_T4,touchmoment_train_H1_C20_N18_S295_s01_T4_event001_frame000189,189,touch_onset,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H1_C20_N19_S381_s01_T1_event000_frame000084_near_touch_negative_000076_0,0,train,train,HOI4D,H1_C20_N19_S381_s01_T1,touchmoment_train_H1_C20_N19_S381_s01_T1_event000_frame000084,84,near_touch_negative,76,"[61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76]"
touchmoment_train_H1_C20_N19_S381_s01_T1_event000_frame000084_touch_onset_000084_1,1,train,train,HOI4D,H1_C20_N19_S381_s01_T1,touchmoment_train_H1_C20_N19_S381_s01_T1_event000_frame000084,84,touch_onset,84,"[69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84]"
touchmoment_train_H1_C20_N19_S381_s02_T2_event000_frame000070_near_touch_negative_000062_0,0,train,train,HOI4D,H1_C20_N19_S381_s02_T2,touchmoment_train_H1_C20_N19_S381_s02_T2_event000_frame000070,70,near_touch_negative,62,"[47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62]"
touchmoment_train_H1_C20_N19_S381_s02_T2_event000_frame000070_touch_onset_000070_1,1,train,train,HOI4D,H1_C20_N19_S381_s02_T2,touchmoment_train_H1_C20_N19_S381_s02_T2_event000_frame000070,70,touch_onset,70,"[55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70]"
touchmoment_train_H1_C20_N19_S381_s02_T2_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H1_C20_N19_S381_s02_T2,touchmoment_train_H1_C20_N19_S381_s02_T2_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C20_N19_S381_s02_T2_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H1_C20_N19_S381_s02_T2,touchmoment_train_H1_C20_N19_S381_s02_T2_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C20_N19_S381_s04_T4_event000_frame000072_near_touch_negative_000064_0,0,train,train,HOI4D,H1_C20_N19_S381_s04_T4,touchmoment_train_H1_C20_N19_S381_s04_T4_event000_frame000072,72,near_touch_negative,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H1_C20_N19_S381_s04_T4_event000_frame000072_touch_onset_000072_1,1,train,train,HOI4D,H1_C20_N19_S381_s04_T4,touchmoment_train_H1_C20_N19_S381_s04_T4_event000_frame000072,72,touch_onset,72,"[57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72]"
touchmoment_train_H1_C20_N20_S381_s01_T1_event001_frame000187_near_touch_negative_000179_0,0,train,train,HOI4D,H1_C20_N20_S381_s01_T1,touchmoment_train_H1_C20_N20_S381_s01_T1_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H1_C20_N20_S381_s01_T1_event001_frame000187_touch_onset_000187_1,1,train,train,HOI4D,H1_C20_N20_S381_s01_T1,touchmoment_train_H1_C20_N20_S381_s01_T1_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H1_C20_N21_S382_s03_T3_event000_frame000072_near_touch_negative_000064_0,0,train,train,HOI4D,H1_C20_N21_S382_s03_T3,touchmoment_train_H1_C20_N21_S382_s03_T3_event000_frame000072,72,near_touch_negative,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H1_C20_N21_S382_s03_T3_event000_frame000072_touch_onset_000072_1,1,train,train,HOI4D,H1_C20_N21_S382_s03_T3,touchmoment_train_H1_C20_N21_S382_s03_T3_event000_frame000072,72,touch_onset,72,"[57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72]"
touchmoment_train_H1_C20_N21_S382_s03_T3_event001_frame000173_near_touch_negative_000165_0,0,train,train,HOI4D,H1_C20_N21_S382_s03_T3,touchmoment_train_H1_C20_N21_S382_s03_T3_event001_frame000173,173,near_touch_negative,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_train_H1_C20_N21_S382_s03_T3_event001_frame000173_touch_onset_000173_1,1,train,train,HOI4D,H1_C20_N21_S382_s03_T3,touchmoment_train_H1_C20_N21_S382_s03_T3_event001_frame000173,173,touch_onset,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H1_C20_N21_S382_s04_T4_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H1_C20_N21_S382_s04_T4,touchmoment_train_H1_C20_N21_S382_s04_T4_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C20_N21_S382_s04_T4_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H1_C20_N21_S382_s04_T4,touchmoment_train_H1_C20_N21_S382_s04_T4_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C20_N23_S289_s02_T2_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H1_C20_N23_S289_s02_T2,touchmoment_train_H1_C20_N23_S289_s02_T2_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C20_N23_S289_s02_T2_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H1_C20_N23_S289_s02_T2,touchmoment_train_H1_C20_N23_S289_s02_T2_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H1_C20_N24_S286_s02_T1_event000_frame000092_near_touch_negative_000084_0,0,train,train,HOI4D,H1_C20_N24_S286_s02_T1,touchmoment_train_H1_C20_N24_S286_s02_T1_event000_frame000092,92,near_touch_negative,84,"[69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84]"
touchmoment_train_H1_C20_N24_S286_s02_T1_event000_frame000092_touch_onset_000092_1,1,train,train,HOI4D,H1_C20_N24_S286_s02_T1,touchmoment_train_H1_C20_N24_S286_s02_T1_event000_frame000092,92,touch_onset,92,"[77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92]"
touchmoment_train_H1_C20_N24_S286_s02_T1_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H1_C20_N24_S286_s02_T1,touchmoment_train_H1_C20_N24_S286_s02_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C20_N24_S286_s02_T1_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H1_C20_N24_S286_s02_T1,touchmoment_train_H1_C20_N24_S286_s02_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H1_C20_N24_S289_s02_T2_event000_frame000077_near_touch_negative_000069_0,0,train,train,HOI4D,H1_C20_N24_S289_s02_T2,touchmoment_train_H1_C20_N24_S289_s02_T2_event000_frame000077,77,near_touch_negative,69,"[54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69]"
touchmoment_train_H1_C20_N24_S289_s02_T2_event000_frame000077_touch_onset_000077_1,1,train,train,HOI4D,H1_C20_N24_S289_s02_T2,touchmoment_train_H1_C20_N24_S289_s02_T2_event000_frame000077,77,touch_onset,77,"[62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77]"
touchmoment_train_H1_C20_N25_S286_s02_T1_event000_frame000077_near_touch_negative_000069_0,0,train,train,HOI4D,H1_C20_N25_S286_s02_T1,touchmoment_train_H1_C20_N25_S286_s02_T1_event000_frame000077,77,near_touch_negative,69,"[54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69]"
touchmoment_train_H1_C20_N25_S286_s02_T1_event000_frame000077_touch_onset_000077_1,1,train,train,HOI4D,H1_C20_N25_S286_s02_T1,touchmoment_train_H1_C20_N25_S286_s02_T1_event000_frame000077,77,touch_onset,77,"[62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77]"
touchmoment_train_H1_C20_N25_S292_s02_T3_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H1_C20_N25_S292_s02_T3,touchmoment_train_H1_C20_N25_S292_s02_T3_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C20_N25_S292_s02_T3_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H1_C20_N25_S292_s02_T3,touchmoment_train_H1_C20_N25_S292_s02_T3_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C20_N27_S289_s03_T2_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H1_C20_N27_S289_s03_T2,touchmoment_train_H1_C20_N27_S289_s03_T2_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H1_C20_N27_S289_s03_T2_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H1_C20_N27_S289_s03_T2,touchmoment_train_H1_C20_N27_S289_s03_T2_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H1_C20_N28_S286_s03_T1_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H1_C20_N28_S286_s03_T1,touchmoment_train_H1_C20_N28_S286_s03_T1_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C20_N28_S286_s03_T1_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H1_C20_N28_S286_s03_T1,touchmoment_train_H1_C20_N28_S286_s03_T1_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C20_N28_S289_s03_T2_event000_frame000060_near_touch_negative_000052_0,0,train,train,HOI4D,H1_C20_N28_S289_s03_T2,touchmoment_train_H1_C20_N28_S289_s03_T2_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H1_C20_N28_S289_s03_T2_event000_frame000060_touch_onset_000060_1,1,train,train,HOI4D,H1_C20_N28_S289_s03_T2,touchmoment_train_H1_C20_N28_S289_s03_T2_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H1_C20_N28_S292_s03_T3_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H1_C20_N28_S292_s03_T3,touchmoment_train_H1_C20_N28_S292_s03_T3_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H1_C20_N28_S292_s03_T3_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H1_C20_N28_S292_s03_T3,touchmoment_train_H1_C20_N28_S292_s03_T3_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H1_C20_N30_S286_s04_T1_event001_frame000163_near_touch_negative_000155_0,0,train,train,HOI4D,H1_C20_N30_S286_s04_T1,touchmoment_train_H1_C20_N30_S286_s04_T1_event001_frame000163,163,near_touch_negative,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_train_H1_C20_N30_S286_s04_T1_event001_frame000163_touch_onset_000163_1,1,train,train,HOI4D,H1_C20_N30_S286_s04_T1,touchmoment_train_H1_C20_N30_S286_s04_T1_event001_frame000163,163,touch_onset,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H1_C20_N30_S295_s04_T4_event001_frame000189_near_touch_negative_000181_0,0,train,train,HOI4D,H1_C20_N30_S295_s04_T4,touchmoment_train_H1_C20_N30_S295_s04_T4_event001_frame000189,189,near_touch_negative,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H1_C20_N30_S295_s04_T4_event001_frame000189_touch_onset_000189_1,1,train,train,HOI4D,H1_C20_N30_S295_s04_T4,touchmoment_train_H1_C20_N30_S295_s04_T4_event001_frame000189,189,touch_onset,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H1_C20_N31_S289_s04_T2_event000_frame000064_near_touch_negative_000056_0,0,train,train,HOI4D,H1_C20_N31_S289_s04_T2,touchmoment_train_H1_C20_N31_S289_s04_T2_event000_frame000064,64,near_touch_negative,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H1_C20_N31_S289_s04_T2_event000_frame000064_touch_onset_000064_1,1,train,train,HOI4D,H1_C20_N31_S289_s04_T2,touchmoment_train_H1_C20_N31_S289_s04_T2_event000_frame000064,64,touch_onset,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H1_C20_N32_S295_s04_T4_event001_frame000193_near_touch_negative_000185_0,0,train,train,HOI4D,H1_C20_N32_S295_s04_T4,touchmoment_train_H1_C20_N32_S295_s04_T4_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H1_C20_N32_S295_s04_T4_event001_frame000193_touch_onset_000193_1,1,train,train,HOI4D,H1_C20_N32_S295_s04_T4,touchmoment_train_H1_C20_N32_S295_s04_T4_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H1_C20_N33_S295_s04_T4_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H1_C20_N33_S295_s04_T4,touchmoment_train_H1_C20_N33_S295_s04_T4_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H1_C20_N33_S295_s04_T4_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H1_C20_N33_S295_s04_T4,touchmoment_train_H1_C20_N33_S295_s04_T4_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H1_C20_N34_S292_s05_T3_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H1_C20_N34_S292_s05_T3,touchmoment_train_H1_C20_N34_S292_s05_T3_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H1_C20_N34_S292_s05_T3_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H1_C20_N34_S292_s05_T3,touchmoment_train_H1_C20_N34_S292_s05_T3_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H1_C20_N47_S381_s01_T1_event000_frame000072_near_touch_negative_000064_0,0,train,train,HOI4D,H1_C20_N47_S381_s01_T1,touchmoment_train_H1_C20_N47_S381_s01_T1_event000_frame000072,72,near_touch_negative,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H1_C20_N47_S381_s01_T1_event000_frame000072_touch_onset_000072_1,1,train,train,HOI4D,H1_C20_N47_S381_s01_T1,touchmoment_train_H1_C20_N47_S381_s01_T1_event000_frame000072,72,touch_onset,72,"[57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72]"
touchmoment_train_H1_C20_N48_S381_s03_T3_event001_frame000178_near_touch_negative_000170_0,0,train,train,HOI4D,H1_C20_N48_S381_s03_T3,touchmoment_train_H1_C20_N48_S381_s03_T3_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H1_C20_N48_S381_s03_T3_event001_frame000178_touch_onset_000178_1,1,train,train,HOI4D,H1_C20_N48_S381_s03_T3,touchmoment_train_H1_C20_N48_S381_s03_T3_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H1_C2_N13_S93_s01_T1_event000_frame000025_near_touch_negative_000017_0,0,train,train,HOI4D,H1_C2_N13_S93_s01_T1,touchmoment_train_H1_C2_N13_S93_s01_T1_event000_frame000025,25,near_touch_negative,17,"[2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17]"
touchmoment_train_H1_C2_N13_S93_s01_T1_event000_frame000025_touch_onset_000025_1,1,train,train,HOI4D,H1_C2_N13_S93_s01_T1,touchmoment_train_H1_C2_N13_S93_s01_T1_event000_frame000025,25,touch_onset,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H1_C2_N14_S93_s01_T2_event000_frame000029_near_touch_negative_000021_0,0,train,train,HOI4D,H1_C2_N14_S93_s01_T2,touchmoment_train_H1_C2_N14_S93_s01_T2_event000_frame000029,29,near_touch_negative,21,"[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21]"
touchmoment_train_H1_C2_N14_S93_s01_T2_event000_frame000029_touch_onset_000029_1,1,train,train,HOI4D,H1_C2_N14_S93_s01_T2,touchmoment_train_H1_C2_N14_S93_s01_T2_event000_frame000029,29,touch_onset,29,"[14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29]"
touchmoment_train_H1_C2_N15_S214_s03_T1_event000_frame000057_near_touch_negative_000049_0,0,train,train,HOI4D,H1_C2_N15_S214_s03_T1,touchmoment_train_H1_C2_N15_S214_s03_T1_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C2_N15_S214_s03_T1_event000_frame000057_touch_onset_000057_1,1,train,train,HOI4D,H1_C2_N15_S214_s03_T1,touchmoment_train_H1_C2_N15_S214_s03_T1_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C2_N18_S93_s03_T1_event001_frame000154_near_touch_negative_000146_0,0,train,train,HOI4D,H1_C2_N18_S93_s03_T1,touchmoment_train_H1_C2_N18_S93_s03_T1_event001_frame000154,154,near_touch_negative,146,"[131,132,133,134,135,136,137,138,139,140,141,142,143,144,145,146]"
touchmoment_train_H1_C2_N18_S93_s03_T1_event001_frame000154_touch_onset_000154_1,1,train,train,HOI4D,H1_C2_N18_S93_s03_T1,touchmoment_train_H1_C2_N18_S93_s03_T1_event001_frame000154,154,touch_onset,154,"[139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154]"
touchmoment_train_H1_C2_N21_S213_s01_T3_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H1_C2_N21_S213_s01_T3,touchmoment_train_H1_C2_N21_S213_s01_T3_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C2_N21_S213_s01_T3_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H1_C2_N21_S213_s01_T3,touchmoment_train_H1_C2_N21_S213_s01_T3_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H1_C2_N25_S27_s02_T1_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H1_C2_N25_S27_s02_T1,touchmoment_train_H1_C2_N25_S27_s02_T1_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C2_N25_S27_s02_T1_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H1_C2_N25_S27_s02_T1,touchmoment_train_H1_C2_N25_S27_s02_T1_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C2_N25_S27_s02_T2_event000_frame000035_near_touch_negative_000027_0,0,train,train,HOI4D,H1_C2_N25_S27_s02_T2,touchmoment_train_H1_C2_N25_S27_s02_T2_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_train_H1_C2_N25_S27_s02_T2_event000_frame000035_touch_onset_000035_1,1,train,train,HOI4D,H1_C2_N25_S27_s02_T2,touchmoment_train_H1_C2_N25_S27_s02_T2_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H1_C2_N27_S213_s02_T4_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H1_C2_N27_S213_s02_T4,touchmoment_train_H1_C2_N27_S213_s02_T4_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C2_N27_S213_s02_T4_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H1_C2_N27_S213_s02_T4,touchmoment_train_H1_C2_N27_S213_s02_T4_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H1_C2_N28_S213_s02_T4_event001_frame000172_near_touch_negative_000164_0,0,train,train,HOI4D,H1_C2_N28_S213_s02_T4,touchmoment_train_H1_C2_N28_S213_s02_T4_event001_frame000172,172,near_touch_negative,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H1_C2_N28_S213_s02_T4_event001_frame000172_touch_onset_000172_1,1,train,train,HOI4D,H1_C2_N28_S213_s02_T4,touchmoment_train_H1_C2_N28_S213_s02_T4_event001_frame000172,172,touch_onset,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H1_C2_N30_S214_s03_T1_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H1_C2_N30_S214_s03_T1,touchmoment_train_H1_C2_N30_S214_s03_T1_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C2_N30_S214_s03_T1_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H1_C2_N30_S214_s03_T1,touchmoment_train_H1_C2_N30_S214_s03_T1_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H1_C2_N32_S213_s03_T4_event001_frame000161_near_touch_negative_000153_0,0,train,train,HOI4D,H1_C2_N32_S213_s03_T4,touchmoment_train_H1_C2_N32_S213_s03_T4_event001_frame000161,161,near_touch_negative,153,"[138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153]"
touchmoment_train_H1_C2_N32_S213_s03_T4_event001_frame000161_touch_onset_000161_1,1,train,train,HOI4D,H1_C2_N32_S213_s03_T4,touchmoment_train_H1_C2_N32_S213_s03_T4_event001_frame000161,161,touch_onset,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H1_C2_N32_S92_s05_T1_event000_frame000039_near_touch_negative_000031_0,0,train,train,HOI4D,H1_C2_N32_S92_s05_T1,touchmoment_train_H1_C2_N32_S92_s05_T1_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_train_H1_C2_N32_S92_s05_T1_event000_frame000039_touch_onset_000039_1,1,train,train,HOI4D,H1_C2_N32_S92_s05_T1,touchmoment_train_H1_C2_N32_S92_s05_T1_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H1_C2_N32_S92_s05_T2_event000_frame000041_near_touch_negative_000033_0,0,train,train,HOI4D,H1_C2_N32_S92_s05_T2,touchmoment_train_H1_C2_N32_S92_s05_T2_event000_frame000041,41,near_touch_negative,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H1_C2_N32_S92_s05_T2_event000_frame000041_touch_onset_000041_1,1,train,train,HOI4D,H1_C2_N32_S92_s05_T2,touchmoment_train_H1_C2_N32_S92_s05_T2_event000_frame000041,41,touch_onset,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H1_C2_N36_S63_s02_T2_event001_frame000145_near_touch_negative_000137_0,0,train,train,HOI4D,H1_C2_N36_S63_s02_T2,touchmoment_train_H1_C2_N36_S63_s02_T2_event001_frame000145,145,near_touch_negative,137,"[122,123,124,125,126,127,128,129,130,131,132,133,134,135,136,137]"
touchmoment_train_H1_C2_N36_S63_s02_T2_event001_frame000145_touch_onset_000145_1,1,train,train,HOI4D,H1_C2_N36_S63_s02_T2,touchmoment_train_H1_C2_N36_S63_s02_T2_event001_frame000145,145,touch_onset,145,"[130,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145]"
touchmoment_train_H1_C2_N37_S63_s03_T1_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H1_C2_N37_S63_s03_T1,touchmoment_train_H1_C2_N37_S63_s03_T1_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H1_C2_N37_S63_s03_T1_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H1_C2_N37_S63_s03_T1,touchmoment_train_H1_C2_N37_S63_s03_T1_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C2_N37_S63_s03_T1_event001_frame000162_near_touch_negative_000154_0,0,train,train,HOI4D,H1_C2_N37_S63_s03_T1,touchmoment_train_H1_C2_N37_S63_s03_T1_event001_frame000162,162,near_touch_negative,154,"[139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154]"
touchmoment_train_H1_C2_N37_S63_s03_T1_event001_frame000162_touch_onset_000162_1,1,train,train,HOI4D,H1_C2_N37_S63_s03_T1,touchmoment_train_H1_C2_N37_S63_s03_T1_event001_frame000162,162,touch_onset,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H1_C2_N38_S213_s05_T5_event001_frame000186_near_touch_negative_000178_0,0,train,train,HOI4D,H1_C2_N38_S213_s05_T5,touchmoment_train_H1_C2_N38_S213_s05_T5_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H1_C2_N38_S213_s05_T5_event001_frame000186_touch_onset_000186_1,1,train,train,HOI4D,H1_C2_N38_S213_s05_T5,touchmoment_train_H1_C2_N38_S213_s05_T5_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H1_C2_N39_S63_s04_T1_event000_frame000033_near_touch_negative_000025_0,0,train,train,HOI4D,H1_C2_N39_S63_s04_T1,touchmoment_train_H1_C2_N39_S63_s04_T1_event000_frame000033,33,near_touch_negative,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H1_C2_N39_S63_s04_T1_event000_frame000033_touch_onset_000033_1,1,train,train,HOI4D,H1_C2_N39_S63_s04_T1,touchmoment_train_H1_C2_N39_S63_s04_T1_event000_frame000033,33,touch_onset,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H1_C2_N39_S63_s04_T2_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H1_C2_N39_S63_s04_T2,touchmoment_train_H1_C2_N39_S63_s04_T2_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H1_C2_N39_S63_s04_T2_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H1_C2_N39_S63_s04_T2,touchmoment_train_H1_C2_N39_S63_s04_T2_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H1_C2_N42_S63_s05_T2_event001_frame000162_near_touch_negative_000154_0,0,train,train,HOI4D,H1_C2_N42_S63_s05_T2,touchmoment_train_H1_C2_N42_S63_s05_T2_event001_frame000162,162,near_touch_negative,154,"[139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154]"
touchmoment_train_H1_C2_N42_S63_s05_T2_event001_frame000162_touch_onset_000162_1,1,train,train,HOI4D,H1_C2_N42_S63_s05_T2,touchmoment_train_H1_C2_N42_S63_s05_T2_event001_frame000162,162,touch_onset,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H1_C2_N45_S54_s02_T1_event000_frame000037_near_touch_negative_000029_0,0,train,train,HOI4D,H1_C2_N45_S54_s02_T1,touchmoment_train_H1_C2_N45_S54_s02_T1_event000_frame000037,37,near_touch_negative,29,"[14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29]"
touchmoment_train_H1_C2_N45_S54_s02_T1_event000_frame000037_touch_onset_000037_1,1,train,train,HOI4D,H1_C2_N45_S54_s02_T1,touchmoment_train_H1_C2_N45_S54_s02_T1_event000_frame000037,37,touch_onset,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H1_C2_N46_S214_s02_T6_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H1_C2_N46_S214_s02_T6,touchmoment_train_H1_C2_N46_S214_s02_T6_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H1_C2_N46_S214_s02_T6_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H1_C2_N46_S214_s02_T6,touchmoment_train_H1_C2_N46_S214_s02_T6_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C2_N47_S214_s02_T6_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H1_C2_N47_S214_s02_T6,touchmoment_train_H1_C2_N47_S214_s02_T6_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H1_C2_N47_S214_s02_T6_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H1_C2_N47_S214_s02_T6,touchmoment_train_H1_C2_N47_S214_s02_T6_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C2_N47_S54_s03_T1_event001_frame000158_near_touch_negative_000150_0,0,train,train,HOI4D,H1_C2_N47_S54_s03_T1,touchmoment_train_H1_C2_N47_S54_s03_T1_event001_frame000158,158,near_touch_negative,150,"[135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150]"
touchmoment_train_H1_C2_N47_S54_s03_T1_event001_frame000158_touch_onset_000158_1,1,train,train,HOI4D,H1_C2_N47_S54_s03_T1,touchmoment_train_H1_C2_N47_S54_s03_T1_event001_frame000158,158,touch_onset,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H1_C2_N48_S54_s03_T2_event000_frame000031_near_touch_negative_000023_0,0,train,train,HOI4D,H1_C2_N48_S54_s03_T2,touchmoment_train_H1_C2_N48_S54_s03_T2_event000_frame000031,31,near_touch_negative,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H1_C2_N48_S54_s03_T2_event000_frame000031_touch_onset_000031_1,1,train,train,HOI4D,H1_C2_N48_S54_s03_T2,touchmoment_train_H1_C2_N48_S54_s03_T2_event000_frame000031,31,touch_onset,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_train_H1_C2_N48_S54_s03_T2_event001_frame000156_near_touch_negative_000148_0,0,train,train,HOI4D,H1_C2_N48_S54_s03_T2,touchmoment_train_H1_C2_N48_S54_s03_T2_event001_frame000156,156,near_touch_negative,148,"[133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148]"
touchmoment_train_H1_C2_N48_S54_s03_T2_event001_frame000156_touch_onset_000156_1,1,train,train,HOI4D,H1_C2_N48_S54_s03_T2,touchmoment_train_H1_C2_N48_S54_s03_T2_event001_frame000156,156,touch_onset,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H1_C2_N49_S54_s04_T2_event000_frame000137_near_touch_negative_000129_0,0,train,train,HOI4D,H1_C2_N49_S54_s04_T2,touchmoment_train_H1_C2_N49_S54_s04_T2_event000_frame000137,137,near_touch_negative,129,"[114,115,116,117,118,119,120,121,122,123,124,125,126,127,128,129]"
touchmoment_train_H1_C2_N49_S54_s04_T2_event000_frame000137_touch_onset_000137_1,1,train,train,HOI4D,H1_C2_N49_S54_s04_T2,touchmoment_train_H1_C2_N49_S54_s04_T2_event000_frame000137,137,touch_onset,137,"[122,123,124,125,126,127,128,129,130,131,132,133,134,135,136,137]"
touchmoment_train_H1_C3_N08_S28_s05_T1_event001_frame000163_near_touch_negative_000155_0,0,train,train,HOI4D,H1_C3_N08_S28_s05_T1,touchmoment_train_H1_C3_N08_S28_s05_T1_event001_frame000163,163,near_touch_negative,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_train_H1_C3_N08_S28_s05_T1_event001_frame000163_touch_onset_000163_1,1,train,train,HOI4D,H1_C3_N08_S28_s05_T1,touchmoment_train_H1_C3_N08_S28_s05_T1_event001_frame000163,163,touch_onset,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H1_C3_N23_S19_s01_T2_event000_frame000041_near_touch_negative_000033_0,0,train,train,HOI4D,H1_C3_N23_S19_s01_T2,touchmoment_train_H1_C3_N23_S19_s01_T2_event000_frame000041,41,near_touch_negative,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H1_C3_N23_S19_s01_T2_event000_frame000041_touch_onset_000041_1,1,train,train,HOI4D,H1_C3_N23_S19_s01_T2,touchmoment_train_H1_C3_N23_S19_s01_T2_event000_frame000041,41,touch_onset,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H1_C4_N02_S20_s04_T1_event000_frame000037_near_touch_negative_000029_0,0,train,train,HOI4D,H1_C4_N02_S20_s04_T1,touchmoment_train_H1_C4_N02_S20_s04_T1_event000_frame000037,37,near_touch_negative,29,"[14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29]"
touchmoment_train_H1_C4_N02_S20_s04_T1_event000_frame000037_touch_onset_000037_1,1,train,train,HOI4D,H1_C4_N02_S20_s04_T1,touchmoment_train_H1_C4_N02_S20_s04_T1_event000_frame000037,37,touch_onset,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H1_C4_N02_S20_s04_T1_event002_frame000171_near_touch_negative_000163_0,0,train,train,HOI4D,H1_C4_N02_S20_s04_T1,touchmoment_train_H1_C4_N02_S20_s04_T1_event002_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H1_C4_N02_S20_s04_T1_event002_frame000171_touch_onset_000171_1,1,train,train,HOI4D,H1_C4_N02_S20_s04_T1,touchmoment_train_H1_C4_N02_S20_s04_T1_event002_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H1_C4_N02_S20_s04_T1_event003_frame000230_near_touch_negative_000222_0,0,train,train,HOI4D,H1_C4_N02_S20_s04_T1,touchmoment_train_H1_C4_N02_S20_s04_T1_event003_frame000230,230,near_touch_negative,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H1_C4_N02_S20_s04_T1_event003_frame000230_touch_onset_000230_1,1,train,train,HOI4D,H1_C4_N02_S20_s04_T1,touchmoment_train_H1_C4_N02_S20_s04_T1_event003_frame000230,230,touch_onset,230,"[215,216,217,218,219,220,221,222,223,224,225,226,227,228,229,230]"
touchmoment_train_H1_C4_N10_S20_s04_T1_event002_frame000186_near_touch_negative_000178_0,0,train,train,HOI4D,H1_C4_N10_S20_s04_T1,touchmoment_train_H1_C4_N10_S20_s04_T1_event002_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H1_C4_N10_S20_s04_T1_event002_frame000186_touch_onset_000186_1,1,train,train,HOI4D,H1_C4_N10_S20_s04_T1,touchmoment_train_H1_C4_N10_S20_s04_T1_event002_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H1_C4_N35_S21_s04_T1_event001_frame000115_near_touch_negative_000107_0,0,train,train,HOI4D,H1_C4_N35_S21_s04_T1,touchmoment_train_H1_C4_N35_S21_s04_T1_event001_frame000115,115,near_touch_negative,107,"[92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107]"
touchmoment_train_H1_C4_N35_S21_s04_T1_event001_frame000115_touch_onset_000115_1,1,train,train,HOI4D,H1_C4_N35_S21_s04_T1,touchmoment_train_H1_C4_N35_S21_s04_T1_event001_frame000115,115,touch_onset,115,"[100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115]"
touchmoment_train_H1_C4_N35_S21_s04_T2_event003_frame000261_near_touch_negative_000253_0,0,train,train,HOI4D,H1_C4_N35_S21_s04_T2,touchmoment_train_H1_C4_N35_S21_s04_T2_event003_frame000261,261,near_touch_negative,253,"[238,239,240,241,242,243,244,245,246,247,248,249,250,251,252,253]"
touchmoment_train_H1_C4_N35_S21_s04_T2_event003_frame000261_touch_onset_000261_1,1,train,train,HOI4D,H1_C4_N35_S21_s04_T2,touchmoment_train_H1_C4_N35_S21_s04_T2_event003_frame000261,261,touch_onset,261,"[246,247,248,249,250,251,252,253,254,255,256,257,258,259,260,261]"
touchmoment_train_H1_C4_N61_S388_s04_T4_event001_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H1_C4_N61_S388_s04_T4,touchmoment_train_H1_C4_N61_S388_s04_T4_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H1_C4_N61_S388_s04_T4_event001_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H1_C4_N61_S388_s04_T4,touchmoment_train_H1_C4_N61_S388_s04_T4_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H1_C4_N62_S385_s03_T3_event000_frame000071_near_touch_negative_000063_0,0,train,train,HOI4D,H1_C4_N62_S385_s03_T3,touchmoment_train_H1_C4_N62_S385_s03_T3_event000_frame000071,71,near_touch_negative,63,"[48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63]"
touchmoment_train_H1_C4_N62_S385_s03_T3_event000_frame000071_touch_onset_000071_1,1,train,train,HOI4D,H1_C4_N62_S385_s03_T3,touchmoment_train_H1_C4_N62_S385_s03_T3_event000_frame000071,71,touch_onset,71,"[56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71]"
touchmoment_train_H1_C4_N63_S385_s01_T1_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H1_C4_N63_S385_s01_T1,touchmoment_train_H1_C4_N63_S385_s01_T1_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C4_N63_S385_s01_T1_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H1_C4_N63_S385_s01_T1,touchmoment_train_H1_C4_N63_S385_s01_T1_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H1_C4_N64_S385_s04_T4_event001_frame000204_near_touch_negative_000196_0,0,train,train,HOI4D,H1_C4_N64_S385_s04_T4,touchmoment_train_H1_C4_N64_S385_s04_T4_event001_frame000204,204,near_touch_negative,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H1_C4_N64_S385_s04_T4_event001_frame000204_touch_onset_000204_1,1,train,train,HOI4D,H1_C4_N64_S385_s04_T4,touchmoment_train_H1_C4_N64_S385_s04_T4_event001_frame000204,204,touch_onset,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H1_C4_N65_S391_s04_T4_event001_frame000187_near_touch_negative_000179_0,0,train,train,HOI4D,H1_C4_N65_S391_s04_T4,touchmoment_train_H1_C4_N65_S391_s04_T4_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H1_C4_N65_S391_s04_T4_event001_frame000187_touch_onset_000187_1,1,train,train,HOI4D,H1_C4_N65_S391_s04_T4,touchmoment_train_H1_C4_N65_S391_s04_T4_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H1_C4_N67_S391_s02_T2_event000_frame000084_near_touch_negative_000076_0,0,train,train,HOI4D,H1_C4_N67_S391_s02_T2,touchmoment_train_H1_C4_N67_S391_s02_T2_event000_frame000084,84,near_touch_negative,76,"[61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76]"
touchmoment_train_H1_C4_N67_S391_s02_T2_event000_frame000084_touch_onset_000084_1,1,train,train,HOI4D,H1_C4_N67_S391_s02_T2,touchmoment_train_H1_C4_N67_S391_s02_T2_event000_frame000084,84,touch_onset,84,"[69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84]"
touchmoment_train_H1_C4_N67_S391_s02_T2_event001_frame000215_near_touch_negative_000207_0,0,train,train,HOI4D,H1_C4_N67_S391_s02_T2,touchmoment_train_H1_C4_N67_S391_s02_T2_event001_frame000215,215,near_touch_negative,207,"[192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207]"
touchmoment_train_H1_C4_N67_S391_s02_T2_event001_frame000215_touch_onset_000215_1,1,train,train,HOI4D,H1_C4_N67_S391_s02_T2,touchmoment_train_H1_C4_N67_S391_s02_T2_event001_frame000215,215,touch_onset,215,"[200,201,202,203,204,205,206,207,208,209,210,211,212,213,214,215]"
touchmoment_train_H1_C4_N67_S391_s05_T4_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H1_C4_N67_S391_s05_T4,touchmoment_train_H1_C4_N67_S391_s05_T4_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H1_C4_N67_S391_s05_T4_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H1_C4_N67_S391_s05_T4,touchmoment_train_H1_C4_N67_S391_s05_T4_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H1_C4_N68_S391_s02_T2_event000_frame000067_near_touch_negative_000059_0,0,train,train,HOI4D,H1_C4_N68_S391_s02_T2,touchmoment_train_H1_C4_N68_S391_s02_T2_event000_frame000067,67,near_touch_negative,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H1_C4_N68_S391_s02_T2_event000_frame000067_touch_onset_000067_1,1,train,train,HOI4D,H1_C4_N68_S391_s02_T2,touchmoment_train_H1_C4_N68_S391_s02_T2_event000_frame000067,67,touch_onset,67,"[52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67]"
touchmoment_train_H1_C4_N68_S391_s05_T4_event000_frame000093_near_touch_negative_000085_0,0,train,train,HOI4D,H1_C4_N68_S391_s05_T4,touchmoment_train_H1_C4_N68_S391_s05_T4_event000_frame000093,93,near_touch_negative,85,"[70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85]"
touchmoment_train_H1_C4_N68_S391_s05_T4_event000_frame000093_touch_onset_000093_1,1,train,train,HOI4D,H1_C4_N68_S391_s05_T4,touchmoment_train_H1_C4_N68_S391_s05_T4_event000_frame000093,93,touch_onset,93,"[78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93]"
touchmoment_train_H1_C4_N69_S392_s05_T4_event001_frame000092_near_touch_negative_000084_0,0,train,train,HOI4D,H1_C4_N69_S392_s05_T4,touchmoment_train_H1_C4_N69_S392_s05_T4_event001_frame000092,92,near_touch_negative,84,"[69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84]"
touchmoment_train_H1_C4_N69_S392_s05_T4_event001_frame000092_touch_onset_000092_1,1,train,train,HOI4D,H1_C4_N69_S392_s05_T4,touchmoment_train_H1_C4_N69_S392_s05_T4_event001_frame000092,92,touch_onset,92,"[77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92]"
touchmoment_train_H1_C4_N70_S386_s05_T2_event001_frame000206_near_touch_negative_000198_0,0,train,train,HOI4D,H1_C4_N70_S386_s05_T2,touchmoment_train_H1_C4_N70_S386_s05_T2_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H1_C4_N70_S386_s05_T2_event001_frame000206_touch_onset_000206_1,1,train,train,HOI4D,H1_C4_N70_S386_s05_T2,touchmoment_train_H1_C4_N70_S386_s05_T2_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H1_C4_N71_S386_s01_T1_event001_frame000205_near_touch_negative_000197_0,0,train,train,HOI4D,H1_C4_N71_S386_s01_T1,touchmoment_train_H1_C4_N71_S386_s01_T1_event001_frame000205,205,near_touch_negative,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_train_H1_C4_N71_S386_s01_T1_event001_frame000205_touch_onset_000205_1,1,train,train,HOI4D,H1_C4_N71_S386_s01_T1,touchmoment_train_H1_C4_N71_S386_s01_T1_event001_frame000205,205,touch_onset,205,"[190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205]"
touchmoment_train_H1_C4_N72_S386_s05_T2_event001_frame000198_near_touch_negative_000190_0,0,train,train,HOI4D,H1_C4_N72_S386_s05_T2,touchmoment_train_H1_C4_N72_S386_s05_T2_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H1_C4_N72_S386_s05_T2_event001_frame000198_touch_onset_000198_1,1,train,train,HOI4D,H1_C4_N72_S386_s05_T2,touchmoment_train_H1_C4_N72_S386_s05_T2_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H1_C4_N75_S387_s05_T2_event001_frame000191_near_touch_negative_000183_0,0,train,train,HOI4D,H1_C4_N75_S387_s05_T2,touchmoment_train_H1_C4_N75_S387_s05_T2_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H1_C4_N75_S387_s05_T2_event001_frame000191_touch_onset_000191_1,1,train,train,HOI4D,H1_C4_N75_S387_s05_T2,touchmoment_train_H1_C4_N75_S387_s05_T2_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H1_C6_N14_S247_s04_T2_event001_frame000171_near_touch_negative_000163_0,0,train,train,HOI4D,H1_C6_N14_S247_s04_T2,touchmoment_train_H1_C6_N14_S247_s04_T2_event001_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H1_C6_N14_S247_s04_T2_event001_frame000171_touch_onset_000171_1,1,train,train,HOI4D,H1_C6_N14_S247_s04_T2,touchmoment_train_H1_C6_N14_S247_s04_T2_event001_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H1_C6_N15_S85_s03_T2_event003_frame000210_near_touch_negative_000202_0,0,train,train,HOI4D,H1_C6_N15_S85_s03_T2,touchmoment_train_H1_C6_N15_S85_s03_T2_event003_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H1_C6_N15_S85_s03_T2_event003_frame000210_touch_onset_000210_1,1,train,train,HOI4D,H1_C6_N15_S85_s03_T2,touchmoment_train_H1_C6_N15_S85_s03_T2_event003_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_train_H1_C6_N16_S247_s04_T2_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H1_C6_N16_S247_s04_T2,touchmoment_train_H1_C6_N16_S247_s04_T2_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H1_C6_N16_S247_s04_T2_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H1_C6_N16_S247_s04_T2,touchmoment_train_H1_C6_N16_S247_s04_T2_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H1_C6_N19_S247_s05_T2_event000_frame000224_near_touch_negative_000216_0,0,train,train,HOI4D,H1_C6_N19_S247_s05_T2,touchmoment_train_H1_C6_N19_S247_s05_T2_event000_frame000224,224,near_touch_negative,216,"[201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216]"
touchmoment_train_H1_C6_N19_S247_s05_T2_event000_frame000224_touch_onset_000224_1,1,train,train,HOI4D,H1_C6_N19_S247_s05_T2,touchmoment_train_H1_C6_N19_S247_s05_T2_event000_frame000224,224,touch_onset,224,"[209,210,211,212,213,214,215,216,217,218,219,220,221,222,223,224]"
touchmoment_train_H1_C6_N19_S247_s05_T2_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H1_C6_N19_S247_s05_T2,touchmoment_train_H1_C6_N19_S247_s05_T2_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H1_C6_N19_S247_s05_T2_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H1_C6_N19_S247_s05_T2,touchmoment_train_H1_C6_N19_S247_s05_T2_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H1_C6_N19_S247_s05_T2_event002_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H1_C6_N19_S247_s05_T2,touchmoment_train_H1_C6_N19_S247_s05_T2_event002_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C6_N19_S247_s05_T2_event002_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H1_C6_N19_S247_s05_T2,touchmoment_train_H1_C6_N19_S247_s05_T2_event002_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H1_C6_N19_S86_s01_T2_event000_frame000148_near_touch_negative_000140_0,0,train,train,HOI4D,H1_C6_N19_S86_s01_T2,touchmoment_train_H1_C6_N19_S86_s01_T2_event000_frame000148,148,near_touch_negative,140,"[125,126,127,128,129,130,131,132,133,134,135,136,137,138,139,140]"
touchmoment_train_H1_C6_N19_S86_s01_T2_event000_frame000148_touch_onset_000148_1,1,train,train,HOI4D,H1_C6_N19_S86_s01_T2,touchmoment_train_H1_C6_N19_S86_s01_T2_event000_frame000148,148,touch_onset,148,"[133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148]"
touchmoment_train_H1_C6_N25_S86_s01_T1_event002_frame000205_near_touch_negative_000197_0,0,train,train,HOI4D,H1_C6_N25_S86_s01_T1,touchmoment_train_H1_C6_N25_S86_s01_T1_event002_frame000205,205,near_touch_negative,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_train_H1_C6_N25_S86_s01_T1_event002_frame000205_touch_onset_000205_1,1,train,train,HOI4D,H1_C6_N25_S86_s01_T1,touchmoment_train_H1_C6_N25_S86_s01_T1_event002_frame000205,205,touch_onset,205,"[190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205]"
touchmoment_train_H1_C6_N32_S248_s03_T3_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H1_C6_N32_S248_s03_T3,touchmoment_train_H1_C6_N32_S248_s03_T3_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C6_N32_S248_s03_T3_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H1_C6_N32_S248_s03_T3,touchmoment_train_H1_C6_N32_S248_s03_T3_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C7_N12_S276_s01_T3_event001_frame000163_near_touch_negative_000155_0,0,train,train,HOI4D,H1_C7_N12_S276_s01_T3,touchmoment_train_H1_C7_N12_S276_s01_T3_event001_frame000163,163,near_touch_negative,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_train_H1_C7_N12_S276_s01_T3_event001_frame000163_touch_onset_000163_1,1,train,train,HOI4D,H1_C7_N12_S276_s01_T3,touchmoment_train_H1_C7_N12_S276_s01_T3_event001_frame000163,163,touch_onset,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H1_C7_N13_S276_s01_T3_event001_frame000164_near_touch_negative_000156_0,0,train,train,HOI4D,H1_C7_N13_S276_s01_T3,touchmoment_train_H1_C7_N13_S276_s01_T3_event001_frame000164,164,near_touch_negative,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H1_C7_N13_S276_s01_T3_event001_frame000164_touch_onset_000164_1,1,train,train,HOI4D,H1_C7_N13_S276_s01_T3,touchmoment_train_H1_C7_N13_S276_s01_T3_event001_frame000164,164,touch_onset,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H1_C7_N14_S270_s04_T1_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H1_C7_N14_S270_s04_T1,touchmoment_train_H1_C7_N14_S270_s04_T1_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H1_C7_N14_S270_s04_T1_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H1_C7_N14_S270_s04_T1,touchmoment_train_H1_C7_N14_S270_s04_T1_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C7_N14_S280_s04_T5_event001_frame000208_near_touch_negative_000200_0,0,train,train,HOI4D,H1_C7_N14_S280_s04_T5,touchmoment_train_H1_C7_N14_S280_s04_T5_event001_frame000208,208,near_touch_negative,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H1_C7_N14_S280_s04_T5_event001_frame000208_touch_onset_000208_1,1,train,train,HOI4D,H1_C7_N14_S280_s04_T5,touchmoment_train_H1_C7_N14_S280_s04_T5_event001_frame000208,208,touch_onset,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_train_H1_C7_N17_S270_s05_T1_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H1_C7_N17_S270_s05_T1,touchmoment_train_H1_C7_N17_S270_s05_T1_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H1_C7_N17_S270_s05_T1_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H1_C7_N17_S270_s05_T1,touchmoment_train_H1_C7_N17_S270_s05_T1_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C7_N17_S276_s02_T3_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H1_C7_N17_S276_s02_T3,touchmoment_train_H1_C7_N17_S276_s02_T3_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H1_C7_N17_S276_s02_T3_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H1_C7_N17_S276_s02_T3,touchmoment_train_H1_C7_N17_S276_s02_T3_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C7_N17_S59_s04_T1_event000_frame000024_near_touch_negative_000016_0,0,train,train,HOI4D,H1_C7_N17_S59_s04_T1,touchmoment_train_H1_C7_N17_S59_s04_T1_event000_frame000024,24,near_touch_negative,16,"[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16]"
touchmoment_train_H1_C7_N17_S59_s04_T1_event000_frame000024_touch_onset_000024_1,1,train,train,HOI4D,H1_C7_N17_S59_s04_T1,touchmoment_train_H1_C7_N17_S59_s04_T1_event000_frame000024,24,touch_onset,24,"[9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24]"
touchmoment_train_H1_C7_N17_S59_s04_T2_event000_frame000036_near_touch_negative_000028_0,0,train,train,HOI4D,H1_C7_N17_S59_s04_T2,touchmoment_train_H1_C7_N17_S59_s04_T2_event000_frame000036,36,near_touch_negative,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H1_C7_N17_S59_s04_T2_event000_frame000036_touch_onset_000036_1,1,train,train,HOI4D,H1_C7_N17_S59_s04_T2,touchmoment_train_H1_C7_N17_S59_s04_T2_event000_frame000036,36,touch_onset,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H1_C7_N18_S276_s02_T3_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H1_C7_N18_S276_s02_T3,touchmoment_train_H1_C7_N18_S276_s02_T3_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C7_N18_S276_s02_T3_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H1_C7_N18_S276_s02_T3,touchmoment_train_H1_C7_N18_S276_s02_T3_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H1_C7_N19_S276_s03_T3_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H1_C7_N19_S276_s03_T3,touchmoment_train_H1_C7_N19_S276_s03_T3_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H1_C7_N19_S276_s03_T3_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H1_C7_N19_S276_s03_T3,touchmoment_train_H1_C7_N19_S276_s03_T3_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C7_N19_S59_s05_T1_event001_frame000170_near_touch_negative_000162_0,0,train,train,HOI4D,H1_C7_N19_S59_s05_T1,touchmoment_train_H1_C7_N19_S59_s05_T1_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H1_C7_N19_S59_s05_T1_event001_frame000170_touch_onset_000170_1,1,train,train,HOI4D,H1_C7_N19_S59_s05_T1,touchmoment_train_H1_C7_N19_S59_s05_T1_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H1_C7_N20_S276_s03_T3_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H1_C7_N20_S276_s03_T3,touchmoment_train_H1_C7_N20_S276_s03_T3_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C7_N20_S276_s03_T3_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H1_C7_N20_S276_s03_T3,touchmoment_train_H1_C7_N20_S276_s03_T3_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H1_C7_N24_S272_s01_T1_event001_frame000184_near_touch_negative_000176_0,0,train,train,HOI4D,H1_C7_N24_S272_s01_T1,touchmoment_train_H1_C7_N24_S272_s01_T1_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H1_C7_N24_S272_s01_T1_event001_frame000184_touch_onset_000184_1,1,train,train,HOI4D,H1_C7_N24_S272_s01_T1,touchmoment_train_H1_C7_N24_S272_s01_T1_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H1_C7_N24_S59_s03_T2_event000_frame000034_near_touch_negative_000026_0,0,train,train,HOI4D,H1_C7_N24_S59_s03_T2,touchmoment_train_H1_C7_N24_S59_s03_T2_event000_frame000034,34,near_touch_negative,26,"[11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26]"
touchmoment_train_H1_C7_N24_S59_s03_T2_event000_frame000034_touch_onset_000034_1,1,train,train,HOI4D,H1_C7_N24_S59_s03_T2,touchmoment_train_H1_C7_N24_S59_s03_T2_event000_frame000034,34,touch_onset,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H1_C7_N25_S276_s04_T3_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H1_C7_N25_S276_s04_T3,touchmoment_train_H1_C7_N25_S276_s04_T3_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H1_C7_N25_S276_s04_T3_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H1_C7_N25_S276_s04_T3,touchmoment_train_H1_C7_N25_S276_s04_T3_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C7_N25_S60_s01_T2_event000_frame000041_near_touch_negative_000033_0,0,train,train,HOI4D,H1_C7_N25_S60_s01_T2,touchmoment_train_H1_C7_N25_S60_s01_T2_event000_frame000041,41,near_touch_negative,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H1_C7_N25_S60_s01_T2_event000_frame000041_touch_onset_000041_1,1,train,train,HOI4D,H1_C7_N25_S60_s01_T2,touchmoment_train_H1_C7_N25_S60_s01_T2_event000_frame000041,41,touch_onset,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H1_C7_N26_S276_s04_T4_event001_frame000169_near_touch_negative_000161_0,0,train,train,HOI4D,H1_C7_N26_S276_s04_T4,touchmoment_train_H1_C7_N26_S276_s04_T4_event001_frame000169,169,near_touch_negative,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H1_C7_N26_S276_s04_T4_event001_frame000169_touch_onset_000169_1,1,train,train,HOI4D,H1_C7_N26_S276_s04_T4,touchmoment_train_H1_C7_N26_S276_s04_T4_event001_frame000169,169,touch_onset,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C7_N27_S276_s05_T4_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H1_C7_N27_S276_s05_T4,touchmoment_train_H1_C7_N27_S276_s05_T4_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H1_C7_N27_S276_s05_T4_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H1_C7_N27_S276_s05_T4,touchmoment_train_H1_C7_N27_S276_s05_T4_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H1_C7_N27_S60_s03_T2_event000_frame000025_near_touch_negative_000017_0,0,train,train,HOI4D,H1_C7_N27_S60_s03_T2,touchmoment_train_H1_C7_N27_S60_s03_T2_event000_frame000025,25,near_touch_negative,17,"[2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17]"
touchmoment_train_H1_C7_N27_S60_s03_T2_event000_frame000025_touch_onset_000025_1,1,train,train,HOI4D,H1_C7_N27_S60_s03_T2,touchmoment_train_H1_C7_N27_S60_s03_T2_event000_frame000025,25,touch_onset,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H1_C7_N29_S272_s03_T2_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H1_C7_N29_S272_s03_T2,touchmoment_train_H1_C7_N29_S272_s03_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C7_N29_S272_s03_T2_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H1_C7_N29_S272_s03_T2,touchmoment_train_H1_C7_N29_S272_s03_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H1_C7_N29_S60_s02_T1_event001_frame000170_near_touch_negative_000162_0,0,train,train,HOI4D,H1_C7_N29_S60_s02_T1,touchmoment_train_H1_C7_N29_S60_s02_T1_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H1_C7_N29_S60_s02_T1_event001_frame000170_touch_onset_000170_1,1,train,train,HOI4D,H1_C7_N29_S60_s02_T1,touchmoment_train_H1_C7_N29_S60_s02_T1_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H1_C7_N29_S60_s02_T2_event000_frame000023_near_touch_negative_000015_0,0,train,train,HOI4D,H1_C7_N29_S60_s02_T2,touchmoment_train_H1_C7_N29_S60_s02_T2_event000_frame000023,23,near_touch_negative,15,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]"
touchmoment_train_H1_C7_N29_S60_s02_T2_event000_frame000023_touch_onset_000023_1,1,train,train,HOI4D,H1_C7_N29_S60_s02_T2,touchmoment_train_H1_C7_N29_S60_s02_T2_event000_frame000023,23,touch_onset,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H1_C7_N32_S278_s01_T4_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H1_C7_N32_S278_s01_T4,touchmoment_train_H1_C7_N32_S278_s01_T4_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H1_C7_N32_S278_s01_T4_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H1_C7_N32_S278_s01_T4,touchmoment_train_H1_C7_N32_S278_s01_T4_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H1_C7_N33_S272_s04_T2_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H1_C7_N33_S272_s04_T2,touchmoment_train_H1_C7_N33_S272_s04_T2_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H1_C7_N33_S272_s04_T2_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H1_C7_N33_S272_s04_T2,touchmoment_train_H1_C7_N33_S272_s04_T2_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H1_C7_N33_S278_s01_T4_event001_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H1_C7_N33_S278_s01_T4,touchmoment_train_H1_C7_N33_S278_s01_T4_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H1_C7_N33_S278_s01_T4_event001_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H1_C7_N33_S278_s01_T4,touchmoment_train_H1_C7_N33_S278_s01_T4_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H1_C7_N34_S61_s01_T1_event000_frame000035_near_touch_negative_000027_0,0,train,train,HOI4D,H1_C7_N34_S61_s01_T1,touchmoment_train_H1_C7_N34_S61_s01_T1_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_train_H1_C7_N34_S61_s01_T1_event000_frame000035_touch_onset_000035_1,1,train,train,HOI4D,H1_C7_N34_S61_s01_T1,touchmoment_train_H1_C7_N34_S61_s01_T1_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H1_C7_N34_S61_s01_T1_event001_frame000184_near_touch_negative_000176_0,0,train,train,HOI4D,H1_C7_N34_S61_s01_T1,touchmoment_train_H1_C7_N34_S61_s01_T1_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H1_C7_N34_S61_s01_T1_event001_frame000184_touch_onset_000184_1,1,train,train,HOI4D,H1_C7_N34_S61_s01_T1,touchmoment_train_H1_C7_N34_S61_s01_T1_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H1_C7_N35_S61_s01_T1_event000_frame000043_near_touch_negative_000035_0,0,train,train,HOI4D,H1_C7_N35_S61_s01_T1,touchmoment_train_H1_C7_N35_S61_s01_T1_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H1_C7_N35_S61_s01_T1_event000_frame000043_touch_onset_000043_1,1,train,train,HOI4D,H1_C7_N35_S61_s01_T1,touchmoment_train_H1_C7_N35_S61_s01_T1_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H1_C7_N36_S278_s02_T4_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H1_C7_N36_S278_s02_T4,touchmoment_train_H1_C7_N36_S278_s02_T4_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C7_N36_S278_s02_T4_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H1_C7_N36_S278_s02_T4,touchmoment_train_H1_C7_N36_S278_s02_T4_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H1_C7_N36_S61_s02_T1_event001_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H1_C7_N36_S61_s02_T1,touchmoment_train_H1_C7_N36_S61_s02_T1_event001_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H1_C7_N36_S61_s02_T1_event001_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H1_C7_N36_S61_s02_T1,touchmoment_train_H1_C7_N36_S61_s02_T1_event001_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C7_N37_S272_s05_T2_event001_frame000193_near_touch_negative_000185_0,0,train,train,HOI4D,H1_C7_N37_S272_s05_T2,touchmoment_train_H1_C7_N37_S272_s05_T2_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H1_C7_N37_S272_s05_T2_event001_frame000193_touch_onset_000193_1,1,train,train,HOI4D,H1_C7_N37_S272_s05_T2,touchmoment_train_H1_C7_N37_S272_s05_T2_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H1_C7_N37_S61_s02_T1_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H1_C7_N37_S61_s02_T1,touchmoment_train_H1_C7_N37_S61_s02_T1_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H1_C7_N37_S61_s02_T1_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H1_C7_N37_S61_s02_T1,touchmoment_train_H1_C7_N37_S61_s02_T1_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C7_N40_S272_s05_T2_event001_frame000206_near_touch_negative_000198_0,0,train,train,HOI4D,H1_C7_N40_S272_s05_T2,touchmoment_train_H1_C7_N40_S272_s05_T2_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H1_C7_N40_S272_s05_T2_event001_frame000206_touch_onset_000206_1,1,train,train,HOI4D,H1_C7_N40_S272_s05_T2,touchmoment_train_H1_C7_N40_S272_s05_T2_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H1_C7_N40_S283_s05_T6_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H1_C7_N40_S283_s05_T6,touchmoment_train_H1_C7_N40_S283_s05_T6_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H1_C7_N40_S283_s05_T6_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H1_C7_N40_S283_s05_T6,touchmoment_train_H1_C7_N40_S283_s05_T6_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H1_C7_N41_S278_s03_T4_event001_frame000159_near_touch_negative_000151_0,0,train,train,HOI4D,H1_C7_N41_S278_s03_T4,touchmoment_train_H1_C7_N41_S278_s03_T4_event001_frame000159,159,near_touch_negative,151,"[136,137,138,139,140,141,142,143,144,145,146,147,148,149,150,151]"
touchmoment_train_H1_C7_N41_S278_s03_T4_event001_frame000159_touch_onset_000159_1,1,train,train,HOI4D,H1_C7_N41_S278_s03_T4,touchmoment_train_H1_C7_N41_S278_s03_T4_event001_frame000159,159,touch_onset,159,"[144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159]"
touchmoment_train_H1_C7_N41_S285_s01_T6_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H1_C7_N41_S285_s01_T6,touchmoment_train_H1_C7_N41_S285_s01_T6_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H1_C7_N41_S285_s01_T6_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H1_C7_N41_S285_s01_T6,touchmoment_train_H1_C7_N41_S285_s01_T6_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H1_C7_N43_S285_s01_T6_event000_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H1_C7_N43_S285_s01_T6,touchmoment_train_H1_C7_N43_S285_s01_T6_event000_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H1_C7_N43_S285_s01_T6_event000_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H1_C7_N43_S285_s01_T6,touchmoment_train_H1_C7_N43_S285_s01_T6_event000_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H1_C7_N43_S285_s01_T6_event001_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H1_C7_N43_S285_s01_T6,touchmoment_train_H1_C7_N43_S285_s01_T6_event001_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H1_C7_N43_S285_s01_T6_event001_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H1_C7_N43_S285_s01_T6,touchmoment_train_H1_C7_N43_S285_s01_T6_event001_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H1_C7_N44_S274_s01_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H1_C7_N44_S274_s01_T2,touchmoment_train_H1_C7_N44_S274_s01_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H1_C7_N44_S274_s01_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H1_C7_N44_S274_s01_T2,touchmoment_train_H1_C7_N44_S274_s01_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C7_N45_S278_s04_T4_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H1_C7_N45_S278_s04_T4,touchmoment_train_H1_C7_N45_S278_s04_T4_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C7_N45_S278_s04_T4_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H1_C7_N45_S278_s04_T4,touchmoment_train_H1_C7_N45_S278_s04_T4_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H1_C7_N45_S285_s02_T6_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H1_C7_N45_S285_s02_T6,touchmoment_train_H1_C7_N45_S285_s02_T6_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H1_C7_N45_S285_s02_T6_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H1_C7_N45_S285_s02_T6,touchmoment_train_H1_C7_N45_S285_s02_T6_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C7_N46_S274_s02_T2_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H1_C7_N46_S274_s02_T2,touchmoment_train_H1_C7_N46_S274_s02_T2_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C7_N46_S274_s02_T2_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H1_C7_N46_S274_s02_T2,touchmoment_train_H1_C7_N46_S274_s02_T2_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H1_C7_N48_S274_s02_T2_event001_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H1_C7_N48_S274_s02_T2,touchmoment_train_H1_C7_N48_S274_s02_T2_event001_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C7_N48_S274_s02_T2_event001_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H1_C7_N48_S274_s02_T2,touchmoment_train_H1_C7_N48_S274_s02_T2_event001_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H1_C7_N48_S278_s05_T4_event001_frame000167_near_touch_negative_000159_0,0,train,train,HOI4D,H1_C7_N48_S278_s05_T4,touchmoment_train_H1_C7_N48_S278_s05_T4_event001_frame000167,167,near_touch_negative,159,"[144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159]"
touchmoment_train_H1_C7_N48_S278_s05_T4_event001_frame000167_touch_onset_000167_1,1,train,train,HOI4D,H1_C7_N48_S278_s05_T4,touchmoment_train_H1_C7_N48_S278_s05_T4_event001_frame000167,167,touch_onset,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H1_C7_N49_S278_s05_T4_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H1_C7_N49_S278_s05_T4,touchmoment_train_H1_C7_N49_S278_s05_T4_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C7_N49_S278_s05_T4_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H1_C7_N49_S278_s05_T4,touchmoment_train_H1_C7_N49_S278_s05_T4_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H1_C7_N50_S274_s03_T2_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H1_C7_N50_S274_s03_T2,touchmoment_train_H1_C7_N50_S274_s03_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H1_C7_N50_S274_s03_T2_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H1_C7_N50_S274_s03_T2,touchmoment_train_H1_C7_N50_S274_s03_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C8_N11_S321_s03_T2_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H1_C8_N11_S321_s03_T2,touchmoment_train_H1_C8_N11_S321_s03_T2_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C8_N11_S321_s03_T2_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H1_C8_N11_S321_s03_T2,touchmoment_train_H1_C8_N11_S321_s03_T2_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H1_C8_N11_S73_s01_T2_event001_frame000162_near_touch_negative_000154_0,0,train,train,HOI4D,H1_C8_N11_S73_s01_T2,touchmoment_train_H1_C8_N11_S73_s01_T2_event001_frame000162,162,near_touch_negative,154,"[139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154]"
touchmoment_train_H1_C8_N11_S73_s01_T2_event001_frame000162_touch_onset_000162_1,1,train,train,HOI4D,H1_C8_N11_S73_s01_T2,touchmoment_train_H1_C8_N11_S73_s01_T2_event001_frame000162,162,touch_onset,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H1_C8_N12_S321_s03_T2_event001_frame000164_near_touch_negative_000156_0,0,train,train,HOI4D,H1_C8_N12_S321_s03_T2,touchmoment_train_H1_C8_N12_S321_s03_T2_event001_frame000164,164,near_touch_negative,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H1_C8_N12_S321_s03_T2_event001_frame000164_touch_onset_000164_1,1,train,train,HOI4D,H1_C8_N12_S321_s03_T2,touchmoment_train_H1_C8_N12_S321_s03_T2_event001_frame000164,164,touch_onset,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H1_C8_N13_S321_s04_T2_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H1_C8_N13_S321_s04_T2,touchmoment_train_H1_C8_N13_S321_s04_T2_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H1_C8_N13_S321_s04_T2_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H1_C8_N13_S321_s04_T2,touchmoment_train_H1_C8_N13_S321_s04_T2_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C8_N14_S311_s04_T1_event001_frame000206_near_touch_negative_000198_0,0,train,train,HOI4D,H1_C8_N14_S311_s04_T1,touchmoment_train_H1_C8_N14_S311_s04_T1_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H1_C8_N14_S311_s04_T1_event001_frame000206_touch_onset_000206_1,1,train,train,HOI4D,H1_C8_N14_S311_s04_T1,touchmoment_train_H1_C8_N14_S311_s04_T1_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H1_C8_N14_S73_s02_T1_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H1_C8_N14_S73_s02_T1,touchmoment_train_H1_C8_N14_S73_s02_T1_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H1_C8_N14_S73_s02_T1_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H1_C8_N14_S73_s02_T1,touchmoment_train_H1_C8_N14_S73_s02_T1_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H1_C8_N16_S74_s01_T2_event000_frame000034_near_touch_negative_000026_0,0,train,train,HOI4D,H1_C8_N16_S74_s01_T2,touchmoment_train_H1_C8_N16_S74_s01_T2_event000_frame000034,34,near_touch_negative,26,"[11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26]"
touchmoment_train_H1_C8_N16_S74_s01_T2_event000_frame000034_touch_onset_000034_1,1,train,train,HOI4D,H1_C8_N16_S74_s01_T2,touchmoment_train_H1_C8_N16_S74_s01_T2_event000_frame000034,34,touch_onset,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H1_C8_N18_S321_s05_T2_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H1_C8_N18_S321_s05_T2,touchmoment_train_H1_C8_N18_S321_s05_T2_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H1_C8_N18_S321_s05_T2_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H1_C8_N18_S321_s05_T2,touchmoment_train_H1_C8_N18_S321_s05_T2_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H1_C8_N19_S74_s02_T1_event001_frame000173_near_touch_negative_000165_0,0,train,train,HOI4D,H1_C8_N19_S74_s02_T1,touchmoment_train_H1_C8_N19_S74_s02_T1_event001_frame000173,173,near_touch_negative,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_train_H1_C8_N19_S74_s02_T1_event001_frame000173_touch_onset_000173_1,1,train,train,HOI4D,H1_C8_N19_S74_s02_T1,touchmoment_train_H1_C8_N19_S74_s02_T1_event001_frame000173,173,touch_onset,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H1_C8_N20_S311_s05_T1_event000_frame000162_near_touch_negative_000154_0,0,train,train,HOI4D,H1_C8_N20_S311_s05_T1,touchmoment_train_H1_C8_N20_S311_s05_T1_event000_frame000162,162,near_touch_negative,154,"[139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154]"
touchmoment_train_H1_C8_N20_S311_s05_T1_event000_frame000162_touch_onset_000162_1,1,train,train,HOI4D,H1_C8_N20_S311_s05_T1,touchmoment_train_H1_C8_N20_S311_s05_T1_event000_frame000162,162,touch_onset,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H1_C8_N21_S313_s01_T1_event001_frame000170_near_touch_negative_000162_0,0,train,train,HOI4D,H1_C8_N21_S313_s01_T1,touchmoment_train_H1_C8_N21_S313_s01_T1_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H1_C8_N21_S313_s01_T1_event001_frame000170_touch_onset_000170_1,1,train,train,HOI4D,H1_C8_N21_S313_s01_T1,touchmoment_train_H1_C8_N21_S313_s01_T1_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H1_C8_N21_S323_s01_T2_event001_frame000168_near_touch_negative_000160_0,0,train,train,HOI4D,H1_C8_N21_S323_s01_T2,touchmoment_train_H1_C8_N21_S323_s01_T2_event001_frame000168,168,near_touch_negative,160,"[145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160]"
touchmoment_train_H1_C8_N21_S323_s01_T2_event001_frame000168_touch_onset_000168_1,1,train,train,HOI4D,H1_C8_N21_S323_s01_T2,touchmoment_train_H1_C8_N21_S323_s01_T2_event001_frame000168,168,touch_onset,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H1_C8_N21_S74_s03_T2_event001_frame000158_near_touch_negative_000150_0,0,train,train,HOI4D,H1_C8_N21_S74_s03_T2,touchmoment_train_H1_C8_N21_S74_s03_T2_event001_frame000158,158,near_touch_negative,150,"[135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150]"
touchmoment_train_H1_C8_N21_S74_s03_T2_event001_frame000158_touch_onset_000158_1,1,train,train,HOI4D,H1_C8_N21_S74_s03_T2,touchmoment_train_H1_C8_N21_S74_s03_T2_event001_frame000158,158,touch_onset,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H1_C8_N23_S76_s01_T1_event001_frame000204_near_touch_negative_000196_0,0,train,train,HOI4D,H1_C8_N23_S76_s01_T1,touchmoment_train_H1_C8_N23_S76_s01_T1_event001_frame000204,204,near_touch_negative,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H1_C8_N23_S76_s01_T1_event001_frame000204_touch_onset_000204_1,1,train,train,HOI4D,H1_C8_N23_S76_s01_T1,touchmoment_train_H1_C8_N23_S76_s01_T1_event001_frame000204,204,touch_onset,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H1_C8_N24_S323_s01_T2_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H1_C8_N24_S323_s01_T2,touchmoment_train_H1_C8_N24_S323_s01_T2_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H1_C8_N24_S323_s01_T2_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H1_C8_N24_S323_s01_T2,touchmoment_train_H1_C8_N24_S323_s01_T2_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H1_C8_N24_S76_s02_T2_event001_frame000171_near_touch_negative_000163_0,0,train,train,HOI4D,H1_C8_N24_S76_s02_T2,touchmoment_train_H1_C8_N24_S76_s02_T2_event001_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H1_C8_N24_S76_s02_T2_event001_frame000171_touch_onset_000171_1,1,train,train,HOI4D,H1_C8_N24_S76_s02_T2,touchmoment_train_H1_C8_N24_S76_s02_T2_event001_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H1_C8_N25_S313_s02_T1_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H1_C8_N25_S313_s02_T1,touchmoment_train_H1_C8_N25_S313_s02_T1_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H1_C8_N25_S313_s02_T1_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H1_C8_N25_S313_s02_T1,touchmoment_train_H1_C8_N25_S313_s02_T1_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C8_N25_S323_s02_T2_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H1_C8_N25_S323_s02_T2,touchmoment_train_H1_C8_N25_S323_s02_T2_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H1_C8_N25_S323_s02_T2_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H1_C8_N25_S323_s02_T2,touchmoment_train_H1_C8_N25_S323_s02_T2_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C8_N26_S313_s02_T1_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H1_C8_N26_S313_s02_T1,touchmoment_train_H1_C8_N26_S313_s02_T1_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H1_C8_N26_S313_s02_T1_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H1_C8_N26_S313_s02_T1,touchmoment_train_H1_C8_N26_S313_s02_T1_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C8_N26_S76_s03_T1_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H1_C8_N26_S76_s03_T1,touchmoment_train_H1_C8_N26_S76_s03_T1_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H1_C8_N26_S76_s03_T1_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H1_C8_N26_S76_s03_T1,touchmoment_train_H1_C8_N26_S76_s03_T1_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H1_C8_N27_S323_s02_T2_event001_frame000168_near_touch_negative_000160_0,0,train,train,HOI4D,H1_C8_N27_S323_s02_T2,touchmoment_train_H1_C8_N27_S323_s02_T2_event001_frame000168,168,near_touch_negative,160,"[145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160]"
touchmoment_train_H1_C8_N27_S323_s02_T2_event001_frame000168_touch_onset_000168_1,1,train,train,HOI4D,H1_C8_N27_S323_s02_T2,touchmoment_train_H1_C8_N27_S323_s02_T2_event001_frame000168,168,touch_onset,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H1_C8_N27_S76_s03_T1_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H1_C8_N27_S76_s03_T1,touchmoment_train_H1_C8_N27_S76_s03_T1_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H1_C8_N27_S76_s03_T1_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H1_C8_N27_S76_s03_T1,touchmoment_train_H1_C8_N27_S76_s03_T1_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C8_N28_S317_s05_T2_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H1_C8_N28_S317_s05_T2,touchmoment_train_H1_C8_N28_S317_s05_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C8_N28_S317_s05_T2_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H1_C8_N28_S317_s05_T2,touchmoment_train_H1_C8_N28_S317_s05_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H1_C8_N29_S323_s03_T2_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H1_C8_N29_S323_s03_T2,touchmoment_train_H1_C8_N29_S323_s03_T2_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H1_C8_N29_S323_s03_T2_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H1_C8_N29_S323_s03_T2,touchmoment_train_H1_C8_N29_S323_s03_T2_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H1_C8_N29_S323_s03_T2_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H1_C8_N29_S323_s03_T2,touchmoment_train_H1_C8_N29_S323_s03_T2_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H1_C8_N29_S323_s03_T2_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H1_C8_N29_S323_s03_T2,touchmoment_train_H1_C8_N29_S323_s03_T2_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H1_C8_N29_S77_s05_T1_event001_frame000174_near_touch_negative_000166_0,0,train,train,HOI4D,H1_C8_N29_S77_s05_T1,touchmoment_train_H1_C8_N29_S77_s05_T1_event001_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H1_C8_N29_S77_s05_T1_event001_frame000174_touch_onset_000174_1,1,train,train,HOI4D,H1_C8_N29_S77_s05_T1,touchmoment_train_H1_C8_N29_S77_s05_T1_event001_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H1_C8_N30_S317_s05_T2_event001_frame000165_near_touch_negative_000157_0,0,train,train,HOI4D,H1_C8_N30_S317_s05_T2,touchmoment_train_H1_C8_N30_S317_s05_T2_event001_frame000165,165,near_touch_negative,157,"[142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157]"
touchmoment_train_H1_C8_N30_S317_s05_T2_event001_frame000165_touch_onset_000165_1,1,train,train,HOI4D,H1_C8_N30_S317_s05_T2,touchmoment_train_H1_C8_N30_S317_s05_T2_event001_frame000165,165,touch_onset,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_train_H1_C8_N31_S313_s03_T1_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H1_C8_N31_S313_s03_T1,touchmoment_train_H1_C8_N31_S313_s03_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H1_C8_N31_S313_s03_T1_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H1_C8_N31_S313_s03_T1,touchmoment_train_H1_C8_N31_S313_s03_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H1_C8_N31_S323_s03_T2_event000_frame000057_near_touch_negative_000049_0,0,train,train,HOI4D,H1_C8_N31_S323_s03_T2,touchmoment_train_H1_C8_N31_S323_s03_T2_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C8_N31_S323_s03_T2_event000_frame000057_touch_onset_000057_1,1,train,train,HOI4D,H1_C8_N31_S323_s03_T2,touchmoment_train_H1_C8_N31_S323_s03_T2_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H1_C8_N31_S323_s03_T2_event001_frame000186_near_touch_negative_000178_0,0,train,train,HOI4D,H1_C8_N31_S323_s03_T2,touchmoment_train_H1_C8_N31_S323_s03_T2_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H1_C8_N31_S323_s03_T2_event001_frame000186_touch_onset_000186_1,1,train,train,HOI4D,H1_C8_N31_S323_s03_T2,touchmoment_train_H1_C8_N31_S323_s03_T2_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H1_C8_N31_S77_s04_T1_event000_frame000037_near_touch_negative_000029_0,0,train,train,HOI4D,H1_C8_N31_S77_s04_T1,touchmoment_train_H1_C8_N31_S77_s04_T1_event000_frame000037,37,near_touch_negative,29,"[14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29]"
touchmoment_train_H1_C8_N31_S77_s04_T1_event000_frame000037_touch_onset_000037_1,1,train,train,HOI4D,H1_C8_N31_S77_s04_T1,touchmoment_train_H1_C8_N31_S77_s04_T1_event000_frame000037,37,touch_onset,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H1_C8_N32_S77_s03_T1_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H1_C8_N32_S77_s03_T1,touchmoment_train_H1_C8_N32_S77_s03_T1_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H1_C8_N32_S77_s03_T1_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H1_C8_N32_S77_s03_T1,touchmoment_train_H1_C8_N32_S77_s03_T1_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C8_N34_S77_s04_T1_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H1_C8_N34_S77_s04_T1,touchmoment_train_H1_C8_N34_S77_s04_T1_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H1_C8_N34_S77_s04_T1_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H1_C8_N34_S77_s04_T1,touchmoment_train_H1_C8_N34_S77_s04_T1_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C8_N35_S313_s04_T1_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H1_C8_N35_S313_s04_T1,touchmoment_train_H1_C8_N35_S313_s04_T1_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C8_N35_S313_s04_T1_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H1_C8_N35_S313_s04_T1,touchmoment_train_H1_C8_N35_S313_s04_T1_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H1_C8_N37_S313_s05_T1_event001_frame000200_near_touch_negative_000192_0,0,train,train,HOI4D,H1_C8_N37_S313_s05_T1,touchmoment_train_H1_C8_N37_S313_s05_T1_event001_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_train_H1_C8_N37_S313_s05_T1_event001_frame000200_touch_onset_000200_1,1,train,train,HOI4D,H1_C8_N37_S313_s05_T1,touchmoment_train_H1_C8_N37_S313_s05_T1_event001_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H1_C8_N37_S323_s05_T2_event001_frame000191_near_touch_negative_000183_0,0,train,train,HOI4D,H1_C8_N37_S323_s05_T2,touchmoment_train_H1_C8_N37_S323_s05_T2_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H1_C8_N37_S323_s05_T2_event001_frame000191_touch_onset_000191_1,1,train,train,HOI4D,H1_C8_N37_S323_s05_T2,touchmoment_train_H1_C8_N37_S323_s05_T2_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H1_C8_N38_S323_s05_T2_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H1_C8_N38_S323_s05_T2,touchmoment_train_H1_C8_N38_S323_s05_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C8_N38_S323_s05_T2_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H1_C8_N38_S323_s05_T2,touchmoment_train_H1_C8_N38_S323_s05_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H1_C8_N40_S319_s03_T2_event002_frame000163_near_touch_negative_000155_0,0,train,train,HOI4D,H1_C8_N40_S319_s03_T2,touchmoment_train_H1_C8_N40_S319_s03_T2_event002_frame000163,163,near_touch_negative,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_train_H1_C8_N40_S319_s03_T2_event002_frame000163_touch_onset_000163_1,1,train,train,HOI4D,H1_C8_N40_S319_s03_T2,touchmoment_train_H1_C8_N40_S319_s03_T2_event002_frame000163,163,touch_onset,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H1_C8_N40_S323_s05_T2_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H1_C8_N40_S323_s05_T2,touchmoment_train_H1_C8_N40_S323_s05_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H1_C8_N40_S323_s05_T2_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H1_C8_N40_S323_s05_T2,touchmoment_train_H1_C8_N40_S323_s05_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H1_C8_N41_S77_s02_T2_event000_frame000040_near_touch_negative_000032_0,0,train,train,HOI4D,H1_C8_N41_S77_s02_T2,touchmoment_train_H1_C8_N41_S77_s02_T2_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_train_H1_C8_N41_S77_s02_T2_event000_frame000040_touch_onset_000040_1,1,train,train,HOI4D,H1_C8_N41_S77_s02_T2,touchmoment_train_H1_C8_N41_S77_s02_T2_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H1_C8_N42_S77_s02_T2_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H1_C8_N42_S77_s02_T2,touchmoment_train_H1_C8_N42_S77_s02_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H1_C8_N42_S77_s02_T2_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H1_C8_N42_S77_s02_T2,touchmoment_train_H1_C8_N42_S77_s02_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H1_C8_N42_S77_s02_T2_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H1_C8_N42_S77_s02_T2,touchmoment_train_H1_C8_N42_S77_s02_T2_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H1_C8_N42_S77_s02_T2_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H1_C8_N42_S77_s02_T2,touchmoment_train_H1_C8_N42_S77_s02_T2_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H1_C8_N45_S319_s04_T2_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H1_C8_N45_S319_s04_T2,touchmoment_train_H1_C8_N45_S319_s04_T2_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H1_C8_N45_S319_s04_T2_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H1_C8_N45_S319_s04_T2,touchmoment_train_H1_C8_N45_S319_s04_T2_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H1_C8_N47_S324_s02_T2_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H1_C8_N47_S324_s02_T2,touchmoment_train_H1_C8_N47_S324_s02_T2_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H1_C8_N47_S324_s02_T2_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H1_C8_N47_S324_s02_T2,touchmoment_train_H1_C8_N47_S324_s02_T2_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H1_C9_N32_S35_s01_T1_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H1_C9_N32_S35_s01_T1,touchmoment_train_H1_C9_N32_S35_s01_T1_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H1_C9_N32_S35_s01_T1_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H1_C9_N32_S35_s01_T1,touchmoment_train_H1_C9_N32_S35_s01_T1_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C9_N33_S35_s02_T1_event000_frame000038_near_touch_negative_000030_0,0,train,train,HOI4D,H1_C9_N33_S35_s02_T1,touchmoment_train_H1_C9_N33_S35_s02_T1_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H1_C9_N33_S35_s02_T1_event000_frame000038_touch_onset_000038_1,1,train,train,HOI4D,H1_C9_N33_S35_s02_T1,touchmoment_train_H1_C9_N33_S35_s02_T1_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H1_C9_N36_S35_s03_T1_event001_frame000178_near_touch_negative_000170_0,0,train,train,HOI4D,H1_C9_N36_S35_s03_T1,touchmoment_train_H1_C9_N36_S35_s03_T1_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H1_C9_N36_S35_s03_T1_event001_frame000178_touch_onset_000178_1,1,train,train,HOI4D,H1_C9_N36_S35_s03_T1,touchmoment_train_H1_C9_N36_S35_s03_T1_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H1_C9_N36_S35_s03_T2_event001_frame000228_near_touch_negative_000220_0,0,train,train,HOI4D,H1_C9_N36_S35_s03_T2,touchmoment_train_H1_C9_N36_S35_s03_T2_event001_frame000228,228,near_touch_negative,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_train_H1_C9_N36_S35_s03_T2_event001_frame000228_touch_onset_000228_1,1,train,train,HOI4D,H1_C9_N36_S35_s03_T2,touchmoment_train_H1_C9_N36_S35_s03_T2_event001_frame000228,228,touch_onset,228,"[213,214,215,216,217,218,219,220,221,222,223,224,225,226,227,228]"
touchmoment_train_H1_C9_N47_S36_s04_T1_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H1_C9_N47_S36_s04_T1,touchmoment_train_H1_C9_N47_S36_s04_T1_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H1_C9_N47_S36_s04_T1_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H1_C9_N47_S36_s04_T1,touchmoment_train_H1_C9_N47_S36_s04_T1_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H1_C9_N48_S36_s04_T1_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H1_C9_N48_S36_s04_T1,touchmoment_train_H1_C9_N48_S36_s04_T1_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H1_C9_N48_S36_s04_T1_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H1_C9_N48_S36_s04_T1,touchmoment_train_H1_C9_N48_S36_s04_T1_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H1_C9_N48_S36_s04_T2_event000_frame000044_near_touch_negative_000036_0,0,train,train,HOI4D,H1_C9_N48_S36_s04_T2,touchmoment_train_H1_C9_N48_S36_s04_T2_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H1_C9_N48_S36_s04_T2_event000_frame000044_touch_onset_000044_1,1,train,train,HOI4D,H1_C9_N48_S36_s04_T2,touchmoment_train_H1_C9_N48_S36_s04_T2_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H1_C9_N49_S36_s05_T1_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H1_C9_N49_S36_s05_T1,touchmoment_train_H1_C9_N49_S36_s05_T1_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H1_C9_N49_S36_s05_T1_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H1_C9_N49_S36_s05_T1,touchmoment_train_H1_C9_N49_S36_s05_T1_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H2_C11_N11_S201_s03_T4_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H2_C11_N11_S201_s03_T4,touchmoment_train_H2_C11_N11_S201_s03_T4_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H2_C11_N11_S201_s03_T4_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H2_C11_N11_S201_s03_T4,touchmoment_train_H2_C11_N11_S201_s03_T4_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H2_C11_N11_S201_s03_T4_event001_frame000207_near_touch_negative_000199_0,0,train,train,HOI4D,H2_C11_N11_S201_s03_T4,touchmoment_train_H2_C11_N11_S201_s03_T4_event001_frame000207,207,near_touch_negative,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_train_H2_C11_N11_S201_s03_T4_event001_frame000207_touch_onset_000207_1,1,train,train,HOI4D,H2_C11_N11_S201_s03_T4,touchmoment_train_H2_C11_N11_S201_s03_T4_event001_frame000207,207,touch_onset,207,"[192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207]"
touchmoment_train_H2_C11_N13_S133_s04_T1_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H2_C11_N13_S133_s04_T1,touchmoment_train_H2_C11_N13_S133_s04_T1_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H2_C11_N13_S133_s04_T1_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H2_C11_N13_S133_s04_T1,touchmoment_train_H2_C11_N13_S133_s04_T1_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H2_C11_N13_S133_s04_T1_event001_frame000206_near_touch_negative_000198_0,0,train,train,HOI4D,H2_C11_N13_S133_s04_T1,touchmoment_train_H2_C11_N13_S133_s04_T1_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H2_C11_N13_S133_s04_T1_event001_frame000206_touch_onset_000206_1,1,train,train,HOI4D,H2_C11_N13_S133_s04_T1,touchmoment_train_H2_C11_N13_S133_s04_T1_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H2_C11_N17_S133_s05_T1_event001_frame000207_near_touch_negative_000199_0,0,train,train,HOI4D,H2_C11_N17_S133_s05_T1,touchmoment_train_H2_C11_N17_S133_s05_T1_event001_frame000207,207,near_touch_negative,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_train_H2_C11_N17_S133_s05_T1_event001_frame000207_touch_onset_000207_1,1,train,train,HOI4D,H2_C11_N17_S133_s05_T1,touchmoment_train_H2_C11_N17_S133_s05_T1_event001_frame000207,207,touch_onset,207,"[192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207]"
touchmoment_train_H2_C11_N18_S133_s05_T1_event001_frame000210_near_touch_negative_000202_0,0,train,train,HOI4D,H2_C11_N18_S133_s05_T1,touchmoment_train_H2_C11_N18_S133_s05_T1_event001_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H2_C11_N18_S133_s05_T1_event001_frame000210_touch_onset_000210_1,1,train,train,HOI4D,H2_C11_N18_S133_s05_T1,touchmoment_train_H2_C11_N18_S133_s05_T1_event001_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_train_H2_C11_N23_S137_s01_T1_event001_frame000205_near_touch_negative_000197_0,0,train,train,HOI4D,H2_C11_N23_S137_s01_T1,touchmoment_train_H2_C11_N23_S137_s01_T1_event001_frame000205,205,near_touch_negative,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_train_H2_C11_N23_S137_s01_T1_event001_frame000205_touch_onset_000205_1,1,train,train,HOI4D,H2_C11_N23_S137_s01_T1,touchmoment_train_H2_C11_N23_S137_s01_T1_event001_frame000205,205,touch_onset,205,"[190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205]"
touchmoment_train_H2_C11_N24_S137_s01_T1_event001_frame000213_near_touch_negative_000205_0,0,train,train,HOI4D,H2_C11_N24_S137_s01_T1,touchmoment_train_H2_C11_N24_S137_s01_T1_event001_frame000213,213,near_touch_negative,205,"[190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205]"
touchmoment_train_H2_C11_N24_S137_s01_T1_event001_frame000213_touch_onset_000213_1,1,train,train,HOI4D,H2_C11_N24_S137_s01_T1,touchmoment_train_H2_C11_N24_S137_s01_T1_event001_frame000213,213,touch_onset,213,"[198,199,200,201,202,203,204,205,206,207,208,209,210,211,212,213]"
touchmoment_train_H2_C11_N40_S137_s02_T1_event001_frame000210_near_touch_negative_000202_0,0,train,train,HOI4D,H2_C11_N40_S137_s02_T1,touchmoment_train_H2_C11_N40_S137_s02_T1_event001_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H2_C11_N40_S137_s02_T1_event001_frame000210_touch_onset_000210_1,1,train,train,HOI4D,H2_C11_N40_S137_s02_T1,touchmoment_train_H2_C11_N40_S137_s02_T1_event001_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_train_H2_C11_N40_S204_s02_T2_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H2_C11_N40_S204_s02_T2,touchmoment_train_H2_C11_N40_S204_s02_T2_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H2_C11_N40_S204_s02_T2_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H2_C11_N40_S204_s02_T2,touchmoment_train_H2_C11_N40_S204_s02_T2_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H2_C11_N42_S137_s02_T1_event001_frame000203_near_touch_negative_000195_0,0,train,train,HOI4D,H2_C11_N42_S137_s02_T1,touchmoment_train_H2_C11_N42_S137_s02_T1_event001_frame000203,203,near_touch_negative,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H2_C11_N42_S137_s02_T1_event001_frame000203_touch_onset_000203_1,1,train,train,HOI4D,H2_C11_N42_S137_s02_T1,touchmoment_train_H2_C11_N42_S137_s02_T1_event001_frame000203,203,touch_onset,203,"[188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203]"
touchmoment_train_H2_C12_N12_S196_s03_T2_event001_frame000039_near_touch_negative_000031_0,0,train,train,HOI4D,H2_C12_N12_S196_s03_T2,touchmoment_train_H2_C12_N12_S196_s03_T2_event001_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_train_H2_C12_N12_S196_s03_T2_event001_frame000039_touch_onset_000039_1,1,train,train,HOI4D,H2_C12_N12_S196_s03_T2,touchmoment_train_H2_C12_N12_S196_s03_T2_event001_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H2_C12_N13_S196_s04_T2_event001_frame000191_near_touch_negative_000183_0,0,train,train,HOI4D,H2_C12_N13_S196_s04_T2,touchmoment_train_H2_C12_N13_S196_s04_T2_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H2_C12_N13_S196_s04_T2_event001_frame000191_touch_onset_000191_1,1,train,train,HOI4D,H2_C12_N13_S196_s04_T2,touchmoment_train_H2_C12_N13_S196_s04_T2_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H2_C12_N16_S196_s04_T2_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H2_C12_N16_S196_s04_T2,touchmoment_train_H2_C12_N16_S196_s04_T2_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H2_C12_N16_S196_s04_T2_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H2_C12_N16_S196_s04_T2,touchmoment_train_H2_C12_N16_S196_s04_T2_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H2_C12_N18_S154_s05_T1_event001_frame000222_near_touch_negative_000214_0,0,train,train,HOI4D,H2_C12_N18_S154_s05_T1,touchmoment_train_H2_C12_N18_S154_s05_T1_event001_frame000222,222,near_touch_negative,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_train_H2_C12_N18_S154_s05_T1_event001_frame000222_touch_onset_000222_1,1,train,train,HOI4D,H2_C12_N18_S154_s05_T1,touchmoment_train_H2_C12_N18_S154_s05_T1_event001_frame000222,222,touch_onset,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H2_C12_N18_S196_s05_T2_event001_frame000038_near_touch_negative_000030_0,0,train,train,HOI4D,H2_C12_N18_S196_s05_T2,touchmoment_train_H2_C12_N18_S196_s05_T2_event001_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H2_C12_N18_S196_s05_T2_event001_frame000038_touch_onset_000038_1,1,train,train,HOI4D,H2_C12_N18_S196_s05_T2,touchmoment_train_H2_C12_N18_S196_s05_T2_event001_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H2_C12_N22_S157_s01_T1_event000_frame000073_near_touch_negative_000065_0,0,train,train,HOI4D,H2_C12_N22_S157_s01_T1,touchmoment_train_H2_C12_N22_S157_s01_T1_event000_frame000073,73,near_touch_negative,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H2_C12_N22_S157_s01_T1_event000_frame000073_touch_onset_000073_1,1,train,train,HOI4D,H2_C12_N22_S157_s01_T1,touchmoment_train_H2_C12_N22_S157_s01_T1_event000_frame000073,73,touch_onset,73,"[58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73]"
touchmoment_train_H2_C12_N25_S157_s02_T1_event000_frame000073_near_touch_negative_000065_0,0,train,train,HOI4D,H2_C12_N25_S157_s02_T1,touchmoment_train_H2_C12_N25_S157_s02_T1_event000_frame000073,73,near_touch_negative,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H2_C12_N25_S157_s02_T1_event000_frame000073_touch_onset_000073_1,1,train,train,HOI4D,H2_C12_N25_S157_s02_T1,touchmoment_train_H2_C12_N25_S157_s02_T1_event000_frame000073,73,touch_onset,73,"[58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73]"
touchmoment_train_H2_C12_N28_S198_s02_T2_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H2_C12_N28_S198_s02_T2,touchmoment_train_H2_C12_N28_S198_s02_T2_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H2_C12_N28_S198_s02_T2_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H2_C12_N28_S198_s02_T2,touchmoment_train_H2_C12_N28_S198_s02_T2_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H2_C12_N30_S157_s02_T1_event001_frame000219_near_touch_negative_000211_0,0,train,train,HOI4D,H2_C12_N30_S157_s02_T1,touchmoment_train_H2_C12_N30_S157_s02_T1_event001_frame000219,219,near_touch_negative,211,"[196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211]"
touchmoment_train_H2_C12_N30_S157_s02_T1_event001_frame000219_touch_onset_000219_1,1,train,train,HOI4D,H2_C12_N30_S157_s02_T1,touchmoment_train_H2_C12_N30_S157_s02_T1_event001_frame000219,219,touch_onset,219,"[204,205,206,207,208,209,210,211,212,213,214,215,216,217,218,219]"
touchmoment_train_H2_C12_N34_S157_s03_T1_event000_frame000068_near_touch_negative_000060_0,0,train,train,HOI4D,H2_C12_N34_S157_s03_T1,touchmoment_train_H2_C12_N34_S157_s03_T1_event000_frame000068,68,near_touch_negative,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H2_C12_N34_S157_s03_T1_event000_frame000068_touch_onset_000068_1,1,train,train,HOI4D,H2_C12_N34_S157_s03_T1,touchmoment_train_H2_C12_N34_S157_s03_T1_event000_frame000068,68,touch_onset,68,"[53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68]"
touchmoment_train_H2_C12_N34_S198_s03_T2_event001_frame000188_near_touch_negative_000180_0,0,train,train,HOI4D,H2_C12_N34_S198_s03_T2,touchmoment_train_H2_C12_N34_S198_s03_T2_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H2_C12_N34_S198_s03_T2_event001_frame000188_touch_onset_000188_1,1,train,train,HOI4D,H2_C12_N34_S198_s03_T2,touchmoment_train_H2_C12_N34_S198_s03_T2_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H2_C12_N36_S198_s03_T2_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H2_C12_N36_S198_s03_T2,touchmoment_train_H2_C12_N36_S198_s03_T2_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H2_C12_N36_S198_s03_T2_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H2_C12_N36_S198_s03_T2,touchmoment_train_H2_C12_N36_S198_s03_T2_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H2_C13_N11_S124_s03_T1_event001_frame000210_near_touch_negative_000202_0,0,train,train,HOI4D,H2_C13_N11_S124_s03_T1,touchmoment_train_H2_C13_N11_S124_s03_T1_event001_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H2_C13_N11_S124_s03_T1_event001_frame000210_touch_onset_000210_1,1,train,train,HOI4D,H2_C13_N11_S124_s03_T1,touchmoment_train_H2_C13_N11_S124_s03_T1_event001_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_train_H2_C13_N12_S189_s03_T4_event001_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H2_C13_N12_S189_s03_T4,touchmoment_train_H2_C13_N12_S189_s03_T4_event001_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H2_C13_N12_S189_s03_T4_event001_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H2_C13_N12_S189_s03_T4,touchmoment_train_H2_C13_N12_S189_s03_T4_event001_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H2_C13_N13_S189_s04_T4_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H2_C13_N13_S189_s04_T4,touchmoment_train_H2_C13_N13_S189_s04_T4_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H2_C13_N13_S189_s04_T4_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H2_C13_N13_S189_s04_T4,touchmoment_train_H2_C13_N13_S189_s04_T4_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H2_C13_N15_S189_s04_T4_event001_frame000192_near_touch_negative_000184_0,0,train,train,HOI4D,H2_C13_N15_S189_s04_T4,touchmoment_train_H2_C13_N15_S189_s04_T4_event001_frame000192,192,near_touch_negative,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H2_C13_N15_S189_s04_T4_event001_frame000192_touch_onset_000192_1,1,train,train,HOI4D,H2_C13_N15_S189_s04_T4,touchmoment_train_H2_C13_N15_S189_s04_T4_event001_frame000192,192,touch_onset,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_train_H2_C13_N17_S124_s05_T1_event000_frame000072_near_touch_negative_000064_0,0,train,train,HOI4D,H2_C13_N17_S124_s05_T1,touchmoment_train_H2_C13_N17_S124_s05_T1_event000_frame000072,72,near_touch_negative,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H2_C13_N17_S124_s05_T1_event000_frame000072_touch_onset_000072_1,1,train,train,HOI4D,H2_C13_N17_S124_s05_T1,touchmoment_train_H2_C13_N17_S124_s05_T1_event000_frame000072,72,touch_onset,72,"[57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72]"
touchmoment_train_H2_C13_N19_S189_s05_T4_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H2_C13_N19_S189_s05_T4,touchmoment_train_H2_C13_N19_S189_s05_T4_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H2_C13_N19_S189_s05_T4_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H2_C13_N19_S189_s05_T4,touchmoment_train_H2_C13_N19_S189_s05_T4_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H2_C13_N21_S192_s01_T3_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H2_C13_N21_S192_s01_T3,touchmoment_train_H2_C13_N21_S192_s01_T3_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H2_C13_N21_S192_s01_T3_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H2_C13_N21_S192_s01_T3,touchmoment_train_H2_C13_N21_S192_s01_T3_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H2_C13_N23_S128_s01_T1_event001_frame000218_near_touch_negative_000210_0,0,train,train,HOI4D,H2_C13_N23_S128_s01_T1,touchmoment_train_H2_C13_N23_S128_s01_T1_event001_frame000218,218,near_touch_negative,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_train_H2_C13_N23_S128_s01_T1_event001_frame000218_touch_onset_000218_1,1,train,train,HOI4D,H2_C13_N23_S128_s01_T1,touchmoment_train_H2_C13_N23_S128_s01_T1_event001_frame000218,218,touch_onset,218,"[203,204,205,206,207,208,209,210,211,212,213,214,215,216,217,218]"
touchmoment_train_H2_C13_N23_S192_s01_T3_event001_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H2_C13_N23_S192_s01_T3,touchmoment_train_H2_C13_N23_S192_s01_T3_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H2_C13_N23_S192_s01_T3_event001_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H2_C13_N23_S192_s01_T3,touchmoment_train_H2_C13_N23_S192_s01_T3_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H2_C13_N24_S128_s01_T1_event000_frame000073_near_touch_negative_000065_0,0,train,train,HOI4D,H2_C13_N24_S128_s01_T1,touchmoment_train_H2_C13_N24_S128_s01_T1_event000_frame000073,73,near_touch_negative,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H2_C13_N24_S128_s01_T1_event000_frame000073_touch_onset_000073_1,1,train,train,HOI4D,H2_C13_N24_S128_s01_T1,touchmoment_train_H2_C13_N24_S128_s01_T1_event000_frame000073,73,touch_onset,73,"[58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73]"
touchmoment_train_H2_C13_N24_S192_s02_T3_event001_frame000178_near_touch_negative_000170_0,0,train,train,HOI4D,H2_C13_N24_S192_s02_T3,touchmoment_train_H2_C13_N24_S192_s02_T3_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H2_C13_N24_S192_s02_T3_event001_frame000178_touch_onset_000178_1,1,train,train,HOI4D,H2_C13_N24_S192_s02_T3,touchmoment_train_H2_C13_N24_S192_s02_T3_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H2_C13_N26_S128_s02_T1_event001_frame000223_near_touch_negative_000215_0,0,train,train,HOI4D,H2_C13_N26_S128_s02_T1,touchmoment_train_H2_C13_N26_S128_s02_T1_event001_frame000223,223,near_touch_negative,215,"[200,201,202,203,204,205,206,207,208,209,210,211,212,213,214,215]"
touchmoment_train_H2_C13_N26_S128_s02_T1_event001_frame000223_touch_onset_000223_1,1,train,train,HOI4D,H2_C13_N26_S128_s02_T1,touchmoment_train_H2_C13_N26_S128_s02_T1_event001_frame000223,223,touch_onset,223,"[208,209,210,211,212,213,214,215,216,217,218,219,220,221,222,223]"
touchmoment_train_H2_C13_N28_S128_s02_T1_event000_frame000081_near_touch_negative_000073_0,0,train,train,HOI4D,H2_C13_N28_S128_s02_T1,touchmoment_train_H2_C13_N28_S128_s02_T1_event000_frame000081,81,near_touch_negative,73,"[58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73]"
touchmoment_train_H2_C13_N28_S128_s02_T1_event000_frame000081_touch_onset_000081_1,1,train,train,HOI4D,H2_C13_N28_S128_s02_T1,touchmoment_train_H2_C13_N28_S128_s02_T1_event000_frame000081,81,touch_onset,81,"[66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81]"
touchmoment_train_H2_C13_N30_S192_s02_T2_event001_frame000175_near_touch_negative_000167_0,0,train,train,HOI4D,H2_C13_N30_S192_s02_T2,touchmoment_train_H2_C13_N30_S192_s02_T2_event001_frame000175,175,near_touch_negative,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H2_C13_N30_S192_s02_T2_event001_frame000175_touch_onset_000175_1,1,train,train,HOI4D,H2_C13_N30_S192_s02_T2,touchmoment_train_H2_C13_N30_S192_s02_T2_event001_frame000175,175,touch_onset,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H2_C13_N34_S128_s03_T1_event000_frame000072_near_touch_negative_000064_0,0,train,train,HOI4D,H2_C13_N34_S128_s03_T1,touchmoment_train_H2_C13_N34_S128_s03_T1_event000_frame000072,72,near_touch_negative,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H2_C13_N34_S128_s03_T1_event000_frame000072_touch_onset_000072_1,1,train,train,HOI4D,H2_C13_N34_S128_s03_T1,touchmoment_train_H2_C13_N34_S128_s03_T1_event000_frame000072,72,touch_onset,72,"[57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72]"
touchmoment_train_H2_C14_N11_S185_s03_T2_event002_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H2_C14_N11_S185_s03_T2,touchmoment_train_H2_C14_N11_S185_s03_T2_event002_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H2_C14_N11_S185_s03_T2_event002_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H2_C14_N11_S185_s03_T2,touchmoment_train_H2_C14_N11_S185_s03_T2_event002_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H2_C14_N12_S185_s03_T2_event003_frame000259_near_touch_negative_000251_0,0,train,train,HOI4D,H2_C14_N12_S185_s03_T2,touchmoment_train_H2_C14_N12_S185_s03_T2_event003_frame000259,259,near_touch_negative,251,"[236,237,238,239,240,241,242,243,244,245,246,247,248,249,250,251]"
touchmoment_train_H2_C14_N12_S185_s03_T2_event003_frame000259_touch_onset_000259_1,1,train,train,HOI4D,H2_C14_N12_S185_s03_T2,touchmoment_train_H2_C14_N12_S185_s03_T2_event003_frame000259,259,touch_onset,259,"[244,245,246,247,248,249,250,251,252,253,254,255,256,257,258,259]"
touchmoment_train_H2_C14_N14_S161_s04_T1_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H2_C14_N14_S161_s04_T1,touchmoment_train_H2_C14_N14_S161_s04_T1_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H2_C14_N14_S161_s04_T1_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H2_C14_N14_S161_s04_T1,touchmoment_train_H2_C14_N14_S161_s04_T1_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H2_C14_N16_S185_s04_T2_event000_frame000160_near_touch_negative_000152_0,0,train,train,HOI4D,H2_C14_N16_S185_s04_T2,touchmoment_train_H2_C14_N16_S185_s04_T2_event000_frame000160,160,near_touch_negative,152,"[137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152]"
touchmoment_train_H2_C14_N16_S185_s04_T2_event000_frame000160_touch_onset_000160_1,1,train,train,HOI4D,H2_C14_N16_S185_s04_T2,touchmoment_train_H2_C14_N16_S185_s04_T2_event000_frame000160,160,touch_onset,160,"[145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160]"
touchmoment_train_H2_C14_N19_S161_s05_T1_event001_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H2_C14_N19_S161_s05_T1,touchmoment_train_H2_C14_N19_S161_s05_T1_event001_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H2_C14_N19_S161_s05_T1_event001_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H2_C14_N19_S161_s05_T1,touchmoment_train_H2_C14_N19_S161_s05_T1_event001_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H2_C14_N20_S161_s05_T1_event001_frame000198_near_touch_negative_000190_0,0,train,train,HOI4D,H2_C14_N20_S161_s05_T1,touchmoment_train_H2_C14_N20_S161_s05_T1_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H2_C14_N20_S161_s05_T1_event001_frame000198_touch_onset_000198_1,1,train,train,HOI4D,H2_C14_N20_S161_s05_T1,touchmoment_train_H2_C14_N20_S161_s05_T1_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H2_C14_N23_S163_s01_T1_event000_frame000206_near_touch_negative_000198_0,0,train,train,HOI4D,H2_C14_N23_S163_s01_T1,touchmoment_train_H2_C14_N23_S163_s01_T1_event000_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H2_C14_N23_S163_s01_T1_event000_frame000206_touch_onset_000206_1,1,train,train,HOI4D,H2_C14_N23_S163_s01_T1,touchmoment_train_H2_C14_N23_S163_s01_T1_event000_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H2_C14_N23_S163_s01_T1_event001_frame000063_near_touch_negative_000055_0,0,train,train,HOI4D,H2_C14_N23_S163_s01_T1,touchmoment_train_H2_C14_N23_S163_s01_T1_event001_frame000063,63,near_touch_negative,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H2_C14_N23_S163_s01_T1_event001_frame000063_touch_onset_000063_1,1,train,train,HOI4D,H2_C14_N23_S163_s01_T1,touchmoment_train_H2_C14_N23_S163_s01_T1_event001_frame000063,63,touch_onset,63,"[48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63]"
touchmoment_train_H2_C14_N24_S163_s01_T1_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H2_C14_N24_S163_s01_T1,touchmoment_train_H2_C14_N24_S163_s01_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H2_C14_N24_S163_s01_T1_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H2_C14_N24_S163_s01_T1,touchmoment_train_H2_C14_N24_S163_s01_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H2_C14_N24_S359_s03_T2_event001_frame000157_near_touch_negative_000149_0,0,train,train,HOI4D,H2_C14_N24_S359_s03_T2,touchmoment_train_H2_C14_N24_S359_s03_T2_event001_frame000157,157,near_touch_negative,149,"[134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149]"
touchmoment_train_H2_C14_N24_S359_s03_T2_event001_frame000157_touch_onset_000157_1,1,train,train,HOI4D,H2_C14_N24_S359_s03_T2,touchmoment_train_H2_C14_N24_S359_s03_T2_event001_frame000157,157,touch_onset,157,"[142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157]"
touchmoment_train_H2_C14_N25_S187_s02_T2_event001_frame000164_near_touch_negative_000156_0,0,train,train,HOI4D,H2_C14_N25_S187_s02_T2,touchmoment_train_H2_C14_N25_S187_s02_T2_event001_frame000164,164,near_touch_negative,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H2_C14_N25_S187_s02_T2_event001_frame000164_touch_onset_000164_1,1,train,train,HOI4D,H2_C14_N25_S187_s02_T2,touchmoment_train_H2_C14_N25_S187_s02_T2_event001_frame000164,164,touch_onset,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H2_C14_N40_S163_s02_T1_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H2_C14_N40_S163_s02_T1,touchmoment_train_H2_C14_N40_S163_s02_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H2_C14_N40_S163_s02_T1_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H2_C14_N40_S163_s02_T1,touchmoment_train_H2_C14_N40_S163_s02_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H2_C14_N40_S187_s02_T2_event001_frame000262_near_touch_negative_000254_0,0,train,train,HOI4D,H2_C14_N40_S187_s02_T2,touchmoment_train_H2_C14_N40_S187_s02_T2_event001_frame000262,262,near_touch_negative,254,"[239,240,241,242,243,244,245,246,247,248,249,250,251,252,253,254]"
touchmoment_train_H2_C14_N40_S187_s02_T2_event001_frame000262_touch_onset_000262_1,1,train,train,HOI4D,H2_C14_N40_S187_s02_T2,touchmoment_train_H2_C14_N40_S187_s02_T2_event001_frame000262,262,touch_onset,262,"[247,248,249,250,251,252,253,254,255,256,257,258,259,260,261,262]"
touchmoment_train_H2_C14_N42_S187_s02_T2_event003_frame000256_near_touch_negative_000248_0,0,train,train,HOI4D,H2_C14_N42_S187_s02_T2,touchmoment_train_H2_C14_N42_S187_s02_T2_event003_frame000256,256,near_touch_negative,248,"[233,234,235,236,237,238,239,240,241,242,243,244,245,246,247,248]"
touchmoment_train_H2_C14_N42_S187_s02_T2_event003_frame000256_touch_onset_000256_1,1,train,train,HOI4D,H2_C14_N42_S187_s02_T2,touchmoment_train_H2_C14_N42_S187_s02_T2_event003_frame000256,256,touch_onset,256,"[241,242,243,244,245,246,247,248,249,250,251,252,253,254,255,256]"
touchmoment_train_H2_C14_N44_S163_s02_T1_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H2_C14_N44_S163_s02_T1,touchmoment_train_H2_C14_N44_S163_s02_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H2_C14_N44_S163_s02_T1_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H2_C14_N44_S163_s02_T1,touchmoment_train_H2_C14_N44_S163_s02_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H2_C14_N46_S163_s03_T1_event001_frame000204_near_touch_negative_000196_0,0,train,train,HOI4D,H2_C14_N46_S163_s03_T1,touchmoment_train_H2_C14_N46_S163_s03_T1_event001_frame000204,204,near_touch_negative,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H2_C14_N46_S163_s03_T1_event001_frame000204_touch_onset_000204_1,1,train,train,HOI4D,H2_C14_N46_S163_s03_T1,touchmoment_train_H2_C14_N46_S163_s03_T1_event001_frame000204,204,touch_onset,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H2_C14_N46_S187_s03_T2_event000_frame000036_near_touch_negative_000028_0,0,train,train,HOI4D,H2_C14_N46_S187_s03_T2,touchmoment_train_H2_C14_N46_S187_s03_T2_event000_frame000036,36,near_touch_negative,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H2_C14_N46_S187_s03_T2_event000_frame000036_touch_onset_000036_1,1,train,train,HOI4D,H2_C14_N46_S187_s03_T2,touchmoment_train_H2_C14_N46_S187_s03_T2_event000_frame000036,36,touch_onset,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H2_C17_N11_S152_s03_T1_event001_frame000222_near_touch_negative_000214_0,0,train,train,HOI4D,H2_C17_N11_S152_s03_T1,touchmoment_train_H2_C17_N11_S152_s03_T1_event001_frame000222,222,near_touch_negative,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_train_H2_C17_N11_S152_s03_T1_event001_frame000222_touch_onset_000222_1,1,train,train,HOI4D,H2_C17_N11_S152_s03_T1,touchmoment_train_H2_C17_N11_S152_s03_T1_event001_frame000222,222,touch_onset,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H2_C17_N12_S356_s02_T3_event000_frame000161_near_touch_negative_000153_0,0,train,train,HOI4D,H2_C17_N12_S356_s02_T3,touchmoment_train_H2_C17_N12_S356_s02_T3_event000_frame000161,161,near_touch_negative,153,"[138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153]"
touchmoment_train_H2_C17_N12_S356_s02_T3_event000_frame000161_touch_onset_000161_1,1,train,train,HOI4D,H2_C17_N12_S356_s02_T3,touchmoment_train_H2_C17_N12_S356_s02_T3_event000_frame000161,161,touch_onset,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H2_C18_N11_S241_s03_T2_event002_frame000260_near_touch_negative_000252_0,0,train,train,HOI4D,H2_C18_N11_S241_s03_T2,touchmoment_train_H2_C18_N11_S241_s03_T2_event002_frame000260,260,near_touch_negative,252,"[237,238,239,240,241,242,243,244,245,246,247,248,249,250,251,252]"
touchmoment_train_H2_C18_N11_S241_s03_T2_event002_frame000260_touch_onset_000260_1,1,train,train,HOI4D,H2_C18_N11_S241_s03_T2,touchmoment_train_H2_C18_N11_S241_s03_T2_event002_frame000260,260,touch_onset,260,"[245,246,247,248,249,250,251,252,253,254,255,256,257,258,259,260]"
touchmoment_train_H2_C18_N13_S135_s03_T1_event001_frame000202_near_touch_negative_000194_0,0,train,train,HOI4D,H2_C18_N13_S135_s03_T1,touchmoment_train_H2_C18_N13_S135_s03_T1_event001_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H2_C18_N13_S135_s03_T1_event001_frame000202_touch_onset_000202_1,1,train,train,HOI4D,H2_C18_N13_S135_s03_T1,touchmoment_train_H2_C18_N13_S135_s03_T1_event001_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H2_C18_N26_S183_s01_T2_event001_frame000162_near_touch_negative_000154_0,0,train,train,HOI4D,H2_C18_N26_S183_s01_T2,touchmoment_train_H2_C18_N26_S183_s01_T2_event001_frame000162,162,near_touch_negative,154,"[139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154]"
touchmoment_train_H2_C18_N26_S183_s01_T2_event001_frame000162_touch_onset_000162_1,1,train,train,HOI4D,H2_C18_N26_S183_s01_T2,touchmoment_train_H2_C18_N26_S183_s01_T2_event001_frame000162,162,touch_onset,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H2_C18_N28_S131_s01_T1_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H2_C18_N28_S131_s01_T1,touchmoment_train_H2_C18_N28_S131_s01_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H2_C18_N28_S131_s01_T1_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H2_C18_N28_S131_s01_T1,touchmoment_train_H2_C18_N28_S131_s01_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H2_C18_N28_S183_s01_T2_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H2_C18_N28_S183_s01_T2,touchmoment_train_H2_C18_N28_S183_s01_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H2_C18_N28_S183_s01_T2_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H2_C18_N28_S183_s01_T2,touchmoment_train_H2_C18_N28_S183_s01_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H2_C18_N29_S131_s01_T1_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H2_C18_N29_S131_s01_T1,touchmoment_train_H2_C18_N29_S131_s01_T1_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H2_C18_N29_S131_s01_T1_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H2_C18_N29_S131_s01_T1,touchmoment_train_H2_C18_N29_S131_s01_T1_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H2_C18_N29_S183_s01_T2_event001_frame000164_near_touch_negative_000156_0,0,train,train,HOI4D,H2_C18_N29_S183_s01_T2,touchmoment_train_H2_C18_N29_S183_s01_T2_event001_frame000164,164,near_touch_negative,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H2_C18_N29_S183_s01_T2_event001_frame000164_touch_onset_000164_1,1,train,train,HOI4D,H2_C18_N29_S183_s01_T2,touchmoment_train_H2_C18_N29_S183_s01_T2_event001_frame000164,164,touch_onset,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H2_C18_N31_S131_s02_T1_event000_frame000062_near_touch_negative_000054_0,0,train,train,HOI4D,H2_C18_N31_S131_s02_T1,touchmoment_train_H2_C18_N31_S131_s02_T1_event000_frame000062,62,near_touch_negative,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H2_C18_N31_S131_s02_T1_event000_frame000062_touch_onset_000062_1,1,train,train,HOI4D,H2_C18_N31_S131_s02_T1,touchmoment_train_H2_C18_N31_S131_s02_T1_event000_frame000062,62,touch_onset,62,"[47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62]"
touchmoment_train_H2_C18_N32_S131_s02_T1_event001_frame000216_near_touch_negative_000208_0,0,train,train,HOI4D,H2_C18_N32_S131_s02_T1,touchmoment_train_H2_C18_N32_S131_s02_T1_event001_frame000216,216,near_touch_negative,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_train_H2_C18_N32_S131_s02_T1_event001_frame000216_touch_onset_000216_1,1,train,train,HOI4D,H2_C18_N32_S131_s02_T1,touchmoment_train_H2_C18_N32_S131_s02_T1_event001_frame000216,216,touch_onset,216,"[201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216]"
touchmoment_train_H2_C18_N34_S131_s03_T1_event000_frame000071_near_touch_negative_000063_0,0,train,train,HOI4D,H2_C18_N34_S131_s03_T1,touchmoment_train_H2_C18_N34_S131_s03_T1_event000_frame000071,71,near_touch_negative,63,"[48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63]"
touchmoment_train_H2_C18_N34_S131_s03_T1_event000_frame000071_touch_onset_000071_1,1,train,train,HOI4D,H2_C18_N34_S131_s03_T1,touchmoment_train_H2_C18_N34_S131_s03_T1_event000_frame000071,71,touch_onset,71,"[56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71]"
touchmoment_train_H2_C18_N34_S131_s03_T1_event001_frame000211_near_touch_negative_000203_0,0,train,train,HOI4D,H2_C18_N34_S131_s03_T1,touchmoment_train_H2_C18_N34_S131_s03_T1_event001_frame000211,211,near_touch_negative,203,"[188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203]"
touchmoment_train_H2_C18_N34_S131_s03_T1_event001_frame000211_touch_onset_000211_1,1,train,train,HOI4D,H2_C18_N34_S131_s03_T1,touchmoment_train_H2_C18_N34_S131_s03_T1_event001_frame000211,211,touch_onset,211,"[196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211]"
touchmoment_train_H2_C18_N36_S183_s03_T2_event000_frame000061_near_touch_negative_000053_0,0,train,train,HOI4D,H2_C18_N36_S183_s03_T2,touchmoment_train_H2_C18_N36_S183_s03_T2_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H2_C18_N36_S183_s03_T2_event000_frame000061_touch_onset_000061_1,1,train,train,HOI4D,H2_C18_N36_S183_s03_T2,touchmoment_train_H2_C18_N36_S183_s03_T2_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_train_H2_C18_N37_S131_s03_T1_event000_frame000076_near_touch_negative_000068_0,0,train,train,HOI4D,H2_C18_N37_S131_s03_T1,touchmoment_train_H2_C18_N37_S131_s03_T1_event000_frame000076,76,near_touch_negative,68,"[53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68]"
touchmoment_train_H2_C18_N37_S131_s03_T1_event000_frame000076_touch_onset_000076_1,1,train,train,HOI4D,H2_C18_N37_S131_s03_T1,touchmoment_train_H2_C18_N37_S131_s03_T1_event000_frame000076,76,touch_onset,76,"[61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76]"
touchmoment_train_H2_C18_N40_S183_s04_T2_event002_frame000234_near_touch_negative_000226_0,0,train,train,HOI4D,H2_C18_N40_S183_s04_T2,touchmoment_train_H2_C18_N40_S183_s04_T2_event002_frame000234,234,near_touch_negative,226,"[211,212,213,214,215,216,217,218,219,220,221,222,223,224,225,226]"
touchmoment_train_H2_C18_N40_S183_s04_T2_event002_frame000234_touch_onset_000234_1,1,train,train,HOI4D,H2_C18_N40_S183_s04_T2,touchmoment_train_H2_C18_N40_S183_s04_T2_event002_frame000234,234,touch_onset,234,"[219,220,221,222,223,224,225,226,227,228,229,230,231,232,233,234]"
touchmoment_train_H2_C18_N41_S183_s04_T2_event002_frame000224_near_touch_negative_000216_0,0,train,train,HOI4D,H2_C18_N41_S183_s04_T2,touchmoment_train_H2_C18_N41_S183_s04_T2_event002_frame000224,224,near_touch_negative,216,"[201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216]"
touchmoment_train_H2_C18_N41_S183_s04_T2_event002_frame000224_touch_onset_000224_1,1,train,train,HOI4D,H2_C18_N41_S183_s04_T2,touchmoment_train_H2_C18_N41_S183_s04_T2_event002_frame000224,224,touch_onset,224,"[209,210,211,212,213,214,215,216,217,218,219,220,221,222,223,224]"
touchmoment_train_H2_C18_N42_S131_s05_T1_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H2_C18_N42_S131_s05_T1,touchmoment_train_H2_C18_N42_S131_s05_T1_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H2_C18_N42_S131_s05_T1_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H2_C18_N42_S131_s05_T1,touchmoment_train_H2_C18_N42_S131_s05_T1_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H2_C18_N42_S183_s05_T2_event002_frame000225_near_touch_negative_000217_0,0,train,train,HOI4D,H2_C18_N42_S183_s05_T2,touchmoment_train_H2_C18_N42_S183_s05_T2_event002_frame000225,225,near_touch_negative,217,"[202,203,204,205,206,207,208,209,210,211,212,213,214,215,216,217]"
touchmoment_train_H2_C18_N42_S183_s05_T2_event002_frame000225_touch_onset_000225_1,1,train,train,HOI4D,H2_C18_N42_S183_s05_T2,touchmoment_train_H2_C18_N42_S183_s05_T2_event002_frame000225,225,touch_onset,225,"[210,211,212,213,214,215,216,217,218,219,220,221,222,223,224,225]"
touchmoment_train_H2_C18_N43_S183_s05_T2_event002_frame000243_near_touch_negative_000235_0,0,train,train,HOI4D,H2_C18_N43_S183_s05_T2,touchmoment_train_H2_C18_N43_S183_s05_T2_event002_frame000243,243,near_touch_negative,235,"[220,221,222,223,224,225,226,227,228,229,230,231,232,233,234,235]"
touchmoment_train_H2_C18_N43_S183_s05_T2_event002_frame000243_touch_onset_000243_1,1,train,train,HOI4D,H2_C18_N43_S183_s05_T2,touchmoment_train_H2_C18_N43_S183_s05_T2_event002_frame000243,243,touch_onset,243,"[228,229,230,231,232,233,234,235,236,237,238,239,240,241,242,243]"
touchmoment_train_H2_C18_N49_S135_s01_T1_event000_frame000075_near_touch_negative_000067_0,0,train,train,HOI4D,H2_C18_N49_S135_s01_T1,touchmoment_train_H2_C18_N49_S135_s01_T1_event000_frame000075,75,near_touch_negative,67,"[52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67]"
touchmoment_train_H2_C18_N49_S135_s01_T1_event000_frame000075_touch_onset_000075_1,1,train,train,HOI4D,H2_C18_N49_S135_s01_T1,touchmoment_train_H2_C18_N49_S135_s01_T1_event000_frame000075,75,touch_onset,75,"[60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75]"
touchmoment_train_H2_C18_N50_S135_s02_T1_event000_frame000064_near_touch_negative_000056_0,0,train,train,HOI4D,H2_C18_N50_S135_s02_T1,touchmoment_train_H2_C18_N50_S135_s02_T1_event000_frame000064,64,near_touch_negative,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H2_C18_N50_S135_s02_T1_event000_frame000064_touch_onset_000064_1,1,train,train,HOI4D,H2_C18_N50_S135_s02_T1,touchmoment_train_H2_C18_N50_S135_s02_T1_event000_frame000064,64,touch_onset,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H2_C1_N12_S339_s01_T2_event002_frame000230_near_touch_negative_000222_0,0,train,train,HOI4D,H2_C1_N12_S339_s01_T2,touchmoment_train_H2_C1_N12_S339_s01_T2_event002_frame000230,230,near_touch_negative,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H2_C1_N12_S339_s01_T2_event002_frame000230_touch_onset_000230_1,1,train,train,HOI4D,H2_C1_N12_S339_s01_T2,touchmoment_train_H2_C1_N12_S339_s01_T2_event002_frame000230,230,touch_onset,230,"[215,216,217,218,219,220,221,222,223,224,225,226,227,228,229,230]"
touchmoment_train_H2_C1_N19_S339_s05_T2_event002_frame000204_near_touch_negative_000196_0,0,train,train,HOI4D,H2_C1_N19_S339_s05_T2,touchmoment_train_H2_C1_N19_S339_s05_T2_event002_frame000204,204,near_touch_negative,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H2_C1_N19_S339_s05_T2_event002_frame000204_touch_onset_000204_1,1,train,train,HOI4D,H2_C1_N19_S339_s05_T2,touchmoment_train_H2_C1_N19_S339_s05_T2_event002_frame000204,204,touch_onset,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H2_C1_N23_S87_s02_T1_event001_frame000175_near_touch_negative_000167_0,0,train,train,HOI4D,H2_C1_N23_S87_s02_T1,touchmoment_train_H2_C1_N23_S87_s02_T1_event001_frame000175,175,near_touch_negative,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H2_C1_N23_S87_s02_T1_event001_frame000175_touch_onset_000175_1,1,train,train,HOI4D,H2_C1_N23_S87_s02_T1,touchmoment_train_H2_C1_N23_S87_s02_T1_event001_frame000175,175,touch_onset,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H2_C1_N28_S87_s04_T1_event000_frame000025_near_touch_negative_000017_0,0,train,train,HOI4D,H2_C1_N28_S87_s04_T1,touchmoment_train_H2_C1_N28_S87_s04_T1_event000_frame000025,25,near_touch_negative,17,"[2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17]"
touchmoment_train_H2_C1_N28_S87_s04_T1_event000_frame000025_touch_onset_000025_1,1,train,train,HOI4D,H2_C1_N28_S87_s04_T1,touchmoment_train_H2_C1_N28_S87_s04_T1_event000_frame000025,25,touch_onset,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H2_C1_N32_S88_s01_T3_event000_frame000232_near_touch_negative_000224_0,0,train,train,HOI4D,H2_C1_N32_S88_s01_T3,touchmoment_train_H2_C1_N32_S88_s01_T3_event000_frame000232,232,near_touch_negative,224,"[209,210,211,212,213,214,215,216,217,218,219,220,221,222,223,224]"
touchmoment_train_H2_C1_N32_S88_s01_T3_event000_frame000232_touch_onset_000232_1,1,train,train,HOI4D,H2_C1_N32_S88_s01_T3,touchmoment_train_H2_C1_N32_S88_s01_T3_event000_frame000232,232,touch_onset,232,"[217,218,219,220,221,222,223,224,225,226,227,228,229,230,231,232]"
touchmoment_train_H2_C1_N32_S88_s01_T3_event003_frame000167_near_touch_negative_000159_0,0,train,train,HOI4D,H2_C1_N32_S88_s01_T3,touchmoment_train_H2_C1_N32_S88_s01_T3_event003_frame000167,167,near_touch_negative,159,"[144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159]"
touchmoment_train_H2_C1_N32_S88_s01_T3_event003_frame000167_touch_onset_000167_1,1,train,train,HOI4D,H2_C1_N32_S88_s01_T3,touchmoment_train_H2_C1_N32_S88_s01_T3_event003_frame000167,167,touch_onset,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H2_C1_N37_S88_s04_T3_event000_frame000022_near_touch_negative_000014_0,0,train,train,HOI4D,H2_C1_N37_S88_s04_T3,touchmoment_train_H2_C1_N37_S88_s04_T3_event000_frame000022,22,near_touch_negative,14,"[0,0,1,2,3,4,5,6,7,8,9,10,11,12,13,14]"
touchmoment_train_H2_C1_N37_S88_s04_T3_event000_frame000022_touch_onset_000022_1,1,train,train,HOI4D,H2_C1_N37_S88_s04_T3,touchmoment_train_H2_C1_N37_S88_s04_T3_event000_frame000022,22,touch_onset,22,"[7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22]"
touchmoment_train_H2_C1_N38_S88_s04_T3_event000_frame000022_near_touch_negative_000014_0,0,train,train,HOI4D,H2_C1_N38_S88_s04_T3,touchmoment_train_H2_C1_N38_S88_s04_T3_event000_frame000022,22,near_touch_negative,14,"[0,0,1,2,3,4,5,6,7,8,9,10,11,12,13,14]"
touchmoment_train_H2_C1_N38_S88_s04_T3_event000_frame000022_touch_onset_000022_1,1,train,train,HOI4D,H2_C1_N38_S88_s04_T3,touchmoment_train_H2_C1_N38_S88_s04_T3_event000_frame000022,22,touch_onset,22,"[7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22]"
touchmoment_train_H2_C1_N46_S89_s03_T3_event002_frame000165_near_touch_negative_000157_0,0,train,train,HOI4D,H2_C1_N46_S89_s03_T3,touchmoment_train_H2_C1_N46_S89_s03_T3_event002_frame000165,165,near_touch_negative,157,"[142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157]"
touchmoment_train_H2_C1_N46_S89_s03_T3_event002_frame000165_touch_onset_000165_1,1,train,train,HOI4D,H2_C1_N46_S89_s03_T3,touchmoment_train_H2_C1_N46_S89_s03_T3_event002_frame000165,165,touch_onset,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_train_H2_C1_N47_S89_s04_T3_event000_frame000021_near_touch_negative_000013_0,0,train,train,HOI4D,H2_C1_N47_S89_s04_T3,touchmoment_train_H2_C1_N47_S89_s04_T3_event000_frame000021,21,near_touch_negative,13,"[0,0,0,1,2,3,4,5,6,7,8,9,10,11,12,13]"
touchmoment_train_H2_C1_N47_S89_s04_T3_event000_frame000021_touch_onset_000021_1,1,train,train,HOI4D,H2_C1_N47_S89_s04_T3,touchmoment_train_H2_C1_N47_S89_s04_T3_event000_frame000021,21,touch_onset,21,"[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21]"
touchmoment_train_H2_C1_N48_S89_s04_T3_event002_frame000174_near_touch_negative_000166_0,0,train,train,HOI4D,H2_C1_N48_S89_s04_T3,touchmoment_train_H2_C1_N48_S89_s04_T3_event002_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H2_C1_N48_S89_s04_T3_event002_frame000174_touch_onset_000174_1,1,train,train,HOI4D,H2_C1_N48_S89_s04_T3,touchmoment_train_H2_C1_N48_S89_s04_T3_event002_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H2_C20_N11_S275_s01_T2_event000_frame000089_near_touch_negative_000081_0,0,train,train,HOI4D,H2_C20_N11_S275_s01_T2,touchmoment_train_H2_C20_N11_S275_s01_T2_event000_frame000089,89,near_touch_negative,81,"[66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81]"
touchmoment_train_H2_C20_N11_S275_s01_T2_event000_frame000089_touch_onset_000089_1,1,train,train,HOI4D,H2_C20_N11_S275_s01_T2,touchmoment_train_H2_C20_N11_S275_s01_T2_event000_frame000089,89,touch_onset,89,"[74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89]"
touchmoment_train_H2_C20_N12_S275_s01_T2_event000_frame000091_near_touch_negative_000083_0,0,train,train,HOI4D,H2_C20_N12_S275_s01_T2,touchmoment_train_H2_C20_N12_S275_s01_T2_event000_frame000091,91,near_touch_negative,83,"[68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83]"
touchmoment_train_H2_C20_N12_S275_s01_T2_event000_frame000091_touch_onset_000091_1,1,train,train,HOI4D,H2_C20_N12_S275_s01_T2,touchmoment_train_H2_C20_N12_S275_s01_T2_event000_frame000091,91,touch_onset,91,"[76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91]"
touchmoment_train_H2_C20_N12_S275_s01_T2_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H2_C20_N12_S275_s01_T2,touchmoment_train_H2_C20_N12_S275_s01_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H2_C20_N12_S275_s01_T2_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H2_C20_N12_S275_s01_T2,touchmoment_train_H2_C20_N12_S275_s01_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H2_C20_N12_S275_s05_T4_event000_frame000087_near_touch_negative_000079_0,0,train,train,HOI4D,H2_C20_N12_S275_s05_T4,touchmoment_train_H2_C20_N12_S275_s05_T4_event000_frame000087,87,near_touch_negative,79,"[64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79]"
touchmoment_train_H2_C20_N12_S275_s05_T4_event000_frame000087_touch_onset_000087_1,1,train,train,HOI4D,H2_C20_N12_S275_s05_T4,touchmoment_train_H2_C20_N12_S275_s05_T4_event000_frame000087,87,touch_onset,87,"[72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87]"
touchmoment_train_H2_C20_N14_S277_s01_T4_event001_frame000201_near_touch_negative_000193_0,0,train,train,HOI4D,H2_C20_N14_S277_s01_T4,touchmoment_train_H2_C20_N14_S277_s01_T4_event001_frame000201,201,near_touch_negative,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H2_C20_N14_S277_s01_T4_event001_frame000201_touch_onset_000201_1,1,train,train,HOI4D,H2_C20_N14_S277_s01_T4,touchmoment_train_H2_C20_N14_S277_s01_T4_event001_frame000201,201,touch_onset,201,"[186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201]"
touchmoment_train_H2_C20_N16_S275_s02_T2_event000_frame000094_near_touch_negative_000086_0,0,train,train,HOI4D,H2_C20_N16_S275_s02_T2,touchmoment_train_H2_C20_N16_S275_s02_T2_event000_frame000094,94,near_touch_negative,86,"[71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86]"
touchmoment_train_H2_C20_N16_S275_s02_T2_event000_frame000094_touch_onset_000094_1,1,train,train,HOI4D,H2_C20_N16_S275_s02_T2,touchmoment_train_H2_C20_N16_S275_s02_T2_event000_frame000094,94,touch_onset,94,"[79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94]"
touchmoment_train_H2_C20_N16_S277_s01_T4_event001_frame000198_near_touch_negative_000190_0,0,train,train,HOI4D,H2_C20_N16_S277_s01_T4,touchmoment_train_H2_C20_N16_S277_s01_T4_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H2_C20_N16_S277_s01_T4_event001_frame000198_touch_onset_000198_1,1,train,train,HOI4D,H2_C20_N16_S277_s01_T4,touchmoment_train_H2_C20_N16_S277_s01_T4_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H2_C2_N15_S25_s03_T1_event000_frame000028_near_touch_negative_000020_0,0,train,train,HOI4D,H2_C2_N15_S25_s03_T1,touchmoment_train_H2_C2_N15_S25_s03_T1_event000_frame000028,28,near_touch_negative,20,"[5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]"
touchmoment_train_H2_C2_N15_S25_s03_T1_event000_frame000028_touch_onset_000028_1,1,train,train,HOI4D,H2_C2_N15_S25_s03_T1,touchmoment_train_H2_C2_N15_S25_s03_T1_event000_frame000028,28,touch_onset,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H2_C2_N15_S25_s03_T1_event001_frame000148_near_touch_negative_000140_0,0,train,train,HOI4D,H2_C2_N15_S25_s03_T1,touchmoment_train_H2_C2_N15_S25_s03_T1_event001_frame000148,148,near_touch_negative,140,"[125,126,127,128,129,130,131,132,133,134,135,136,137,138,139,140]"
touchmoment_train_H2_C2_N15_S25_s03_T1_event001_frame000148_touch_onset_000148_1,1,train,train,HOI4D,H2_C2_N15_S25_s03_T1,touchmoment_train_H2_C2_N15_S25_s03_T1_event001_frame000148,148,touch_onset,148,"[133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148]"
touchmoment_train_H2_C2_N15_S25_s03_T3_event000_frame000031_near_touch_negative_000023_0,0,train,train,HOI4D,H2_C2_N15_S25_s03_T3,touchmoment_train_H2_C2_N15_S25_s03_T3_event000_frame000031,31,near_touch_negative,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H2_C2_N15_S25_s03_T3_event000_frame000031_touch_onset_000031_1,1,train,train,HOI4D,H2_C2_N15_S25_s03_T3,touchmoment_train_H2_C2_N15_S25_s03_T3_event000_frame000031,31,touch_onset,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_train_H2_C2_N17_S25_s04_T3_event000_frame000035_near_touch_negative_000027_0,0,train,train,HOI4D,H2_C2_N17_S25_s04_T3,touchmoment_train_H2_C2_N17_S25_s04_T3_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_train_H2_C2_N17_S25_s04_T3_event000_frame000035_touch_onset_000035_1,1,train,train,HOI4D,H2_C2_N17_S25_s04_T3,touchmoment_train_H2_C2_N17_S25_s04_T3_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H2_C2_N45_S29_s03_T3_event000_frame000027_near_touch_negative_000019_0,0,train,train,HOI4D,H2_C2_N45_S29_s03_T3,touchmoment_train_H2_C2_N45_S29_s03_T3_event000_frame000027,27,near_touch_negative,19,"[4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19]"
touchmoment_train_H2_C2_N45_S29_s03_T3_event000_frame000027_touch_onset_000027_1,1,train,train,HOI4D,H2_C2_N45_S29_s03_T3,touchmoment_train_H2_C2_N45_S29_s03_T3_event000_frame000027,27,touch_onset,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_train_H2_C2_N47_S29_s04_T1_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H2_C2_N47_S29_s04_T1,touchmoment_train_H2_C2_N47_S29_s04_T1_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H2_C2_N47_S29_s04_T1_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H2_C2_N47_S29_s04_T1,touchmoment_train_H2_C2_N47_S29_s04_T1_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H2_C2_N47_S29_s04_T3_event000_frame000037_near_touch_negative_000029_0,0,train,train,HOI4D,H2_C2_N47_S29_s04_T3,touchmoment_train_H2_C2_N47_S29_s04_T3_event000_frame000037,37,near_touch_negative,29,"[14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29]"
touchmoment_train_H2_C2_N47_S29_s04_T3_event000_frame000037_touch_onset_000037_1,1,train,train,HOI4D,H2_C2_N47_S29_s04_T3,touchmoment_train_H2_C2_N47_S29_s04_T3_event000_frame000037,37,touch_onset,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H2_C2_N48_S29_s04_T3_event000_frame000033_near_touch_negative_000025_0,0,train,train,HOI4D,H2_C2_N48_S29_s04_T3,touchmoment_train_H2_C2_N48_S29_s04_T3_event000_frame000033,33,near_touch_negative,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H2_C2_N48_S29_s04_T3_event000_frame000033_touch_onset_000033_1,1,train,train,HOI4D,H2_C2_N48_S29_s04_T3,touchmoment_train_H2_C2_N48_S29_s04_T3_event000_frame000033,33,touch_onset,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H2_C2_N48_S29_s04_T3_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H2_C2_N48_S29_s04_T3,touchmoment_train_H2_C2_N48_S29_s04_T3_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H2_C2_N48_S29_s04_T3_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H2_C2_N48_S29_s04_T3,touchmoment_train_H2_C2_N48_S29_s04_T3_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H2_C2_N49_S29_s05_T3_event001_frame000149_near_touch_negative_000141_0,0,train,train,HOI4D,H2_C2_N49_S29_s05_T3,touchmoment_train_H2_C2_N49_S29_s05_T3_event001_frame000149,149,near_touch_negative,141,"[126,127,128,129,130,131,132,133,134,135,136,137,138,139,140,141]"
touchmoment_train_H2_C2_N49_S29_s05_T3_event001_frame000149_touch_onset_000149_1,1,train,train,HOI4D,H2_C2_N49_S29_s05_T3,touchmoment_train_H2_C2_N49_S29_s05_T3_event001_frame000149,149,touch_onset,149,"[134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149]"
touchmoment_train_H2_C3_N28_S354_s05_T2_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H2_C3_N28_S354_s05_T2,touchmoment_train_H2_C3_N28_S354_s05_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H2_C3_N28_S354_s05_T2_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H2_C3_N28_S354_s05_T2,touchmoment_train_H2_C3_N28_S354_s05_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H2_C3_N50_S353_s05_T1_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H2_C3_N50_S353_s05_T1,touchmoment_train_H2_C3_N50_S353_s05_T1_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H2_C3_N50_S353_s05_T1_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H2_C3_N50_S353_s05_T1,touchmoment_train_H2_C3_N50_S353_s05_T1_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H2_C4_N27_S24_s01_T1_event001_frame000156_near_touch_negative_000148_0,0,train,train,HOI4D,H2_C4_N27_S24_s01_T1,touchmoment_train_H2_C4_N27_S24_s01_T1_event001_frame000156,156,near_touch_negative,148,"[133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148]"
touchmoment_train_H2_C4_N27_S24_s01_T1_event001_frame000156_touch_onset_000156_1,1,train,train,HOI4D,H2_C4_N27_S24_s01_T1,touchmoment_train_H2_C4_N27_S24_s01_T1_event001_frame000156,156,touch_onset,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H2_C4_N27_S24_s01_T2_event003_frame000240_near_touch_negative_000232_0,0,train,train,HOI4D,H2_C4_N27_S24_s01_T2,touchmoment_train_H2_C4_N27_S24_s01_T2_event003_frame000240,240,near_touch_negative,232,"[217,218,219,220,221,222,223,224,225,226,227,228,229,230,231,232]"
touchmoment_train_H2_C4_N27_S24_s01_T2_event003_frame000240_touch_onset_000240_1,1,train,train,HOI4D,H2_C4_N27_S24_s01_T2,touchmoment_train_H2_C4_N27_S24_s01_T2_event003_frame000240,240,touch_onset,240,"[225,226,227,228,229,230,231,232,233,234,235,236,237,238,239,240]"
touchmoment_train_H2_C5_N11_S263_s01_T3_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H2_C5_N11_S263_s01_T3,touchmoment_train_H2_C5_N11_S263_s01_T3_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H2_C5_N11_S263_s01_T3_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H2_C5_N11_S263_s01_T3,touchmoment_train_H2_C5_N11_S263_s01_T3_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H2_C5_N12_S267_s03_T5_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H2_C5_N12_S267_s03_T5,touchmoment_train_H2_C5_N12_S267_s03_T5_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H2_C5_N12_S267_s03_T5_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H2_C5_N12_S267_s03_T5,touchmoment_train_H2_C5_N12_S267_s03_T5_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H2_C5_N13_S267_s04_T5_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H2_C5_N13_S267_s04_T5,touchmoment_train_H2_C5_N13_S267_s04_T5_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H2_C5_N13_S267_s04_T5_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H2_C5_N13_S267_s04_T5,touchmoment_train_H2_C5_N13_S267_s04_T5_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H2_C5_N13_S267_s04_T5_event001_frame000171_near_touch_negative_000163_0,0,train,train,HOI4D,H2_C5_N13_S267_s04_T5,touchmoment_train_H2_C5_N13_S267_s04_T5_event001_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H2_C5_N13_S267_s04_T5_event001_frame000171_touch_onset_000171_1,1,train,train,HOI4D,H2_C5_N13_S267_s04_T5,touchmoment_train_H2_C5_N13_S267_s04_T5_event001_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H2_C5_N14_S263_s01_T3_event001_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H2_C5_N14_S263_s01_T3,touchmoment_train_H2_C5_N14_S263_s01_T3_event001_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H2_C5_N14_S263_s01_T3_event001_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H2_C5_N14_S263_s01_T3,touchmoment_train_H2_C5_N14_S263_s01_T3_event001_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H2_C5_N15_S267_s04_T5_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H2_C5_N15_S267_s04_T5,touchmoment_train_H2_C5_N15_S267_s04_T5_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H2_C5_N15_S267_s04_T5_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H2_C5_N15_S267_s04_T5,touchmoment_train_H2_C5_N15_S267_s04_T5_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H2_C5_N18_S56_s02_T1_event001_frame000153_near_touch_negative_000145_0,0,train,train,HOI4D,H2_C5_N18_S56_s02_T1,touchmoment_train_H2_C5_N18_S56_s02_T1_event001_frame000153,153,near_touch_negative,145,"[130,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145]"
touchmoment_train_H2_C5_N18_S56_s02_T1_event001_frame000153_touch_onset_000153_1,1,train,train,HOI4D,H2_C5_N18_S56_s02_T1,touchmoment_train_H2_C5_N18_S56_s02_T1_event001_frame000153,153,touch_onset,153,"[138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153]"
touchmoment_train_H2_C5_N18_S56_s02_T2_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H2_C5_N18_S56_s02_T2,touchmoment_train_H2_C5_N18_S56_s02_T2_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H2_C5_N18_S56_s02_T2_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H2_C5_N18_S56_s02_T2,touchmoment_train_H2_C5_N18_S56_s02_T2_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H2_C5_N19_S255_s05_T1_event000_frame000060_near_touch_negative_000052_0,0,train,train,HOI4D,H2_C5_N19_S255_s05_T1,touchmoment_train_H2_C5_N19_S255_s05_T1_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H2_C5_N19_S255_s05_T1_event000_frame000060_touch_onset_000060_1,1,train,train,HOI4D,H2_C5_N19_S255_s05_T1,touchmoment_train_H2_C5_N19_S255_s05_T1_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H2_C5_N19_S267_s05_T5_event000_frame000063_near_touch_negative_000055_0,0,train,train,HOI4D,H2_C5_N19_S267_s05_T5,touchmoment_train_H2_C5_N19_S267_s05_T5_event000_frame000063,63,near_touch_negative,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H2_C5_N19_S267_s05_T5_event000_frame000063_touch_onset_000063_1,1,train,train,HOI4D,H2_C5_N19_S267_s05_T5,touchmoment_train_H2_C5_N19_S267_s05_T5_event000_frame000063,63,touch_onset,63,"[48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63]"
touchmoment_train_H2_C5_N20_S263_s03_T3_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H2_C5_N20_S263_s03_T3,touchmoment_train_H2_C5_N20_S263_s03_T3_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H2_C5_N20_S263_s03_T3_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H2_C5_N20_S263_s03_T3,touchmoment_train_H2_C5_N20_S263_s03_T3_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H2_C5_N21_S268_s01_T6_event001_frame000178_near_touch_negative_000170_0,0,train,train,HOI4D,H2_C5_N21_S268_s01_T6,touchmoment_train_H2_C5_N21_S268_s01_T6_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H2_C5_N21_S268_s01_T6_event001_frame000178_touch_onset_000178_1,1,train,train,HOI4D,H2_C5_N21_S268_s01_T6,touchmoment_train_H2_C5_N21_S268_s01_T6_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H2_C5_N21_S56_s03_T1_event000_frame000037_near_touch_negative_000029_0,0,train,train,HOI4D,H2_C5_N21_S56_s03_T1,touchmoment_train_H2_C5_N21_S56_s03_T1_event000_frame000037,37,near_touch_negative,29,"[14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29]"
touchmoment_train_H2_C5_N21_S56_s03_T1_event000_frame000037_touch_onset_000037_1,1,train,train,HOI4D,H2_C5_N21_S56_s03_T1,touchmoment_train_H2_C5_N21_S56_s03_T1_event000_frame000037,37,touch_onset,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H2_C5_N22_S263_s03_T3_event000_frame000064_near_touch_negative_000056_0,0,train,train,HOI4D,H2_C5_N22_S263_s03_T3,touchmoment_train_H2_C5_N22_S263_s03_T3_event000_frame000064,64,near_touch_negative,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H2_C5_N22_S263_s03_T3_event000_frame000064_touch_onset_000064_1,1,train,train,HOI4D,H2_C5_N22_S263_s03_T3,touchmoment_train_H2_C5_N22_S263_s03_T3_event000_frame000064,64,touch_onset,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H2_C5_N23_S268_s01_T6_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H2_C5_N23_S268_s01_T6,touchmoment_train_H2_C5_N23_S268_s01_T6_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H2_C5_N23_S268_s01_T6_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H2_C5_N23_S268_s01_T6,touchmoment_train_H2_C5_N23_S268_s01_T6_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H2_C5_N24_S258_s01_T1_event000_frame000060_near_touch_negative_000052_0,0,train,train,HOI4D,H2_C5_N24_S258_s01_T1,touchmoment_train_H2_C5_N24_S258_s01_T1_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H2_C5_N24_S258_s01_T1_event000_frame000060_touch_onset_000060_1,1,train,train,HOI4D,H2_C5_N24_S258_s01_T1,touchmoment_train_H2_C5_N24_S258_s01_T1_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H2_C5_N24_S258_s01_T1_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H2_C5_N24_S258_s01_T1,touchmoment_train_H2_C5_N24_S258_s01_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H2_C5_N24_S258_s01_T1_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H2_C5_N24_S258_s01_T1,touchmoment_train_H2_C5_N24_S258_s01_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H2_C5_N24_S263_s04_T4_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H2_C5_N24_S263_s04_T4,touchmoment_train_H2_C5_N24_S263_s04_T4_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H2_C5_N24_S263_s04_T4_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H2_C5_N24_S263_s04_T4,touchmoment_train_H2_C5_N24_S263_s04_T4_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H2_C5_N28_S263_s05_T4_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H2_C5_N28_S263_s05_T4,touchmoment_train_H2_C5_N28_S263_s05_T4_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H2_C5_N28_S263_s05_T4_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H2_C5_N28_S263_s05_T4,touchmoment_train_H2_C5_N28_S263_s05_T4_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H2_C5_N28_S268_s02_T6_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H2_C5_N28_S268_s02_T6,touchmoment_train_H2_C5_N28_S268_s02_T6_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H2_C5_N28_S268_s02_T6_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H2_C5_N28_S268_s02_T6,touchmoment_train_H2_C5_N28_S268_s02_T6_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H2_C5_N28_S41_s02_T2_event000_frame000158_near_touch_negative_000150_0,0,train,train,HOI4D,H2_C5_N28_S41_s02_T2,touchmoment_train_H2_C5_N28_S41_s02_T2_event000_frame000158,158,near_touch_negative,150,"[135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150]"
touchmoment_train_H2_C5_N28_S41_s02_T2_event000_frame000158_touch_onset_000158_1,1,train,train,HOI4D,H2_C5_N28_S41_s02_T2,touchmoment_train_H2_C5_N28_S41_s02_T2_event000_frame000158,158,touch_onset,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H2_C5_N28_S41_s02_T2_event001_frame000036_near_touch_negative_000028_0,0,train,train,HOI4D,H2_C5_N28_S41_s02_T2,touchmoment_train_H2_C5_N28_S41_s02_T2_event001_frame000036,36,near_touch_negative,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H2_C5_N28_S41_s02_T2_event001_frame000036_touch_onset_000036_1,1,train,train,HOI4D,H2_C5_N28_S41_s02_T2,touchmoment_train_H2_C5_N28_S41_s02_T2_event001_frame000036,36,touch_onset,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H2_C5_N29_S258_s03_T2_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H2_C5_N29_S258_s03_T2,touchmoment_train_H2_C5_N29_S258_s03_T2_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H2_C5_N29_S258_s03_T2_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H2_C5_N29_S258_s03_T2,touchmoment_train_H2_C5_N29_S258_s03_T2_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H2_C5_N29_S268_s03_T6_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H2_C5_N29_S268_s03_T6,touchmoment_train_H2_C5_N29_S268_s03_T6_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H2_C5_N29_S268_s03_T6_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H2_C5_N29_S268_s03_T6,touchmoment_train_H2_C5_N29_S268_s03_T6_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H2_C5_N29_S41_s02_T1_event001_frame000156_near_touch_negative_000148_0,0,train,train,HOI4D,H2_C5_N29_S41_s02_T1,touchmoment_train_H2_C5_N29_S41_s02_T1_event001_frame000156,156,near_touch_negative,148,"[133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148]"
touchmoment_train_H2_C5_N29_S41_s02_T1_event001_frame000156_touch_onset_000156_1,1,train,train,HOI4D,H2_C5_N29_S41_s02_T1,touchmoment_train_H2_C5_N29_S41_s02_T1_event001_frame000156,156,touch_onset,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H2_C5_N32_S258_s03_T2_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H2_C5_N32_S258_s03_T2,touchmoment_train_H2_C5_N32_S258_s03_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H2_C5_N32_S258_s03_T2_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H2_C5_N32_S258_s03_T2,touchmoment_train_H2_C5_N32_S258_s03_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H2_C5_N32_S265_s01_T4_event001_frame000178_near_touch_negative_000170_0,0,train,train,HOI4D,H2_C5_N32_S265_s01_T4,touchmoment_train_H2_C5_N32_S265_s01_T4_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H2_C5_N32_S265_s01_T4_event001_frame000178_touch_onset_000178_1,1,train,train,HOI4D,H2_C5_N32_S265_s01_T4,touchmoment_train_H2_C5_N32_S265_s01_T4_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H2_C5_N32_S41_s03_T2_event000_frame000028_near_touch_negative_000020_0,0,train,train,HOI4D,H2_C5_N32_S41_s03_T2,touchmoment_train_H2_C5_N32_S41_s03_T2_event000_frame000028,28,near_touch_negative,20,"[5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]"
touchmoment_train_H2_C5_N32_S41_s03_T2_event000_frame000028_touch_onset_000028_1,1,train,train,HOI4D,H2_C5_N32_S41_s03_T2,touchmoment_train_H2_C5_N32_S41_s03_T2_event000_frame000028,28,touch_onset,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H2_C5_N33_S41_s04_T2_event000_frame000030_near_touch_negative_000022_0,0,train,train,HOI4D,H2_C5_N33_S41_s04_T2,touchmoment_train_H2_C5_N33_S41_s04_T2_event000_frame000030,30,near_touch_negative,22,"[7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22]"
touchmoment_train_H2_C5_N33_S41_s04_T2_event000_frame000030_touch_onset_000030_1,1,train,train,HOI4D,H2_C5_N33_S41_s04_T2,touchmoment_train_H2_C5_N33_S41_s04_T2_event000_frame000030,30,touch_onset,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H2_C5_N34_S258_s04_T2_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H2_C5_N34_S258_s04_T2,touchmoment_train_H2_C5_N34_S258_s04_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H2_C5_N34_S258_s04_T2_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H2_C5_N34_S258_s04_T2,touchmoment_train_H2_C5_N34_S258_s04_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H2_C5_N34_S41_s04_T1_event001_frame000170_near_touch_negative_000162_0,0,train,train,HOI4D,H2_C5_N34_S41_s04_T1,touchmoment_train_H2_C5_N34_S41_s04_T1_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H2_C5_N34_S41_s04_T1_event001_frame000170_touch_onset_000170_1,1,train,train,HOI4D,H2_C5_N34_S41_s04_T1,touchmoment_train_H2_C5_N34_S41_s04_T1_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H2_C5_N35_S258_s04_T2_event001_frame000191_near_touch_negative_000183_0,0,train,train,HOI4D,H2_C5_N35_S258_s04_T2,touchmoment_train_H2_C5_N35_S258_s04_T2_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H2_C5_N35_S258_s04_T2_event001_frame000191_touch_onset_000191_1,1,train,train,HOI4D,H2_C5_N35_S258_s04_T2,touchmoment_train_H2_C5_N35_S258_s04_T2_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H2_C5_N36_S258_s04_T2_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H2_C5_N36_S258_s04_T2,touchmoment_train_H2_C5_N36_S258_s04_T2_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H2_C5_N36_S258_s04_T2_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H2_C5_N36_S258_s04_T2,touchmoment_train_H2_C5_N36_S258_s04_T2_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H2_C5_N36_S41_s05_T2_event000_frame000035_near_touch_negative_000027_0,0,train,train,HOI4D,H2_C5_N36_S41_s05_T2,touchmoment_train_H2_C5_N36_S41_s05_T2_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_train_H2_C5_N36_S41_s05_T2_event000_frame000035_touch_onset_000035_1,1,train,train,HOI4D,H2_C5_N36_S41_s05_T2,touchmoment_train_H2_C5_N36_S41_s05_T2_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H2_C5_N36_S41_s05_T2_event001_frame000153_near_touch_negative_000145_0,0,train,train,HOI4D,H2_C5_N36_S41_s05_T2,touchmoment_train_H2_C5_N36_S41_s05_T2_event001_frame000153,153,near_touch_negative,145,"[130,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145]"
touchmoment_train_H2_C5_N36_S41_s05_T2_event001_frame000153_touch_onset_000153_1,1,train,train,HOI4D,H2_C5_N36_S41_s05_T2,touchmoment_train_H2_C5_N36_S41_s05_T2_event001_frame000153,153,touch_onset,153,"[138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153]"
touchmoment_train_H2_C5_N37_S258_s05_T2_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H2_C5_N37_S258_s05_T2,touchmoment_train_H2_C5_N37_S258_s05_T2_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H2_C5_N37_S258_s05_T2_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H2_C5_N37_S258_s05_T2,touchmoment_train_H2_C5_N37_S258_s05_T2_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H2_C5_N38_S268_s05_T6_event001_frame000184_near_touch_negative_000176_0,0,train,train,HOI4D,H2_C5_N38_S268_s05_T6,touchmoment_train_H2_C5_N38_S268_s05_T6_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H2_C5_N38_S268_s05_T6_event001_frame000184_touch_onset_000184_1,1,train,train,HOI4D,H2_C5_N38_S268_s05_T6,touchmoment_train_H2_C5_N38_S268_s05_T6_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H2_C5_N39_S265_s03_T4_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H2_C5_N39_S265_s03_T4,touchmoment_train_H2_C5_N39_S265_s03_T4_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H2_C5_N39_S265_s03_T4_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H2_C5_N39_S265_s03_T4,touchmoment_train_H2_C5_N39_S265_s03_T4_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H2_C5_N39_S265_s03_T4_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H2_C5_N39_S265_s03_T4,touchmoment_train_H2_C5_N39_S265_s03_T4_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H2_C5_N39_S265_s03_T4_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H2_C5_N39_S265_s03_T4,touchmoment_train_H2_C5_N39_S265_s03_T4_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H2_C5_N39_S268_s05_T6_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H2_C5_N39_S268_s05_T6,touchmoment_train_H2_C5_N39_S268_s05_T6_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H2_C5_N39_S268_s05_T6_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H2_C5_N39_S268_s05_T6,touchmoment_train_H2_C5_N39_S268_s05_T6_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H2_C5_N41_S265_s03_T4_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H2_C5_N41_S265_s03_T4,touchmoment_train_H2_C5_N41_S265_s03_T4_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H2_C5_N41_S265_s03_T4_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H2_C5_N41_S265_s03_T4,touchmoment_train_H2_C5_N41_S265_s03_T4_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H2_C5_N43_S265_s04_T4_event001_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H2_C5_N43_S265_s04_T4,touchmoment_train_H2_C5_N43_S265_s04_T4_event001_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H2_C5_N43_S265_s04_T4_event001_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H2_C5_N43_S265_s04_T4,touchmoment_train_H2_C5_N43_S265_s04_T4_event001_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H2_C5_N47_S261_s02_T2_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H2_C5_N47_S261_s02_T2,touchmoment_train_H2_C5_N47_S261_s02_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H2_C5_N47_S261_s02_T2_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H2_C5_N47_S261_s02_T2,touchmoment_train_H2_C5_N47_S261_s02_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H2_C5_N47_S265_s05_T5_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H2_C5_N47_S265_s05_T5,touchmoment_train_H2_C5_N47_S265_s05_T5_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H2_C5_N47_S265_s05_T5_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H2_C5_N47_S265_s05_T5,touchmoment_train_H2_C5_N47_S265_s05_T5_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H2_C5_N48_S261_s02_T2_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H2_C5_N48_S261_s02_T2,touchmoment_train_H2_C5_N48_S261_s02_T2_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H2_C5_N48_S261_s02_T2_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H2_C5_N48_S261_s02_T2,touchmoment_train_H2_C5_N48_S261_s02_T2_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H2_C5_N48_S37_s01_T1_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H2_C5_N48_S37_s01_T1,touchmoment_train_H2_C5_N48_S37_s01_T1_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H2_C5_N48_S37_s01_T1_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H2_C5_N48_S37_s01_T1,touchmoment_train_H2_C5_N48_S37_s01_T1_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H2_C5_N50_S261_s03_T3_event001_frame000174_near_touch_negative_000166_0,0,train,train,HOI4D,H2_C5_N50_S261_s03_T3,touchmoment_train_H2_C5_N50_S261_s03_T3_event001_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H2_C5_N50_S261_s03_T3_event001_frame000174_touch_onset_000174_1,1,train,train,HOI4D,H2_C5_N50_S261_s03_T3,touchmoment_train_H2_C5_N50_S261_s03_T3_event001_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H2_C6_N05_S245_s02_T1_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H2_C6_N05_S245_s02_T1,touchmoment_train_H2_C6_N05_S245_s02_T1_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H2_C6_N05_S245_s02_T1_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H2_C6_N05_S245_s02_T1,touchmoment_train_H2_C6_N05_S245_s02_T1_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H2_C6_N05_S42_s03_T1_event001_frame000084_near_touch_negative_000076_0,0,train,train,HOI4D,H2_C6_N05_S42_s03_T1,touchmoment_train_H2_C6_N05_S42_s03_T1_event001_frame000084,84,near_touch_negative,76,"[61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76]"
touchmoment_train_H2_C6_N05_S42_s03_T1_event001_frame000084_touch_onset_000084_1,1,train,train,HOI4D,H2_C6_N05_S42_s03_T1,touchmoment_train_H2_C6_N05_S42_s03_T1_event001_frame000084,84,touch_onset,84,"[69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84]"
touchmoment_train_H2_C6_N07_S245_s02_T1_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H2_C6_N07_S245_s02_T1,touchmoment_train_H2_C6_N07_S245_s02_T1_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H2_C6_N07_S245_s02_T1_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H2_C6_N07_S245_s02_T1,touchmoment_train_H2_C6_N07_S245_s02_T1_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H2_C6_N07_S42_s04_T2_event000_frame000030_near_touch_negative_000022_0,0,train,train,HOI4D,H2_C6_N07_S42_s04_T2,touchmoment_train_H2_C6_N07_S42_s04_T2_event000_frame000030,30,near_touch_negative,22,"[7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22]"
touchmoment_train_H2_C6_N07_S42_s04_T2_event000_frame000030_touch_onset_000030_1,1,train,train,HOI4D,H2_C6_N07_S42_s04_T2,touchmoment_train_H2_C6_N07_S42_s04_T2_event000_frame000030,30,touch_onset,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H2_C6_N07_S42_s04_T2_event001_frame000084_near_touch_negative_000076_0,0,train,train,HOI4D,H2_C6_N07_S42_s04_T2,touchmoment_train_H2_C6_N07_S42_s04_T2_event001_frame000084,84,near_touch_negative,76,"[61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76]"
touchmoment_train_H2_C6_N07_S42_s04_T2_event001_frame000084_touch_onset_000084_1,1,train,train,HOI4D,H2_C6_N07_S42_s04_T2,touchmoment_train_H2_C6_N07_S42_s04_T2_event001_frame000084,84,touch_onset,84,"[69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84]"
touchmoment_train_H2_C6_N09_S245_s03_T1_event000_frame000043_near_touch_negative_000035_0,0,train,train,HOI4D,H2_C6_N09_S245_s03_T1,touchmoment_train_H2_C6_N09_S245_s03_T1_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H2_C6_N09_S245_s03_T1_event000_frame000043_touch_onset_000043_1,1,train,train,HOI4D,H2_C6_N09_S245_s03_T1,touchmoment_train_H2_C6_N09_S245_s03_T1_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H2_C6_N09_S42_s05_T1_event001_frame000175_near_touch_negative_000167_0,0,train,train,HOI4D,H2_C6_N09_S42_s05_T1,touchmoment_train_H2_C6_N09_S42_s05_T1_event001_frame000175,175,near_touch_negative,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H2_C6_N09_S42_s05_T1_event001_frame000175_touch_onset_000175_1,1,train,train,HOI4D,H2_C6_N09_S42_s05_T1,touchmoment_train_H2_C6_N09_S42_s05_T1_event001_frame000175,175,touch_onset,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H2_C6_N10_S245_s03_T1_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H2_C6_N10_S245_s03_T1,touchmoment_train_H2_C6_N10_S245_s03_T1_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H2_C6_N10_S245_s03_T1_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H2_C6_N10_S245_s03_T1,touchmoment_train_H2_C6_N10_S245_s03_T1_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H2_C6_N15_S245_s04_T2_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H2_C6_N15_S245_s04_T2,touchmoment_train_H2_C6_N15_S245_s04_T2_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H2_C6_N15_S245_s04_T2_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H2_C6_N15_S245_s04_T2,touchmoment_train_H2_C6_N15_S245_s04_T2_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H2_C6_N15_S40_s03_T1_event000_frame000025_near_touch_negative_000017_0,0,train,train,HOI4D,H2_C6_N15_S40_s03_T1,touchmoment_train_H2_C6_N15_S40_s03_T1_event000_frame000025,25,near_touch_negative,17,"[2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17]"
touchmoment_train_H2_C6_N15_S40_s03_T1_event000_frame000025_touch_onset_000025_1,1,train,train,HOI4D,H2_C6_N15_S40_s03_T1,touchmoment_train_H2_C6_N15_S40_s03_T1_event000_frame000025,25,touch_onset,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H2_C6_N16_S40_s03_T1_event000_frame000040_near_touch_negative_000032_0,0,train,train,HOI4D,H2_C6_N16_S40_s03_T1,touchmoment_train_H2_C6_N16_S40_s03_T1_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_train_H2_C6_N16_S40_s03_T1_event000_frame000040_touch_onset_000040_1,1,train,train,HOI4D,H2_C6_N16_S40_s03_T1,touchmoment_train_H2_C6_N16_S40_s03_T1_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H2_C6_N19_S43_s01_T1_event002_frame000210_near_touch_negative_000202_0,0,train,train,HOI4D,H2_C6_N19_S43_s01_T1,touchmoment_train_H2_C6_N19_S43_s01_T1_event002_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H2_C6_N19_S43_s01_T1_event002_frame000210_touch_onset_000210_1,1,train,train,HOI4D,H2_C6_N19_S43_s01_T1,touchmoment_train_H2_C6_N19_S43_s01_T1_event002_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_train_H2_C6_N19_S43_s01_T1_event003_frame000088_near_touch_negative_000080_0,0,train,train,HOI4D,H2_C6_N19_S43_s01_T1,touchmoment_train_H2_C6_N19_S43_s01_T1_event003_frame000088,88,near_touch_negative,80,"[65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80]"
touchmoment_train_H2_C6_N19_S43_s01_T1_event003_frame000088_touch_onset_000088_1,1,train,train,HOI4D,H2_C6_N19_S43_s01_T1,touchmoment_train_H2_C6_N19_S43_s01_T1_event003_frame000088,88,touch_onset,88,"[73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88]"
touchmoment_train_H2_C6_N21_S246_s01_T2_event001_frame000163_near_touch_negative_000155_0,0,train,train,HOI4D,H2_C6_N21_S246_s01_T2,touchmoment_train_H2_C6_N21_S246_s01_T2_event001_frame000163,163,near_touch_negative,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_train_H2_C6_N21_S246_s01_T2_event001_frame000163_touch_onset_000163_1,1,train,train,HOI4D,H2_C6_N21_S246_s01_T2,touchmoment_train_H2_C6_N21_S246_s01_T2_event001_frame000163,163,touch_onset,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H2_C6_N21_S43_s02_T1_event001_frame000030_near_touch_negative_000022_0,0,train,train,HOI4D,H2_C6_N21_S43_s02_T1,touchmoment_train_H2_C6_N21_S43_s02_T1_event001_frame000030,30,near_touch_negative,22,"[7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22]"
touchmoment_train_H2_C6_N21_S43_s02_T1_event001_frame000030_touch_onset_000030_1,1,train,train,HOI4D,H2_C6_N21_S43_s02_T1,touchmoment_train_H2_C6_N21_S43_s02_T1_event001_frame000030,30,touch_onset,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H2_C7_N12_S64_s01_T1_event000_frame000023_near_touch_negative_000015_0,0,train,train,HOI4D,H2_C7_N12_S64_s01_T1,touchmoment_train_H2_C7_N12_S64_s01_T1_event000_frame000023,23,near_touch_negative,15,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]"
touchmoment_train_H2_C7_N12_S64_s01_T1_event000_frame000023_touch_onset_000023_1,1,train,train,HOI4D,H2_C7_N12_S64_s01_T1,touchmoment_train_H2_C7_N12_S64_s01_T1_event000_frame000023,23,touch_onset,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H2_C7_N13_S64_s02_T3_event000_frame000024_near_touch_negative_000016_0,0,train,train,HOI4D,H2_C7_N13_S64_s02_T3,touchmoment_train_H2_C7_N13_S64_s02_T3_event000_frame000024,24,near_touch_negative,16,"[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16]"
touchmoment_train_H2_C7_N13_S64_s02_T3_event000_frame000024_touch_onset_000024_1,1,train,train,HOI4D,H2_C7_N13_S64_s02_T3,touchmoment_train_H2_C7_N13_S64_s02_T3_event000_frame000024,24,touch_onset,24,"[9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24]"
touchmoment_train_H2_C7_N14_S64_s02_T3_event000_frame000028_near_touch_negative_000020_0,0,train,train,HOI4D,H2_C7_N14_S64_s02_T3,touchmoment_train_H2_C7_N14_S64_s02_T3_event000_frame000028,28,near_touch_negative,20,"[5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]"
touchmoment_train_H2_C7_N14_S64_s02_T3_event000_frame000028_touch_onset_000028_1,1,train,train,HOI4D,H2_C7_N14_S64_s02_T3,touchmoment_train_H2_C7_N14_S64_s02_T3_event000_frame000028,28,touch_onset,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H2_C7_N15_S64_s03_T3_event000_frame000023_near_touch_negative_000015_0,0,train,train,HOI4D,H2_C7_N15_S64_s03_T3,touchmoment_train_H2_C7_N15_S64_s03_T3_event000_frame000023,23,near_touch_negative,15,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]"
touchmoment_train_H2_C7_N15_S64_s03_T3_event000_frame000023_touch_onset_000023_1,1,train,train,HOI4D,H2_C7_N15_S64_s03_T3,touchmoment_train_H2_C7_N15_S64_s03_T3_event000_frame000023,23,touch_onset,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H2_C7_N28_S81_s01_T1_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H2_C7_N28_S81_s01_T1,touchmoment_train_H2_C7_N28_S81_s01_T1_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H2_C7_N28_S81_s01_T1_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H2_C7_N28_S81_s01_T1,touchmoment_train_H2_C7_N28_S81_s01_T1_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H2_C7_N29_S81_s02_T3_event000_frame000031_near_touch_negative_000023_0,0,train,train,HOI4D,H2_C7_N29_S81_s02_T3,touchmoment_train_H2_C7_N29_S81_s02_T3_event000_frame000031,31,near_touch_negative,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H2_C7_N29_S81_s02_T3_event000_frame000031_touch_onset_000031_1,1,train,train,HOI4D,H2_C7_N29_S81_s02_T3,touchmoment_train_H2_C7_N29_S81_s02_T3_event000_frame000031,31,touch_onset,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_train_H2_C7_N30_S81_s02_T1_event000_frame000031_near_touch_negative_000023_0,0,train,train,HOI4D,H2_C7_N30_S81_s02_T1,touchmoment_train_H2_C7_N30_S81_s02_T1_event000_frame000031,31,near_touch_negative,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H2_C7_N30_S81_s02_T1_event000_frame000031_touch_onset_000031_1,1,train,train,HOI4D,H2_C7_N30_S81_s02_T1,touchmoment_train_H2_C7_N30_S81_s02_T1_event000_frame000031,31,touch_onset,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_train_H2_C8_N13_S80_s02_T1_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H2_C8_N13_S80_s02_T1,touchmoment_train_H2_C8_N13_S80_s02_T1_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H2_C8_N13_S80_s02_T1_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H2_C8_N13_S80_s02_T1,touchmoment_train_H2_C8_N13_S80_s02_T1_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H2_C8_N15_S80_s03_T1_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H2_C8_N15_S80_s03_T1,touchmoment_train_H2_C8_N15_S80_s03_T1_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H2_C8_N15_S80_s03_T1_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H2_C8_N15_S80_s03_T1,touchmoment_train_H2_C8_N15_S80_s03_T1_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H2_C9_N17_S347_s05_T1_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H2_C9_N17_S347_s05_T1,touchmoment_train_H2_C9_N17_S347_s05_T1_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H2_C9_N17_S347_s05_T1_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H2_C9_N17_S347_s05_T1,touchmoment_train_H2_C9_N17_S347_s05_T1_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H2_C9_N18_S350_s03_T2_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H2_C9_N18_S350_s03_T2,touchmoment_train_H2_C9_N18_S350_s03_T2_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H2_C9_N18_S350_s03_T2_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H2_C9_N18_S350_s03_T2,touchmoment_train_H2_C9_N18_S350_s03_T2_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H2_C9_N19_S350_s03_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H2_C9_N19_S350_s03_T2,touchmoment_train_H2_C9_N19_S350_s03_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H2_C9_N19_S350_s03_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H2_C9_N19_S350_s03_T2,touchmoment_train_H2_C9_N19_S350_s03_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H2_C9_N21_S349_s01_T1_event001_frame000188_near_touch_negative_000180_0,0,train,train,HOI4D,H2_C9_N21_S349_s01_T1,touchmoment_train_H2_C9_N21_S349_s01_T1_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H2_C9_N21_S349_s01_T1_event001_frame000188_touch_onset_000188_1,1,train,train,HOI4D,H2_C9_N21_S349_s01_T1,touchmoment_train_H2_C9_N21_S349_s01_T1_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H2_C9_N22_S349_s01_T1_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H2_C9_N22_S349_s01_T1,touchmoment_train_H2_C9_N22_S349_s01_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H2_C9_N22_S349_s01_T1_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H2_C9_N22_S349_s01_T1,touchmoment_train_H2_C9_N22_S349_s01_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H2_C9_N22_S350_s04_T2_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H2_C9_N22_S350_s04_T2,touchmoment_train_H2_C9_N22_S350_s04_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H2_C9_N22_S350_s04_T2_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H2_C9_N22_S350_s04_T2,touchmoment_train_H2_C9_N22_S350_s04_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H2_C9_N23_S350_s04_T2_event001_frame000198_near_touch_negative_000190_0,0,train,train,HOI4D,H2_C9_N23_S350_s04_T2,touchmoment_train_H2_C9_N23_S350_s04_T2_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H2_C9_N23_S350_s04_T2_event001_frame000198_touch_onset_000198_1,1,train,train,HOI4D,H2_C9_N23_S350_s04_T2,touchmoment_train_H2_C9_N23_S350_s04_T2_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H2_C9_N50_S344_s03_T2_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H2_C9_N50_S344_s03_T2,touchmoment_train_H2_C9_N50_S344_s03_T2_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H2_C9_N50_S344_s03_T2_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H2_C9_N50_S344_s03_T2,touchmoment_train_H2_C9_N50_S344_s03_T2_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H2_C9_N50_S72_s02_T2_event000_frame000033_near_touch_negative_000025_0,0,train,train,HOI4D,H2_C9_N50_S72_s02_T2,touchmoment_train_H2_C9_N50_S72_s02_T2_event000_frame000033,33,near_touch_negative,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H2_C9_N50_S72_s02_T2_event000_frame000033_touch_onset_000033_1,1,train,train,HOI4D,H2_C9_N50_S72_s02_T2,touchmoment_train_H2_C9_N50_S72_s02_T2_event000_frame000033,33,touch_onset,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H3_C11_N09_S151_s03_T1_event001_frame000193_near_touch_negative_000185_0,0,train,train,HOI4D,H3_C11_N09_S151_s03_T1,touchmoment_train_H3_C11_N09_S151_s03_T1_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H3_C11_N09_S151_s03_T1_event001_frame000193_touch_onset_000193_1,1,train,train,HOI4D,H3_C11_N09_S151_s03_T1,touchmoment_train_H3_C11_N09_S151_s03_T1_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H3_C11_N33_S148_s02_T1_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H3_C11_N33_S148_s02_T1,touchmoment_train_H3_C11_N33_S148_s02_T1_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C11_N33_S148_s02_T1_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H3_C11_N33_S148_s02_T1,touchmoment_train_H3_C11_N33_S148_s02_T1_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H3_C11_N39_S148_s04_T1_event001_frame000198_near_touch_negative_000190_0,0,train,train,HOI4D,H3_C11_N39_S148_s04_T1,touchmoment_train_H3_C11_N39_S148_s04_T1_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H3_C11_N39_S148_s04_T1_event001_frame000198_touch_onset_000198_1,1,train,train,HOI4D,H3_C11_N39_S148_s04_T1,touchmoment_train_H3_C11_N39_S148_s04_T1_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H3_C11_N47_S151_s01_T1_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H3_C11_N47_S151_s01_T1,touchmoment_train_H3_C11_N47_S151_s01_T1_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C11_N47_S151_s01_T1_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H3_C11_N47_S151_s01_T1,touchmoment_train_H3_C11_N47_S151_s01_T1_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H3_C11_N50_S182_s02_T4_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H3_C11_N50_S182_s02_T4,touchmoment_train_H3_C11_N50_S182_s02_T4_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H3_C11_N50_S182_s02_T4_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H3_C11_N50_S182_s02_T4,touchmoment_train_H3_C11_N50_S182_s02_T4_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H3_C12_N12_S206_s03_T2_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H3_C12_N12_S206_s03_T2,touchmoment_train_H3_C12_N12_S206_s03_T2_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H3_C12_N12_S206_s03_T2_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H3_C12_N12_S206_s03_T2,touchmoment_train_H3_C12_N12_S206_s03_T2_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H3_C12_N12_S206_s03_T2_event001_frame000202_near_touch_negative_000194_0,0,train,train,HOI4D,H3_C12_N12_S206_s03_T2,touchmoment_train_H3_C12_N12_S206_s03_T2_event001_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H3_C12_N12_S206_s03_T2_event001_frame000202_touch_onset_000202_1,1,train,train,HOI4D,H3_C12_N12_S206_s03_T2,touchmoment_train_H3_C12_N12_S206_s03_T2_event001_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H3_C12_N14_S173_s04_T1_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H3_C12_N14_S173_s04_T1,touchmoment_train_H3_C12_N14_S173_s04_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H3_C12_N14_S173_s04_T1_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H3_C12_N14_S173_s04_T1,touchmoment_train_H3_C12_N14_S173_s04_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H3_C12_N16_S173_s04_T1_event000_frame000057_near_touch_negative_000049_0,0,train,train,HOI4D,H3_C12_N16_S173_s04_T1,touchmoment_train_H3_C12_N16_S173_s04_T1_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H3_C12_N16_S173_s04_T1_event000_frame000057_touch_onset_000057_1,1,train,train,HOI4D,H3_C12_N16_S173_s04_T1,touchmoment_train_H3_C12_N16_S173_s04_T1_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H3_C12_N18_S173_s05_T1_event001_frame000221_near_touch_negative_000213_0,0,train,train,HOI4D,H3_C12_N18_S173_s05_T1,touchmoment_train_H3_C12_N18_S173_s05_T1_event001_frame000221,221,near_touch_negative,213,"[198,199,200,201,202,203,204,205,206,207,208,209,210,211,212,213]"
touchmoment_train_H3_C12_N18_S173_s05_T1_event001_frame000221_touch_onset_000221_1,1,train,train,HOI4D,H3_C12_N18_S173_s05_T1,touchmoment_train_H3_C12_N18_S173_s05_T1_event001_frame000221,221,touch_onset,221,"[206,207,208,209,210,211,212,213,214,215,216,217,218,219,220,221]"
touchmoment_train_H3_C12_N18_S206_s05_T2_event001_frame000197_near_touch_negative_000189_0,0,train,train,HOI4D,H3_C12_N18_S206_s05_T2,touchmoment_train_H3_C12_N18_S206_s05_T2_event001_frame000197,197,near_touch_negative,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H3_C12_N18_S206_s05_T2_event001_frame000197_touch_onset_000197_1,1,train,train,HOI4D,H3_C12_N18_S206_s05_T2,touchmoment_train_H3_C12_N18_S206_s05_T2_event001_frame000197,197,touch_onset,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_train_H3_C12_N19_S206_s05_T2_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H3_C12_N19_S206_s05_T2,touchmoment_train_H3_C12_N19_S206_s05_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H3_C12_N19_S206_s05_T2_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H3_C12_N19_S206_s05_T2,touchmoment_train_H3_C12_N19_S206_s05_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H3_C12_N48_S342_s03_T2_event000_frame000044_near_touch_negative_000036_0,0,train,train,HOI4D,H3_C12_N48_S342_s03_T2,touchmoment_train_H3_C12_N48_S342_s03_T2_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H3_C12_N48_S342_s03_T2_event000_frame000044_touch_onset_000044_1,1,train,train,HOI4D,H3_C12_N48_S342_s03_T2,touchmoment_train_H3_C12_N48_S342_s03_T2_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H3_C13_N27_S140_s01_T1_event000_frame000074_near_touch_negative_000066_0,0,train,train,HOI4D,H3_C13_N27_S140_s01_T1,touchmoment_train_H3_C13_N27_S140_s01_T1_event000_frame000074,74,near_touch_negative,66,"[51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66]"
touchmoment_train_H3_C13_N27_S140_s01_T1_event000_frame000074_touch_onset_000074_1,1,train,train,HOI4D,H3_C13_N27_S140_s01_T1,touchmoment_train_H3_C13_N27_S140_s01_T1_event000_frame000074,74,touch_onset,74,"[59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74]"
touchmoment_train_H3_C13_N29_S140_s01_T1_event000_frame000062_near_touch_negative_000054_0,0,train,train,HOI4D,H3_C13_N29_S140_s01_T1,touchmoment_train_H3_C13_N29_S140_s01_T1_event000_frame000062,62,near_touch_negative,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H3_C13_N29_S140_s01_T1_event000_frame000062_touch_onset_000062_1,1,train,train,HOI4D,H3_C13_N29_S140_s01_T1,touchmoment_train_H3_C13_N29_S140_s01_T1_event000_frame000062,62,touch_onset,62,"[47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62]"
touchmoment_train_H3_C13_N29_S200_s01_T2_event000_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H3_C13_N29_S200_s01_T2,touchmoment_train_H3_C13_N29_S200_s01_T2_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H3_C13_N29_S200_s01_T2_event000_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H3_C13_N29_S200_s01_T2,touchmoment_train_H3_C13_N29_S200_s01_T2_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H3_C13_N31_S140_s02_T1_event000_frame000064_near_touch_negative_000056_0,0,train,train,HOI4D,H3_C13_N31_S140_s02_T1,touchmoment_train_H3_C13_N31_S140_s02_T1_event000_frame000064,64,near_touch_negative,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H3_C13_N31_S140_s02_T1_event000_frame000064_touch_onset_000064_1,1,train,train,HOI4D,H3_C13_N31_S140_s02_T1,touchmoment_train_H3_C13_N31_S140_s02_T1_event000_frame000064,64,touch_onset,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H3_C13_N32_S200_s02_T3_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H3_C13_N32_S200_s02_T3,touchmoment_train_H3_C13_N32_S200_s02_T3_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H3_C13_N32_S200_s02_T3_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H3_C13_N32_S200_s02_T3,touchmoment_train_H3_C13_N32_S200_s02_T3_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H3_C13_N34_S200_s03_T3_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H3_C13_N34_S200_s03_T3,touchmoment_train_H3_C13_N34_S200_s03_T3_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H3_C13_N34_S200_s03_T3_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H3_C13_N34_S200_s03_T3,touchmoment_train_H3_C13_N34_S200_s03_T3_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H3_C13_N36_S200_s03_T3_event000_frame000057_near_touch_negative_000049_0,0,train,train,HOI4D,H3_C13_N36_S200_s03_T3,touchmoment_train_H3_C13_N36_S200_s03_T3_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H3_C13_N36_S200_s03_T3_event000_frame000057_touch_onset_000057_1,1,train,train,HOI4D,H3_C13_N36_S200_s03_T3,touchmoment_train_H3_C13_N36_S200_s03_T3_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H3_C13_N37_S200_s03_T3_event000_frame000043_near_touch_negative_000035_0,0,train,train,HOI4D,H3_C13_N37_S200_s03_T3,touchmoment_train_H3_C13_N37_S200_s03_T3_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H3_C13_N37_S200_s03_T3_event000_frame000043_touch_onset_000043_1,1,train,train,HOI4D,H3_C13_N37_S200_s03_T3,touchmoment_train_H3_C13_N37_S200_s03_T3_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H3_C13_N45_S200_s05_T4_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H3_C13_N45_S200_s05_T4,touchmoment_train_H3_C13_N45_S200_s05_T4_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H3_C13_N45_S200_s05_T4_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H3_C13_N45_S200_s05_T4,touchmoment_train_H3_C13_N45_S200_s05_T4_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H3_C13_N49_S144_s01_T1_event001_frame000214_near_touch_negative_000206_0,0,train,train,HOI4D,H3_C13_N49_S144_s01_T1,touchmoment_train_H3_C13_N49_S144_s01_T1_event001_frame000214,214,near_touch_negative,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H3_C13_N49_S144_s01_T1_event001_frame000214_touch_onset_000214_1,1,train,train,HOI4D,H3_C13_N49_S144_s01_T1,touchmoment_train_H3_C13_N49_S144_s01_T1_event001_frame000214,214,touch_onset,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_train_H3_C14_N11_S209_s03_T2_event000_frame000040_near_touch_negative_000032_0,0,train,train,HOI4D,H3_C14_N11_S209_s03_T2,touchmoment_train_H3_C14_N11_S209_s03_T2_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_train_H3_C14_N11_S209_s03_T2_event000_frame000040_touch_onset_000040_1,1,train,train,HOI4D,H3_C14_N11_S209_s03_T2,touchmoment_train_H3_C14_N11_S209_s03_T2_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H3_C14_N11_S209_s03_T2_event001_frame000142_near_touch_negative_000134_0,0,train,train,HOI4D,H3_C14_N11_S209_s03_T2,touchmoment_train_H3_C14_N11_S209_s03_T2_event001_frame000142,142,near_touch_negative,134,"[119,120,121,122,123,124,125,126,127,128,129,130,131,132,133,134]"
touchmoment_train_H3_C14_N11_S209_s03_T2_event001_frame000142_touch_onset_000142_1,1,train,train,HOI4D,H3_C14_N11_S209_s03_T2,touchmoment_train_H3_C14_N11_S209_s03_T2_event001_frame000142,142,touch_onset,142,"[127,128,129,130,131,132,133,134,135,136,137,138,139,140,141,142]"
touchmoment_train_H3_C14_N13_S170_s03_T1_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H3_C14_N13_S170_s03_T1,touchmoment_train_H3_C14_N13_S170_s03_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H3_C14_N13_S170_s03_T1_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H3_C14_N13_S170_s03_T1,touchmoment_train_H3_C14_N13_S170_s03_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H3_C14_N26_S334_s02_T2_event001_frame000144_near_touch_negative_000136_0,0,train,train,HOI4D,H3_C14_N26_S334_s02_T2,touchmoment_train_H3_C14_N26_S334_s02_T2_event001_frame000144,144,near_touch_negative,136,"[121,122,123,124,125,126,127,128,129,130,131,132,133,134,135,136]"
touchmoment_train_H3_C14_N26_S334_s02_T2_event001_frame000144_touch_onset_000144_1,1,train,train,HOI4D,H3_C14_N26_S334_s02_T2,touchmoment_train_H3_C14_N26_S334_s02_T2_event001_frame000144,144,touch_onset,144,"[129,130,131,132,133,134,135,136,137,138,139,140,141,142,143,144]"
touchmoment_train_H3_C14_N29_S207_s01_T2_event001_frame000242_near_touch_negative_000234_0,0,train,train,HOI4D,H3_C14_N29_S207_s01_T2,touchmoment_train_H3_C14_N29_S207_s01_T2_event001_frame000242,242,near_touch_negative,234,"[219,220,221,222,223,224,225,226,227,228,229,230,231,232,233,234]"
touchmoment_train_H3_C14_N29_S207_s01_T2_event001_frame000242_touch_onset_000242_1,1,train,train,HOI4D,H3_C14_N29_S207_s01_T2,touchmoment_train_H3_C14_N29_S207_s01_T2_event001_frame000242,242,touch_onset,242,"[227,228,229,230,231,232,233,234,235,236,237,238,239,240,241,242]"
touchmoment_train_H3_C14_N30_S334_s03_T2_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H3_C14_N30_S334_s03_T2,touchmoment_train_H3_C14_N30_S334_s03_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H3_C14_N30_S334_s03_T2_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H3_C14_N30_S334_s03_T2,touchmoment_train_H3_C14_N30_S334_s03_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H3_C14_N30_S334_s03_T2_event002_frame000231_near_touch_negative_000223_0,0,train,train,HOI4D,H3_C14_N30_S334_s03_T2,touchmoment_train_H3_C14_N30_S334_s03_T2_event002_frame000231,231,near_touch_negative,223,"[208,209,210,211,212,213,214,215,216,217,218,219,220,221,222,223]"
touchmoment_train_H3_C14_N30_S334_s03_T2_event002_frame000231_touch_onset_000231_1,1,train,train,HOI4D,H3_C14_N30_S334_s03_T2,touchmoment_train_H3_C14_N30_S334_s03_T2_event002_frame000231,231,touch_onset,231,"[216,217,218,219,220,221,222,223,224,225,226,227,228,229,230,231]"
touchmoment_train_H3_C14_N31_S207_s02_T2_event000_frame000134_near_touch_negative_000126_0,0,train,train,HOI4D,H3_C14_N31_S207_s02_T2,touchmoment_train_H3_C14_N31_S207_s02_T2_event000_frame000134,134,near_touch_negative,126,"[111,112,113,114,115,116,117,118,119,120,121,122,123,124,125,126]"
touchmoment_train_H3_C14_N31_S207_s02_T2_event000_frame000134_touch_onset_000134_1,1,train,train,HOI4D,H3_C14_N31_S207_s02_T2,touchmoment_train_H3_C14_N31_S207_s02_T2_event000_frame000134,134,touch_onset,134,"[119,120,121,122,123,124,125,126,127,128,129,130,131,132,133,134]"
touchmoment_train_H3_C14_N33_S334_s03_T2_event000_frame000043_near_touch_negative_000035_0,0,train,train,HOI4D,H3_C14_N33_S334_s03_T2,touchmoment_train_H3_C14_N33_S334_s03_T2_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H3_C14_N33_S334_s03_T2_event000_frame000043_touch_onset_000043_1,1,train,train,HOI4D,H3_C14_N33_S334_s03_T2,touchmoment_train_H3_C14_N33_S334_s03_T2_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H3_C14_N34_S166_s03_T1_event000_frame000061_near_touch_negative_000053_0,0,train,train,HOI4D,H3_C14_N34_S166_s03_T1,touchmoment_train_H3_C14_N34_S166_s03_T1_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H3_C14_N34_S166_s03_T1_event000_frame000061_touch_onset_000061_1,1,train,train,HOI4D,H3_C14_N34_S166_s03_T1,touchmoment_train_H3_C14_N34_S166_s03_T1_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_train_H3_C14_N34_S207_s03_T2_event000_frame000141_near_touch_negative_000133_0,0,train,train,HOI4D,H3_C14_N34_S207_s03_T2,touchmoment_train_H3_C14_N34_S207_s03_T2_event000_frame000141,141,near_touch_negative,133,"[118,119,120,121,122,123,124,125,126,127,128,129,130,131,132,133]"
touchmoment_train_H3_C14_N34_S207_s03_T2_event000_frame000141_touch_onset_000141_1,1,train,train,HOI4D,H3_C14_N34_S207_s03_T2,touchmoment_train_H3_C14_N34_S207_s03_T2_event000_frame000141,141,touch_onset,141,"[126,127,128,129,130,131,132,133,134,135,136,137,138,139,140,141]"
touchmoment_train_H3_C14_N36_S334_s02_T1_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H3_C14_N36_S334_s02_T1,touchmoment_train_H3_C14_N36_S334_s02_T1_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H3_C14_N36_S334_s02_T1_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H3_C14_N36_S334_s02_T1,touchmoment_train_H3_C14_N36_S334_s02_T1_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H3_C14_N39_S207_s04_T2_event001_frame000149_near_touch_negative_000141_0,0,train,train,HOI4D,H3_C14_N39_S207_s04_T2,touchmoment_train_H3_C14_N39_S207_s04_T2_event001_frame000149,149,near_touch_negative,141,"[126,127,128,129,130,131,132,133,134,135,136,137,138,139,140,141]"
touchmoment_train_H3_C14_N39_S207_s04_T2_event001_frame000149_touch_onset_000149_1,1,train,train,HOI4D,H3_C14_N39_S207_s04_T2,touchmoment_train_H3_C14_N39_S207_s04_T2_event001_frame000149,149,touch_onset,149,"[134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149]"
touchmoment_train_H3_C14_N41_S166_s04_T1_event001_frame000206_near_touch_negative_000198_0,0,train,train,HOI4D,H3_C14_N41_S166_s04_T1,touchmoment_train_H3_C14_N41_S166_s04_T1_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H3_C14_N41_S166_s04_T1_event001_frame000206_touch_onset_000206_1,1,train,train,HOI4D,H3_C14_N41_S166_s04_T1,touchmoment_train_H3_C14_N41_S166_s04_T1_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H3_C14_N41_S207_s04_T2_event003_frame000233_near_touch_negative_000225_0,0,train,train,HOI4D,H3_C14_N41_S207_s04_T2,touchmoment_train_H3_C14_N41_S207_s04_T2_event003_frame000233,233,near_touch_negative,225,"[210,211,212,213,214,215,216,217,218,219,220,221,222,223,224,225]"
touchmoment_train_H3_C14_N41_S207_s04_T2_event003_frame000233_touch_onset_000233_1,1,train,train,HOI4D,H3_C14_N41_S207_s04_T2,touchmoment_train_H3_C14_N41_S207_s04_T2_event003_frame000233,233,touch_onset,233,"[218,219,220,221,222,223,224,225,226,227,228,229,230,231,232,233]"
touchmoment_train_H3_C14_N44_S207_s05_T2_event000_frame000216_near_touch_negative_000208_0,0,train,train,HOI4D,H3_C14_N44_S207_s05_T2,touchmoment_train_H3_C14_N44_S207_s05_T2_event000_frame000216,216,near_touch_negative,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_train_H3_C14_N44_S207_s05_T2_event000_frame000216_touch_onset_000216_1,1,train,train,HOI4D,H3_C14_N44_S207_s05_T2,touchmoment_train_H3_C14_N44_S207_s05_T2_event000_frame000216,216,touch_onset,216,"[201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216]"
touchmoment_train_H3_C14_N46_S170_s01_T1_event000_frame000188_near_touch_negative_000180_0,0,train,train,HOI4D,H3_C14_N46_S170_s01_T1,touchmoment_train_H3_C14_N46_S170_s01_T1_event000_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H3_C14_N46_S170_s01_T1_event000_frame000188_touch_onset_000188_1,1,train,train,HOI4D,H3_C14_N46_S170_s01_T1,touchmoment_train_H3_C14_N46_S170_s01_T1_event000_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H3_C14_N48_S170_s01_T1_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H3_C14_N48_S170_s01_T1,touchmoment_train_H3_C14_N48_S170_s01_T1_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H3_C14_N48_S170_s01_T1_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H3_C14_N48_S170_s01_T1,touchmoment_train_H3_C14_N48_S170_s01_T1_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C14_N48_S209_s01_T2_event001_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H3_C14_N48_S209_s01_T2,touchmoment_train_H3_C14_N48_S209_s01_T2_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H3_C14_N48_S209_s01_T2_event001_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H3_C14_N48_S209_s01_T2,touchmoment_train_H3_C14_N48_S209_s01_T2_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H3_C17_N07_S126_s02_T1_event001_frame000219_near_touch_negative_000211_0,0,train,train,HOI4D,H3_C17_N07_S126_s02_T1,touchmoment_train_H3_C17_N07_S126_s02_T1_event001_frame000219,219,near_touch_negative,211,"[196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211]"
touchmoment_train_H3_C17_N07_S126_s02_T1_event001_frame000219_touch_onset_000219_1,1,train,train,HOI4D,H3_C17_N07_S126_s02_T1,touchmoment_train_H3_C17_N07_S126_s02_T1_event001_frame000219,219,touch_onset,219,"[204,205,206,207,208,209,210,211,212,213,214,215,216,217,218,219]"
touchmoment_train_H3_C17_N07_S167_s02_T2_event001_frame000171_near_touch_negative_000163_0,0,train,train,HOI4D,H3_C17_N07_S167_s02_T2,touchmoment_train_H3_C17_N07_S167_s02_T2_event001_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H3_C17_N07_S167_s02_T2_event001_frame000171_touch_onset_000171_1,1,train,train,HOI4D,H3_C17_N07_S167_s02_T2,touchmoment_train_H3_C17_N07_S167_s02_T2_event001_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H3_C17_N08_S126_s02_T1_event001_frame000065_near_touch_negative_000057_0,0,train,train,HOI4D,H3_C17_N08_S126_s02_T1,touchmoment_train_H3_C17_N08_S126_s02_T1_event001_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_train_H3_C17_N08_S126_s02_T1_event001_frame000065_touch_onset_000065_1,1,train,train,HOI4D,H3_C17_N08_S126_s02_T1,touchmoment_train_H3_C17_N08_S126_s02_T1_event001_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H3_C17_N08_S167_s02_T2_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H3_C17_N08_S167_s02_T2,touchmoment_train_H3_C17_N08_S167_s02_T2_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H3_C17_N08_S167_s02_T2_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H3_C17_N08_S167_s02_T2,touchmoment_train_H3_C17_N08_S167_s02_T2_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H3_C17_N09_S126_s03_T1_event001_frame000210_near_touch_negative_000202_0,0,train,train,HOI4D,H3_C17_N09_S126_s03_T1,touchmoment_train_H3_C17_N09_S126_s03_T1_event001_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H3_C17_N09_S126_s03_T1_event001_frame000210_touch_onset_000210_1,1,train,train,HOI4D,H3_C17_N09_S126_s03_T1,touchmoment_train_H3_C17_N09_S126_s03_T1_event001_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_train_H3_C17_N10_S126_s03_T1_event000_frame000083_near_touch_negative_000075_0,0,train,train,HOI4D,H3_C17_N10_S126_s03_T1,touchmoment_train_H3_C17_N10_S126_s03_T1_event000_frame000083,83,near_touch_negative,75,"[60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75]"
touchmoment_train_H3_C17_N10_S126_s03_T1_event000_frame000083_touch_onset_000083_1,1,train,train,HOI4D,H3_C17_N10_S126_s03_T1,touchmoment_train_H3_C17_N10_S126_s03_T1_event000_frame000083,83,touch_onset,83,"[68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83]"
touchmoment_train_H3_C17_N11_S126_s03_T1_event000_frame000069_near_touch_negative_000061_0,0,train,train,HOI4D,H3_C17_N11_S126_s03_T1,touchmoment_train_H3_C17_N11_S126_s03_T1_event000_frame000069,69,near_touch_negative,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_train_H3_C17_N11_S126_s03_T1_event000_frame000069_touch_onset_000069_1,1,train,train,HOI4D,H3_C17_N11_S126_s03_T1,touchmoment_train_H3_C17_N11_S126_s03_T1_event000_frame000069,69,touch_onset,69,"[54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69]"
touchmoment_train_H3_C17_N12_S126_s03_T1_event001_frame000218_near_touch_negative_000210_0,0,train,train,HOI4D,H3_C17_N12_S126_s03_T1,touchmoment_train_H3_C17_N12_S126_s03_T1_event001_frame000218,218,near_touch_negative,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_train_H3_C17_N12_S126_s03_T1_event001_frame000218_touch_onset_000218_1,1,train,train,HOI4D,H3_C17_N12_S126_s03_T1,touchmoment_train_H3_C17_N12_S126_s03_T1_event001_frame000218,218,touch_onset,218,"[203,204,205,206,207,208,209,210,211,212,213,214,215,216,217,218]"
touchmoment_train_H3_C17_N13_S167_s04_T2_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H3_C17_N13_S167_s04_T2,touchmoment_train_H3_C17_N13_S167_s04_T2_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H3_C17_N13_S167_s04_T2_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H3_C17_N13_S167_s04_T2,touchmoment_train_H3_C17_N13_S167_s04_T2_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H3_C17_N14_S126_s04_T1_event000_frame000072_near_touch_negative_000064_0,0,train,train,HOI4D,H3_C17_N14_S126_s04_T1,touchmoment_train_H3_C17_N14_S126_s04_T1_event000_frame000072,72,near_touch_negative,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H3_C17_N14_S126_s04_T1_event000_frame000072_touch_onset_000072_1,1,train,train,HOI4D,H3_C17_N14_S126_s04_T1,touchmoment_train_H3_C17_N14_S126_s04_T1_event000_frame000072,72,touch_onset,72,"[57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72]"
touchmoment_train_H3_C17_N14_S167_s04_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H3_C17_N14_S167_s04_T2,touchmoment_train_H3_C17_N14_S167_s04_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H3_C17_N14_S167_s04_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H3_C17_N14_S167_s04_T2,touchmoment_train_H3_C17_N14_S167_s04_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H3_C17_N15_S126_s04_T1_event001_frame000206_near_touch_negative_000198_0,0,train,train,HOI4D,H3_C17_N15_S126_s04_T1,touchmoment_train_H3_C17_N15_S126_s04_T1_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H3_C17_N15_S126_s04_T1_event001_frame000206_touch_onset_000206_1,1,train,train,HOI4D,H3_C17_N15_S126_s04_T1,touchmoment_train_H3_C17_N15_S126_s04_T1_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_train_H3_C17_N15_S167_s04_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H3_C17_N15_S167_s04_T2,touchmoment_train_H3_C17_N15_S167_s04_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H3_C17_N15_S167_s04_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H3_C17_N15_S167_s04_T2,touchmoment_train_H3_C17_N15_S167_s04_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H3_C17_N15_S167_s04_T2_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H3_C17_N15_S167_s04_T2,touchmoment_train_H3_C17_N15_S167_s04_T2_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H3_C17_N15_S167_s04_T2_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H3_C17_N15_S167_s04_T2,touchmoment_train_H3_C17_N15_S167_s04_T2_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H3_C17_N16_S167_s04_T2_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H3_C17_N16_S167_s04_T2,touchmoment_train_H3_C17_N16_S167_s04_T2_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H3_C17_N16_S167_s04_T2_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H3_C17_N16_S167_s04_T2,touchmoment_train_H3_C17_N16_S167_s04_T2_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H3_C17_N19_S126_s05_T1_event001_frame000203_near_touch_negative_000195_0,0,train,train,HOI4D,H3_C17_N19_S126_s05_T1,touchmoment_train_H3_C17_N19_S126_s05_T1_event001_frame000203,203,near_touch_negative,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H3_C17_N19_S126_s05_T1_event001_frame000203_touch_onset_000203_1,1,train,train,HOI4D,H3_C17_N19_S126_s05_T1,touchmoment_train_H3_C17_N19_S126_s05_T1_event001_frame000203,203,touch_onset,203,"[188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203]"
touchmoment_train_H3_C17_N19_S167_s05_T2_event001_frame000040_near_touch_negative_000032_0,0,train,train,HOI4D,H3_C17_N19_S167_s05_T2,touchmoment_train_H3_C17_N19_S167_s05_T2_event001_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_train_H3_C17_N19_S167_s05_T2_event001_frame000040_touch_onset_000040_1,1,train,train,HOI4D,H3_C17_N19_S167_s05_T2,touchmoment_train_H3_C17_N19_S167_s05_T2_event001_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H3_C17_N21_S171_s01_T3_event000_frame000040_near_touch_negative_000032_0,0,train,train,HOI4D,H3_C17_N21_S171_s01_T3,touchmoment_train_H3_C17_N21_S171_s01_T3_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_train_H3_C17_N21_S171_s01_T3_event000_frame000040_touch_onset_000040_1,1,train,train,HOI4D,H3_C17_N21_S171_s01_T3,touchmoment_train_H3_C17_N21_S171_s01_T3_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H3_C17_N25_S130_s02_T1_event000_frame000078_near_touch_negative_000070_0,0,train,train,HOI4D,H3_C17_N25_S130_s02_T1,touchmoment_train_H3_C17_N25_S130_s02_T1_event000_frame000078,78,near_touch_negative,70,"[55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70]"
touchmoment_train_H3_C17_N25_S130_s02_T1_event000_frame000078_touch_onset_000078_1,1,train,train,HOI4D,H3_C17_N25_S130_s02_T1,touchmoment_train_H3_C17_N25_S130_s02_T1_event000_frame000078,78,touch_onset,78,"[63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78]"
touchmoment_train_H3_C17_N25_S171_s02_T3_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H3_C17_N25_S171_s02_T3,touchmoment_train_H3_C17_N25_S171_s02_T3_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H3_C17_N25_S171_s02_T3_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H3_C17_N25_S171_s02_T3,touchmoment_train_H3_C17_N25_S171_s02_T3_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H3_C17_N62_S264_s03_T2_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H3_C17_N62_S264_s03_T2,touchmoment_train_H3_C17_N62_S264_s03_T2_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H3_C17_N62_S264_s03_T2_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H3_C17_N62_S264_s03_T2,touchmoment_train_H3_C17_N62_S264_s03_T2_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H3_C17_N64_S264_s04_T2_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H3_C17_N64_S264_s04_T2,touchmoment_train_H3_C17_N64_S264_s04_T2_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H3_C17_N64_S264_s04_T2_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H3_C17_N64_S264_s04_T2,touchmoment_train_H3_C17_N64_S264_s04_T2_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H3_C17_N64_S266_s02_T3_event001_frame000186_near_touch_negative_000178_0,0,train,train,HOI4D,H3_C17_N64_S266_s02_T3,touchmoment_train_H3_C17_N64_S266_s02_T3_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H3_C17_N64_S266_s02_T3_event001_frame000186_touch_onset_000186_1,1,train,train,HOI4D,H3_C17_N64_S266_s02_T3,touchmoment_train_H3_C17_N64_S266_s02_T3_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H3_C17_N66_S266_s03_T3_event001_frame000193_near_touch_negative_000185_0,0,train,train,HOI4D,H3_C17_N66_S266_s03_T3,touchmoment_train_H3_C17_N66_S266_s03_T3_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H3_C17_N66_S266_s03_T3_event001_frame000193_touch_onset_000193_1,1,train,train,HOI4D,H3_C17_N66_S266_s03_T3,touchmoment_train_H3_C17_N66_S266_s03_T3_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H3_C17_N67_S266_s03_T3_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H3_C17_N67_S266_s03_T3,touchmoment_train_H3_C17_N67_S266_s03_T3_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H3_C17_N67_S266_s03_T3_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H3_C17_N67_S266_s03_T3,touchmoment_train_H3_C17_N67_S266_s03_T3_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C17_N70_S264_s05_T2_event001_frame000201_near_touch_negative_000193_0,0,train,train,HOI4D,H3_C17_N70_S264_s05_T2,touchmoment_train_H3_C17_N70_S264_s05_T2_event001_frame000201,201,near_touch_negative,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H3_C17_N70_S264_s05_T2_event001_frame000201_touch_onset_000201_1,1,train,train,HOI4D,H3_C17_N70_S264_s05_T2,touchmoment_train_H3_C17_N70_S264_s05_T2_event001_frame000201,201,touch_onset,201,"[186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201]"
touchmoment_train_H3_C18_N17_S197_s02_T2_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H3_C18_N17_S197_s02_T2,touchmoment_train_H3_C18_N17_S197_s02_T2_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C18_N17_S197_s02_T2_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H3_C18_N17_S197_s02_T2,touchmoment_train_H3_C18_N17_S197_s02_T2_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H3_C18_N19_S197_s02_T2_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H3_C18_N19_S197_s02_T2,touchmoment_train_H3_C18_N19_S197_s02_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H3_C18_N19_S197_s02_T2_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H3_C18_N19_S197_s02_T2,touchmoment_train_H3_C18_N19_S197_s02_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H3_C18_N21_S197_s03_T2_event001_frame000222_near_touch_negative_000214_0,0,train,train,HOI4D,H3_C18_N21_S197_s03_T2,touchmoment_train_H3_C18_N21_S197_s03_T2_event001_frame000222,222,near_touch_negative,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_train_H3_C18_N21_S197_s03_T2_event001_frame000222_touch_onset_000222_1,1,train,train,HOI4D,H3_C18_N21_S197_s03_T2,touchmoment_train_H3_C18_N21_S197_s03_T2_event001_frame000222,222,touch_onset,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H3_C18_N31_S195_s02_T2_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H3_C18_N31_S195_s02_T2,touchmoment_train_H3_C18_N31_S195_s02_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H3_C18_N31_S195_s02_T2_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H3_C18_N31_S195_s02_T2,touchmoment_train_H3_C18_N31_S195_s02_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H3_C18_N50_S197_s02_T2_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H3_C18_N50_S197_s02_T2,touchmoment_train_H3_C18_N50_S197_s02_T2_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H3_C18_N50_S197_s02_T2_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H3_C18_N50_S197_s02_T2,touchmoment_train_H3_C18_N50_S197_s02_T2_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H3_C1_N03_S86_s02_T1_event000_frame000041_near_touch_negative_000033_0,0,train,train,HOI4D,H3_C1_N03_S86_s02_T1,touchmoment_train_H3_C1_N03_S86_s02_T1_event000_frame000041,41,near_touch_negative,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H3_C1_N03_S86_s02_T1_event000_frame000041_touch_onset_000041_1,1,train,train,HOI4D,H3_C1_N03_S86_s02_T1,touchmoment_train_H3_C1_N03_S86_s02_T1_event000_frame000041,41,touch_onset,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H3_C1_N24_S87_s04_T1_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H3_C1_N24_S87_s04_T1,touchmoment_train_H3_C1_N24_S87_s04_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H3_C1_N24_S87_s04_T1_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H3_C1_N24_S87_s04_T1,touchmoment_train_H3_C1_N24_S87_s04_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H3_C1_N30_S83_s01_T2_event000_frame000023_near_touch_negative_000015_0,0,train,train,HOI4D,H3_C1_N30_S83_s01_T2,touchmoment_train_H3_C1_N30_S83_s01_T2_event000_frame000023,23,near_touch_negative,15,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]"
touchmoment_train_H3_C1_N30_S83_s01_T2_event000_frame000023_touch_onset_000023_1,1,train,train,HOI4D,H3_C1_N30_S83_s01_T2,touchmoment_train_H3_C1_N30_S83_s01_T2_event000_frame000023,23,touch_onset,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H3_C20_N12_S279_s03_T2_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H3_C20_N12_S279_s03_T2,touchmoment_train_H3_C20_N12_S279_s03_T2_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H3_C20_N12_S279_s03_T2_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H3_C20_N12_S279_s03_T2,touchmoment_train_H3_C20_N12_S279_s03_T2_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H3_C20_N12_S282_s02_T2_event000_frame000089_near_touch_negative_000081_0,0,train,train,HOI4D,H3_C20_N12_S282_s02_T2,touchmoment_train_H3_C20_N12_S282_s02_T2_event000_frame000089,89,near_touch_negative,81,"[66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81]"
touchmoment_train_H3_C20_N12_S282_s02_T2_event000_frame000089_touch_onset_000089_1,1,train,train,HOI4D,H3_C20_N12_S282_s02_T2,touchmoment_train_H3_C20_N12_S282_s02_T2_event000_frame000089,89,touch_onset,89,"[74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89]"
touchmoment_train_H3_C20_N12_S284_s01_T3_event001_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H3_C20_N12_S284_s01_T3,touchmoment_train_H3_C20_N12_S284_s01_T3_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H3_C20_N12_S284_s01_T3_event001_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H3_C20_N12_S284_s01_T3,touchmoment_train_H3_C20_N12_S284_s01_T3_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H3_C20_N13_S279_s03_T1_event000_frame000092_near_touch_negative_000084_0,0,train,train,HOI4D,H3_C20_N13_S279_s03_T1,touchmoment_train_H3_C20_N13_S279_s03_T1_event000_frame000092,92,near_touch_negative,84,"[69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84]"
touchmoment_train_H3_C20_N13_S279_s03_T1_event000_frame000092_touch_onset_000092_1,1,train,train,HOI4D,H3_C20_N13_S279_s03_T1,touchmoment_train_H3_C20_N13_S279_s03_T1_event000_frame000092,92,touch_onset,92,"[77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92]"
touchmoment_train_H3_C20_N13_S282_s02_T2_event000_frame000088_near_touch_negative_000080_0,0,train,train,HOI4D,H3_C20_N13_S282_s02_T2,touchmoment_train_H3_C20_N13_S282_s02_T2_event000_frame000088,88,near_touch_negative,80,"[65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80]"
touchmoment_train_H3_C20_N13_S282_s02_T2_event000_frame000088_touch_onset_000088_1,1,train,train,HOI4D,H3_C20_N13_S282_s02_T2,touchmoment_train_H3_C20_N13_S282_s02_T2_event000_frame000088,88,touch_onset,88,"[73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88]"
touchmoment_train_H3_C20_N15_S279_s04_T1_event000_frame000074_near_touch_negative_000066_0,0,train,train,HOI4D,H3_C20_N15_S279_s04_T1,touchmoment_train_H3_C20_N15_S279_s04_T1_event000_frame000074,74,near_touch_negative,66,"[51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66]"
touchmoment_train_H3_C20_N15_S279_s04_T1_event000_frame000074_touch_onset_000074_1,1,train,train,HOI4D,H3_C20_N15_S279_s04_T1,touchmoment_train_H3_C20_N15_S279_s04_T1_event000_frame000074,74,touch_onset,74,"[59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74]"
touchmoment_train_H3_C20_N15_S279_s04_T1_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H3_C20_N15_S279_s04_T1,touchmoment_train_H3_C20_N15_S279_s04_T1_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H3_C20_N15_S279_s04_T1_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H3_C20_N15_S279_s04_T1,touchmoment_train_H3_C20_N15_S279_s04_T1_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H3_C20_N15_S284_s02_T3_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H3_C20_N15_S284_s02_T3,touchmoment_train_H3_C20_N15_S284_s02_T3_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H3_C20_N15_S284_s02_T3_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H3_C20_N15_S284_s02_T3,touchmoment_train_H3_C20_N15_S284_s02_T3_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H3_C20_N16_S282_s03_T2_event001_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H3_C20_N16_S282_s03_T2,touchmoment_train_H3_C20_N16_S282_s03_T2_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H3_C20_N16_S282_s03_T2_event001_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H3_C20_N16_S282_s03_T2,touchmoment_train_H3_C20_N16_S282_s03_T2_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H3_C20_N17_S282_s03_T2_event000_frame000064_near_touch_negative_000056_0,0,train,train,HOI4D,H3_C20_N17_S282_s03_T2,touchmoment_train_H3_C20_N17_S282_s03_T2_event000_frame000064,64,near_touch_negative,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H3_C20_N17_S282_s03_T2_event000_frame000064_touch_onset_000064_1,1,train,train,HOI4D,H3_C20_N17_S282_s03_T2,touchmoment_train_H3_C20_N17_S282_s03_T2_event000_frame000064,64,touch_onset,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H3_C2_N12_S215_s03_T5_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H3_C2_N12_S215_s03_T5,touchmoment_train_H3_C2_N12_S215_s03_T5_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H3_C2_N12_S215_s03_T5_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H3_C2_N12_S215_s03_T5,touchmoment_train_H3_C2_N12_S215_s03_T5_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C2_N13_S215_s04_T5_event001_frame000165_near_touch_negative_000157_0,0,train,train,HOI4D,H3_C2_N13_S215_s04_T5,touchmoment_train_H3_C2_N13_S215_s04_T5_event001_frame000165,165,near_touch_negative,157,"[142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157]"
touchmoment_train_H3_C2_N13_S215_s04_T5_event001_frame000165_touch_onset_000165_1,1,train,train,HOI4D,H3_C2_N13_S215_s04_T5,touchmoment_train_H3_C2_N13_S215_s04_T5_event001_frame000165,165,touch_onset,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_train_H3_C2_N20_S215_s05_T6_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H3_C2_N20_S215_s05_T6,touchmoment_train_H3_C2_N20_S215_s05_T6_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H3_C2_N20_S215_s05_T6_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H3_C2_N20_S215_s05_T6,touchmoment_train_H3_C2_N20_S215_s05_T6_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H3_C2_N20_S215_s05_T6_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H3_C2_N20_S215_s05_T6,touchmoment_train_H3_C2_N20_S215_s05_T6_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H3_C2_N20_S215_s05_T6_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H3_C2_N20_S215_s05_T6,touchmoment_train_H3_C2_N20_S215_s05_T6_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H3_C2_N28_S217_s02_T1_event000_frame000038_near_touch_negative_000030_0,0,train,train,HOI4D,H3_C2_N28_S217_s02_T1,touchmoment_train_H3_C2_N28_S217_s02_T1_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H3_C2_N28_S217_s02_T1_event000_frame000038_touch_onset_000038_1,1,train,train,HOI4D,H3_C2_N28_S217_s02_T1,touchmoment_train_H3_C2_N28_S217_s02_T1_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H3_C2_N32_S217_s03_T1_event001_frame000174_near_touch_negative_000166_0,0,train,train,HOI4D,H3_C2_N32_S217_s03_T1,touchmoment_train_H3_C2_N32_S217_s03_T1_event001_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H3_C2_N32_S217_s03_T1_event001_frame000174_touch_onset_000174_1,1,train,train,HOI4D,H3_C2_N32_S217_s03_T1,touchmoment_train_H3_C2_N32_S217_s03_T1_event001_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H3_C2_N35_S217_s04_T2_event000_frame000038_near_touch_negative_000030_0,0,train,train,HOI4D,H3_C2_N35_S217_s04_T2,touchmoment_train_H3_C2_N35_S217_s04_T2_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H3_C2_N35_S217_s04_T2_event000_frame000038_touch_onset_000038_1,1,train,train,HOI4D,H3_C2_N35_S217_s04_T2,touchmoment_train_H3_C2_N35_S217_s04_T2_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H3_C2_N40_S217_s05_T2_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H3_C2_N40_S217_s05_T2,touchmoment_train_H3_C2_N40_S217_s05_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H3_C2_N40_S217_s05_T2_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H3_C2_N40_S217_s05_T2,touchmoment_train_H3_C2_N40_S217_s05_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H3_C2_N44_S219_s01_T3_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H3_C2_N44_S219_s01_T3,touchmoment_train_H3_C2_N44_S219_s01_T3_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H3_C2_N44_S219_s01_T3_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H3_C2_N44_S219_s01_T3,touchmoment_train_H3_C2_N44_S219_s01_T3_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C2_N44_S219_s01_T3_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H3_C2_N44_S219_s01_T3,touchmoment_train_H3_C2_N44_S219_s01_T3_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H3_C2_N44_S219_s01_T3_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H3_C2_N44_S219_s01_T3,touchmoment_train_H3_C2_N44_S219_s01_T3_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H3_C2_N44_S51_s03_T1_event001_frame000164_near_touch_negative_000156_0,0,train,train,HOI4D,H3_C2_N44_S51_s03_T1,touchmoment_train_H3_C2_N44_S51_s03_T1_event001_frame000164,164,near_touch_negative,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H3_C2_N44_S51_s03_T1_event001_frame000164_touch_onset_000164_1,1,train,train,HOI4D,H3_C2_N44_S51_s03_T1,touchmoment_train_H3_C2_N44_S51_s03_T1_event001_frame000164,164,touch_onset,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H3_C2_N47_S219_s02_T3_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H3_C2_N47_S219_s02_T3,touchmoment_train_H3_C2_N47_S219_s02_T3_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H3_C2_N47_S219_s02_T3_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H3_C2_N47_S219_s02_T3,touchmoment_train_H3_C2_N47_S219_s02_T3_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C3_N23_S277_s05_T2_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H3_C3_N23_S277_s05_T2,touchmoment_train_H3_C3_N23_S277_s05_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H3_C3_N23_S277_s05_T2_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H3_C3_N23_S277_s05_T2,touchmoment_train_H3_C3_N23_S277_s05_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H3_C3_N26_S279_s01_T2_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H3_C3_N26_S279_s01_T2,touchmoment_train_H3_C3_N26_S279_s01_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H3_C3_N26_S279_s01_T2_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H3_C3_N26_S279_s01_T2,touchmoment_train_H3_C3_N26_S279_s01_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H3_C3_N26_S279_s01_T2_event002_frame000220_near_touch_negative_000212_0,0,train,train,HOI4D,H3_C3_N26_S279_s01_T2,touchmoment_train_H3_C3_N26_S279_s01_T2_event002_frame000220,220,near_touch_negative,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_train_H3_C3_N26_S279_s01_T2_event002_frame000220_touch_onset_000220_1,1,train,train,HOI4D,H3_C3_N26_S279_s01_T2,touchmoment_train_H3_C3_N26_S279_s01_T2_event002_frame000220,220,touch_onset,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_train_H3_C3_N28_S279_s01_T2_event001_frame000161_near_touch_negative_000153_0,0,train,train,HOI4D,H3_C3_N28_S279_s01_T2,touchmoment_train_H3_C3_N28_S279_s01_T2_event001_frame000161,161,near_touch_negative,153,"[138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153]"
touchmoment_train_H3_C3_N28_S279_s01_T2_event001_frame000161_touch_onset_000161_1,1,train,train,HOI4D,H3_C3_N28_S279_s01_T2,touchmoment_train_H3_C3_N28_S279_s01_T2_event001_frame000161,161,touch_onset,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H3_C3_N28_S282_s02_T2_event002_frame000202_near_touch_negative_000194_0,0,train,train,HOI4D,H3_C3_N28_S282_s02_T2,touchmoment_train_H3_C3_N28_S282_s02_T2_event002_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H3_C3_N28_S282_s02_T2_event002_frame000202_touch_onset_000202_1,1,train,train,HOI4D,H3_C3_N28_S282_s02_T2,touchmoment_train_H3_C3_N28_S282_s02_T2_event002_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H3_C3_N31_S279_s02_T2_event002_frame000219_near_touch_negative_000211_0,0,train,train,HOI4D,H3_C3_N31_S279_s02_T2,touchmoment_train_H3_C3_N31_S279_s02_T2_event002_frame000219,219,near_touch_negative,211,"[196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211]"
touchmoment_train_H3_C3_N31_S279_s02_T2_event002_frame000219_touch_onset_000219_1,1,train,train,HOI4D,H3_C3_N31_S279_s02_T2,touchmoment_train_H3_C3_N31_S279_s02_T2_event002_frame000219,219,touch_onset,219,"[204,205,206,207,208,209,210,211,212,213,214,215,216,217,218,219]"
touchmoment_train_H3_C3_N31_S282_s03_T2_event001_frame000169_near_touch_negative_000161_0,0,train,train,HOI4D,H3_C3_N31_S282_s03_T2,touchmoment_train_H3_C3_N31_S282_s03_T2_event001_frame000169,169,near_touch_negative,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H3_C3_N31_S282_s03_T2_event001_frame000169_touch_onset_000169_1,1,train,train,HOI4D,H3_C3_N31_S282_s03_T2,touchmoment_train_H3_C3_N31_S282_s03_T2_event001_frame000169,169,touch_onset,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H3_C3_N32_S279_s02_T2_event000_frame000044_near_touch_negative_000036_0,0,train,train,HOI4D,H3_C3_N32_S279_s02_T2,touchmoment_train_H3_C3_N32_S279_s02_T2_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H3_C3_N32_S279_s02_T2_event000_frame000044_touch_onset_000044_1,1,train,train,HOI4D,H3_C3_N32_S279_s02_T2,touchmoment_train_H3_C3_N32_S279_s02_T2_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H3_C3_N32_S282_s03_T2_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H3_C3_N32_S282_s03_T2,touchmoment_train_H3_C3_N32_S282_s03_T2_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H3_C3_N32_S282_s03_T2_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H3_C3_N32_S282_s03_T2,touchmoment_train_H3_C3_N32_S282_s03_T2_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H3_C3_N33_S279_s02_T2_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H3_C3_N33_S279_s02_T2,touchmoment_train_H3_C3_N33_S279_s02_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H3_C3_N33_S279_s02_T2_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H3_C3_N33_S279_s02_T2,touchmoment_train_H3_C3_N33_S279_s02_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H3_C3_N33_S282_s04_T2_event001_frame000199_near_touch_negative_000191_0,0,train,train,HOI4D,H3_C3_N33_S282_s04_T2,touchmoment_train_H3_C3_N33_S282_s04_T2_event001_frame000199,199,near_touch_negative,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H3_C3_N33_S282_s04_T2_event001_frame000199_touch_onset_000199_1,1,train,train,HOI4D,H3_C3_N33_S282_s04_T2,touchmoment_train_H3_C3_N33_S282_s04_T2_event001_frame000199,199,touch_onset,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_train_H3_C3_N34_S282_s04_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H3_C3_N34_S282_s04_T2,touchmoment_train_H3_C3_N34_S282_s04_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H3_C3_N34_S282_s04_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H3_C3_N34_S282_s04_T2,touchmoment_train_H3_C3_N34_S282_s04_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H3_C3_N36_S279_s03_T2_event002_frame000230_near_touch_negative_000222_0,0,train,train,HOI4D,H3_C3_N36_S279_s03_T2,touchmoment_train_H3_C3_N36_S279_s03_T2_event002_frame000230,230,near_touch_negative,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H3_C3_N36_S279_s03_T2_event002_frame000230_touch_onset_000230_1,1,train,train,HOI4D,H3_C3_N36_S279_s03_T2,touchmoment_train_H3_C3_N36_S279_s03_T2_event002_frame000230,230,touch_onset,230,"[215,216,217,218,219,220,221,222,223,224,225,226,227,228,229,230]"
touchmoment_train_H3_C3_N40_S282_s05_T2_event001_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H3_C3_N40_S282_s05_T2,touchmoment_train_H3_C3_N40_S282_s05_T2_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H3_C3_N40_S282_s05_T2_event001_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H3_C3_N40_S282_s05_T2,touchmoment_train_H3_C3_N40_S282_s05_T2_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H3_C3_N45_S284_s02_T2_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H3_C3_N45_S284_s02_T2,touchmoment_train_H3_C3_N45_S284_s02_T2_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H3_C3_N45_S284_s02_T2_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H3_C3_N45_S284_s02_T2,touchmoment_train_H3_C3_N45_S284_s02_T2_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H3_C3_N46_S284_s02_T2_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H3_C3_N46_S284_s02_T2,touchmoment_train_H3_C3_N46_S284_s02_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H3_C3_N46_S284_s02_T2_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H3_C3_N46_S284_s02_T2,touchmoment_train_H3_C3_N46_S284_s02_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H3_C3_N49_S282_s01_T2_event001_frame000189_near_touch_negative_000181_0,0,train,train,HOI4D,H3_C3_N49_S282_s01_T2,touchmoment_train_H3_C3_N49_S282_s01_T2_event001_frame000189,189,near_touch_negative,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H3_C3_N49_S282_s01_T2_event001_frame000189_touch_onset_000189_1,1,train,train,HOI4D,H3_C3_N49_S282_s01_T2,touchmoment_train_H3_C3_N49_S282_s01_T2_event001_frame000189,189,touch_onset,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H3_C3_N49_S282_s01_T2_event002_frame000222_near_touch_negative_000214_0,0,train,train,HOI4D,H3_C3_N49_S282_s01_T2,touchmoment_train_H3_C3_N49_S282_s01_T2_event002_frame000222,222,near_touch_negative,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_train_H3_C3_N49_S282_s01_T2_event002_frame000222_touch_onset_000222_1,1,train,train,HOI4D,H3_C3_N49_S282_s01_T2,touchmoment_train_H3_C3_N49_S282_s01_T2_event002_frame000222,222,touch_onset,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H3_C3_N50_S284_s03_T2_event000_frame000200_near_touch_negative_000192_0,0,train,train,HOI4D,H3_C3_N50_S284_s03_T2,touchmoment_train_H3_C3_N50_S284_s03_T2_event000_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_train_H3_C3_N50_S284_s03_T2_event000_frame000200_touch_onset_000200_1,1,train,train,HOI4D,H3_C3_N50_S284_s03_T2,touchmoment_train_H3_C3_N50_S284_s03_T2_event000_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H3_C3_N50_S284_s03_T2_event001_frame000043_near_touch_negative_000035_0,0,train,train,HOI4D,H3_C3_N50_S284_s03_T2,touchmoment_train_H3_C3_N50_S284_s03_T2_event001_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H3_C3_N50_S284_s03_T2_event001_frame000043_touch_onset_000043_1,1,train,train,HOI4D,H3_C3_N50_S284_s03_T2,touchmoment_train_H3_C3_N50_S284_s03_T2_event001_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H3_C4_N02_S50_s05_T4_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H3_C4_N02_S50_s05_T4,touchmoment_train_H3_C4_N02_S50_s05_T4_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H3_C4_N02_S50_s05_T4_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H3_C4_N02_S50_s05_T4,touchmoment_train_H3_C4_N02_S50_s05_T4_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H3_C4_N02_S50_s05_T4_event001_frame000129_near_touch_negative_000121_0,0,train,train,HOI4D,H3_C4_N02_S50_s05_T4,touchmoment_train_H3_C4_N02_S50_s05_T4_event001_frame000129,129,near_touch_negative,121,"[106,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121]"
touchmoment_train_H3_C4_N02_S50_s05_T4_event001_frame000129_touch_onset_000129_1,1,train,train,HOI4D,H3_C4_N02_S50_s05_T4,touchmoment_train_H3_C4_N02_S50_s05_T4_event001_frame000129,129,touch_onset,129,"[114,115,116,117,118,119,120,121,122,123,124,125,126,127,128,129]"
touchmoment_train_H3_C4_N03_S50_s05_T4_event002_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H3_C4_N03_S50_s05_T4,touchmoment_train_H3_C4_N03_S50_s05_T4_event002_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H3_C4_N03_S50_s05_T4_event002_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H3_C4_N03_S50_s05_T4,touchmoment_train_H3_C4_N03_S50_s05_T4_event002_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H3_C4_N04_S50_s01_T3_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H3_C4_N04_S50_s01_T3,touchmoment_train_H3_C4_N04_S50_s01_T3_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H3_C4_N04_S50_s01_T3_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H3_C4_N04_S50_s01_T3,touchmoment_train_H3_C4_N04_S50_s01_T3_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H3_C4_N05_S50_s01_T4_event001_frame000140_near_touch_negative_000132_0,0,train,train,HOI4D,H3_C4_N05_S50_s01_T4,touchmoment_train_H3_C4_N05_S50_s01_T4_event001_frame000140,140,near_touch_negative,132,"[117,118,119,120,121,122,123,124,125,126,127,128,129,130,131,132]"
touchmoment_train_H3_C4_N05_S50_s01_T4_event001_frame000140_touch_onset_000140_1,1,train,train,HOI4D,H3_C4_N05_S50_s01_T4,touchmoment_train_H3_C4_N05_S50_s01_T4_event001_frame000140,140,touch_onset,140,"[125,126,127,128,129,130,131,132,133,134,135,136,137,138,139,140]"
touchmoment_train_H3_C4_N40_S53_s05_T2_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H3_C4_N40_S53_s05_T2,touchmoment_train_H3_C4_N40_S53_s05_T2_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H3_C4_N40_S53_s05_T2_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H3_C4_N40_S53_s05_T2,touchmoment_train_H3_C4_N40_S53_s05_T2_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H3_C4_N41_S48_s01_T2_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H3_C4_N41_S48_s01_T2,touchmoment_train_H3_C4_N41_S48_s01_T2_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H3_C4_N41_S48_s01_T2_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H3_C4_N41_S48_s01_T2,touchmoment_train_H3_C4_N41_S48_s01_T2_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H3_C4_N42_S48_s01_T1_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H3_C4_N42_S48_s01_T1,touchmoment_train_H3_C4_N42_S48_s01_T1_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H3_C4_N42_S48_s01_T1_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H3_C4_N42_S48_s01_T1,touchmoment_train_H3_C4_N42_S48_s01_T1_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H3_C4_N43_S48_s02_T1_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H3_C4_N43_S48_s02_T1,touchmoment_train_H3_C4_N43_S48_s02_T1_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H3_C4_N43_S48_s02_T1_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H3_C4_N43_S48_s02_T1,touchmoment_train_H3_C4_N43_S48_s02_T1_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H3_C4_N43_S48_s02_T1_event001_frame000184_near_touch_negative_000176_0,0,train,train,HOI4D,H3_C4_N43_S48_s02_T1,touchmoment_train_H3_C4_N43_S48_s02_T1_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H3_C4_N43_S48_s02_T1_event001_frame000184_touch_onset_000184_1,1,train,train,HOI4D,H3_C4_N43_S48_s02_T1,touchmoment_train_H3_C4_N43_S48_s02_T1_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H3_C5_N18_S58_s04_T4_event000_frame000027_near_touch_negative_000019_0,0,train,train,HOI4D,H3_C5_N18_S58_s04_T4,touchmoment_train_H3_C5_N18_S58_s04_T4_event000_frame000027,27,near_touch_negative,19,"[4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19]"
touchmoment_train_H3_C5_N18_S58_s04_T4_event000_frame000027_touch_onset_000027_1,1,train,train,HOI4D,H3_C5_N18_S58_s04_T4,touchmoment_train_H3_C5_N18_S58_s04_T4_event000_frame000027,27,touch_onset,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_train_H3_C6_N01_S85_s03_T2_event001_frame000073_near_touch_negative_000065_0,0,train,train,HOI4D,H3_C6_N01_S85_s03_T2,touchmoment_train_H3_C6_N01_S85_s03_T2_event001_frame000073,73,near_touch_negative,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H3_C6_N01_S85_s03_T2_event001_frame000073_touch_onset_000073_1,1,train,train,HOI4D,H3_C6_N01_S85_s03_T2,touchmoment_train_H3_C6_N01_S85_s03_T2_event001_frame000073,73,touch_onset,73,"[58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73]"
touchmoment_train_H3_C6_N01_S85_s03_T2_event003_frame000257_near_touch_negative_000249_0,0,train,train,HOI4D,H3_C6_N01_S85_s03_T2,touchmoment_train_H3_C6_N01_S85_s03_T2_event003_frame000257,257,near_touch_negative,249,"[234,235,236,237,238,239,240,241,242,243,244,245,246,247,248,249]"
touchmoment_train_H3_C6_N01_S85_s03_T2_event003_frame000257_touch_onset_000257_1,1,train,train,HOI4D,H3_C6_N01_S85_s03_T2,touchmoment_train_H3_C6_N01_S85_s03_T2_event003_frame000257,257,touch_onset,257,"[242,243,244,245,246,247,248,249,250,251,252,253,254,255,256,257]"
touchmoment_train_H3_C6_N02_S251_s01_T2_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H3_C6_N02_S251_s01_T2,touchmoment_train_H3_C6_N02_S251_s01_T2_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H3_C6_N02_S251_s01_T2_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H3_C6_N02_S251_s01_T2,touchmoment_train_H3_C6_N02_S251_s01_T2_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H3_C6_N02_S85_s04_T1_event000_frame000028_near_touch_negative_000020_0,0,train,train,HOI4D,H3_C6_N02_S85_s04_T1,touchmoment_train_H3_C6_N02_S85_s04_T1_event000_frame000028,28,near_touch_negative,20,"[5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]"
touchmoment_train_H3_C6_N02_S85_s04_T1_event000_frame000028_touch_onset_000028_1,1,train,train,HOI4D,H3_C6_N02_S85_s04_T1,touchmoment_train_H3_C6_N02_S85_s04_T1_event000_frame000028,28,touch_onset,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H3_C6_N03_S85_s04_T1_event000_frame000032_near_touch_negative_000024_0,0,train,train,HOI4D,H3_C6_N03_S85_s04_T1,touchmoment_train_H3_C6_N03_S85_s04_T1_event000_frame000032,32,near_touch_negative,24,"[9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24]"
touchmoment_train_H3_C6_N03_S85_s04_T1_event000_frame000032_touch_onset_000032_1,1,train,train,HOI4D,H3_C6_N03_S85_s04_T1,touchmoment_train_H3_C6_N03_S85_s04_T1_event000_frame000032,32,touch_onset,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_train_H3_C6_N11_S251_s03_T2_event001_frame000178_near_touch_negative_000170_0,0,train,train,HOI4D,H3_C6_N11_S251_s03_T2,touchmoment_train_H3_C6_N11_S251_s03_T2_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H3_C6_N11_S251_s03_T2_event001_frame000178_touch_onset_000178_1,1,train,train,HOI4D,H3_C6_N11_S251_s03_T2,touchmoment_train_H3_C6_N11_S251_s03_T2_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H3_C6_N14_S251_s04_T3_event000_frame000105_near_touch_negative_000097_0,0,train,train,HOI4D,H3_C6_N14_S251_s04_T3,touchmoment_train_H3_C6_N14_S251_s04_T3_event000_frame000105,105,near_touch_negative,97,"[82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97]"
touchmoment_train_H3_C6_N14_S251_s04_T3_event000_frame000105_touch_onset_000105_1,1,train,train,HOI4D,H3_C6_N14_S251_s04_T3,touchmoment_train_H3_C6_N14_S251_s04_T3_event000_frame000105,105,touch_onset,105,"[90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105]"
touchmoment_train_H3_C6_N25_S82_s04_T2_event000_frame000028_near_touch_negative_000020_0,0,train,train,HOI4D,H3_C6_N25_S82_s04_T2,touchmoment_train_H3_C6_N25_S82_s04_T2_event000_frame000028,28,near_touch_negative,20,"[5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]"
touchmoment_train_H3_C6_N25_S82_s04_T2_event000_frame000028_touch_onset_000028_1,1,train,train,HOI4D,H3_C6_N25_S82_s04_T2,touchmoment_train_H3_C6_N25_S82_s04_T2_event000_frame000028,28,touch_onset,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H3_C6_N39_S252_s02_T1_event001_frame000189_near_touch_negative_000181_0,0,train,train,HOI4D,H3_C6_N39_S252_s02_T1,touchmoment_train_H3_C6_N39_S252_s02_T1_event001_frame000189,189,near_touch_negative,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H3_C6_N39_S252_s02_T1_event001_frame000189_touch_onset_000189_1,1,train,train,HOI4D,H3_C6_N39_S252_s02_T1,touchmoment_train_H3_C6_N39_S252_s02_T1_event001_frame000189,189,touch_onset,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H3_C6_N43_S252_s03_T1_event001_frame000170_near_touch_negative_000162_0,0,train,train,HOI4D,H3_C6_N43_S252_s03_T1,touchmoment_train_H3_C6_N43_S252_s03_T1_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H3_C6_N43_S252_s03_T1_event001_frame000170_touch_onset_000170_1,1,train,train,HOI4D,H3_C6_N43_S252_s03_T1,touchmoment_train_H3_C6_N43_S252_s03_T1_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H3_C6_N47_S252_s04_T1_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H3_C6_N47_S252_s04_T1,touchmoment_train_H3_C6_N47_S252_s04_T1_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H3_C6_N47_S252_s04_T1_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H3_C6_N47_S252_s04_T1,touchmoment_train_H3_C6_N47_S252_s04_T1_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H3_C8_N42_S74_s04_T1_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H3_C8_N42_S74_s04_T1,touchmoment_train_H3_C8_N42_S74_s04_T1_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H3_C8_N42_S74_s04_T1_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H3_C8_N42_S74_s04_T1,touchmoment_train_H3_C8_N42_S74_s04_T1_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H3_C9_N13_S300_s02_T2_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H3_C9_N13_S300_s02_T2,touchmoment_train_H3_C9_N13_S300_s02_T2_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H3_C9_N13_S300_s02_T2_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H3_C9_N13_S300_s02_T2,touchmoment_train_H3_C9_N13_S300_s02_T2_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H3_C9_N19_S45_s04_T1_event000_frame000023_near_touch_negative_000015_0,0,train,train,HOI4D,H3_C9_N19_S45_s04_T1,touchmoment_train_H3_C9_N19_S45_s04_T1_event000_frame000023,23,near_touch_negative,15,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]"
touchmoment_train_H3_C9_N19_S45_s04_T1_event000_frame000023_touch_onset_000023_1,1,train,train,HOI4D,H3_C9_N19_S45_s04_T1,touchmoment_train_H3_C9_N19_S45_s04_T1_event000_frame000023,23,touch_onset,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_train_H3_C9_N19_S45_s04_T2_event000_frame000040_near_touch_negative_000032_0,0,train,train,HOI4D,H3_C9_N19_S45_s04_T2,touchmoment_train_H3_C9_N19_S45_s04_T2_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_train_H3_C9_N19_S45_s04_T2_event000_frame000040_touch_onset_000040_1,1,train,train,HOI4D,H3_C9_N19_S45_s04_T2,touchmoment_train_H3_C9_N19_S45_s04_T2_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H3_C9_N21_S300_s04_T2_event000_frame000044_near_touch_negative_000036_0,0,train,train,HOI4D,H3_C9_N21_S300_s04_T2,touchmoment_train_H3_C9_N21_S300_s04_T2_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H3_C9_N21_S300_s04_T2_event000_frame000044_touch_onset_000044_1,1,train,train,HOI4D,H3_C9_N21_S300_s04_T2,touchmoment_train_H3_C9_N21_S300_s04_T2_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H3_C9_N23_S300_s04_T2_event001_frame000189_near_touch_negative_000181_0,0,train,train,HOI4D,H3_C9_N23_S300_s04_T2,touchmoment_train_H3_C9_N23_S300_s04_T2_event001_frame000189,189,near_touch_negative,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H3_C9_N23_S300_s04_T2_event001_frame000189_touch_onset_000189_1,1,train,train,HOI4D,H3_C9_N23_S300_s04_T2,touchmoment_train_H3_C9_N23_S300_s04_T2_event001_frame000189,189,touch_onset,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H3_C9_N23_S306_s04_T2_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H3_C9_N23_S306_s04_T2,touchmoment_train_H3_C9_N23_S306_s04_T2_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H3_C9_N23_S306_s04_T2_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H3_C9_N23_S306_s04_T2,touchmoment_train_H3_C9_N23_S306_s04_T2_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H3_C9_N25_S300_s05_T2_event001_frame000173_near_touch_negative_000165_0,0,train,train,HOI4D,H3_C9_N25_S300_s05_T2,touchmoment_train_H3_C9_N25_S300_s05_T2_event001_frame000173,173,near_touch_negative,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_train_H3_C9_N25_S300_s05_T2_event001_frame000173_touch_onset_000173_1,1,train,train,HOI4D,H3_C9_N25_S300_s05_T2,touchmoment_train_H3_C9_N25_S300_s05_T2_event001_frame000173,173,touch_onset,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H3_C9_N27_S300_s05_T2_event001_frame000175_near_touch_negative_000167_0,0,train,train,HOI4D,H3_C9_N27_S300_s05_T2,touchmoment_train_H3_C9_N27_S300_s05_T2_event001_frame000175,175,near_touch_negative,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H3_C9_N27_S300_s05_T2_event001_frame000175_touch_onset_000175_1,1,train,train,HOI4D,H3_C9_N27_S300_s05_T2,touchmoment_train_H3_C9_N27_S300_s05_T2_event001_frame000175,175,touch_onset,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H3_C9_N27_S306_s04_T2_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H3_C9_N27_S306_s04_T2,touchmoment_train_H3_C9_N27_S306_s04_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H3_C9_N27_S306_s04_T2_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H3_C9_N27_S306_s04_T2,touchmoment_train_H3_C9_N27_S306_s04_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H3_C9_N28_S47_s01_T2_event000_frame000039_near_touch_negative_000031_0,0,train,train,HOI4D,H3_C9_N28_S47_s01_T2,touchmoment_train_H3_C9_N28_S47_s01_T2_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_train_H3_C9_N28_S47_s01_T2_event000_frame000039_touch_onset_000039_1,1,train,train,HOI4D,H3_C9_N28_S47_s01_T2,touchmoment_train_H3_C9_N28_S47_s01_T2_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H3_C9_N31_S306_s05_T2_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H3_C9_N31_S306_s05_T2,touchmoment_train_H3_C9_N31_S306_s05_T2_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H3_C9_N31_S306_s05_T2_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H3_C9_N31_S306_s05_T2,touchmoment_train_H3_C9_N31_S306_s05_T2_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H3_C9_N33_S306_s05_T2_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H3_C9_N33_S306_s05_T2,touchmoment_train_H3_C9_N33_S306_s05_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H3_C9_N33_S306_s05_T2_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H3_C9_N33_S306_s05_T2,touchmoment_train_H3_C9_N33_S306_s05_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H3_C9_N35_S303_s02_T2_event001_frame000205_near_touch_negative_000197_0,0,train,train,HOI4D,H3_C9_N35_S303_s02_T2,touchmoment_train_H3_C9_N35_S303_s02_T2_event001_frame000205,205,near_touch_negative,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_train_H3_C9_N35_S303_s02_T2_event001_frame000205_touch_onset_000205_1,1,train,train,HOI4D,H3_C9_N35_S303_s02_T2,touchmoment_train_H3_C9_N35_S303_s02_T2_event001_frame000205,205,touch_onset,205,"[190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205]"
touchmoment_train_H3_C9_N37_S303_s03_T2_event001_frame000200_near_touch_negative_000192_0,0,train,train,HOI4D,H3_C9_N37_S303_s03_T2,touchmoment_train_H3_C9_N37_S303_s03_T2_event001_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_train_H3_C9_N37_S303_s03_T2_event001_frame000200_touch_onset_000200_1,1,train,train,HOI4D,H3_C9_N37_S303_s03_T2,touchmoment_train_H3_C9_N37_S303_s03_T2_event001_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H3_C9_N39_S309_s01_T2_event001_frame000192_near_touch_negative_000184_0,0,train,train,HOI4D,H3_C9_N39_S309_s01_T2,touchmoment_train_H3_C9_N39_S309_s01_T2_event001_frame000192,192,near_touch_negative,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H3_C9_N39_S309_s01_T2_event001_frame000192_touch_onset_000192_1,1,train,train,HOI4D,H3_C9_N39_S309_s01_T2,touchmoment_train_H3_C9_N39_S309_s01_T2_event001_frame000192,192,touch_onset,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_train_H3_C9_N41_S45_s05_T1_event000_frame000038_near_touch_negative_000030_0,0,train,train,HOI4D,H3_C9_N41_S45_s05_T1,touchmoment_train_H3_C9_N41_S45_s05_T1_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H3_C9_N41_S45_s05_T1_event000_frame000038_touch_onset_000038_1,1,train,train,HOI4D,H3_C9_N41_S45_s05_T1,touchmoment_train_H3_C9_N41_S45_s05_T1_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H3_C9_N43_S303_s04_T2_event001_frame000203_near_touch_negative_000195_0,0,train,train,HOI4D,H3_C9_N43_S303_s04_T2,touchmoment_train_H3_C9_N43_S303_s04_T2_event001_frame000203,203,near_touch_negative,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H3_C9_N43_S303_s04_T2_event001_frame000203_touch_onset_000203_1,1,train,train,HOI4D,H3_C9_N43_S303_s04_T2,touchmoment_train_H3_C9_N43_S303_s04_T2_event001_frame000203,203,touch_onset,203,"[188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203]"
touchmoment_train_H3_C9_N43_S309_s02_T2_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H3_C9_N43_S309_s02_T2,touchmoment_train_H3_C9_N43_S309_s02_T2_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H3_C9_N43_S309_s02_T2_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H3_C9_N43_S309_s02_T2,touchmoment_train_H3_C9_N43_S309_s02_T2_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H3_C9_N43_S45_s04_T1_event000_frame000036_near_touch_negative_000028_0,0,train,train,HOI4D,H3_C9_N43_S45_s04_T1,touchmoment_train_H3_C9_N43_S45_s04_T1_event000_frame000036,36,near_touch_negative,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_train_H3_C9_N43_S45_s04_T1_event000_frame000036_touch_onset_000036_1,1,train,train,HOI4D,H3_C9_N43_S45_s04_T1,touchmoment_train_H3_C9_N43_S45_s04_T1_event000_frame000036,36,touch_onset,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H3_C9_N43_S45_s04_T1_event001_frame000173_near_touch_negative_000165_0,0,train,train,HOI4D,H3_C9_N43_S45_s04_T1,touchmoment_train_H3_C9_N43_S45_s04_T1_event001_frame000173,173,near_touch_negative,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_train_H3_C9_N43_S45_s04_T1_event001_frame000173_touch_onset_000173_1,1,train,train,HOI4D,H3_C9_N43_S45_s04_T1,touchmoment_train_H3_C9_N43_S45_s04_T1_event001_frame000173,173,touch_onset,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H3_C9_N43_S45_s04_T2_event000_frame000033_near_touch_negative_000025_0,0,train,train,HOI4D,H3_C9_N43_S45_s04_T2,touchmoment_train_H3_C9_N43_S45_s04_T2_event000_frame000033,33,near_touch_negative,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H3_C9_N43_S45_s04_T2_event000_frame000033_touch_onset_000033_1,1,train,train,HOI4D,H3_C9_N43_S45_s04_T2,touchmoment_train_H3_C9_N43_S45_s04_T2_event000_frame000033,33,touch_onset,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H3_C9_N44_S303_s04_T2_event001_frame000186_near_touch_negative_000178_0,0,train,train,HOI4D,H3_C9_N44_S303_s04_T2,touchmoment_train_H3_C9_N44_S303_s04_T2_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H3_C9_N44_S303_s04_T2_event001_frame000186_touch_onset_000186_1,1,train,train,HOI4D,H3_C9_N44_S303_s04_T2,touchmoment_train_H3_C9_N44_S303_s04_T2_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H4_C11_N15_S193_s02_T2_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H4_C11_N15_S193_s02_T2,touchmoment_train_H4_C11_N15_S193_s02_T2_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H4_C11_N15_S193_s02_T2_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H4_C11_N15_S193_s02_T2,touchmoment_train_H4_C11_N15_S193_s02_T2_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C11_N17_S193_s02_T2_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H4_C11_N17_S193_s02_T2,touchmoment_train_H4_C11_N17_S193_s02_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H4_C11_N17_S193_s02_T2_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H4_C11_N17_S193_s02_T2,touchmoment_train_H4_C11_N17_S193_s02_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H4_C11_N17_S193_s02_T2_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H4_C11_N17_S193_s02_T2,touchmoment_train_H4_C11_N17_S193_s02_T2_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H4_C11_N17_S193_s02_T2_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H4_C11_N17_S193_s02_T2,touchmoment_train_H4_C11_N17_S193_s02_T2_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H4_C11_N19_S193_s02_T2_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H4_C11_N19_S193_s02_T2,touchmoment_train_H4_C11_N19_S193_s02_T2_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H4_C11_N19_S193_s02_T2_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H4_C11_N19_S193_s02_T2,touchmoment_train_H4_C11_N19_S193_s02_T2_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H4_C11_N54_S368_s02_T2_event001_frame000170_near_touch_negative_000162_0,0,train,train,HOI4D,H4_C11_N54_S368_s02_T2,touchmoment_train_H4_C11_N54_S368_s02_T2_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H4_C11_N54_S368_s02_T2_event001_frame000170_touch_onset_000170_1,1,train,train,HOI4D,H4_C11_N54_S368_s02_T2,touchmoment_train_H4_C11_N54_S368_s02_T2_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H4_C11_N55_S368_s03_T3_event001_frame000174_near_touch_negative_000166_0,0,train,train,HOI4D,H4_C11_N55_S368_s03_T3,touchmoment_train_H4_C11_N55_S368_s03_T3_event001_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H4_C11_N55_S368_s03_T3_event001_frame000174_touch_onset_000174_1,1,train,train,HOI4D,H4_C11_N55_S368_s03_T3,touchmoment_train_H4_C11_N55_S368_s03_T3_event001_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H4_C11_N55_S368_s04_T4_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H4_C11_N55_S368_s04_T4,touchmoment_train_H4_C11_N55_S368_s04_T4_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H4_C11_N55_S368_s04_T4_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H4_C11_N55_S368_s04_T4,touchmoment_train_H4_C11_N55_S368_s04_T4_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H4_C11_N56_S368_s01_T1_event001_frame000172_near_touch_negative_000164_0,0,train,train,HOI4D,H4_C11_N56_S368_s01_T1,touchmoment_train_H4_C11_N56_S368_s01_T1_event001_frame000172,172,near_touch_negative,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H4_C11_N56_S368_s01_T1_event001_frame000172_touch_onset_000172_1,1,train,train,HOI4D,H4_C11_N56_S368_s01_T1,touchmoment_train_H4_C11_N56_S368_s01_T1_event001_frame000172,172,touch_onset,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H4_C11_N56_S368_s02_T2_event001_frame000193_near_touch_negative_000185_0,0,train,train,HOI4D,H4_C11_N56_S368_s02_T2,touchmoment_train_H4_C11_N56_S368_s02_T2_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H4_C11_N56_S368_s02_T2_event001_frame000193_touch_onset_000193_1,1,train,train,HOI4D,H4_C11_N56_S368_s02_T2,touchmoment_train_H4_C11_N56_S368_s02_T2_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H4_C11_N56_S368_s03_T3_event001_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H4_C11_N56_S368_s03_T3,touchmoment_train_H4_C11_N56_S368_s03_T3_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C11_N56_S368_s03_T3_event001_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H4_C11_N56_S368_s03_T3,touchmoment_train_H4_C11_N56_S368_s03_T3_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H4_C12_N15_S236_s02_T1_event001_frame000208_near_touch_negative_000200_0,0,train,train,HOI4D,H4_C12_N15_S236_s02_T1,touchmoment_train_H4_C12_N15_S236_s02_T1_event001_frame000208,208,near_touch_negative,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H4_C12_N15_S236_s02_T1_event001_frame000208_touch_onset_000208_1,1,train,train,HOI4D,H4_C12_N15_S236_s02_T1,touchmoment_train_H4_C12_N15_S236_s02_T1_event001_frame000208,208,touch_onset,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_train_H4_C12_N23_S236_s03_T1_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H4_C12_N23_S236_s03_T1,touchmoment_train_H4_C12_N23_S236_s03_T1_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H4_C12_N23_S236_s03_T1_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H4_C12_N23_S236_s03_T1,touchmoment_train_H4_C12_N23_S236_s03_T1_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H4_C12_N25_S235_s01_T1_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H4_C12_N25_S235_s01_T1,touchmoment_train_H4_C12_N25_S235_s01_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H4_C12_N25_S235_s01_T1_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H4_C12_N25_S235_s01_T1,touchmoment_train_H4_C12_N25_S235_s01_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C12_N25_S235_s01_T1_event001_frame000187_near_touch_negative_000179_0,0,train,train,HOI4D,H4_C12_N25_S235_s01_T1,touchmoment_train_H4_C12_N25_S235_s01_T1_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H4_C12_N25_S235_s01_T1_event001_frame000187_touch_onset_000187_1,1,train,train,HOI4D,H4_C12_N25_S235_s01_T1,touchmoment_train_H4_C12_N25_S235_s01_T1_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C12_N26_S184_s01_T2_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H4_C12_N26_S184_s01_T2,touchmoment_train_H4_C12_N26_S184_s01_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C12_N26_S184_s01_T2_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H4_C12_N26_S184_s01_T2,touchmoment_train_H4_C12_N26_S184_s01_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C12_N26_S235_s01_T1_event001_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H4_C12_N26_S235_s01_T1,touchmoment_train_H4_C12_N26_S235_s01_T1_event001_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C12_N26_S235_s01_T1_event001_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H4_C12_N26_S235_s01_T1,touchmoment_train_H4_C12_N26_S235_s01_T1_event001_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H4_C12_N33_S184_s02_T2_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H4_C12_N33_S184_s02_T2,touchmoment_train_H4_C12_N33_S184_s02_T2_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H4_C12_N33_S184_s02_T2_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H4_C12_N33_S184_s02_T2,touchmoment_train_H4_C12_N33_S184_s02_T2_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H4_C12_N34_S235_s03_T1_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H4_C12_N34_S235_s03_T1,touchmoment_train_H4_C12_N34_S235_s03_T1_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H4_C12_N34_S235_s03_T1_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H4_C12_N34_S235_s03_T1,touchmoment_train_H4_C12_N34_S235_s03_T1_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H4_C12_N35_S235_s03_T1_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H4_C12_N35_S235_s03_T1,touchmoment_train_H4_C12_N35_S235_s03_T1_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H4_C12_N35_S235_s03_T1_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H4_C12_N35_S235_s03_T1,touchmoment_train_H4_C12_N35_S235_s03_T1_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H4_C12_N36_S184_s03_T2_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H4_C12_N36_S184_s03_T2,touchmoment_train_H4_C12_N36_S184_s03_T2_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H4_C12_N36_S184_s03_T2_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H4_C12_N36_S184_s03_T2,touchmoment_train_H4_C12_N36_S184_s03_T2_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H4_C12_N37_S235_s04_T1_event000_frame000178_near_touch_negative_000170_0,0,train,train,HOI4D,H4_C12_N37_S235_s04_T1,touchmoment_train_H4_C12_N37_S235_s04_T1_event000_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H4_C12_N37_S235_s04_T1_event000_frame000178_touch_onset_000178_1,1,train,train,HOI4D,H4_C12_N37_S235_s04_T1,touchmoment_train_H4_C12_N37_S235_s04_T1_event000_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H4_C12_N38_S235_s04_T1_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H4_C12_N38_S235_s04_T1,touchmoment_train_H4_C12_N38_S235_s04_T1_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H4_C12_N38_S235_s04_T1_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H4_C12_N38_S235_s04_T1,touchmoment_train_H4_C12_N38_S235_s04_T1_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H4_C12_N40_S235_s04_T1_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H4_C12_N40_S235_s04_T1,touchmoment_train_H4_C12_N40_S235_s04_T1_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H4_C12_N40_S235_s04_T1_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H4_C12_N40_S235_s04_T1,touchmoment_train_H4_C12_N40_S235_s04_T1_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H4_C12_N41_S235_s05_T1_event001_frame000184_near_touch_negative_000176_0,0,train,train,HOI4D,H4_C12_N41_S235_s05_T1,touchmoment_train_H4_C12_N41_S235_s05_T1_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H4_C12_N41_S235_s05_T1_event001_frame000184_touch_onset_000184_1,1,train,train,HOI4D,H4_C12_N41_S235_s05_T1,touchmoment_train_H4_C12_N41_S235_s05_T1_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H4_C12_N42_S184_s05_T2_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H4_C12_N42_S184_s05_T2,touchmoment_train_H4_C12_N42_S184_s05_T2_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H4_C12_N42_S184_s05_T2_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H4_C12_N42_S184_s05_T2,touchmoment_train_H4_C12_N42_S184_s05_T2_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H4_C12_N42_S235_s05_T1_event001_frame000173_near_touch_negative_000165_0,0,train,train,HOI4D,H4_C12_N42_S235_s05_T1,touchmoment_train_H4_C12_N42_S235_s05_T1_event001_frame000173,173,near_touch_negative,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_train_H4_C12_N42_S235_s05_T1_event001_frame000173_touch_onset_000173_1,1,train,train,HOI4D,H4_C12_N42_S235_s05_T1,touchmoment_train_H4_C12_N42_S235_s05_T1_event001_frame000173,173,touch_onset,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H4_C12_N43_S235_s05_T1_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H4_C12_N43_S235_s05_T1,touchmoment_train_H4_C12_N43_S235_s05_T1_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H4_C12_N43_S235_s05_T1_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H4_C12_N43_S235_s05_T1,touchmoment_train_H4_C12_N43_S235_s05_T1_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H4_C12_N43_S235_s05_T1_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H4_C12_N43_S235_s05_T1,touchmoment_train_H4_C12_N43_S235_s05_T1_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H4_C12_N43_S235_s05_T1_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H4_C12_N43_S235_s05_T1,touchmoment_train_H4_C12_N43_S235_s05_T1_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H4_C12_N45_S184_s05_T2_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H4_C12_N45_S184_s05_T2,touchmoment_train_H4_C12_N45_S184_s05_T2_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H4_C12_N45_S184_s05_T2_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H4_C12_N45_S184_s05_T2,touchmoment_train_H4_C12_N45_S184_s05_T2_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H4_C12_N47_S186_s01_T2_event001_frame000196_near_touch_negative_000188_0,0,train,train,HOI4D,H4_C12_N47_S186_s01_T2,touchmoment_train_H4_C12_N47_S186_s01_T2_event001_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H4_C12_N47_S186_s01_T2_event001_frame000196_touch_onset_000196_1,1,train,train,HOI4D,H4_C12_N47_S186_s01_T2,touchmoment_train_H4_C12_N47_S186_s01_T2_event001_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H4_C12_N47_S236_s01_T1_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H4_C12_N47_S236_s01_T1,touchmoment_train_H4_C12_N47_S236_s01_T1_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C12_N47_S236_s01_T1_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H4_C12_N47_S236_s01_T1,touchmoment_train_H4_C12_N47_S236_s01_T1_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C12_N47_S236_s01_T1_event001_frame000187_near_touch_negative_000179_0,0,train,train,HOI4D,H4_C12_N47_S236_s01_T1,touchmoment_train_H4_C12_N47_S236_s01_T1_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H4_C12_N47_S236_s01_T1_event001_frame000187_touch_onset_000187_1,1,train,train,HOI4D,H4_C12_N47_S236_s01_T1,touchmoment_train_H4_C12_N47_S236_s01_T1_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C13_N17_S186_s02_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H4_C13_N17_S186_s02_T2,touchmoment_train_H4_C13_N17_S186_s02_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H4_C13_N17_S186_s02_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H4_C13_N17_S186_s02_T2,touchmoment_train_H4_C13_N17_S186_s02_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C13_N17_S234_s02_T1_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H4_C13_N17_S234_s02_T1,touchmoment_train_H4_C13_N17_S234_s02_T1_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H4_C13_N17_S234_s02_T1_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H4_C13_N17_S234_s02_T1,touchmoment_train_H4_C13_N17_S234_s02_T1_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H4_C13_N25_S234_s03_T1_event001_frame000175_near_touch_negative_000167_0,0,train,train,HOI4D,H4_C13_N25_S234_s03_T1,touchmoment_train_H4_C13_N25_S234_s03_T1_event001_frame000175,175,near_touch_negative,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H4_C13_N25_S234_s03_T1_event001_frame000175_touch_onset_000175_1,1,train,train,HOI4D,H4_C13_N25_S234_s03_T1,touchmoment_train_H4_C13_N25_S234_s03_T1_event001_frame000175,175,touch_onset,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H4_C13_N27_S184_s01_T4_event000_frame000041_near_touch_negative_000033_0,0,train,train,HOI4D,H4_C13_N27_S184_s01_T4,touchmoment_train_H4_C13_N27_S184_s01_T4_event000_frame000041,41,near_touch_negative,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H4_C13_N27_S184_s01_T4_event000_frame000041_touch_onset_000041_1,1,train,train,HOI4D,H4_C13_N27_S184_s01_T4,touchmoment_train_H4_C13_N27_S184_s01_T4_event000_frame000041,41,touch_onset,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H4_C13_N30_S233_s02_T1_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H4_C13_N30_S233_s02_T1,touchmoment_train_H4_C13_N30_S233_s02_T1_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C13_N30_S233_s02_T1_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H4_C13_N30_S233_s02_T1,touchmoment_train_H4_C13_N30_S233_s02_T1_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H4_C13_N33_S184_s02_T4_event001_frame000191_near_touch_negative_000183_0,0,train,train,HOI4D,H4_C13_N33_S184_s02_T4,touchmoment_train_H4_C13_N33_S184_s02_T4_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H4_C13_N33_S184_s02_T4_event001_frame000191_touch_onset_000191_1,1,train,train,HOI4D,H4_C13_N33_S184_s02_T4,touchmoment_train_H4_C13_N33_S184_s02_T4_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H4_C13_N34_S233_s03_T1_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H4_C13_N34_S233_s03_T1,touchmoment_train_H4_C13_N34_S233_s03_T1_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C13_N34_S233_s03_T1_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H4_C13_N34_S233_s03_T1,touchmoment_train_H4_C13_N34_S233_s03_T1_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H4_C13_N36_S233_s03_T1_event001_frame000193_near_touch_negative_000185_0,0,train,train,HOI4D,H4_C13_N36_S233_s03_T1,touchmoment_train_H4_C13_N36_S233_s03_T1_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H4_C13_N36_S233_s03_T1_event001_frame000193_touch_onset_000193_1,1,train,train,HOI4D,H4_C13_N36_S233_s03_T1,touchmoment_train_H4_C13_N36_S233_s03_T1_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H4_C13_N38_S184_s04_T4_event001_frame000164_near_touch_negative_000156_0,0,train,train,HOI4D,H4_C13_N38_S184_s04_T4,touchmoment_train_H4_C13_N38_S184_s04_T4_event001_frame000164,164,near_touch_negative,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_train_H4_C13_N38_S184_s04_T4_event001_frame000164_touch_onset_000164_1,1,train,train,HOI4D,H4_C13_N38_S184_s04_T4,touchmoment_train_H4_C13_N38_S184_s04_T4_event001_frame000164,164,touch_onset,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H4_C13_N39_S184_s04_T4_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H4_C13_N39_S184_s04_T4,touchmoment_train_H4_C13_N39_S184_s04_T4_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H4_C13_N39_S184_s04_T4_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H4_C13_N39_S184_s04_T4,touchmoment_train_H4_C13_N39_S184_s04_T4_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H4_C13_N39_S184_s04_T4_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H4_C13_N39_S184_s04_T4,touchmoment_train_H4_C13_N39_S184_s04_T4_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H4_C13_N39_S184_s04_T4_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H4_C13_N39_S184_s04_T4,touchmoment_train_H4_C13_N39_S184_s04_T4_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H4_C13_N39_S233_s04_T1_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H4_C13_N39_S233_s04_T1,touchmoment_train_H4_C13_N39_S233_s04_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H4_C13_N39_S233_s04_T1_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H4_C13_N39_S233_s04_T1,touchmoment_train_H4_C13_N39_S233_s04_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C13_N40_S233_s04_T1_event001_frame000188_near_touch_negative_000180_0,0,train,train,HOI4D,H4_C13_N40_S233_s04_T1,touchmoment_train_H4_C13_N40_S233_s04_T1_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H4_C13_N40_S233_s04_T1_event001_frame000188_touch_onset_000188_1,1,train,train,HOI4D,H4_C13_N40_S233_s04_T1,touchmoment_train_H4_C13_N40_S233_s04_T1_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H4_C13_N41_S184_s04_T4_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H4_C13_N41_S184_s04_T4,touchmoment_train_H4_C13_N41_S184_s04_T4_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H4_C13_N41_S184_s04_T4_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H4_C13_N41_S184_s04_T4,touchmoment_train_H4_C13_N41_S184_s04_T4_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C13_N41_S184_s04_T4_event001_frame000183_near_touch_negative_000175_0,0,train,train,HOI4D,H4_C13_N41_S184_s04_T4,touchmoment_train_H4_C13_N41_S184_s04_T4_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H4_C13_N41_S184_s04_T4_event001_frame000183_touch_onset_000183_1,1,train,train,HOI4D,H4_C13_N41_S184_s04_T4,touchmoment_train_H4_C13_N41_S184_s04_T4_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H4_C13_N43_S184_s05_T4_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H4_C13_N43_S184_s05_T4,touchmoment_train_H4_C13_N43_S184_s05_T4_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H4_C13_N43_S184_s05_T4_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H4_C13_N43_S184_s05_T4,touchmoment_train_H4_C13_N43_S184_s05_T4_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H4_C13_N44_S184_s05_T4_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H4_C13_N44_S184_s05_T4,touchmoment_train_H4_C13_N44_S184_s05_T4_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C13_N44_S184_s05_T4_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H4_C13_N44_S184_s05_T4,touchmoment_train_H4_C13_N44_S184_s05_T4_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C13_N44_S233_s05_T1_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H4_C13_N44_S233_s05_T1,touchmoment_train_H4_C13_N44_S233_s05_T1_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H4_C13_N44_S233_s05_T1_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H4_C13_N44_S233_s05_T1,touchmoment_train_H4_C13_N44_S233_s05_T1_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H4_C13_N48_S186_s01_T3_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H4_C13_N48_S186_s01_T3,touchmoment_train_H4_C13_N48_S186_s01_T3_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C13_N48_S186_s01_T3_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H4_C13_N48_S186_s01_T3,touchmoment_train_H4_C13_N48_S186_s01_T3_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H4_C13_N48_S234_s01_T1_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H4_C13_N48_S234_s01_T1,touchmoment_train_H4_C13_N48_S234_s01_T1_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H4_C13_N48_S234_s01_T1_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H4_C13_N48_S234_s01_T1,touchmoment_train_H4_C13_N48_S234_s01_T1_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H4_C13_N49_S186_s01_T3_event001_frame000158_near_touch_negative_000150_0,0,train,train,HOI4D,H4_C13_N49_S186_s01_T3,touchmoment_train_H4_C13_N49_S186_s01_T3_event001_frame000158,158,near_touch_negative,150,"[135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150]"
touchmoment_train_H4_C13_N49_S186_s01_T3_event001_frame000158_touch_onset_000158_1,1,train,train,HOI4D,H4_C13_N49_S186_s01_T3,touchmoment_train_H4_C13_N49_S186_s01_T3_event001_frame000158,158,touch_onset,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H4_C13_N49_S234_s01_T1_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H4_C13_N49_S234_s01_T1,touchmoment_train_H4_C13_N49_S234_s01_T1_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H4_C13_N49_S234_s01_T1_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H4_C13_N49_S234_s01_T1,touchmoment_train_H4_C13_N49_S234_s01_T1_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H4_C14_N12_S174_s04_T1_event001_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H4_C14_N12_S174_s04_T1,touchmoment_train_H4_C14_N12_S174_s04_T1_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H4_C14_N12_S174_s04_T1_event001_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H4_C14_N12_S174_s04_T1,touchmoment_train_H4_C14_N12_S174_s04_T1_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H4_C14_N12_S210_s03_T2_event002_frame000204_near_touch_negative_000196_0,0,train,train,HOI4D,H4_C14_N12_S210_s03_T2,touchmoment_train_H4_C14_N12_S210_s03_T2_event002_frame000204,204,near_touch_negative,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H4_C14_N12_S210_s03_T2_event002_frame000204_touch_onset_000204_1,1,train,train,HOI4D,H4_C14_N12_S210_s03_T2,touchmoment_train_H4_C14_N12_S210_s03_T2_event002_frame000204,204,touch_onset,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H4_C14_N14_S174_s03_T1_event001_frame000216_near_touch_negative_000208_0,0,train,train,HOI4D,H4_C14_N14_S174_s03_T1,touchmoment_train_H4_C14_N14_S174_s03_T1_event001_frame000216,216,near_touch_negative,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_train_H4_C14_N14_S174_s03_T1_event001_frame000216_touch_onset_000216_1,1,train,train,HOI4D,H4_C14_N14_S174_s03_T1,touchmoment_train_H4_C14_N14_S174_s03_T1_event001_frame000216,216,touch_onset,216,"[201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216]"
touchmoment_train_H4_C14_N16_S210_s04_T2_event001_frame000230_near_touch_negative_000222_0,0,train,train,HOI4D,H4_C14_N16_S210_s04_T2,touchmoment_train_H4_C14_N16_S210_s04_T2_event001_frame000230,230,near_touch_negative,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H4_C14_N16_S210_s04_T2_event001_frame000230_touch_onset_000230_1,1,train,train,HOI4D,H4_C14_N16_S210_s04_T2,touchmoment_train_H4_C14_N16_S210_s04_T2_event001_frame000230,230,touch_onset,230,"[215,216,217,218,219,220,221,222,223,224,225,226,227,228,229,230]"
touchmoment_train_H4_C14_N18_S174_s02_T1_event000_frame000068_near_touch_negative_000060_0,0,train,train,HOI4D,H4_C14_N18_S174_s02_T1,touchmoment_train_H4_C14_N18_S174_s02_T1_event000_frame000068,68,near_touch_negative,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H4_C14_N18_S174_s02_T1_event000_frame000068_touch_onset_000068_1,1,train,train,HOI4D,H4_C14_N18_S174_s02_T1,touchmoment_train_H4_C14_N18_S174_s02_T1_event000_frame000068,68,touch_onset,68,"[53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68]"
touchmoment_train_H4_C14_N20_S174_s02_T1_event001_frame000188_near_touch_negative_000180_0,0,train,train,HOI4D,H4_C14_N20_S174_s02_T1,touchmoment_train_H4_C14_N20_S174_s02_T1_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H4_C14_N20_S174_s02_T1_event001_frame000188_touch_onset_000188_1,1,train,train,HOI4D,H4_C14_N20_S174_s02_T1,touchmoment_train_H4_C14_N20_S174_s02_T1_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H4_C14_N22_S211_s01_T2_event000_frame000038_near_touch_negative_000030_0,0,train,train,HOI4D,H4_C14_N22_S211_s01_T2,touchmoment_train_H4_C14_N22_S211_s01_T2_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_train_H4_C14_N22_S211_s01_T2_event000_frame000038_touch_onset_000038_1,1,train,train,HOI4D,H4_C14_N22_S211_s01_T2,touchmoment_train_H4_C14_N22_S211_s01_T2_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H4_C14_N23_S211_s01_T2_event000_frame000174_near_touch_negative_000166_0,0,train,train,HOI4D,H4_C14_N23_S211_s01_T2,touchmoment_train_H4_C14_N23_S211_s01_T2_event000_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H4_C14_N23_S211_s01_T2_event000_frame000174_touch_onset_000174_1,1,train,train,HOI4D,H4_C14_N23_S211_s01_T2,touchmoment_train_H4_C14_N23_S211_s01_T2_event000_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H4_C14_N30_S335_s01_T1_event001_frame000189_near_touch_negative_000181_0,0,train,train,HOI4D,H4_C14_N30_S335_s01_T1,touchmoment_train_H4_C14_N30_S335_s01_T1_event001_frame000189,189,near_touch_negative,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H4_C14_N30_S335_s01_T1_event001_frame000189_touch_onset_000189_1,1,train,train,HOI4D,H4_C14_N30_S335_s01_T1,touchmoment_train_H4_C14_N30_S335_s01_T1_event001_frame000189,189,touch_onset,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H4_C14_N30_S335_s02_T2_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H4_C14_N30_S335_s02_T2,touchmoment_train_H4_C14_N30_S335_s02_T2_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H4_C14_N30_S335_s02_T2_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H4_C14_N30_S335_s02_T2,touchmoment_train_H4_C14_N30_S335_s02_T2_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C14_N30_S335_s02_T2_event002_frame000236_near_touch_negative_000228_0,0,train,train,HOI4D,H4_C14_N30_S335_s02_T2,touchmoment_train_H4_C14_N30_S335_s02_T2_event002_frame000236,236,near_touch_negative,228,"[213,214,215,216,217,218,219,220,221,222,223,224,225,226,227,228]"
touchmoment_train_H4_C14_N30_S335_s02_T2_event002_frame000236_touch_onset_000236_1,1,train,train,HOI4D,H4_C14_N30_S335_s02_T2,touchmoment_train_H4_C14_N30_S335_s02_T2_event002_frame000236,236,touch_onset,236,"[221,222,223,224,225,226,227,228,229,230,231,232,233,234,235,236]"
touchmoment_train_H4_C14_N34_S177_s03_T1_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H4_C14_N34_S177_s03_T1,touchmoment_train_H4_C14_N34_S177_s03_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H4_C14_N34_S177_s03_T1_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H4_C14_N34_S177_s03_T1,touchmoment_train_H4_C14_N34_S177_s03_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H4_C17_N07_S134_s05_T1_event000_frame000066_near_touch_negative_000058_0,0,train,train,HOI4D,H4_C17_N07_S134_s05_T1,touchmoment_train_H4_C17_N07_S134_s05_T1_event000_frame000066,66,near_touch_negative,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H4_C17_N07_S134_s05_T1_event000_frame000066_touch_onset_000066_1,1,train,train,HOI4D,H4_C17_N07_S134_s05_T1,touchmoment_train_H4_C17_N07_S134_s05_T1_event000_frame000066,66,touch_onset,66,"[51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66]"
touchmoment_train_H4_C17_N10_S138_s01_T1_event000_frame000060_near_touch_negative_000052_0,0,train,train,HOI4D,H4_C17_N10_S138_s01_T1,touchmoment_train_H4_C17_N10_S138_s01_T1_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C17_N10_S138_s01_T1_event000_frame000060_touch_onset_000060_1,1,train,train,HOI4D,H4_C17_N10_S138_s01_T1,touchmoment_train_H4_C17_N10_S138_s01_T1_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H4_C17_N11_S190_s03_T3_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H4_C17_N11_S190_s03_T3,touchmoment_train_H4_C17_N11_S190_s03_T3_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H4_C17_N11_S190_s03_T3_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H4_C17_N11_S190_s03_T3,touchmoment_train_H4_C17_N11_S190_s03_T3_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H4_C17_N12_S190_s03_T3_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H4_C17_N12_S190_s03_T3,touchmoment_train_H4_C17_N12_S190_s03_T3_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H4_C17_N12_S190_s03_T3_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H4_C17_N12_S190_s03_T3,touchmoment_train_H4_C17_N12_S190_s03_T3_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H4_C17_N18_S190_s05_T2_event001_frame000185_near_touch_negative_000177_0,0,train,train,HOI4D,H4_C17_N18_S190_s05_T2,touchmoment_train_H4_C17_N18_S190_s05_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H4_C17_N18_S190_s05_T2_event001_frame000185_touch_onset_000185_1,1,train,train,HOI4D,H4_C17_N18_S190_s05_T2,touchmoment_train_H4_C17_N18_S190_s05_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H4_C17_N23_S194_s01_T2_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H4_C17_N23_S194_s01_T2,touchmoment_train_H4_C17_N23_S194_s01_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H4_C17_N23_S194_s01_T2_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H4_C17_N23_S194_s01_T2,touchmoment_train_H4_C17_N23_S194_s01_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H4_C17_N25_S194_s02_T2_event000_frame000045_near_touch_negative_000037_0,0,train,train,HOI4D,H4_C17_N25_S194_s02_T2,touchmoment_train_H4_C17_N25_S194_s02_T2_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_train_H4_C17_N25_S194_s02_T2_event000_frame000045_touch_onset_000045_1,1,train,train,HOI4D,H4_C17_N25_S194_s02_T2,touchmoment_train_H4_C17_N25_S194_s02_T2_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H4_C17_N73_S262_s02_T3_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H4_C17_N73_S262_s02_T3,touchmoment_train_H4_C17_N73_S262_s02_T3_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H4_C17_N73_S262_s02_T3_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H4_C17_N73_S262_s02_T3,touchmoment_train_H4_C17_N73_S262_s02_T3_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C17_N75_S262_s02_T3_event001_frame000186_near_touch_negative_000178_0,0,train,train,HOI4D,H4_C17_N75_S262_s02_T3,touchmoment_train_H4_C17_N75_S262_s02_T3_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H4_C17_N75_S262_s02_T3_event001_frame000186_touch_onset_000186_1,1,train,train,HOI4D,H4_C17_N75_S262_s02_T3,touchmoment_train_H4_C17_N75_S262_s02_T3_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H4_C17_N75_S262_s03_T2_event001_frame000172_near_touch_negative_000164_0,0,train,train,HOI4D,H4_C17_N75_S262_s03_T2,touchmoment_train_H4_C17_N75_S262_s03_T2_event001_frame000172,172,near_touch_negative,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_train_H4_C17_N75_S262_s03_T2_event001_frame000172_touch_onset_000172_1,1,train,train,HOI4D,H4_C17_N75_S262_s03_T2,touchmoment_train_H4_C17_N75_S262_s03_T2_event001_frame000172,172,touch_onset,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H4_C18_N12_S178_s03_T2_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H4_C18_N12_S178_s03_T2,touchmoment_train_H4_C18_N12_S178_s03_T2_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H4_C18_N12_S178_s03_T2_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H4_C18_N12_S178_s03_T2,touchmoment_train_H4_C18_N12_S178_s03_T2_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H4_C18_N13_S160_s04_T1_event001_frame000199_near_touch_negative_000191_0,0,train,train,HOI4D,H4_C18_N13_S160_s04_T1,touchmoment_train_H4_C18_N13_S160_s04_T1_event001_frame000199,199,near_touch_negative,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H4_C18_N13_S160_s04_T1_event001_frame000199_touch_onset_000199_1,1,train,train,HOI4D,H4_C18_N13_S160_s04_T1,touchmoment_train_H4_C18_N13_S160_s04_T1_event001_frame000199,199,touch_onset,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_train_H4_C18_N18_S178_s05_T2_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H4_C18_N18_S178_s05_T2,touchmoment_train_H4_C18_N18_S178_s05_T2_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H4_C18_N18_S178_s05_T2_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H4_C18_N18_S178_s05_T2,touchmoment_train_H4_C18_N18_S178_s05_T2_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H4_C18_N19_S178_s05_T2_event001_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H4_C18_N19_S178_s05_T2,touchmoment_train_H4_C18_N19_S178_s05_T2_event001_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H4_C18_N19_S178_s05_T2_event001_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H4_C18_N19_S178_s05_T2,touchmoment_train_H4_C18_N19_S178_s05_T2_event001_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H4_C18_N20_S160_s05_T1_event001_frame000243_near_touch_negative_000235_0,0,train,train,HOI4D,H4_C18_N20_S160_s05_T1,touchmoment_train_H4_C18_N20_S160_s05_T1_event001_frame000243,243,near_touch_negative,235,"[220,221,222,223,224,225,226,227,228,229,230,231,232,233,234,235]"
touchmoment_train_H4_C18_N20_S160_s05_T1_event001_frame000243_touch_onset_000243_1,1,train,train,HOI4D,H4_C18_N20_S160_s05_T1,touchmoment_train_H4_C18_N20_S160_s05_T1_event001_frame000243,243,touch_onset,243,"[228,229,230,231,232,233,234,235,236,237,238,239,240,241,242,243]"
touchmoment_train_H4_C18_N20_S178_s05_T2_event001_frame000166_near_touch_negative_000158_0,0,train,train,HOI4D,H4_C18_N20_S178_s05_T2,touchmoment_train_H4_C18_N20_S178_s05_T2_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_train_H4_C18_N20_S178_s05_T2_event001_frame000166_touch_onset_000166_1,1,train,train,HOI4D,H4_C18_N20_S178_s05_T2,touchmoment_train_H4_C18_N20_S178_s05_T2_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H4_C18_N24_S162_s01_T1_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H4_C18_N24_S162_s01_T1,touchmoment_train_H4_C18_N24_S162_s01_T1_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H4_C18_N24_S162_s01_T1_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H4_C18_N24_S162_s01_T1,touchmoment_train_H4_C18_N24_S162_s01_T1_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H4_C18_N24_S181_s01_T2_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H4_C18_N24_S181_s01_T2,touchmoment_train_H4_C18_N24_S181_s01_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C18_N24_S181_s01_T2_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H4_C18_N24_S181_s01_T2,touchmoment_train_H4_C18_N24_S181_s01_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C18_N25_S181_s02_T2_event003_frame000244_near_touch_negative_000236_0,0,train,train,HOI4D,H4_C18_N25_S181_s02_T2,touchmoment_train_H4_C18_N25_S181_s02_T2_event003_frame000244,244,near_touch_negative,236,"[221,222,223,224,225,226,227,228,229,230,231,232,233,234,235,236]"
touchmoment_train_H4_C18_N25_S181_s02_T2_event003_frame000244_touch_onset_000244_1,1,train,train,HOI4D,H4_C18_N25_S181_s02_T2,touchmoment_train_H4_C18_N25_S181_s02_T2_event003_frame000244,244,touch_onset,244,"[229,230,231,232,233,234,235,236,237,238,239,240,241,242,243,244]"
touchmoment_train_H4_C18_N28_S162_s02_T1_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H4_C18_N28_S162_s02_T1,touchmoment_train_H4_C18_N28_S162_s02_T1_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H4_C18_N28_S162_s02_T1_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H4_C18_N28_S162_s02_T1,touchmoment_train_H4_C18_N28_S162_s02_T1_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H4_C18_N28_S181_s02_T2_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H4_C18_N28_S181_s02_T2,touchmoment_train_H4_C18_N28_S181_s02_T2_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H4_C18_N28_S181_s02_T2_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H4_C18_N28_S181_s02_T2,touchmoment_train_H4_C18_N28_S181_s02_T2_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C18_N36_S181_s03_T2_event002_frame000221_near_touch_negative_000213_0,0,train,train,HOI4D,H4_C18_N36_S181_s03_T2,touchmoment_train_H4_C18_N36_S181_s03_T2_event002_frame000221,221,near_touch_negative,213,"[198,199,200,201,202,203,204,205,206,207,208,209,210,211,212,213]"
touchmoment_train_H4_C18_N36_S181_s03_T2_event002_frame000221_touch_onset_000221_1,1,train,train,HOI4D,H4_C18_N36_S181_s03_T2,touchmoment_train_H4_C18_N36_S181_s03_T2_event002_frame000221,221,touch_onset,221,"[206,207,208,209,210,211,212,213,214,215,216,217,218,219,220,221]"
touchmoment_train_H4_C18_N50_S364_s03_T2_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H4_C18_N50_S364_s03_T2,touchmoment_train_H4_C18_N50_S364_s03_T2_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H4_C18_N50_S364_s03_T2_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H4_C18_N50_S364_s03_T2,touchmoment_train_H4_C18_N50_S364_s03_T2_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H4_C1_N13_S194_s04_T4_event000_frame000060_near_touch_negative_000052_0,0,train,train,HOI4D,H4_C1_N13_S194_s04_T4,touchmoment_train_H4_C1_N13_S194_s04_T4_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C1_N13_S194_s04_T4_event000_frame000060_touch_onset_000060_1,1,train,train,HOI4D,H4_C1_N13_S194_s04_T4,touchmoment_train_H4_C1_N13_S194_s04_T4_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H4_C1_N13_S237_s04_T1_event000_frame000064_near_touch_negative_000056_0,0,train,train,HOI4D,H4_C1_N13_S237_s04_T1,touchmoment_train_H4_C1_N13_S237_s04_T1_event000_frame000064,64,near_touch_negative,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H4_C1_N13_S237_s04_T1_event000_frame000064_touch_onset_000064_1,1,train,train,HOI4D,H4_C1_N13_S237_s04_T1,touchmoment_train_H4_C1_N13_S237_s04_T1_event000_frame000064,64,touch_onset,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H4_C1_N14_S242_s01_T2_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H4_C1_N14_S242_s01_T2,touchmoment_train_H4_C1_N14_S242_s01_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H4_C1_N14_S242_s01_T2_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H4_C1_N14_S242_s01_T2,touchmoment_train_H4_C1_N14_S242_s01_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H4_C1_N19_S242_s03_T2_event001_frame000168_near_touch_negative_000160_0,0,train,train,HOI4D,H4_C1_N19_S242_s03_T2,touchmoment_train_H4_C1_N19_S242_s03_T2_event001_frame000168,168,near_touch_negative,160,"[145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160]"
touchmoment_train_H4_C1_N19_S242_s03_T2_event001_frame000168_touch_onset_000168_1,1,train,train,HOI4D,H4_C1_N19_S242_s03_T2,touchmoment_train_H4_C1_N19_S242_s03_T2_event001_frame000168,168,touch_onset,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H4_C1_N21_S239_s01_T1_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H4_C1_N21_S239_s01_T1,touchmoment_train_H4_C1_N21_S239_s01_T1_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H4_C1_N21_S239_s01_T1_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H4_C1_N21_S239_s01_T1,touchmoment_train_H4_C1_N21_S239_s01_T1_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H4_C1_N21_S244_s01_T4_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H4_C1_N21_S244_s01_T4,touchmoment_train_H4_C1_N21_S244_s01_T4_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C1_N21_S244_s01_T4_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H4_C1_N21_S244_s01_T4,touchmoment_train_H4_C1_N21_S244_s01_T4_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H4_C1_N23_S242_s04_T3_event000_frame000043_near_touch_negative_000035_0,0,train,train,HOI4D,H4_C1_N23_S242_s04_T3,touchmoment_train_H4_C1_N23_S242_s04_T3_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H4_C1_N23_S242_s04_T3_event000_frame000043_touch_onset_000043_1,1,train,train,HOI4D,H4_C1_N23_S242_s04_T3,touchmoment_train_H4_C1_N23_S242_s04_T3_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C1_N24_S239_s01_T1_event001_frame000212_near_touch_negative_000204_0,0,train,train,HOI4D,H4_C1_N24_S239_s01_T1,touchmoment_train_H4_C1_N24_S239_s01_T1_event001_frame000212,212,near_touch_negative,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H4_C1_N24_S239_s01_T1_event001_frame000212_touch_onset_000212_1,1,train,train,HOI4D,H4_C1_N24_S239_s01_T1,touchmoment_train_H4_C1_N24_S239_s01_T1_event001_frame000212,212,touch_onset,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_train_H4_C1_N24_S244_s01_T4_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H4_C1_N24_S244_s01_T4,touchmoment_train_H4_C1_N24_S244_s01_T4_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C1_N24_S244_s01_T4_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H4_C1_N24_S244_s01_T4,touchmoment_train_H4_C1_N24_S244_s01_T4_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C1_N24_S244_s01_T4_event001_frame000169_near_touch_negative_000161_0,0,train,train,HOI4D,H4_C1_N24_S244_s01_T4,touchmoment_train_H4_C1_N24_S244_s01_T4_event001_frame000169,169,near_touch_negative,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H4_C1_N24_S244_s01_T4_event001_frame000169_touch_onset_000169_1,1,train,train,HOI4D,H4_C1_N24_S244_s01_T4,touchmoment_train_H4_C1_N24_S244_s01_T4_event001_frame000169,169,touch_onset,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H4_C1_N25_S239_s02_T1_event001_frame000182_near_touch_negative_000174_0,0,train,train,HOI4D,H4_C1_N25_S239_s02_T1,touchmoment_train_H4_C1_N25_S239_s02_T1_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H4_C1_N25_S239_s02_T1_event001_frame000182_touch_onset_000182_1,1,train,train,HOI4D,H4_C1_N25_S239_s02_T1,touchmoment_train_H4_C1_N25_S239_s02_T1_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H4_C1_N25_S242_s04_T3_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H4_C1_N25_S242_s04_T3,touchmoment_train_H4_C1_N25_S242_s04_T3_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H4_C1_N25_S242_s04_T3_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H4_C1_N25_S242_s04_T3,touchmoment_train_H4_C1_N25_S242_s04_T3_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C1_N25_S242_s04_T3_event001_frame000208_near_touch_negative_000200_0,0,train,train,HOI4D,H4_C1_N25_S242_s04_T3,touchmoment_train_H4_C1_N25_S242_s04_T3_event001_frame000208,208,near_touch_negative,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H4_C1_N25_S242_s04_T3_event001_frame000208_touch_onset_000208_1,1,train,train,HOI4D,H4_C1_N25_S242_s04_T3,touchmoment_train_H4_C1_N25_S242_s04_T3_event001_frame000208,208,touch_onset,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_train_H4_C1_N25_S244_s02_T4_event000_frame000064_near_touch_negative_000056_0,0,train,train,HOI4D,H4_C1_N25_S244_s02_T4,touchmoment_train_H4_C1_N25_S244_s02_T4_event000_frame000064,64,near_touch_negative,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H4_C1_N25_S244_s02_T4_event000_frame000064_touch_onset_000064_1,1,train,train,HOI4D,H4_C1_N25_S244_s02_T4,touchmoment_train_H4_C1_N25_S244_s02_T4_event000_frame000064,64,touch_onset,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H4_C1_N26_S239_s02_T1_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H4_C1_N26_S239_s02_T1,touchmoment_train_H4_C1_N26_S239_s02_T1_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C1_N26_S239_s02_T1_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H4_C1_N26_S239_s02_T1,touchmoment_train_H4_C1_N26_S239_s02_T1_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C1_N27_S239_s02_T1_event001_frame000201_near_touch_negative_000193_0,0,train,train,HOI4D,H4_C1_N27_S239_s02_T1,touchmoment_train_H4_C1_N27_S239_s02_T1_event001_frame000201,201,near_touch_negative,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H4_C1_N27_S239_s02_T1_event001_frame000201_touch_onset_000201_1,1,train,train,HOI4D,H4_C1_N27_S239_s02_T1,touchmoment_train_H4_C1_N27_S239_s02_T1_event001_frame000201,201,touch_onset,201,"[186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201]"
touchmoment_train_H4_C1_N28_S244_s02_T4_event001_frame000190_near_touch_negative_000182_0,0,train,train,HOI4D,H4_C1_N28_S244_s02_T4,touchmoment_train_H4_C1_N28_S244_s02_T4_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_train_H4_C1_N28_S244_s02_T4_event001_frame000190_touch_onset_000190_1,1,train,train,HOI4D,H4_C1_N28_S244_s02_T4,touchmoment_train_H4_C1_N28_S244_s02_T4_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H4_C1_N29_S18_s01_T3_event001_frame000189_near_touch_negative_000181_0,0,train,train,HOI4D,H4_C1_N29_S18_s01_T3,touchmoment_train_H4_C1_N29_S18_s01_T3_event001_frame000189,189,near_touch_negative,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H4_C1_N29_S18_s01_T3_event001_frame000189_touch_onset_000189_1,1,train,train,HOI4D,H4_C1_N29_S18_s01_T3,touchmoment_train_H4_C1_N29_S18_s01_T3_event001_frame000189,189,touch_onset,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_train_H4_C1_N30_S239_s03_T1_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H4_C1_N30_S239_s03_T1,touchmoment_train_H4_C1_N30_S239_s03_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C1_N30_S239_s03_T1_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H4_C1_N30_S239_s03_T1,touchmoment_train_H4_C1_N30_S239_s03_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H4_C1_N31_S190_s01_T3_event000_frame000060_near_touch_negative_000052_0,0,train,train,HOI4D,H4_C1_N31_S190_s01_T3,touchmoment_train_H4_C1_N31_S190_s01_T3_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C1_N31_S190_s01_T3_event000_frame000060_touch_onset_000060_1,1,train,train,HOI4D,H4_C1_N31_S190_s01_T3,touchmoment_train_H4_C1_N31_S190_s01_T3_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H4_C1_N31_S244_s03_T4_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H4_C1_N31_S244_s03_T4,touchmoment_train_H4_C1_N31_S244_s03_T4_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C1_N31_S244_s03_T4_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H4_C1_N31_S244_s03_T4,touchmoment_train_H4_C1_N31_S244_s03_T4_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H4_C1_N32_S190_s01_T3_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H4_C1_N32_S190_s01_T3,touchmoment_train_H4_C1_N32_S190_s01_T3_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H4_C1_N32_S190_s01_T3_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H4_C1_N32_S190_s01_T3,touchmoment_train_H4_C1_N32_S190_s01_T3_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C1_N33_S190_s01_T3_event001_frame000187_near_touch_negative_000179_0,0,train,train,HOI4D,H4_C1_N33_S190_s01_T3,touchmoment_train_H4_C1_N33_S190_s01_T3_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H4_C1_N33_S190_s01_T3_event001_frame000187_touch_onset_000187_1,1,train,train,HOI4D,H4_C1_N33_S190_s01_T3,touchmoment_train_H4_C1_N33_S190_s01_T3_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C1_N35_S239_s04_T1_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H4_C1_N35_S239_s04_T1,touchmoment_train_H4_C1_N35_S239_s04_T1_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C1_N35_S239_s04_T1_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H4_C1_N35_S239_s04_T1,touchmoment_train_H4_C1_N35_S239_s04_T1_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H4_C1_N36_S190_s02_T3_event001_frame000208_near_touch_negative_000200_0,0,train,train,HOI4D,H4_C1_N36_S190_s02_T3,touchmoment_train_H4_C1_N36_S190_s02_T3_event001_frame000208,208,near_touch_negative,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H4_C1_N36_S190_s02_T3_event001_frame000208_touch_onset_000208_1,1,train,train,HOI4D,H4_C1_N36_S190_s02_T3,touchmoment_train_H4_C1_N36_S190_s02_T3_event001_frame000208,208,touch_onset,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_train_H4_C1_N37_S190_s02_T3_event000_frame000053_near_touch_negative_000045_0,0,train,train,HOI4D,H4_C1_N37_S190_s02_T3,touchmoment_train_H4_C1_N37_S190_s02_T3_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_train_H4_C1_N37_S190_s02_T3_event000_frame000053_touch_onset_000053_1,1,train,train,HOI4D,H4_C1_N37_S190_s02_T3,touchmoment_train_H4_C1_N37_S190_s02_T3_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H4_C1_N38_S239_s05_T2_event001_frame000184_near_touch_negative_000176_0,0,train,train,HOI4D,H4_C1_N38_S239_s05_T2,touchmoment_train_H4_C1_N38_S239_s05_T2_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H4_C1_N38_S239_s05_T2_event001_frame000184_touch_onset_000184_1,1,train,train,HOI4D,H4_C1_N38_S239_s05_T2,touchmoment_train_H4_C1_N38_S239_s05_T2_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_train_H4_C1_N39_S190_s03_T3_event001_frame000209_near_touch_negative_000201_0,0,train,train,HOI4D,H4_C1_N39_S190_s03_T3,touchmoment_train_H4_C1_N39_S190_s03_T3_event001_frame000209,209,near_touch_negative,201,"[186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201]"
touchmoment_train_H4_C1_N39_S190_s03_T3_event001_frame000209_touch_onset_000209_1,1,train,train,HOI4D,H4_C1_N39_S190_s03_T3,touchmoment_train_H4_C1_N39_S190_s03_T3_event001_frame000209,209,touch_onset,209,"[194,195,196,197,198,199,200,201,202,203,204,205,206,207,208,209]"
touchmoment_train_H4_C1_N39_S239_s05_T2_event001_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H4_C1_N39_S239_s05_T2,touchmoment_train_H4_C1_N39_S239_s05_T2_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H4_C1_N39_S239_s05_T2_event001_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H4_C1_N39_S239_s05_T2,touchmoment_train_H4_C1_N39_S239_s05_T2_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H4_C1_N41_S17_s01_T3_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H4_C1_N41_S17_s01_T3,touchmoment_train_H4_C1_N41_S17_s01_T3_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H4_C1_N41_S17_s01_T3_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H4_C1_N41_S17_s01_T3,touchmoment_train_H4_C1_N41_S17_s01_T3_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C1_N41_S17_s01_T3_event001_frame000199_near_touch_negative_000191_0,0,train,train,HOI4D,H4_C1_N41_S17_s01_T3,touchmoment_train_H4_C1_N41_S17_s01_T3_event001_frame000199,199,near_touch_negative,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H4_C1_N41_S17_s01_T3_event001_frame000199_touch_onset_000199_1,1,train,train,HOI4D,H4_C1_N41_S17_s01_T3,touchmoment_train_H4_C1_N41_S17_s01_T3_event001_frame000199,199,touch_onset,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_train_H4_C1_N45_S240_s02_T2_event002_frame000219_near_touch_negative_000211_0,0,train,train,HOI4D,H4_C1_N45_S240_s02_T2,touchmoment_train_H4_C1_N45_S240_s02_T2_event002_frame000219,219,near_touch_negative,211,"[196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211]"
touchmoment_train_H4_C1_N45_S240_s02_T2_event002_frame000219_touch_onset_000219_1,1,train,train,HOI4D,H4_C1_N45_S240_s02_T2,touchmoment_train_H4_C1_N45_S240_s02_T2_event002_frame000219,219,touch_onset,219,"[204,205,206,207,208,209,210,211,212,213,214,215,216,217,218,219]"
touchmoment_train_H4_C1_N46_S240_s02_T2_event000_frame000049_near_touch_negative_000041_0,0,train,train,HOI4D,H4_C1_N46_S240_s02_T2,touchmoment_train_H4_C1_N46_S240_s02_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_train_H4_C1_N46_S240_s02_T2_event000_frame000049_touch_onset_000049_1,1,train,train,HOI4D,H4_C1_N46_S240_s02_T2,touchmoment_train_H4_C1_N46_S240_s02_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_train_H4_C1_N46_S240_s02_T2_event002_frame000215_near_touch_negative_000207_0,0,train,train,HOI4D,H4_C1_N46_S240_s02_T2,touchmoment_train_H4_C1_N46_S240_s02_T2_event002_frame000215,215,near_touch_negative,207,"[192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207]"
touchmoment_train_H4_C1_N46_S240_s02_T2_event002_frame000215_touch_onset_000215_1,1,train,train,HOI4D,H4_C1_N46_S240_s02_T2,touchmoment_train_H4_C1_N46_S240_s02_T2_event002_frame000215,215,touch_onset,215,"[200,201,202,203,204,205,206,207,208,209,210,211,212,213,214,215]"
touchmoment_train_H4_C20_N36_S298_s05_T2_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H4_C20_N36_S298_s05_T2,touchmoment_train_H4_C20_N36_S298_s05_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H4_C20_N36_S298_s05_T2_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H4_C20_N36_S298_s05_T2,touchmoment_train_H4_C20_N36_S298_s05_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H4_C20_N36_S304_s02_T4_event001_frame000194_near_touch_negative_000186_0,0,train,train,HOI4D,H4_C20_N36_S304_s02_T4,touchmoment_train_H4_C20_N36_S304_s02_T4_event001_frame000194,194,near_touch_negative,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_train_H4_C20_N36_S304_s02_T4_event001_frame000194_touch_onset_000194_1,1,train,train,HOI4D,H4_C20_N36_S304_s02_T4,touchmoment_train_H4_C20_N36_S304_s02_T4_event001_frame000194,194,touch_onset,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H4_C20_N37_S304_s03_T4_event001_frame000169_near_touch_negative_000161_0,0,train,train,HOI4D,H4_C20_N37_S304_s03_T4,touchmoment_train_H4_C20_N37_S304_s03_T4_event001_frame000169,169,near_touch_negative,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H4_C20_N37_S304_s03_T4_event001_frame000169_touch_onset_000169_1,1,train,train,HOI4D,H4_C20_N37_S304_s03_T4,touchmoment_train_H4_C20_N37_S304_s03_T4_event001_frame000169,169,touch_onset,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H4_C20_N38_S298_s05_T2_event001_frame000174_near_touch_negative_000166_0,0,train,train,HOI4D,H4_C20_N38_S298_s05_T2,touchmoment_train_H4_C20_N38_S298_s05_T2_event001_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H4_C20_N38_S298_s05_T2_event001_frame000174_touch_onset_000174_1,1,train,train,HOI4D,H4_C20_N38_S298_s05_T2,touchmoment_train_H4_C20_N38_S298_s05_T2_event001_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H4_C20_N38_S301_s04_T3_event000_frame000066_near_touch_negative_000058_0,0,train,train,HOI4D,H4_C20_N38_S301_s04_T3,touchmoment_train_H4_C20_N38_S301_s04_T3_event000_frame000066,66,near_touch_negative,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H4_C20_N38_S301_s04_T3_event000_frame000066_touch_onset_000066_1,1,train,train,HOI4D,H4_C20_N38_S301_s04_T3,touchmoment_train_H4_C20_N38_S301_s04_T3_event000_frame000066,66,touch_onset,66,"[51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66]"
touchmoment_train_H4_C20_N39_S298_s01_T1_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H4_C20_N39_S298_s01_T1,touchmoment_train_H4_C20_N39_S298_s01_T1_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H4_C20_N39_S298_s01_T1_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H4_C20_N39_S298_s01_T1,touchmoment_train_H4_C20_N39_S298_s01_T1_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H4_C20_N39_S304_s03_T4_event001_frame000169_near_touch_negative_000161_0,0,train,train,HOI4D,H4_C20_N39_S304_s03_T4,touchmoment_train_H4_C20_N39_S304_s03_T4_event001_frame000169,169,near_touch_negative,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H4_C20_N39_S304_s03_T4_event001_frame000169_touch_onset_000169_1,1,train,train,HOI4D,H4_C20_N39_S304_s03_T4,touchmoment_train_H4_C20_N39_S304_s03_T4_event001_frame000169,169,touch_onset,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H4_C20_N40_S298_s02_T1_event000_frame000212_near_touch_negative_000204_0,0,train,train,HOI4D,H4_C20_N40_S298_s02_T1,touchmoment_train_H4_C20_N40_S298_s02_T1_event000_frame000212,212,near_touch_negative,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H4_C20_N40_S298_s02_T1_event000_frame000212_touch_onset_000212_1,1,train,train,HOI4D,H4_C20_N40_S298_s02_T1,touchmoment_train_H4_C20_N40_S298_s02_T1_event000_frame000212,212,touch_onset,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_train_H4_C20_N41_S298_s02_T1_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H4_C20_N41_S298_s02_T1,touchmoment_train_H4_C20_N41_S298_s02_T1_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C20_N41_S298_s02_T1_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H4_C20_N41_S298_s02_T1,touchmoment_train_H4_C20_N41_S298_s02_T1_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H4_C20_N42_S301_s01_T2_event001_frame000168_near_touch_negative_000160_0,0,train,train,HOI4D,H4_C20_N42_S301_s01_T2,touchmoment_train_H4_C20_N42_S301_s01_T2_event001_frame000168,168,near_touch_negative,160,"[145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160]"
touchmoment_train_H4_C20_N42_S301_s01_T2_event001_frame000168_touch_onset_000168_1,1,train,train,HOI4D,H4_C20_N42_S301_s01_T2,touchmoment_train_H4_C20_N42_S301_s01_T2_event001_frame000168,168,touch_onset,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H4_C20_N43_S301_s01_T2_event000_frame000078_near_touch_negative_000070_0,0,train,train,HOI4D,H4_C20_N43_S301_s01_T2,touchmoment_train_H4_C20_N43_S301_s01_T2_event000_frame000078,78,near_touch_negative,70,"[55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70]"
touchmoment_train_H4_C20_N43_S301_s01_T2_event000_frame000078_touch_onset_000078_1,1,train,train,HOI4D,H4_C20_N43_S301_s01_T2,touchmoment_train_H4_C20_N43_S301_s01_T2_event000_frame000078,78,touch_onset,78,"[63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78]"
touchmoment_train_H4_C20_N43_S301_s01_T2_event001_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H4_C20_N43_S301_s01_T2,touchmoment_train_H4_C20_N43_S301_s01_T2_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C20_N43_S301_s01_T2_event001_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H4_C20_N43_S301_s01_T2,touchmoment_train_H4_C20_N43_S301_s01_T2_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H4_C20_N43_S304_s04_T4_event000_frame000082_near_touch_negative_000074_0,0,train,train,HOI4D,H4_C20_N43_S304_s04_T4,touchmoment_train_H4_C20_N43_S304_s04_T4_event000_frame000082,82,near_touch_negative,74,"[59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74]"
touchmoment_train_H4_C20_N43_S304_s04_T4_event000_frame000082_touch_onset_000082_1,1,train,train,HOI4D,H4_C20_N43_S304_s04_T4,touchmoment_train_H4_C20_N43_S304_s04_T4_event000_frame000082,82,touch_onset,82,"[67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82]"
touchmoment_train_H4_C20_N45_S301_s02_T2_event000_frame000075_near_touch_negative_000067_0,0,train,train,HOI4D,H4_C20_N45_S301_s02_T2,touchmoment_train_H4_C20_N45_S301_s02_T2_event000_frame000075,75,near_touch_negative,67,"[52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67]"
touchmoment_train_H4_C20_N45_S301_s02_T2_event000_frame000075_touch_onset_000075_1,1,train,train,HOI4D,H4_C20_N45_S301_s02_T2,touchmoment_train_H4_C20_N45_S301_s02_T2_event000_frame000075,75,touch_onset,75,"[60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75]"
touchmoment_train_H4_C20_N45_S304_s01_T3_event000_frame000082_near_touch_negative_000074_0,0,train,train,HOI4D,H4_C20_N45_S304_s01_T3,touchmoment_train_H4_C20_N45_S304_s01_T3_event000_frame000082,82,near_touch_negative,74,"[59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74]"
touchmoment_train_H4_C20_N45_S304_s01_T3_event000_frame000082_touch_onset_000082_1,1,train,train,HOI4D,H4_C20_N45_S304_s01_T3,touchmoment_train_H4_C20_N45_S304_s01_T3_event000_frame000082,82,touch_onset,82,"[67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82]"
touchmoment_train_H4_C20_N46_S298_s03_T1_event001_frame000167_near_touch_negative_000159_0,0,train,train,HOI4D,H4_C20_N46_S298_s03_T1,touchmoment_train_H4_C20_N46_S298_s03_T1_event001_frame000167,167,near_touch_negative,159,"[144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159]"
touchmoment_train_H4_C20_N46_S298_s03_T1_event001_frame000167_touch_onset_000167_1,1,train,train,HOI4D,H4_C20_N46_S298_s03_T1,touchmoment_train_H4_C20_N46_S298_s03_T1_event001_frame000167,167,touch_onset,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H4_C20_N46_S304_s05_T4_event000_frame000072_near_touch_negative_000064_0,0,train,train,HOI4D,H4_C20_N46_S304_s05_T4,touchmoment_train_H4_C20_N46_S304_s05_T4_event000_frame000072,72,near_touch_negative,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_train_H4_C20_N46_S304_s05_T4_event000_frame000072_touch_onset_000072_1,1,train,train,HOI4D,H4_C20_N46_S304_s05_T4,touchmoment_train_H4_C20_N46_S304_s05_T4_event000_frame000072,72,touch_onset,72,"[57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72]"
touchmoment_train_H4_C20_N50_S301_s03_T2_event000_frame000175_near_touch_negative_000167_0,0,train,train,HOI4D,H4_C20_N50_S301_s03_T2,touchmoment_train_H4_C20_N50_S301_s03_T2_event000_frame000175,175,near_touch_negative,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H4_C20_N50_S301_s03_T2_event000_frame000175_touch_onset_000175_1,1,train,train,HOI4D,H4_C20_N50_S301_s03_T2,touchmoment_train_H4_C20_N50_S301_s03_T2_event000_frame000175,175,touch_onset,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H4_C3_N53_S373_s03_T2_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H4_C3_N53_S373_s03_T2,touchmoment_train_H4_C3_N53_S373_s03_T2_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H4_C3_N53_S373_s03_T2_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H4_C3_N53_S373_s03_T2,touchmoment_train_H4_C3_N53_S373_s03_T2_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H4_C3_N53_S374_s03_T2_event000_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H4_C3_N53_S374_s03_T2,touchmoment_train_H4_C3_N53_S374_s03_T2_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C3_N53_S374_s03_T2_event000_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H4_C3_N53_S374_s03_T2,touchmoment_train_H4_C3_N53_S374_s03_T2_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H4_C3_N53_S374_s03_T2_event001_frame000200_near_touch_negative_000192_0,0,train,train,HOI4D,H4_C3_N53_S374_s03_T2,touchmoment_train_H4_C3_N53_S374_s03_T2_event001_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_train_H4_C3_N53_S374_s03_T2_event001_frame000200_touch_onset_000200_1,1,train,train,HOI4D,H4_C3_N53_S374_s03_T2,touchmoment_train_H4_C3_N53_S374_s03_T2_event001_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_train_H4_C3_N54_S373_s01_T1_event001_frame000175_near_touch_negative_000167_0,0,train,train,HOI4D,H4_C3_N54_S373_s01_T1,touchmoment_train_H4_C3_N54_S373_s01_T1_event001_frame000175,175,near_touch_negative,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_train_H4_C3_N54_S373_s01_T1_event001_frame000175_touch_onset_000175_1,1,train,train,HOI4D,H4_C3_N54_S373_s01_T1,touchmoment_train_H4_C3_N54_S373_s01_T1_event001_frame000175,175,touch_onset,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_train_H4_C3_N54_S373_s04_T2_event002_frame000232_near_touch_negative_000224_0,0,train,train,HOI4D,H4_C3_N54_S373_s04_T2,touchmoment_train_H4_C3_N54_S373_s04_T2_event002_frame000232,232,near_touch_negative,224,"[209,210,211,212,213,214,215,216,217,218,219,220,221,222,223,224]"
touchmoment_train_H4_C3_N54_S373_s04_T2_event002_frame000232_touch_onset_000232_1,1,train,train,HOI4D,H4_C3_N54_S373_s04_T2,touchmoment_train_H4_C3_N54_S373_s04_T2_event002_frame000232,232,touch_onset,232,"[217,218,219,220,221,222,223,224,225,226,227,228,229,230,231,232]"
touchmoment_train_H4_C3_N54_S374_s01_T1_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H4_C3_N54_S374_s01_T1,touchmoment_train_H4_C3_N54_S374_s01_T1_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C3_N54_S374_s01_T1_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H4_C3_N54_S374_s01_T1,touchmoment_train_H4_C3_N54_S374_s01_T1_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C3_N54_S374_s03_T2_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H4_C3_N54_S374_s03_T2,touchmoment_train_H4_C3_N54_S374_s03_T2_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H4_C3_N54_S374_s03_T2_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H4_C3_N54_S374_s03_T2,touchmoment_train_H4_C3_N54_S374_s03_T2_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H4_C3_N54_S375_s03_T1_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H4_C3_N54_S375_s03_T1,touchmoment_train_H4_C3_N54_S375_s03_T1_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H4_C3_N54_S375_s03_T1_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H4_C3_N54_S375_s03_T1,touchmoment_train_H4_C3_N54_S375_s03_T1_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C3_N54_S375_s03_T1_event001_frame000187_near_touch_negative_000179_0,0,train,train,HOI4D,H4_C3_N54_S375_s03_T1,touchmoment_train_H4_C3_N54_S375_s03_T1_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H4_C3_N54_S375_s03_T1_event001_frame000187_touch_onset_000187_1,1,train,train,HOI4D,H4_C3_N54_S375_s03_T1,touchmoment_train_H4_C3_N54_S375_s03_T1_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C3_N55_S373_s04_T2_event000_frame000042_near_touch_negative_000034_0,0,train,train,HOI4D,H4_C3_N55_S373_s04_T2,touchmoment_train_H4_C3_N55_S373_s04_T2_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_train_H4_C3_N55_S373_s04_T2_event000_frame000042_touch_onset_000042_1,1,train,train,HOI4D,H4_C3_N55_S373_s04_T2,touchmoment_train_H4_C3_N55_S373_s04_T2_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H4_C3_N55_S374_s01_T1_event001_frame000204_near_touch_negative_000196_0,0,train,train,HOI4D,H4_C3_N55_S374_s01_T1,touchmoment_train_H4_C3_N55_S374_s01_T1_event001_frame000204,204,near_touch_negative,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_train_H4_C3_N55_S374_s01_T1_event001_frame000204_touch_onset_000204_1,1,train,train,HOI4D,H4_C3_N55_S374_s01_T1,touchmoment_train_H4_C3_N55_S374_s01_T1_event001_frame000204,204,touch_onset,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_train_H4_C3_N55_S375_s03_T1_event000_frame000048_near_touch_negative_000040_0,0,train,train,HOI4D,H4_C3_N55_S375_s03_T1,touchmoment_train_H4_C3_N55_S375_s03_T1_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H4_C3_N55_S375_s03_T1_event000_frame000048_touch_onset_000048_1,1,train,train,HOI4D,H4_C3_N55_S375_s03_T1,touchmoment_train_H4_C3_N55_S375_s03_T1_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C3_N56_S373_s05_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H4_C3_N56_S373_s05_T2,touchmoment_train_H4_C3_N56_S373_s05_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H4_C3_N56_S373_s05_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H4_C3_N56_S373_s05_T2,touchmoment_train_H4_C3_N56_S373_s05_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C3_N56_S374_s02_T1_event001_frame000202_near_touch_negative_000194_0,0,train,train,HOI4D,H4_C3_N56_S374_s02_T1,touchmoment_train_H4_C3_N56_S374_s02_T1_event001_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H4_C3_N56_S374_s02_T1_event001_frame000202_touch_onset_000202_1,1,train,train,HOI4D,H4_C3_N56_S374_s02_T1,touchmoment_train_H4_C3_N56_S374_s02_T1_event001_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H4_C3_N56_S375_s01_T2_event001_frame000188_near_touch_negative_000180_0,0,train,train,HOI4D,H4_C3_N56_S375_s01_T2,touchmoment_train_H4_C3_N56_S375_s01_T2_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H4_C3_N56_S375_s01_T2_event001_frame000188_touch_onset_000188_1,1,train,train,HOI4D,H4_C3_N56_S375_s01_T2,touchmoment_train_H4_C3_N56_S375_s01_T2_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H4_C3_N57_S373_s02_T1_event000_frame000056_near_touch_negative_000048_0,0,train,train,HOI4D,H4_C3_N57_S373_s02_T1,touchmoment_train_H4_C3_N57_S373_s02_T1_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_train_H4_C3_N57_S373_s02_T1_event000_frame000056_touch_onset_000056_1,1,train,train,HOI4D,H4_C3_N57_S373_s02_T1,touchmoment_train_H4_C3_N57_S373_s02_T1_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_train_H4_C3_N57_S373_s04_T2_event001_frame000169_near_touch_negative_000161_0,0,train,train,HOI4D,H4_C3_N57_S373_s04_T2,touchmoment_train_H4_C3_N57_S373_s04_T2_event001_frame000169,169,near_touch_negative,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_train_H4_C3_N57_S373_s04_T2_event001_frame000169_touch_onset_000169_1,1,train,train,HOI4D,H4_C3_N57_S373_s04_T2,touchmoment_train_H4_C3_N57_S373_s04_T2_event001_frame000169,169,touch_onset,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H4_C3_N57_S374_s02_T1_event001_frame000193_near_touch_negative_000185_0,0,train,train,HOI4D,H4_C3_N57_S374_s02_T1,touchmoment_train_H4_C3_N57_S374_s02_T1_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_train_H4_C3_N57_S374_s02_T1_event001_frame000193_touch_onset_000193_1,1,train,train,HOI4D,H4_C3_N57_S374_s02_T1,touchmoment_train_H4_C3_N57_S374_s02_T1_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_train_H4_C3_N57_S375_s01_T2_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H4_C3_N57_S375_s01_T2,touchmoment_train_H4_C3_N57_S375_s01_T2_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H4_C3_N57_S375_s01_T2_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H4_C3_N57_S375_s01_T2,touchmoment_train_H4_C3_N57_S375_s01_T2_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H4_C3_N58_S375_s01_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H4_C3_N58_S375_s01_T2,touchmoment_train_H4_C3_N58_S375_s01_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H4_C3_N58_S375_s01_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H4_C3_N58_S375_s01_T2,touchmoment_train_H4_C3_N58_S375_s01_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C3_N59_S375_s02_T2_event001_frame000178_near_touch_negative_000170_0,0,train,train,HOI4D,H4_C3_N59_S375_s02_T2,touchmoment_train_H4_C3_N59_S375_s02_T2_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H4_C3_N59_S375_s02_T2_event001_frame000178_touch_onset_000178_1,1,train,train,HOI4D,H4_C3_N59_S375_s02_T2,touchmoment_train_H4_C3_N59_S375_s02_T2_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_train_H4_C3_N60_S377_s05_T2_event000_frame000051_near_touch_negative_000043_0,0,train,train,HOI4D,H4_C3_N60_S377_s05_T2,touchmoment_train_H4_C3_N60_S377_s05_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C3_N60_S377_s05_T2_event000_frame000051_touch_onset_000051_1,1,train,train,HOI4D,H4_C3_N60_S377_s05_T2,touchmoment_train_H4_C3_N60_S377_s05_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C3_N61_S379_s01_T1_event000_frame000043_near_touch_negative_000035_0,0,train,train,HOI4D,H4_C3_N61_S379_s01_T1,touchmoment_train_H4_C3_N61_S379_s01_T1_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H4_C3_N61_S379_s01_T1_event000_frame000043_touch_onset_000043_1,1,train,train,HOI4D,H4_C3_N61_S379_s01_T1,touchmoment_train_H4_C3_N61_S379_s01_T1_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_train_H4_C3_N61_S379_s03_T2_event001_frame000179_near_touch_negative_000171_0,0,train,train,HOI4D,H4_C3_N61_S379_s03_T2,touchmoment_train_H4_C3_N61_S379_s03_T2_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_train_H4_C3_N61_S379_s03_T2_event001_frame000179_touch_onset_000179_1,1,train,train,HOI4D,H4_C3_N61_S379_s03_T2,touchmoment_train_H4_C3_N61_S379_s03_T2_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_train_H4_C3_N61_S379_s04_T2_event001_frame000188_near_touch_negative_000180_0,0,train,train,HOI4D,H4_C3_N61_S379_s04_T2,touchmoment_train_H4_C3_N61_S379_s04_T2_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H4_C3_N61_S379_s04_T2_event001_frame000188_touch_onset_000188_1,1,train,train,HOI4D,H4_C3_N61_S379_s04_T2,touchmoment_train_H4_C3_N61_S379_s04_T2_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_train_H4_C3_N61_S379_s05_T2_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H4_C3_N61_S379_s05_T2,touchmoment_train_H4_C3_N61_S379_s05_T2_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H4_C3_N61_S379_s05_T2_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H4_C3_N61_S379_s05_T2,touchmoment_train_H4_C3_N61_S379_s05_T2_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H4_C3_N63_S379_s05_T2_event000_frame000050_near_touch_negative_000042_0,0,train,train,HOI4D,H4_C3_N63_S379_s05_T2,touchmoment_train_H4_C3_N63_S379_s05_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_train_H4_C3_N63_S379_s05_T2_event000_frame000050_touch_onset_000050_1,1,train,train,HOI4D,H4_C3_N63_S379_s05_T2,touchmoment_train_H4_C3_N63_S379_s05_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H4_C3_N64_S379_s03_T2_event001_frame000163_near_touch_negative_000155_0,0,train,train,HOI4D,H4_C3_N64_S379_s03_T2,touchmoment_train_H4_C3_N64_S379_s03_T2_event001_frame000163,163,near_touch_negative,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_train_H4_C3_N64_S379_s03_T2_event001_frame000163_touch_onset_000163_1,1,train,train,HOI4D,H4_C3_N64_S379_s03_T2,touchmoment_train_H4_C3_N64_S379_s03_T2_event001_frame000163,163,touch_onset,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H4_C3_N65_S380_s01_T1_event001_frame000174_near_touch_negative_000166_0,0,train,train,HOI4D,H4_C3_N65_S380_s01_T1,touchmoment_train_H4_C3_N65_S380_s01_T1_event001_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_train_H4_C3_N65_S380_s01_T1_event001_frame000174_touch_onset_000174_1,1,train,train,HOI4D,H4_C3_N65_S380_s01_T1,touchmoment_train_H4_C3_N65_S380_s01_T1_event001_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_train_H4_C3_N65_S380_s05_T1_event000_frame000046_near_touch_negative_000038_0,0,train,train,HOI4D,H4_C3_N65_S380_s05_T1,touchmoment_train_H4_C3_N65_S380_s05_T1_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_train_H4_C3_N65_S380_s05_T1_event000_frame000046_touch_onset_000046_1,1,train,train,HOI4D,H4_C3_N65_S380_s05_T1,touchmoment_train_H4_C3_N65_S380_s05_T1_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H4_C3_N66_S380_s01_T1_event001_frame000177_near_touch_negative_000169_0,0,train,train,HOI4D,H4_C3_N66_S380_s01_T1,touchmoment_train_H4_C3_N66_S380_s01_T1_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_train_H4_C3_N66_S380_s01_T1_event001_frame000177_touch_onset_000177_1,1,train,train,HOI4D,H4_C3_N66_S380_s01_T1,touchmoment_train_H4_C3_N66_S380_s01_T1_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_train_H4_C3_N66_S380_s02_T1_event001_frame000176_near_touch_negative_000168_0,0,train,train,HOI4D,H4_C3_N66_S380_s02_T1,touchmoment_train_H4_C3_N66_S380_s02_T1_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H4_C3_N66_S380_s02_T1_event001_frame000176_touch_onset_000176_1,1,train,train,HOI4D,H4_C3_N66_S380_s02_T1,touchmoment_train_H4_C3_N66_S380_s02_T1_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_train_H4_C3_N66_S380_s03_T2_event000_frame000044_near_touch_negative_000036_0,0,train,train,HOI4D,H4_C3_N66_S380_s03_T2,touchmoment_train_H4_C3_N66_S380_s03_T2_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_train_H4_C3_N66_S380_s03_T2_event000_frame000044_touch_onset_000044_1,1,train,train,HOI4D,H4_C3_N66_S380_s03_T2,touchmoment_train_H4_C3_N66_S380_s03_T2_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H4_C3_N66_S380_s04_T2_event000_frame000047_near_touch_negative_000039_0,0,train,train,HOI4D,H4_C3_N66_S380_s04_T2,touchmoment_train_H4_C3_N66_S380_s04_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_train_H4_C3_N66_S380_s04_T2_event000_frame000047_touch_onset_000047_1,1,train,train,HOI4D,H4_C3_N66_S380_s04_T2,touchmoment_train_H4_C3_N66_S380_s04_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C3_N67_S380_s01_T1_event001_frame000170_near_touch_negative_000162_0,0,train,train,HOI4D,H4_C3_N67_S380_s01_T1,touchmoment_train_H4_C3_N67_S380_s01_T1_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_train_H4_C3_N67_S380_s01_T1_event001_frame000170_touch_onset_000170_1,1,train,train,HOI4D,H4_C3_N67_S380_s01_T1,touchmoment_train_H4_C3_N67_S380_s01_T1_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_train_H4_C4_N01_S260_s03_T2_event000_frame000060_near_touch_negative_000052_0,0,train,train,HOI4D,H4_C4_N01_S260_s03_T2,touchmoment_train_H4_C4_N01_S260_s03_T2_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C4_N01_S260_s03_T2_event000_frame000060_touch_onset_000060_1,1,train,train,HOI4D,H4_C4_N01_S260_s03_T2,touchmoment_train_H4_C4_N01_S260_s03_T2_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_train_H4_C4_N01_S260_s03_T2_event001_frame000202_near_touch_negative_000194_0,0,train,train,HOI4D,H4_C4_N01_S260_s03_T2,touchmoment_train_H4_C4_N01_S260_s03_T2_event001_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_train_H4_C4_N01_S260_s03_T2_event001_frame000202_touch_onset_000202_1,1,train,train,HOI4D,H4_C4_N01_S260_s03_T2,touchmoment_train_H4_C4_N01_S260_s03_T2_event001_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_train_H4_C4_N02_S254_s01_T1_event001_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H4_C4_N02_S254_s01_T1,touchmoment_train_H4_C4_N02_S254_s01_T1_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C4_N02_S254_s01_T1_event001_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H4_C4_N02_S254_s01_T1,touchmoment_train_H4_C4_N02_S254_s01_T1_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H4_C4_N03_S260_s04_T2_event001_frame000168_near_touch_negative_000160_0,0,train,train,HOI4D,H4_C4_N03_S260_s04_T2,touchmoment_train_H4_C4_N03_S260_s04_T2_event001_frame000168,168,near_touch_negative,160,"[145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160]"
touchmoment_train_H4_C4_N03_S260_s04_T2_event001_frame000168_touch_onset_000168_1,1,train,train,HOI4D,H4_C4_N03_S260_s04_T2,touchmoment_train_H4_C4_N03_S260_s04_T2_event001_frame000168,168,touch_onset,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_train_H4_C4_N04_S219_s01_T3_event000_frame000058_near_touch_negative_000050_0,0,train,train,HOI4D,H4_C4_N04_S219_s01_T3,touchmoment_train_H4_C4_N04_S219_s01_T3_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_train_H4_C4_N04_S219_s01_T3_event000_frame000058_touch_onset_000058_1,1,train,train,HOI4D,H4_C4_N04_S219_s01_T3,touchmoment_train_H4_C4_N04_S219_s01_T3_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_train_H4_C4_N04_S254_s01_T1_event001_frame000198_near_touch_negative_000190_0,0,train,train,HOI4D,H4_C4_N04_S254_s01_T1,touchmoment_train_H4_C4_N04_S254_s01_T1_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H4_C4_N04_S254_s01_T1_event001_frame000198_touch_onset_000198_1,1,train,train,HOI4D,H4_C4_N04_S254_s01_T1,touchmoment_train_H4_C4_N04_S254_s01_T1_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H4_C4_N08_S254_s02_T1_event001_frame000055_near_touch_negative_000047_0,0,train,train,HOI4D,H4_C4_N08_S254_s02_T1,touchmoment_train_H4_C4_N08_S254_s02_T1_event001_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_train_H4_C4_N08_S254_s02_T1_event001_frame000055_touch_onset_000055_1,1,train,train,HOI4D,H4_C4_N08_S254_s02_T1,touchmoment_train_H4_C4_N08_S254_s02_T1_event001_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_train_H4_C4_N27_S215_s05_T3_event001_frame000217_near_touch_negative_000209_0,0,train,train,HOI4D,H4_C4_N27_S215_s05_T3,touchmoment_train_H4_C4_N27_S215_s05_T3_event001_frame000217,217,near_touch_negative,209,"[194,195,196,197,198,199,200,201,202,203,204,205,206,207,208,209]"
touchmoment_train_H4_C4_N27_S215_s05_T3_event001_frame000217_touch_onset_000217_1,1,train,train,HOI4D,H4_C4_N27_S215_s05_T3,touchmoment_train_H4_C4_N27_S215_s05_T3_event001_frame000217,217,touch_onset,217,"[202,203,204,205,206,207,208,209,210,211,212,213,214,215,216,217]"
touchmoment_train_H4_C4_N27_S221_s02_T4_event000_frame000061_near_touch_negative_000053_0,0,train,train,HOI4D,H4_C4_N27_S221_s02_T4,touchmoment_train_H4_C4_N27_S221_s02_T4_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_train_H4_C4_N27_S221_s02_T4_event000_frame000061_touch_onset_000061_1,1,train,train,HOI4D,H4_C4_N27_S221_s02_T4,touchmoment_train_H4_C4_N27_S221_s02_T4_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_train_H4_C4_N27_S65_s01_T4_event001_frame000151_near_touch_negative_000143_0,0,train,train,HOI4D,H4_C4_N27_S65_s01_T4,touchmoment_train_H4_C4_N27_S65_s01_T4_event001_frame000151,151,near_touch_negative,143,"[128,129,130,131,132,133,134,135,136,137,138,139,140,141,142,143]"
touchmoment_train_H4_C4_N27_S65_s01_T4_event001_frame000151_touch_onset_000151_1,1,train,train,HOI4D,H4_C4_N27_S65_s01_T4,touchmoment_train_H4_C4_N27_S65_s01_T4_event001_frame000151,151,touch_onset,151,"[136,137,138,139,140,141,142,143,144,145,146,147,148,149,150,151]"
touchmoment_train_H4_C4_N27_S65_s01_T4_event002_frame000232_near_touch_negative_000224_0,0,train,train,HOI4D,H4_C4_N27_S65_s01_T4,touchmoment_train_H4_C4_N27_S65_s01_T4_event002_frame000232,232,near_touch_negative,224,"[209,210,211,212,213,214,215,216,217,218,219,220,221,222,223,224]"
touchmoment_train_H4_C4_N27_S65_s01_T4_event002_frame000232_touch_onset_000232_1,1,train,train,HOI4D,H4_C4_N27_S65_s01_T4,touchmoment_train_H4_C4_N27_S65_s01_T4_event002_frame000232,232,touch_onset,232,"[217,218,219,220,221,222,223,224,225,226,227,228,229,230,231,232]"
touchmoment_train_H4_C4_N33_S257_s04_T1_event001_frame000089_near_touch_negative_000081_0,0,train,train,HOI4D,H4_C4_N33_S257_s04_T1,touchmoment_train_H4_C4_N33_S257_s04_T1_event001_frame000089,89,near_touch_negative,81,"[66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81]"
touchmoment_train_H4_C4_N33_S257_s04_T1_event001_frame000089_touch_onset_000089_1,1,train,train,HOI4D,H4_C4_N33_S257_s04_T1,touchmoment_train_H4_C4_N33_S257_s04_T1_event001_frame000089,89,touch_onset,89,"[74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89]"
touchmoment_train_H4_C4_N35_S221_s04_T4_event001_frame000181_near_touch_negative_000173_0,0,train,train,HOI4D,H4_C4_N35_S221_s04_T4,touchmoment_train_H4_C4_N35_S221_s04_T4_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_train_H4_C4_N35_S221_s04_T4_event001_frame000181_touch_onset_000181_1,1,train,train,HOI4D,H4_C4_N35_S221_s04_T4,touchmoment_train_H4_C4_N35_S221_s04_T4_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_train_H4_C4_N40_S217_s03_T3_event001_frame000191_near_touch_negative_000183_0,0,train,train,HOI4D,H4_C4_N40_S217_s03_T3,touchmoment_train_H4_C4_N40_S217_s03_T3_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_train_H4_C4_N40_S217_s03_T3_event001_frame000191_touch_onset_000191_1,1,train,train,HOI4D,H4_C4_N40_S217_s03_T3,touchmoment_train_H4_C4_N40_S217_s03_T3_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_train_H4_C4_N42_S223_s01_T4_event002_frame000254_near_touch_negative_000246_0,0,train,train,HOI4D,H4_C4_N42_S223_s01_T4,touchmoment_train_H4_C4_N42_S223_s01_T4_event002_frame000254,254,near_touch_negative,246,"[231,232,233,234,235,236,237,238,239,240,241,242,243,244,245,246]"
touchmoment_train_H4_C4_N42_S223_s01_T4_event002_frame000254_touch_onset_000254_1,1,train,train,HOI4D,H4_C4_N42_S223_s01_T4,touchmoment_train_H4_C4_N42_S223_s01_T4_event002_frame000254,254,touch_onset,254,"[239,240,241,242,243,244,245,246,247,248,249,250,251,252,253,254]"
touchmoment_train_H4_C4_N44_S217_s04_T3_event000_frame000054_near_touch_negative_000046_0,0,train,train,HOI4D,H4_C4_N44_S217_s04_T3,touchmoment_train_H4_C4_N44_S217_s04_T3_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_train_H4_C4_N44_S217_s04_T3_event000_frame000054_touch_onset_000054_1,1,train,train,HOI4D,H4_C4_N44_S217_s04_T3,touchmoment_train_H4_C4_N44_S217_s04_T3_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_train_H4_C4_N44_S217_s04_T3_event001_frame000107_near_touch_negative_000099_0,0,train,train,HOI4D,H4_C4_N44_S217_s04_T3,touchmoment_train_H4_C4_N44_S217_s04_T3_event001_frame000107,107,near_touch_negative,99,"[84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99]"
touchmoment_train_H4_C4_N44_S217_s04_T3_event001_frame000107_touch_onset_000107_1,1,train,train,HOI4D,H4_C4_N44_S217_s04_T3,touchmoment_train_H4_C4_N44_S217_s04_T3_event001_frame000107,107,touch_onset,107,"[92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107]"
touchmoment_train_H4_C4_N44_S223_s01_T4_event001_frame000180_near_touch_negative_000172_0,0,train,train,HOI4D,H4_C4_N44_S223_s01_T4,touchmoment_train_H4_C4_N44_S223_s01_T4_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_train_H4_C4_N44_S223_s01_T4_event001_frame000180_touch_onset_000180_1,1,train,train,HOI4D,H4_C4_N44_S223_s01_T4,touchmoment_train_H4_C4_N44_S223_s01_T4_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_train_H4_C6_N01_S82_s01_T2_event000_frame000027_near_touch_negative_000019_0,0,train,train,HOI4D,H4_C6_N01_S82_s01_T2,touchmoment_train_H4_C6_N01_S82_s01_T2_event000_frame000027,27,near_touch_negative,19,"[4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19]"
touchmoment_train_H4_C6_N01_S82_s01_T2_event000_frame000027_touch_onset_000027_1,1,train,train,HOI4D,H4_C6_N01_S82_s01_T2,touchmoment_train_H4_C6_N01_S82_s01_T2_event000_frame000027,27,touch_onset,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_train_H4_C6_N01_S82_s01_T2_event001_frame000155_near_touch_negative_000147_0,0,train,train,HOI4D,H4_C6_N01_S82_s01_T2,touchmoment_train_H4_C6_N01_S82_s01_T2_event001_frame000155,155,near_touch_negative,147,"[132,133,134,135,136,137,138,139,140,141,142,143,144,145,146,147]"
touchmoment_train_H4_C6_N01_S82_s01_T2_event001_frame000155_touch_onset_000155_1,1,train,train,HOI4D,H4_C6_N01_S82_s01_T2,touchmoment_train_H4_C6_N01_S82_s01_T2_event001_frame000155,155,touch_onset,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_train_H4_C6_N02_S249_s01_T2_event002_frame000222_near_touch_negative_000214_0,0,train,train,HOI4D,H4_C6_N02_S249_s01_T2,touchmoment_train_H4_C6_N02_S249_s01_T2_event002_frame000222,222,near_touch_negative,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_train_H4_C6_N02_S249_s01_T2_event002_frame000222_touch_onset_000222_1,1,train,train,HOI4D,H4_C6_N02_S249_s01_T2,touchmoment_train_H4_C6_N02_S249_s01_T2_event002_frame000222,222,touch_onset,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_train_H4_C6_N02_S82_s01_T1_event000_frame000035_near_touch_negative_000027_0,0,train,train,HOI4D,H4_C6_N02_S82_s01_T1,touchmoment_train_H4_C6_N02_S82_s01_T1_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_train_H4_C6_N02_S82_s01_T1_event000_frame000035_touch_onset_000035_1,1,train,train,HOI4D,H4_C6_N02_S82_s01_T1,touchmoment_train_H4_C6_N02_S82_s01_T1_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_train_H4_C6_N03_S82_s02_T1_event001_frame000102_near_touch_negative_000094_0,0,train,train,HOI4D,H4_C6_N03_S82_s02_T1,touchmoment_train_H4_C6_N03_S82_s02_T1_event001_frame000102,102,near_touch_negative,94,"[79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94]"
touchmoment_train_H4_C6_N03_S82_s02_T1_event001_frame000102_touch_onset_000102_1,1,train,train,HOI4D,H4_C6_N03_S82_s02_T1,touchmoment_train_H4_C6_N03_S82_s02_T1_event001_frame000102,102,touch_onset,102,"[87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102]"
touchmoment_train_H4_C6_N03_S82_s02_T2_event000_frame000026_near_touch_negative_000018_0,0,train,train,HOI4D,H4_C6_N03_S82_s02_T2,touchmoment_train_H4_C6_N03_S82_s02_T2_event000_frame000026,26,near_touch_negative,18,"[3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18]"
touchmoment_train_H4_C6_N03_S82_s02_T2_event000_frame000026_touch_onset_000026_1,1,train,train,HOI4D,H4_C6_N03_S82_s02_T2,touchmoment_train_H4_C6_N03_S82_s02_T2_event000_frame000026,26,touch_onset,26,"[11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26]"
touchmoment_train_H4_C6_N03_S82_s02_T2_event001_frame000073_near_touch_negative_000065_0,0,train,train,HOI4D,H4_C6_N03_S82_s02_T2,touchmoment_train_H4_C6_N03_S82_s02_T2_event001_frame000073,73,near_touch_negative,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_train_H4_C6_N03_S82_s02_T2_event001_frame000073_touch_onset_000073_1,1,train,train,HOI4D,H4_C6_N03_S82_s02_T2,touchmoment_train_H4_C6_N03_S82_s02_T2_event001_frame000073,73,touch_onset,73,"[58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73]"
touchmoment_train_H4_C6_N03_S82_s02_T2_event002_frame000160_near_touch_negative_000152_0,0,train,train,HOI4D,H4_C6_N03_S82_s02_T2,touchmoment_train_H4_C6_N03_S82_s02_T2_event002_frame000160,160,near_touch_negative,152,"[137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152]"
touchmoment_train_H4_C6_N03_S82_s02_T2_event002_frame000160_touch_onset_000160_1,1,train,train,HOI4D,H4_C6_N03_S82_s02_T2,touchmoment_train_H4_C6_N03_S82_s02_T2_event002_frame000160,160,touch_onset,160,"[145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160]"
touchmoment_train_H4_C6_N05_S249_s02_T2_event002_frame000220_near_touch_negative_000212_0,0,train,train,HOI4D,H4_C6_N05_S249_s02_T2,touchmoment_train_H4_C6_N05_S249_s02_T2_event002_frame000220,220,near_touch_negative,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_train_H4_C6_N05_S249_s02_T2_event002_frame000220_touch_onset_000220_1,1,train,train,HOI4D,H4_C6_N05_S249_s02_T2,touchmoment_train_H4_C6_N05_S249_s02_T2_event002_frame000220,220,touch_onset,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_train_H4_C6_N06_S82_s03_T2_event000_frame000033_near_touch_negative_000025_0,0,train,train,HOI4D,H4_C6_N06_S82_s03_T2,touchmoment_train_H4_C6_N06_S82_s03_T2_event000_frame000033,33,near_touch_negative,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_train_H4_C6_N06_S82_s03_T2_event000_frame000033_touch_onset_000033_1,1,train,train,HOI4D,H4_C6_N06_S82_s03_T2,touchmoment_train_H4_C6_N06_S82_s03_T2_event000_frame000033,33,touch_onset,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_train_H4_C6_N06_S82_s03_T2_event001_frame000093_near_touch_negative_000085_0,0,train,train,HOI4D,H4_C6_N06_S82_s03_T2,touchmoment_train_H4_C6_N06_S82_s03_T2_event001_frame000093,93,near_touch_negative,85,"[70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85]"
touchmoment_train_H4_C6_N06_S82_s03_T2_event001_frame000093_touch_onset_000093_1,1,train,train,HOI4D,H4_C6_N06_S82_s03_T2,touchmoment_train_H4_C6_N06_S82_s03_T2_event001_frame000093,93,touch_onset,93,"[78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93]"
touchmoment_train_H4_C6_N07_S249_s02_T2_event000_frame000059_near_touch_negative_000051_0,0,train,train,HOI4D,H4_C6_N07_S249_s02_T2,touchmoment_train_H4_C6_N07_S249_s02_T2_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_train_H4_C6_N07_S249_s02_T2_event000_frame000059_touch_onset_000059_1,1,train,train,HOI4D,H4_C6_N07_S249_s02_T2,touchmoment_train_H4_C6_N07_S249_s02_T2_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_train_H4_C6_N07_S249_s02_T2_event001_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H4_C6_N07_S249_s02_T2,touchmoment_train_H4_C6_N07_S249_s02_T2_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C6_N07_S249_s02_T2_event001_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H4_C6_N07_S249_s02_T2,touchmoment_train_H4_C6_N07_S249_s02_T2_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H4_C6_N07_S82_s04_T2_event003_frame000211_near_touch_negative_000203_0,0,train,train,HOI4D,H4_C6_N07_S82_s04_T2,touchmoment_train_H4_C6_N07_S82_s04_T2_event003_frame000211,211,near_touch_negative,203,"[188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203]"
touchmoment_train_H4_C6_N07_S82_s04_T2_event003_frame000211_touch_onset_000211_1,1,train,train,HOI4D,H4_C6_N07_S82_s04_T2,touchmoment_train_H4_C6_N07_S82_s04_T2_event003_frame000211,211,touch_onset,211,"[196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211]"
touchmoment_train_H4_C6_N14_S82_s02_T2_event001_frame000102_near_touch_negative_000094_0,0,train,train,HOI4D,H4_C6_N14_S82_s02_T2,touchmoment_train_H4_C6_N14_S82_s02_T2_event001_frame000102,102,near_touch_negative,94,"[79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94]"
touchmoment_train_H4_C6_N14_S82_s02_T2_event001_frame000102_touch_onset_000102_1,1,train,train,HOI4D,H4_C6_N14_S82_s02_T2,touchmoment_train_H4_C6_N14_S82_s02_T2_event001_frame000102,102,touch_onset,102,"[87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102]"
touchmoment_train_H4_C6_N15_S249_s04_T3_event000_frame000104_near_touch_negative_000096_0,0,train,train,HOI4D,H4_C6_N15_S249_s04_T3,touchmoment_train_H4_C6_N15_S249_s04_T3_event000_frame000104,104,near_touch_negative,96,"[81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96]"
touchmoment_train_H4_C6_N15_S249_s04_T3_event000_frame000104_touch_onset_000104_1,1,train,train,HOI4D,H4_C6_N15_S249_s04_T3,touchmoment_train_H4_C6_N15_S249_s04_T3_event000_frame000104,104,touch_onset,104,"[89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104]"
touchmoment_train_H4_C6_N15_S82_s03_T1_event000_frame000029_near_touch_negative_000021_0,0,train,train,HOI4D,H4_C6_N15_S82_s03_T1,touchmoment_train_H4_C6_N15_S82_s03_T1_event000_frame000029,29,near_touch_negative,21,"[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21]"
touchmoment_train_H4_C6_N15_S82_s03_T1_event000_frame000029_touch_onset_000029_1,1,train,train,HOI4D,H4_C6_N15_S82_s03_T1,touchmoment_train_H4_C6_N15_S82_s03_T1_event000_frame000029,29,touch_onset,29,"[14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29]"
touchmoment_train_H4_C6_N15_S82_s03_T2_event001_frame000084_near_touch_negative_000076_0,0,train,train,HOI4D,H4_C6_N15_S82_s03_T2,touchmoment_train_H4_C6_N15_S82_s03_T2_event001_frame000084,84,near_touch_negative,76,"[61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76]"
touchmoment_train_H4_C6_N15_S82_s03_T2_event001_frame000084_touch_onset_000084_1,1,train,train,HOI4D,H4_C6_N15_S82_s03_T2,touchmoment_train_H4_C6_N15_S82_s03_T2_event001_frame000084,84,touch_onset,84,"[69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84]"
touchmoment_train_H4_C6_N51_S378_s01_T1_event001_frame000115_near_touch_negative_000107_0,0,train,train,HOI4D,H4_C6_N51_S378_s01_T1,touchmoment_train_H4_C6_N51_S378_s01_T1_event001_frame000115,115,near_touch_negative,107,"[92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107]"
touchmoment_train_H4_C6_N51_S378_s01_T1_event001_frame000115_touch_onset_000115_1,1,train,train,HOI4D,H4_C6_N51_S378_s01_T1,touchmoment_train_H4_C6_N51_S378_s01_T1_event001_frame000115,115,touch_onset,115,"[100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115]"
touchmoment_train_H4_C6_N51_S378_s05_T2_event000_frame000052_near_touch_negative_000044_0,0,train,train,HOI4D,H4_C6_N51_S378_s05_T2,touchmoment_train_H4_C6_N51_S378_s05_T2_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_train_H4_C6_N51_S378_s05_T2_event000_frame000052_touch_onset_000052_1,1,train,train,HOI4D,H4_C6_N51_S378_s05_T2,touchmoment_train_H4_C6_N51_S378_s05_T2_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_train_H4_C6_N52_S378_s01_T1_event000_frame000040_near_touch_negative_000032_0,0,train,train,HOI4D,H4_C6_N52_S378_s01_T1,touchmoment_train_H4_C6_N52_S378_s01_T1_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_train_H4_C6_N52_S378_s01_T1_event000_frame000040_touch_onset_000040_1,1,train,train,HOI4D,H4_C6_N52_S378_s01_T1,touchmoment_train_H4_C6_N52_S378_s01_T1_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_train_H4_C6_N52_S378_s05_T2_event002_frame000198_near_touch_negative_000190_0,0,train,train,HOI4D,H4_C6_N52_S378_s05_T2,touchmoment_train_H4_C6_N52_S378_s05_T2_event002_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_train_H4_C6_N52_S378_s05_T2_event002_frame000198_touch_onset_000198_1,1,train,train,HOI4D,H4_C6_N52_S378_s05_T2,touchmoment_train_H4_C6_N52_S378_s05_T2_event002_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_train_H4_C6_N54_S378_s01_T1_event001_frame000119_near_touch_negative_000111_0,0,train,train,HOI4D,H4_C6_N54_S378_s01_T1,touchmoment_train_H4_C6_N54_S378_s01_T1_event001_frame000119,119,near_touch_negative,111,"[96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111]"
touchmoment_train_H4_C6_N54_S378_s01_T1_event001_frame000119_touch_onset_000119_1,1,train,train,HOI4D,H4_C6_N54_S378_s01_T1,touchmoment_train_H4_C6_N54_S378_s01_T1_event001_frame000119,119,touch_onset,119,"[104,105,106,107,108,109,110,111,112,113,114,115,116,117,118,119]"
touchmoment_train_H4_C6_N54_S378_s02_T2_event001_frame000109_near_touch_negative_000101_0,0,train,train,HOI4D,H4_C6_N54_S378_s02_T2,touchmoment_train_H4_C6_N54_S378_s02_T2_event001_frame000109,109,near_touch_negative,101,"[86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101]"
touchmoment_train_H4_C6_N54_S378_s02_T2_event001_frame000109_touch_onset_000109_1,1,train,train,HOI4D,H4_C6_N54_S378_s02_T2,touchmoment_train_H4_C6_N54_S378_s02_T2_event001_frame000109,109,touch_onset,109,"[94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109]"
touchmoment_train_H4_C6_N54_S378_s03_T3_event000_frame000195_near_touch_negative_000187_0,0,train,train,HOI4D,H4_C6_N54_S378_s03_T3,touchmoment_train_H4_C6_N54_S378_s03_T3_event000_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_train_H4_C6_N54_S378_s03_T3_event000_frame000195_touch_onset_000195_1,1,train,train,HOI4D,H4_C6_N54_S378_s03_T3,touchmoment_train_H4_C6_N54_S378_s03_T3_event000_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_train_H4_C8_N13_S71_s02_T1_event001_frame000171_near_touch_negative_000163_0,0,train,train,HOI4D,H4_C8_N13_S71_s02_T1,touchmoment_train_H4_C8_N13_S71_s02_T1_event001_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_train_H4_C8_N13_S71_s02_T1_event001_frame000171_touch_onset_000171_1,1,train,train,HOI4D,H4_C8_N13_S71_s02_T1,touchmoment_train_H4_C8_N13_S71_s02_T1_event001_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_val_H1_C12_N27_S165_s01_T1_event000_frame000067_near_touch_negative_000059_0,0,val,val,HOI4D,H1_C12_N27_S165_s01_T1,touchmoment_val_H1_C12_N27_S165_s01_T1_event000_frame000067,67,near_touch_negative,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_val_H1_C12_N27_S165_s01_T1_event000_frame000067_touch_onset_000067_1,1,val,val,HOI4D,H1_C12_N27_S165_s01_T1,touchmoment_val_H1_C12_N27_S165_s01_T1_event000_frame000067,67,touch_onset,67,"[52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67]"
touchmoment_val_H1_C12_N27_S165_s01_T1_event001_frame000207_near_touch_negative_000199_0,0,val,val,HOI4D,H1_C12_N27_S165_s01_T1,touchmoment_val_H1_C12_N27_S165_s01_T1_event001_frame000207,207,near_touch_negative,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_val_H1_C12_N27_S165_s01_T1_event001_frame000207_touch_onset_000207_1,1,val,val,HOI4D,H1_C12_N27_S165_s01_T1,touchmoment_val_H1_C12_N27_S165_s01_T1_event001_frame000207,207,touch_onset,207,"[192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207]"
touchmoment_val_H1_C12_N27_S200_s01_T2_event000_frame000057_near_touch_negative_000049_0,0,val,val,HOI4D,H1_C12_N27_S200_s01_T2,touchmoment_val_H1_C12_N27_S200_s01_T2_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H1_C12_N27_S200_s01_T2_event000_frame000057_touch_onset_000057_1,1,val,val,HOI4D,H1_C12_N27_S200_s01_T2,touchmoment_val_H1_C12_N27_S200_s01_T2_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_val_H1_C12_N27_S200_s01_T2_event001_frame000201_near_touch_negative_000193_0,0,val,val,HOI4D,H1_C12_N27_S200_s01_T2,touchmoment_val_H1_C12_N27_S200_s01_T2_event001_frame000201,201,near_touch_negative,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_val_H1_C12_N27_S200_s01_T2_event001_frame000201_touch_onset_000201_1,1,val,val,HOI4D,H1_C12_N27_S200_s01_T2,touchmoment_val_H1_C12_N27_S200_s01_T2_event001_frame000201,201,touch_onset,201,"[186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201]"
touchmoment_val_H1_C12_N37_S165_s03_T1_event000_frame000057_near_touch_negative_000049_0,0,val,val,HOI4D,H1_C12_N37_S165_s03_T1,touchmoment_val_H1_C12_N37_S165_s03_T1_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H1_C12_N37_S165_s03_T1_event000_frame000057_touch_onset_000057_1,1,val,val,HOI4D,H1_C12_N37_S165_s03_T1,touchmoment_val_H1_C12_N37_S165_s03_T1_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_val_H1_C12_N37_S165_s03_T1_event001_frame000210_near_touch_negative_000202_0,0,val,val,HOI4D,H1_C12_N37_S165_s03_T1,touchmoment_val_H1_C12_N37_S165_s03_T1_event001_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_val_H1_C12_N37_S165_s03_T1_event001_frame000210_touch_onset_000210_1,1,val,val,HOI4D,H1_C12_N37_S165_s03_T1,touchmoment_val_H1_C12_N37_S165_s03_T1_event001_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_val_H1_C12_N37_S200_s03_T2_event000_frame000070_near_touch_negative_000062_0,0,val,val,HOI4D,H1_C12_N37_S200_s03_T2,touchmoment_val_H1_C12_N37_S200_s03_T2_event000_frame000070,70,near_touch_negative,62,"[47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62]"
touchmoment_val_H1_C12_N37_S200_s03_T2_event000_frame000070_touch_onset_000070_1,1,val,val,HOI4D,H1_C12_N37_S200_s03_T2,touchmoment_val_H1_C12_N37_S200_s03_T2_event000_frame000070,70,touch_onset,70,"[55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70]"
touchmoment_val_H1_C12_N37_S200_s03_T2_event001_frame000201_near_touch_negative_000193_0,0,val,val,HOI4D,H1_C12_N37_S200_s03_T2,touchmoment_val_H1_C12_N37_S200_s03_T2_event001_frame000201,201,near_touch_negative,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_val_H1_C12_N37_S200_s03_T2_event001_frame000201_touch_onset_000201_1,1,val,val,HOI4D,H1_C12_N37_S200_s03_T2,touchmoment_val_H1_C12_N37_S200_s03_T2_event001_frame000201,201,touch_onset,201,"[186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201]"
touchmoment_val_H1_C13_N21_S136_s01_T1_event000_frame000072_near_touch_negative_000064_0,0,val,val,HOI4D,H1_C13_N21_S136_s01_T1,touchmoment_val_H1_C13_N21_S136_s01_T1_event000_frame000072,72,near_touch_negative,64,"[49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64]"
touchmoment_val_H1_C13_N21_S136_s01_T1_event000_frame000072_touch_onset_000072_1,1,val,val,HOI4D,H1_C13_N21_S136_s01_T1,touchmoment_val_H1_C13_N21_S136_s01_T1_event000_frame000072,72,touch_onset,72,"[57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72]"
touchmoment_val_H1_C13_N21_S136_s01_T1_event001_frame000215_near_touch_negative_000207_0,0,val,val,HOI4D,H1_C13_N21_S136_s01_T1,touchmoment_val_H1_C13_N21_S136_s01_T1_event001_frame000215,215,near_touch_negative,207,"[192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207]"
touchmoment_val_H1_C13_N21_S136_s01_T1_event001_frame000215_touch_onset_000215_1,1,val,val,HOI4D,H1_C13_N21_S136_s01_T1,touchmoment_val_H1_C13_N21_S136_s01_T1_event001_frame000215,215,touch_onset,215,"[200,201,202,203,204,205,206,207,208,209,210,211,212,213,214,215]"
touchmoment_val_H1_C13_N21_S238_s01_T3_event000_frame000052_near_touch_negative_000044_0,0,val,val,HOI4D,H1_C13_N21_S238_s01_T3,touchmoment_val_H1_C13_N21_S238_s01_T3_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H1_C13_N21_S238_s01_T3_event000_frame000052_touch_onset_000052_1,1,val,val,HOI4D,H1_C13_N21_S238_s01_T3,touchmoment_val_H1_C13_N21_S238_s01_T3_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H1_C13_N21_S238_s01_T3_event001_frame000207_near_touch_negative_000199_0,0,val,val,HOI4D,H1_C13_N21_S238_s01_T3,touchmoment_val_H1_C13_N21_S238_s01_T3_event001_frame000207,207,near_touch_negative,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_val_H1_C13_N21_S238_s01_T3_event001_frame000207_touch_onset_000207_1,1,val,val,HOI4D,H1_C13_N21_S238_s01_T3,touchmoment_val_H1_C13_N21_S238_s01_T3_event001_frame000207,207,touch_onset,207,"[192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207]"
touchmoment_val_H1_C13_N44_S136_s02_T1_event000_frame000060_near_touch_negative_000052_0,0,val,val,HOI4D,H1_C13_N44_S136_s02_T1,touchmoment_val_H1_C13_N44_S136_s02_T1_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H1_C13_N44_S136_s02_T1_event000_frame000060_touch_onset_000060_1,1,val,val,HOI4D,H1_C13_N44_S136_s02_T1,touchmoment_val_H1_C13_N44_S136_s02_T1_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_val_H1_C13_N44_S136_s02_T1_event001_frame000220_near_touch_negative_000212_0,0,val,val,HOI4D,H1_C13_N44_S136_s02_T1,touchmoment_val_H1_C13_N44_S136_s02_T1_event001_frame000220,220,near_touch_negative,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_val_H1_C13_N44_S136_s02_T1_event001_frame000220_touch_onset_000220_1,1,val,val,HOI4D,H1_C13_N44_S136_s02_T1,touchmoment_val_H1_C13_N44_S136_s02_T1_event001_frame000220,220,touch_onset,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_val_H1_C13_N44_S238_s02_T4_event000_frame000057_near_touch_negative_000049_0,0,val,val,HOI4D,H1_C13_N44_S238_s02_T4,touchmoment_val_H1_C13_N44_S238_s02_T4_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H1_C13_N44_S238_s02_T4_event000_frame000057_touch_onset_000057_1,1,val,val,HOI4D,H1_C13_N44_S238_s02_T4,touchmoment_val_H1_C13_N44_S238_s02_T4_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_val_H1_C13_N44_S238_s02_T4_event001_frame000193_near_touch_negative_000185_0,0,val,val,HOI4D,H1_C13_N44_S238_s02_T4,touchmoment_val_H1_C13_N44_S238_s02_T4_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_val_H1_C13_N44_S238_s02_T4_event001_frame000193_touch_onset_000193_1,1,val,val,HOI4D,H1_C13_N44_S238_s02_T4,touchmoment_val_H1_C13_N44_S238_s02_T4_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_val_H1_C14_N17_S158_s02_T1_event000_frame000061_near_touch_negative_000053_0,0,val,val,HOI4D,H1_C14_N17_S158_s02_T1,touchmoment_val_H1_C14_N17_S158_s02_T1_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_val_H1_C14_N17_S158_s02_T1_event000_frame000061_touch_onset_000061_1,1,val,val,HOI4D,H1_C14_N17_S158_s02_T1,touchmoment_val_H1_C14_N17_S158_s02_T1_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_val_H1_C14_N17_S158_s02_T1_event001_frame000210_near_touch_negative_000202_0,0,val,val,HOI4D,H1_C14_N17_S158_s02_T1,touchmoment_val_H1_C14_N17_S158_s02_T1_event001_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_val_H1_C14_N17_S158_s02_T1_event001_frame000210_touch_onset_000210_1,1,val,val,HOI4D,H1_C14_N17_S158_s02_T1,touchmoment_val_H1_C14_N17_S158_s02_T1_event001_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_val_H1_C14_N17_S209_s02_T2_event000_frame000199_near_touch_negative_000191_0,0,val,val,HOI4D,H1_C14_N17_S209_s02_T2,touchmoment_val_H1_C14_N17_S209_s02_T2_event000_frame000199,199,near_touch_negative,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_val_H1_C14_N17_S209_s02_T2_event000_frame000199_touch_onset_000199_1,1,val,val,HOI4D,H1_C14_N17_S209_s02_T2,touchmoment_val_H1_C14_N17_S209_s02_T2_event000_frame000199,199,touch_onset,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_val_H1_C14_N17_S209_s02_T2_event001_frame000249_near_touch_negative_000241_0,0,val,val,HOI4D,H1_C14_N17_S209_s02_T2,touchmoment_val_H1_C14_N17_S209_s02_T2_event001_frame000249,249,near_touch_negative,241,"[226,227,228,229,230,231,232,233,234,235,236,237,238,239,240,241]"
touchmoment_val_H1_C14_N17_S209_s02_T2_event001_frame000249_touch_onset_000249_1,1,val,val,HOI4D,H1_C14_N17_S209_s02_T2,touchmoment_val_H1_C14_N17_S209_s02_T2_event001_frame000249,249,touch_onset,249,"[234,235,236,237,238,239,240,241,242,243,244,245,246,247,248,249]"
touchmoment_val_H1_C14_N30_S333_s01_T1_event000_frame000057_near_touch_negative_000049_0,0,val,val,HOI4D,H1_C14_N30_S333_s01_T1,touchmoment_val_H1_C14_N30_S333_s01_T1_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H1_C14_N30_S333_s01_T1_event000_frame000057_touch_onset_000057_1,1,val,val,HOI4D,H1_C14_N30_S333_s01_T1,touchmoment_val_H1_C14_N30_S333_s01_T1_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_val_H1_C14_N30_S333_s01_T1_event001_frame000188_near_touch_negative_000180_0,0,val,val,HOI4D,H1_C14_N30_S333_s01_T1,touchmoment_val_H1_C14_N30_S333_s01_T1_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_val_H1_C14_N30_S333_s01_T1_event001_frame000188_touch_onset_000188_1,1,val,val,HOI4D,H1_C14_N30_S333_s01_T1,touchmoment_val_H1_C14_N30_S333_s01_T1_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_val_H1_C14_N30_S333_s03_T2_event000_frame000053_near_touch_negative_000045_0,0,val,val,HOI4D,H1_C14_N30_S333_s03_T2,touchmoment_val_H1_C14_N30_S333_s03_T2_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_val_H1_C14_N30_S333_s03_T2_event000_frame000053_touch_onset_000053_1,1,val,val,HOI4D,H1_C14_N30_S333_s03_T2,touchmoment_val_H1_C14_N30_S333_s03_T2_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_val_H1_C14_N30_S333_s03_T2_event001_frame000177_near_touch_negative_000169_0,0,val,val,HOI4D,H1_C14_N30_S333_s03_T2,touchmoment_val_H1_C14_N30_S333_s03_T2_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_val_H1_C14_N30_S333_s03_T2_event001_frame000177_touch_onset_000177_1,1,val,val,HOI4D,H1_C14_N30_S333_s03_T2,touchmoment_val_H1_C14_N30_S333_s03_T2_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_val_H1_C14_N30_S333_s03_T2_event002_frame000256_near_touch_negative_000248_0,0,val,val,HOI4D,H1_C14_N30_S333_s03_T2,touchmoment_val_H1_C14_N30_S333_s03_T2_event002_frame000256,256,near_touch_negative,248,"[233,234,235,236,237,238,239,240,241,242,243,244,245,246,247,248]"
touchmoment_val_H1_C14_N30_S333_s03_T2_event002_frame000256_touch_onset_000256_1,1,val,val,HOI4D,H1_C14_N30_S333_s03_T2,touchmoment_val_H1_C14_N30_S333_s03_T2_event002_frame000256,256,touch_onset,256,"[241,242,243,244,245,246,247,248,249,250,251,252,253,254,255,256]"
touchmoment_val_H1_C17_N57_S264_s02_T1_event000_frame000051_near_touch_negative_000043_0,0,val,val,HOI4D,H1_C17_N57_S264_s02_T1,touchmoment_val_H1_C17_N57_S264_s02_T1_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H1_C17_N57_S264_s02_T1_event000_frame000051_touch_onset_000051_1,1,val,val,HOI4D,H1_C17_N57_S264_s02_T1,touchmoment_val_H1_C17_N57_S264_s02_T1_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_val_H1_C17_N57_S264_s02_T1_event001_frame000170_near_touch_negative_000162_0,0,val,val,HOI4D,H1_C17_N57_S264_s02_T1,touchmoment_val_H1_C17_N57_S264_s02_T1_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_val_H1_C17_N57_S264_s02_T1_event001_frame000170_touch_onset_000170_1,1,val,val,HOI4D,H1_C17_N57_S264_s02_T1,touchmoment_val_H1_C17_N57_S264_s02_T1_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_val_H1_C17_N57_S266_s02_T3_event000_frame000045_near_touch_negative_000037_0,0,val,val,HOI4D,H1_C17_N57_S266_s02_T3,touchmoment_val_H1_C17_N57_S266_s02_T3_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_val_H1_C17_N57_S266_s02_T3_event000_frame000045_touch_onset_000045_1,1,val,val,HOI4D,H1_C17_N57_S266_s02_T3,touchmoment_val_H1_C17_N57_S266_s02_T3_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_val_H1_C17_N57_S266_s02_T3_event001_frame000197_near_touch_negative_000189_0,0,val,val,HOI4D,H1_C17_N57_S266_s02_T3,touchmoment_val_H1_C17_N57_S266_s02_T3_event001_frame000197,197,near_touch_negative,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_val_H1_C17_N57_S266_s02_T3_event001_frame000197_touch_onset_000197_1,1,val,val,HOI4D,H1_C17_N57_S266_s02_T3,touchmoment_val_H1_C17_N57_S266_s02_T3_event001_frame000197,197,touch_onset,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_val_H1_C18_N19_S150_s02_T1_event000_frame000059_near_touch_negative_000051_0,0,val,val,HOI4D,H1_C18_N19_S150_s02_T1,touchmoment_val_H1_C18_N19_S150_s02_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_val_H1_C18_N19_S150_s02_T1_event000_frame000059_touch_onset_000059_1,1,val,val,HOI4D,H1_C18_N19_S150_s02_T1,touchmoment_val_H1_C18_N19_S150_s02_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_val_H1_C18_N19_S150_s02_T1_event001_frame000188_near_touch_negative_000180_0,0,val,val,HOI4D,H1_C18_N19_S150_s02_T1,touchmoment_val_H1_C18_N19_S150_s02_T1_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_val_H1_C18_N19_S150_s02_T1_event001_frame000188_touch_onset_000188_1,1,val,val,HOI4D,H1_C18_N19_S150_s02_T1,touchmoment_val_H1_C18_N19_S150_s02_T1_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_val_H1_C18_N19_S199_s05_T2_event000_frame000060_near_touch_negative_000052_0,0,val,val,HOI4D,H1_C18_N19_S199_s05_T2,touchmoment_val_H1_C18_N19_S199_s05_T2_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H1_C18_N19_S199_s05_T2_event000_frame000060_touch_onset_000060_1,1,val,val,HOI4D,H1_C18_N19_S199_s05_T2,touchmoment_val_H1_C18_N19_S199_s05_T2_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_val_H1_C18_N19_S199_s05_T2_event001_frame000230_near_touch_negative_000222_0,0,val,val,HOI4D,H1_C18_N19_S199_s05_T2,touchmoment_val_H1_C18_N19_S199_s05_T2_event001_frame000230,230,near_touch_negative,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_val_H1_C18_N19_S199_s05_T2_event001_frame000230_touch_onset_000230_1,1,val,val,HOI4D,H1_C18_N19_S199_s05_T2,touchmoment_val_H1_C18_N19_S199_s05_T2_event001_frame000230,230,touch_onset,230,"[215,216,217,218,219,220,221,222,223,224,225,226,227,228,229,230]"
touchmoment_val_H1_C18_N21_S150_s03_T1_event000_frame000059_near_touch_negative_000051_0,0,val,val,HOI4D,H1_C18_N21_S150_s03_T1,touchmoment_val_H1_C18_N21_S150_s03_T1_event000_frame000059,59,near_touch_negative,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_val_H1_C18_N21_S150_s03_T1_event000_frame000059_touch_onset_000059_1,1,val,val,HOI4D,H1_C18_N21_S150_s03_T1,touchmoment_val_H1_C18_N21_S150_s03_T1_event000_frame000059,59,touch_onset,59,"[44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59]"
touchmoment_val_H1_C18_N21_S150_s03_T1_event001_frame000191_near_touch_negative_000183_0,0,val,val,HOI4D,H1_C18_N21_S150_s03_T1,touchmoment_val_H1_C18_N21_S150_s03_T1_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_val_H1_C18_N21_S150_s03_T1_event001_frame000191_touch_onset_000191_1,1,val,val,HOI4D,H1_C18_N21_S150_s03_T1,touchmoment_val_H1_C18_N21_S150_s03_T1_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_val_H1_C18_N21_S202_s01_T2_event000_frame000061_near_touch_negative_000053_0,0,val,val,HOI4D,H1_C18_N21_S202_s01_T2,touchmoment_val_H1_C18_N21_S202_s01_T2_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_val_H1_C18_N21_S202_s01_T2_event000_frame000061_touch_onset_000061_1,1,val,val,HOI4D,H1_C18_N21_S202_s01_T2,touchmoment_val_H1_C18_N21_S202_s01_T2_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_val_H1_C18_N21_S202_s01_T2_event001_frame000228_near_touch_negative_000220_0,0,val,val,HOI4D,H1_C18_N21_S202_s01_T2,touchmoment_val_H1_C18_N21_S202_s01_T2_event001_frame000228,228,near_touch_negative,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_val_H1_C18_N21_S202_s01_T2_event001_frame000228_touch_onset_000228_1,1,val,val,HOI4D,H1_C18_N21_S202_s01_T2,touchmoment_val_H1_C18_N21_S202_s01_T2_event001_frame000228,228,touch_onset,228,"[213,214,215,216,217,218,219,220,221,222,223,224,225,226,227,228]"
touchmoment_val_H1_C3_N28_S19_s03_T1_event000_frame000034_near_touch_negative_000026_0,0,val,val,HOI4D,H1_C3_N28_S19_s03_T1,touchmoment_val_H1_C3_N28_S19_s03_T1_event000_frame000034,34,near_touch_negative,26,"[11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26]"
touchmoment_val_H1_C3_N28_S19_s03_T1_event000_frame000034_touch_onset_000034_1,1,val,val,HOI4D,H1_C3_N28_S19_s03_T1,touchmoment_val_H1_C3_N28_S19_s03_T1_event000_frame000034,34,touch_onset,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_val_H1_C3_N28_S19_s03_T1_event001_frame000186_near_touch_negative_000178_0,0,val,val,HOI4D,H1_C3_N28_S19_s03_T1,touchmoment_val_H1_C3_N28_S19_s03_T1_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H1_C3_N28_S19_s03_T1_event001_frame000186_touch_onset_000186_1,1,val,val,HOI4D,H1_C3_N28_S19_s03_T1,touchmoment_val_H1_C3_N28_S19_s03_T1_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_val_H1_C3_N28_S19_s03_T2_event000_frame000046_near_touch_negative_000038_0,0,val,val,HOI4D,H1_C3_N28_S19_s03_T2,touchmoment_val_H1_C3_N28_S19_s03_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H1_C3_N28_S19_s03_T2_event000_frame000046_touch_onset_000046_1,1,val,val,HOI4D,H1_C3_N28_S19_s03_T2,touchmoment_val_H1_C3_N28_S19_s03_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H1_C3_N28_S19_s03_T2_event001_frame000126_near_touch_negative_000118_0,0,val,val,HOI4D,H1_C3_N28_S19_s03_T2,touchmoment_val_H1_C3_N28_S19_s03_T2_event001_frame000126,126,near_touch_negative,118,"[103,104,105,106,107,108,109,110,111,112,113,114,115,116,117,118]"
touchmoment_val_H1_C3_N28_S19_s03_T2_event001_frame000126_touch_onset_000126_1,1,val,val,HOI4D,H1_C3_N28_S19_s03_T2,touchmoment_val_H1_C3_N28_S19_s03_T2_event001_frame000126,126,touch_onset,126,"[111,112,113,114,115,116,117,118,119,120,121,122,123,124,125,126]"
touchmoment_val_H1_C3_N28_S19_s03_T2_event002_frame000206_near_touch_negative_000198_0,0,val,val,HOI4D,H1_C3_N28_S19_s03_T2,touchmoment_val_H1_C3_N28_S19_s03_T2_event002_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_val_H1_C3_N28_S19_s03_T2_event002_frame000206_touch_onset_000206_1,1,val,val,HOI4D,H1_C3_N28_S19_s03_T2,touchmoment_val_H1_C3_N28_S19_s03_T2_event002_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_val_H1_C4_N01_S19_s05_T1_event000_frame000055_near_touch_negative_000047_0,0,val,val,HOI4D,H1_C4_N01_S19_s05_T1,touchmoment_val_H1_C4_N01_S19_s05_T1_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H1_C4_N01_S19_s05_T1_event000_frame000055_touch_onset_000055_1,1,val,val,HOI4D,H1_C4_N01_S19_s05_T1,touchmoment_val_H1_C4_N01_S19_s05_T1_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_val_H1_C4_N01_S19_s05_T1_event001_frame000127_near_touch_negative_000119_0,0,val,val,HOI4D,H1_C4_N01_S19_s05_T1,touchmoment_val_H1_C4_N01_S19_s05_T1_event001_frame000127,127,near_touch_negative,119,"[104,105,106,107,108,109,110,111,112,113,114,115,116,117,118,119]"
touchmoment_val_H1_C4_N01_S19_s05_T1_event001_frame000127_touch_onset_000127_1,1,val,val,HOI4D,H1_C4_N01_S19_s05_T1,touchmoment_val_H1_C4_N01_S19_s05_T1_event001_frame000127,127,touch_onset,127,"[112,113,114,115,116,117,118,119,120,121,122,123,124,125,126,127]"
touchmoment_val_H1_C4_N01_S19_s05_T1_event002_frame000195_near_touch_negative_000187_0,0,val,val,HOI4D,H1_C4_N01_S19_s05_T1,touchmoment_val_H1_C4_N01_S19_s05_T1_event002_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_val_H1_C4_N01_S19_s05_T1_event002_frame000195_touch_onset_000195_1,1,val,val,HOI4D,H1_C4_N01_S19_s05_T1,touchmoment_val_H1_C4_N01_S19_s05_T1_event002_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_val_H1_C4_N01_S19_s05_T1_event003_frame000256_near_touch_negative_000248_0,0,val,val,HOI4D,H1_C4_N01_S19_s05_T1,touchmoment_val_H1_C4_N01_S19_s05_T1_event003_frame000256,256,near_touch_negative,248,"[233,234,235,236,237,238,239,240,241,242,243,244,245,246,247,248]"
touchmoment_val_H1_C4_N01_S19_s05_T1_event003_frame000256_touch_onset_000256_1,1,val,val,HOI4D,H1_C4_N01_S19_s05_T1,touchmoment_val_H1_C4_N01_S19_s05_T1_event003_frame000256,256,touch_onset,256,"[241,242,243,244,245,246,247,248,249,250,251,252,253,254,255,256]"
touchmoment_val_H1_C4_N01_S19_s05_T2_event000_frame000039_near_touch_negative_000031_0,0,val,val,HOI4D,H1_C4_N01_S19_s05_T2,touchmoment_val_H1_C4_N01_S19_s05_T2_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H1_C4_N01_S19_s05_T2_event000_frame000039_touch_onset_000039_1,1,val,val,HOI4D,H1_C4_N01_S19_s05_T2,touchmoment_val_H1_C4_N01_S19_s05_T2_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H1_C4_N01_S19_s05_T2_event001_frame000107_near_touch_negative_000099_0,0,val,val,HOI4D,H1_C4_N01_S19_s05_T2,touchmoment_val_H1_C4_N01_S19_s05_T2_event001_frame000107,107,near_touch_negative,99,"[84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99]"
touchmoment_val_H1_C4_N01_S19_s05_T2_event001_frame000107_touch_onset_000107_1,1,val,val,HOI4D,H1_C4_N01_S19_s05_T2,touchmoment_val_H1_C4_N01_S19_s05_T2_event001_frame000107,107,touch_onset,107,"[92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107]"
touchmoment_val_H1_C4_N01_S19_s05_T2_event002_frame000188_near_touch_negative_000180_0,0,val,val,HOI4D,H1_C4_N01_S19_s05_T2,touchmoment_val_H1_C4_N01_S19_s05_T2_event002_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_val_H1_C4_N01_S19_s05_T2_event002_frame000188_touch_onset_000188_1,1,val,val,HOI4D,H1_C4_N01_S19_s05_T2,touchmoment_val_H1_C4_N01_S19_s05_T2_event002_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_val_H1_C4_N27_S21_s01_T1_event000_frame000040_near_touch_negative_000032_0,0,val,val,HOI4D,H1_C4_N27_S21_s01_T1,touchmoment_val_H1_C4_N27_S21_s01_T1_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_val_H1_C4_N27_S21_s01_T1_event000_frame000040_touch_onset_000040_1,1,val,val,HOI4D,H1_C4_N27_S21_s01_T1,touchmoment_val_H1_C4_N27_S21_s01_T1_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_val_H1_C4_N27_S21_s01_T1_event001_frame000110_near_touch_negative_000102_0,0,val,val,HOI4D,H1_C4_N27_S21_s01_T1,touchmoment_val_H1_C4_N27_S21_s01_T1_event001_frame000110,110,near_touch_negative,102,"[87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102]"
touchmoment_val_H1_C4_N27_S21_s01_T1_event001_frame000110_touch_onset_000110_1,1,val,val,HOI4D,H1_C4_N27_S21_s01_T1,touchmoment_val_H1_C4_N27_S21_s01_T1_event001_frame000110,110,touch_onset,110,"[95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110]"
touchmoment_val_H1_C4_N27_S21_s01_T1_event002_frame000169_near_touch_negative_000161_0,0,val,val,HOI4D,H1_C4_N27_S21_s01_T1,touchmoment_val_H1_C4_N27_S21_s01_T1_event002_frame000169,169,near_touch_negative,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_val_H1_C4_N27_S21_s01_T1_event002_frame000169_touch_onset_000169_1,1,val,val,HOI4D,H1_C4_N27_S21_s01_T1,touchmoment_val_H1_C4_N27_S21_s01_T1_event002_frame000169,169,touch_onset,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_val_H1_C4_N27_S21_s01_T1_event003_frame000212_near_touch_negative_000204_0,0,val,val,HOI4D,H1_C4_N27_S21_s01_T1,touchmoment_val_H1_C4_N27_S21_s01_T1_event003_frame000212,212,near_touch_negative,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_val_H1_C4_N27_S21_s01_T1_event003_frame000212_touch_onset_000212_1,1,val,val,HOI4D,H1_C4_N27_S21_s01_T1,touchmoment_val_H1_C4_N27_S21_s01_T1_event003_frame000212,212,touch_onset,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_val_H1_C4_N27_S21_s01_T2_event000_frame000046_near_touch_negative_000038_0,0,val,val,HOI4D,H1_C4_N27_S21_s01_T2,touchmoment_val_H1_C4_N27_S21_s01_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H1_C4_N27_S21_s01_T2_event000_frame000046_touch_onset_000046_1,1,val,val,HOI4D,H1_C4_N27_S21_s01_T2,touchmoment_val_H1_C4_N27_S21_s01_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H1_C4_N27_S21_s01_T2_event002_frame000182_near_touch_negative_000174_0,0,val,val,HOI4D,H1_C4_N27_S21_s01_T2,touchmoment_val_H1_C4_N27_S21_s01_T2_event002_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_val_H1_C4_N27_S21_s01_T2_event002_frame000182_touch_onset_000182_1,1,val,val,HOI4D,H1_C4_N27_S21_s01_T2,touchmoment_val_H1_C4_N27_S21_s01_T2_event002_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H1_C4_N33_S22_s02_T1_event000_frame000020_near_touch_negative_000012_0,0,val,val,HOI4D,H1_C4_N33_S22_s02_T1,touchmoment_val_H1_C4_N33_S22_s02_T1_event000_frame000020,20,near_touch_negative,12,"[0,0,0,0,1,2,3,4,5,6,7,8,9,10,11,12]"
touchmoment_val_H1_C4_N33_S22_s02_T1_event000_frame000020_touch_onset_000020_1,1,val,val,HOI4D,H1_C4_N33_S22_s02_T1,touchmoment_val_H1_C4_N33_S22_s02_T1_event000_frame000020,20,touch_onset,20,"[5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]"
touchmoment_val_H1_C4_N33_S22_s02_T1_event001_frame000107_near_touch_negative_000099_0,0,val,val,HOI4D,H1_C4_N33_S22_s02_T1,touchmoment_val_H1_C4_N33_S22_s02_T1_event001_frame000107,107,near_touch_negative,99,"[84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99]"
touchmoment_val_H1_C4_N33_S22_s02_T1_event001_frame000107_touch_onset_000107_1,1,val,val,HOI4D,H1_C4_N33_S22_s02_T1,touchmoment_val_H1_C4_N33_S22_s02_T1_event001_frame000107,107,touch_onset,107,"[92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107]"
touchmoment_val_H1_C4_N33_S22_s02_T1_event002_frame000174_near_touch_negative_000166_0,0,val,val,HOI4D,H1_C4_N33_S22_s02_T1,touchmoment_val_H1_C4_N33_S22_s02_T1_event002_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_val_H1_C4_N33_S22_s02_T1_event002_frame000174_touch_onset_000174_1,1,val,val,HOI4D,H1_C4_N33_S22_s02_T1,touchmoment_val_H1_C4_N33_S22_s02_T1_event002_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_val_H1_C4_N33_S22_s02_T2_event000_frame000048_near_touch_negative_000040_0,0,val,val,HOI4D,H1_C4_N33_S22_s02_T2,touchmoment_val_H1_C4_N33_S22_s02_T2_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_val_H1_C4_N33_S22_s02_T2_event000_frame000048_touch_onset_000048_1,1,val,val,HOI4D,H1_C4_N33_S22_s02_T2,touchmoment_val_H1_C4_N33_S22_s02_T2_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_val_H1_C4_N33_S22_s02_T2_event002_frame000196_near_touch_negative_000188_0,0,val,val,HOI4D,H1_C4_N33_S22_s02_T2,touchmoment_val_H1_C4_N33_S22_s02_T2_event002_frame000196,196,near_touch_negative,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_val_H1_C4_N33_S22_s02_T2_event002_frame000196_touch_onset_000196_1,1,val,val,HOI4D,H1_C4_N33_S22_s02_T2,touchmoment_val_H1_C4_N33_S22_s02_T2_event002_frame000196,196,touch_onset,196,"[181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196]"
touchmoment_val_H1_C4_N38_S21_s05_T1_event000_frame000038_near_touch_negative_000030_0,0,val,val,HOI4D,H1_C4_N38_S21_s05_T1,touchmoment_val_H1_C4_N38_S21_s05_T1_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_val_H1_C4_N38_S21_s05_T1_event000_frame000038_touch_onset_000038_1,1,val,val,HOI4D,H1_C4_N38_S21_s05_T1,touchmoment_val_H1_C4_N38_S21_s05_T1_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H1_C4_N38_S21_s05_T1_event002_frame000184_near_touch_negative_000176_0,0,val,val,HOI4D,H1_C4_N38_S21_s05_T1,touchmoment_val_H1_C4_N38_S21_s05_T1_event002_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H1_C4_N38_S21_s05_T1_event002_frame000184_touch_onset_000184_1,1,val,val,HOI4D,H1_C4_N38_S21_s05_T1,touchmoment_val_H1_C4_N38_S21_s05_T1_event002_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H1_C4_N38_S21_s05_T1_event003_frame000245_near_touch_negative_000237_0,0,val,val,HOI4D,H1_C4_N38_S21_s05_T1,touchmoment_val_H1_C4_N38_S21_s05_T1_event003_frame000245,245,near_touch_negative,237,"[222,223,224,225,226,227,228,229,230,231,232,233,234,235,236,237]"
touchmoment_val_H1_C4_N38_S21_s05_T1_event003_frame000245_touch_onset_000245_1,1,val,val,HOI4D,H1_C4_N38_S21_s05_T1,touchmoment_val_H1_C4_N38_S21_s05_T1_event003_frame000245,245,touch_onset,245,"[230,231,232,233,234,235,236,237,238,239,240,241,242,243,244,245]"
touchmoment_val_H1_C4_N38_S21_s05_T2_event000_frame000047_near_touch_negative_000039_0,0,val,val,HOI4D,H1_C4_N38_S21_s05_T2,touchmoment_val_H1_C4_N38_S21_s05_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H1_C4_N38_S21_s05_T2_event000_frame000047_touch_onset_000047_1,1,val,val,HOI4D,H1_C4_N38_S21_s05_T2,touchmoment_val_H1_C4_N38_S21_s05_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H1_C4_N38_S21_s05_T2_event001_frame000116_near_touch_negative_000108_0,0,val,val,HOI4D,H1_C4_N38_S21_s05_T2,touchmoment_val_H1_C4_N38_S21_s05_T2_event001_frame000116,116,near_touch_negative,108,"[93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108]"
touchmoment_val_H1_C4_N38_S21_s05_T2_event001_frame000116_touch_onset_000116_1,1,val,val,HOI4D,H1_C4_N38_S21_s05_T2,touchmoment_val_H1_C4_N38_S21_s05_T2_event001_frame000116,116,touch_onset,116,"[101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116]"
touchmoment_val_H1_C4_N38_S21_s05_T2_event002_frame000203_near_touch_negative_000195_0,0,val,val,HOI4D,H1_C4_N38_S21_s05_T2,touchmoment_val_H1_C4_N38_S21_s05_T2_event002_frame000203,203,near_touch_negative,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_val_H1_C4_N38_S21_s05_T2_event002_frame000203_touch_onset_000203_1,1,val,val,HOI4D,H1_C4_N38_S21_s05_T2,touchmoment_val_H1_C4_N38_S21_s05_T2_event002_frame000203,203,touch_onset,203,"[188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203]"
touchmoment_val_H1_C4_N38_S21_s05_T2_event003_frame000270_near_touch_negative_000262_0,0,val,val,HOI4D,H1_C4_N38_S21_s05_T2,touchmoment_val_H1_C4_N38_S21_s05_T2_event003_frame000270,270,near_touch_negative,262,"[247,248,249,250,251,252,253,254,255,256,257,258,259,260,261,262]"
touchmoment_val_H1_C4_N38_S21_s05_T2_event003_frame000270_touch_onset_000270_1,1,val,val,HOI4D,H1_C4_N38_S21_s05_T2,touchmoment_val_H1_C4_N38_S21_s05_T2_event003_frame000270,270,touch_onset,270,"[255,256,257,258,259,260,261,262,263,264,265,266,267,268,269,270]"
touchmoment_val_H1_C8_N43_S319_s04_T2_event000_frame000046_near_touch_negative_000038_0,0,val,val,HOI4D,H1_C8_N43_S319_s04_T2,touchmoment_val_H1_C8_N43_S319_s04_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H1_C8_N43_S319_s04_T2_event000_frame000046_touch_onset_000046_1,1,val,val,HOI4D,H1_C8_N43_S319_s04_T2,touchmoment_val_H1_C8_N43_S319_s04_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H1_C8_N43_S319_s04_T2_event001_frame000171_near_touch_negative_000163_0,0,val,val,HOI4D,H1_C8_N43_S319_s04_T2,touchmoment_val_H1_C8_N43_S319_s04_T2_event001_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_val_H1_C8_N43_S319_s04_T2_event001_frame000171_touch_onset_000171_1,1,val,val,HOI4D,H1_C8_N43_S319_s04_T2,touchmoment_val_H1_C8_N43_S319_s04_T2_event001_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_val_H1_C8_N43_S324_s01_T2_event000_frame000051_near_touch_negative_000043_0,0,val,val,HOI4D,H1_C8_N43_S324_s01_T2,touchmoment_val_H1_C8_N43_S324_s01_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H1_C8_N43_S324_s01_T2_event000_frame000051_touch_onset_000051_1,1,val,val,HOI4D,H1_C8_N43_S324_s01_T2,touchmoment_val_H1_C8_N43_S324_s01_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_val_H1_C8_N43_S324_s01_T2_event001_frame000181_near_touch_negative_000173_0,0,val,val,HOI4D,H1_C8_N43_S324_s01_T2,touchmoment_val_H1_C8_N43_S324_s01_T2_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_val_H1_C8_N43_S324_s01_T2_event001_frame000181_touch_onset_000181_1,1,val,val,HOI4D,H1_C8_N43_S324_s01_T2,touchmoment_val_H1_C8_N43_S324_s01_T2_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_val_H1_C8_N44_S319_s04_T2_event000_frame000052_near_touch_negative_000044_0,0,val,val,HOI4D,H1_C8_N44_S319_s04_T2,touchmoment_val_H1_C8_N44_S319_s04_T2_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H1_C8_N44_S319_s04_T2_event000_frame000052_touch_onset_000052_1,1,val,val,HOI4D,H1_C8_N44_S319_s04_T2,touchmoment_val_H1_C8_N44_S319_s04_T2_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H1_C8_N44_S319_s04_T2_event001_frame000174_near_touch_negative_000166_0,0,val,val,HOI4D,H1_C8_N44_S319_s04_T2,touchmoment_val_H1_C8_N44_S319_s04_T2_event001_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_val_H1_C8_N44_S319_s04_T2_event001_frame000174_touch_onset_000174_1,1,val,val,HOI4D,H1_C8_N44_S319_s04_T2,touchmoment_val_H1_C8_N44_S319_s04_T2_event001_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_val_H1_C8_N44_S319_s04_T2_event002_frame000200_near_touch_negative_000192_0,0,val,val,HOI4D,H1_C8_N44_S319_s04_T2,touchmoment_val_H1_C8_N44_S319_s04_T2_event002_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_val_H1_C8_N44_S319_s04_T2_event002_frame000200_touch_onset_000200_1,1,val,val,HOI4D,H1_C8_N44_S319_s04_T2,touchmoment_val_H1_C8_N44_S319_s04_T2_event002_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_val_H1_C8_N44_S324_s01_T2_event000_frame000049_near_touch_negative_000041_0,0,val,val,HOI4D,H1_C8_N44_S324_s01_T2,touchmoment_val_H1_C8_N44_S324_s01_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_val_H1_C8_N44_S324_s01_T2_event000_frame000049_touch_onset_000049_1,1,val,val,HOI4D,H1_C8_N44_S324_s01_T2,touchmoment_val_H1_C8_N44_S324_s01_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H1_C8_N44_S324_s01_T2_event001_frame000177_near_touch_negative_000169_0,0,val,val,HOI4D,H1_C8_N44_S324_s01_T2,touchmoment_val_H1_C8_N44_S324_s01_T2_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_val_H1_C8_N44_S324_s01_T2_event001_frame000177_touch_onset_000177_1,1,val,val,HOI4D,H1_C8_N44_S324_s01_T2,touchmoment_val_H1_C8_N44_S324_s01_T2_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_val_H1_C8_N46_S319_s04_T2_event000_frame000061_near_touch_negative_000053_0,0,val,val,HOI4D,H1_C8_N46_S319_s04_T2,touchmoment_val_H1_C8_N46_S319_s04_T2_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_val_H1_C8_N46_S319_s04_T2_event000_frame000061_touch_onset_000061_1,1,val,val,HOI4D,H1_C8_N46_S319_s04_T2,touchmoment_val_H1_C8_N46_S319_s04_T2_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_val_H1_C8_N46_S319_s04_T2_event001_frame000212_near_touch_negative_000204_0,0,val,val,HOI4D,H1_C8_N46_S319_s04_T2,touchmoment_val_H1_C8_N46_S319_s04_T2_event001_frame000212,212,near_touch_negative,204,"[189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204]"
touchmoment_val_H1_C8_N46_S319_s04_T2_event001_frame000212_touch_onset_000212_1,1,val,val,HOI4D,H1_C8_N46_S319_s04_T2,touchmoment_val_H1_C8_N46_S319_s04_T2_event001_frame000212,212,touch_onset,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_val_H1_C8_N46_S319_s04_T2_event002_frame000247_near_touch_negative_000239_0,0,val,val,HOI4D,H1_C8_N46_S319_s04_T2,touchmoment_val_H1_C8_N46_S319_s04_T2_event002_frame000247,247,near_touch_negative,239,"[224,225,226,227,228,229,230,231,232,233,234,235,236,237,238,239]"
touchmoment_val_H1_C8_N46_S319_s04_T2_event002_frame000247_touch_onset_000247_1,1,val,val,HOI4D,H1_C8_N46_S319_s04_T2,touchmoment_val_H1_C8_N46_S319_s04_T2_event002_frame000247,247,touch_onset,247,"[232,233,234,235,236,237,238,239,240,241,242,243,244,245,246,247]"
touchmoment_val_H1_C8_N46_S324_s02_T2_event000_frame000047_near_touch_negative_000039_0,0,val,val,HOI4D,H1_C8_N46_S324_s02_T2,touchmoment_val_H1_C8_N46_S324_s02_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H1_C8_N46_S324_s02_T2_event000_frame000047_touch_onset_000047_1,1,val,val,HOI4D,H1_C8_N46_S324_s02_T2,touchmoment_val_H1_C8_N46_S324_s02_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H1_C8_N46_S324_s02_T2_event001_frame000166_near_touch_negative_000158_0,0,val,val,HOI4D,H1_C8_N46_S324_s02_T2,touchmoment_val_H1_C8_N46_S324_s02_T2_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_val_H1_C8_N46_S324_s02_T2_event001_frame000166_touch_onset_000166_1,1,val,val,HOI4D,H1_C8_N46_S324_s02_T2,touchmoment_val_H1_C8_N46_S324_s02_T2_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_val_H1_C8_N46_S324_s02_T2_event002_frame000200_near_touch_negative_000192_0,0,val,val,HOI4D,H1_C8_N46_S324_s02_T2,touchmoment_val_H1_C8_N46_S324_s02_T2_event002_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_val_H1_C8_N46_S324_s02_T2_event002_frame000200_touch_onset_000200_1,1,val,val,HOI4D,H1_C8_N46_S324_s02_T2,touchmoment_val_H1_C8_N46_S324_s02_T2_event002_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_val_H1_C8_N48_S319_s05_T2_event000_frame000049_near_touch_negative_000041_0,0,val,val,HOI4D,H1_C8_N48_S319_s05_T2,touchmoment_val_H1_C8_N48_S319_s05_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_val_H1_C8_N48_S319_s05_T2_event000_frame000049_touch_onset_000049_1,1,val,val,HOI4D,H1_C8_N48_S319_s05_T2,touchmoment_val_H1_C8_N48_S319_s05_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H1_C8_N48_S319_s05_T2_event001_frame000184_near_touch_negative_000176_0,0,val,val,HOI4D,H1_C8_N48_S319_s05_T2,touchmoment_val_H1_C8_N48_S319_s05_T2_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H1_C8_N48_S319_s05_T2_event001_frame000184_touch_onset_000184_1,1,val,val,HOI4D,H1_C8_N48_S319_s05_T2,touchmoment_val_H1_C8_N48_S319_s05_T2_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H1_C8_N48_S319_s05_T2_event002_frame000210_near_touch_negative_000202_0,0,val,val,HOI4D,H1_C8_N48_S319_s05_T2,touchmoment_val_H1_C8_N48_S319_s05_T2_event002_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_val_H1_C8_N48_S319_s05_T2_event002_frame000210_touch_onset_000210_1,1,val,val,HOI4D,H1_C8_N48_S319_s05_T2,touchmoment_val_H1_C8_N48_S319_s05_T2_event002_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_val_H1_C8_N48_S324_s02_T2_event000_frame000051_near_touch_negative_000043_0,0,val,val,HOI4D,H1_C8_N48_S324_s02_T2,touchmoment_val_H1_C8_N48_S324_s02_T2_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H1_C8_N48_S324_s02_T2_event000_frame000051_touch_onset_000051_1,1,val,val,HOI4D,H1_C8_N48_S324_s02_T2,touchmoment_val_H1_C8_N48_S324_s02_T2_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_val_H1_C8_N48_S324_s02_T2_event001_frame000178_near_touch_negative_000170_0,0,val,val,HOI4D,H1_C8_N48_S324_s02_T2,touchmoment_val_H1_C8_N48_S324_s02_T2_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_val_H1_C8_N48_S324_s02_T2_event001_frame000178_touch_onset_000178_1,1,val,val,HOI4D,H1_C8_N48_S324_s02_T2,touchmoment_val_H1_C8_N48_S324_s02_T2_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H1_C9_N18_S33_s04_T1_event000_frame000039_near_touch_negative_000031_0,0,val,val,HOI4D,H1_C9_N18_S33_s04_T1,touchmoment_val_H1_C9_N18_S33_s04_T1_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H1_C9_N18_S33_s04_T1_event000_frame000039_touch_onset_000039_1,1,val,val,HOI4D,H1_C9_N18_S33_s04_T1,touchmoment_val_H1_C9_N18_S33_s04_T1_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H1_C9_N18_S33_s04_T1_event001_frame000201_near_touch_negative_000193_0,0,val,val,HOI4D,H1_C9_N18_S33_s04_T1,touchmoment_val_H1_C9_N18_S33_s04_T1_event001_frame000201,201,near_touch_negative,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_val_H1_C9_N18_S33_s04_T1_event001_frame000201_touch_onset_000201_1,1,val,val,HOI4D,H1_C9_N18_S33_s04_T1,touchmoment_val_H1_C9_N18_S33_s04_T1_event001_frame000201,201,touch_onset,201,"[186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201]"
touchmoment_val_H1_C9_N18_S33_s04_T2_event000_frame000040_near_touch_negative_000032_0,0,val,val,HOI4D,H1_C9_N18_S33_s04_T2,touchmoment_val_H1_C9_N18_S33_s04_T2_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_val_H1_C9_N18_S33_s04_T2_event000_frame000040_touch_onset_000040_1,1,val,val,HOI4D,H1_C9_N18_S33_s04_T2,touchmoment_val_H1_C9_N18_S33_s04_T2_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_val_H1_C9_N18_S33_s04_T2_event001_frame000207_near_touch_negative_000199_0,0,val,val,HOI4D,H1_C9_N18_S33_s04_T2,touchmoment_val_H1_C9_N18_S33_s04_T2_event001_frame000207,207,near_touch_negative,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_val_H1_C9_N18_S33_s04_T2_event001_frame000207_touch_onset_000207_1,1,val,val,HOI4D,H1_C9_N18_S33_s04_T2,touchmoment_val_H1_C9_N18_S33_s04_T2_event001_frame000207,207,touch_onset,207,"[192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207]"
touchmoment_val_H1_C9_N23_S34_s02_T1_event000_frame000036_near_touch_negative_000028_0,0,val,val,HOI4D,H1_C9_N23_S34_s02_T1,touchmoment_val_H1_C9_N23_S34_s02_T1_event000_frame000036,36,near_touch_negative,28,"[13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]"
touchmoment_val_H1_C9_N23_S34_s02_T1_event000_frame000036_touch_onset_000036_1,1,val,val,HOI4D,H1_C9_N23_S34_s02_T1,touchmoment_val_H1_C9_N23_S34_s02_T1_event000_frame000036,36,touch_onset,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_val_H1_C9_N23_S34_s02_T1_event001_frame000190_near_touch_negative_000182_0,0,val,val,HOI4D,H1_C9_N23_S34_s02_T1,touchmoment_val_H1_C9_N23_S34_s02_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H1_C9_N23_S34_s02_T1_event001_frame000190_touch_onset_000190_1,1,val,val,HOI4D,H1_C9_N23_S34_s02_T1,touchmoment_val_H1_C9_N23_S34_s02_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_val_H1_C9_N23_S34_s02_T2_event000_frame000039_near_touch_negative_000031_0,0,val,val,HOI4D,H1_C9_N23_S34_s02_T2,touchmoment_val_H1_C9_N23_S34_s02_T2_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H1_C9_N23_S34_s02_T2_event000_frame000039_touch_onset_000039_1,1,val,val,HOI4D,H1_C9_N23_S34_s02_T2,touchmoment_val_H1_C9_N23_S34_s02_T2_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H1_C9_N23_S34_s02_T2_event001_frame000184_near_touch_negative_000176_0,0,val,val,HOI4D,H1_C9_N23_S34_s02_T2,touchmoment_val_H1_C9_N23_S34_s02_T2_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H1_C9_N23_S34_s02_T2_event001_frame000184_touch_onset_000184_1,1,val,val,HOI4D,H1_C9_N23_S34_s02_T2,touchmoment_val_H1_C9_N23_S34_s02_T2_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H1_C9_N34_S35_s02_T1_event000_frame000040_near_touch_negative_000032_0,0,val,val,HOI4D,H1_C9_N34_S35_s02_T1,touchmoment_val_H1_C9_N34_S35_s02_T1_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_val_H1_C9_N34_S35_s02_T1_event000_frame000040_touch_onset_000040_1,1,val,val,HOI4D,H1_C9_N34_S35_s02_T1,touchmoment_val_H1_C9_N34_S35_s02_T1_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_val_H1_C9_N34_S35_s02_T1_event001_frame000187_near_touch_negative_000179_0,0,val,val,HOI4D,H1_C9_N34_S35_s02_T1,touchmoment_val_H1_C9_N34_S35_s02_T1_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_val_H1_C9_N34_S35_s02_T1_event001_frame000187_touch_onset_000187_1,1,val,val,HOI4D,H1_C9_N34_S35_s02_T1,touchmoment_val_H1_C9_N34_S35_s02_T1_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_val_H1_C9_N34_S35_s02_T2_event000_frame000026_near_touch_negative_000018_0,0,val,val,HOI4D,H1_C9_N34_S35_s02_T2,touchmoment_val_H1_C9_N34_S35_s02_T2_event000_frame000026,26,near_touch_negative,18,"[3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18]"
touchmoment_val_H1_C9_N34_S35_s02_T2_event000_frame000026_touch_onset_000026_1,1,val,val,HOI4D,H1_C9_N34_S35_s02_T2,touchmoment_val_H1_C9_N34_S35_s02_T2_event000_frame000026,26,touch_onset,26,"[11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26]"
touchmoment_val_H1_C9_N34_S35_s02_T2_event001_frame000179_near_touch_negative_000171_0,0,val,val,HOI4D,H1_C9_N34_S35_s02_T2,touchmoment_val_H1_C9_N34_S35_s02_T2_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_val_H1_C9_N34_S35_s02_T2_event001_frame000179_touch_onset_000179_1,1,val,val,HOI4D,H1_C9_N34_S35_s02_T2,touchmoment_val_H1_C9_N34_S35_s02_T2_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_val_H1_C9_N39_S35_s05_T1_event000_frame000049_near_touch_negative_000041_0,0,val,val,HOI4D,H1_C9_N39_S35_s05_T1,touchmoment_val_H1_C9_N39_S35_s05_T1_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_val_H1_C9_N39_S35_s05_T1_event000_frame000049_touch_onset_000049_1,1,val,val,HOI4D,H1_C9_N39_S35_s05_T1,touchmoment_val_H1_C9_N39_S35_s05_T1_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H1_C9_N39_S35_s05_T1_event001_frame000185_near_touch_negative_000177_0,0,val,val,HOI4D,H1_C9_N39_S35_s05_T1,touchmoment_val_H1_C9_N39_S35_s05_T1_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_val_H1_C9_N39_S35_s05_T1_event001_frame000185_touch_onset_000185_1,1,val,val,HOI4D,H1_C9_N39_S35_s05_T1,touchmoment_val_H1_C9_N39_S35_s05_T1_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_val_H1_C9_N39_S35_s05_T2_event000_frame000049_near_touch_negative_000041_0,0,val,val,HOI4D,H1_C9_N39_S35_s05_T2,touchmoment_val_H1_C9_N39_S35_s05_T2_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_val_H1_C9_N39_S35_s05_T2_event000_frame000049_touch_onset_000049_1,1,val,val,HOI4D,H1_C9_N39_S35_s05_T2,touchmoment_val_H1_C9_N39_S35_s05_T2_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H1_C9_N39_S35_s05_T2_event001_frame000195_near_touch_negative_000187_0,0,val,val,HOI4D,H1_C9_N39_S35_s05_T2,touchmoment_val_H1_C9_N39_S35_s05_T2_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_val_H1_C9_N39_S35_s05_T2_event001_frame000195_touch_onset_000195_1,1,val,val,HOI4D,H1_C9_N39_S35_s05_T2,touchmoment_val_H1_C9_N39_S35_s05_T2_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_val_H1_C9_N42_S33_s05_T1_event000_frame000035_near_touch_negative_000027_0,0,val,val,HOI4D,H1_C9_N42_S33_s05_T1,touchmoment_val_H1_C9_N42_S33_s05_T1_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_val_H1_C9_N42_S33_s05_T1_event000_frame000035_touch_onset_000035_1,1,val,val,HOI4D,H1_C9_N42_S33_s05_T1,touchmoment_val_H1_C9_N42_S33_s05_T1_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_val_H1_C9_N42_S33_s05_T1_event001_frame000205_near_touch_negative_000197_0,0,val,val,HOI4D,H1_C9_N42_S33_s05_T1,touchmoment_val_H1_C9_N42_S33_s05_T1_event001_frame000205,205,near_touch_negative,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_val_H1_C9_N42_S33_s05_T1_event001_frame000205_touch_onset_000205_1,1,val,val,HOI4D,H1_C9_N42_S33_s05_T1,touchmoment_val_H1_C9_N42_S33_s05_T1_event001_frame000205,205,touch_onset,205,"[190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205]"
touchmoment_val_H1_C9_N42_S33_s05_T2_event000_frame000038_near_touch_negative_000030_0,0,val,val,HOI4D,H1_C9_N42_S33_s05_T2,touchmoment_val_H1_C9_N42_S33_s05_T2_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_val_H1_C9_N42_S33_s05_T2_event000_frame000038_touch_onset_000038_1,1,val,val,HOI4D,H1_C9_N42_S33_s05_T2,touchmoment_val_H1_C9_N42_S33_s05_T2_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H1_C9_N42_S33_s05_T2_event001_frame000210_near_touch_negative_000202_0,0,val,val,HOI4D,H1_C9_N42_S33_s05_T2,touchmoment_val_H1_C9_N42_S33_s05_T2_event001_frame000210,210,near_touch_negative,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_val_H1_C9_N42_S33_s05_T2_event001_frame000210_touch_onset_000210_1,1,val,val,HOI4D,H1_C9_N42_S33_s05_T2,touchmoment_val_H1_C9_N42_S33_s05_T2_event001_frame000210,210,touch_onset,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_val_H2_C12_N39_S346_s03_T2_event000_frame000047_near_touch_negative_000039_0,0,val,val,HOI4D,H2_C12_N39_S346_s03_T2,touchmoment_val_H2_C12_N39_S346_s03_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H2_C12_N39_S346_s03_T2_event000_frame000047_touch_onset_000047_1,1,val,val,HOI4D,H2_C12_N39_S346_s03_T2,touchmoment_val_H2_C12_N39_S346_s03_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H2_C12_N39_S346_s03_T2_event001_frame000198_near_touch_negative_000190_0,0,val,val,HOI4D,H2_C12_N39_S346_s03_T2,touchmoment_val_H2_C12_N39_S346_s03_T2_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_val_H2_C12_N39_S346_s03_T2_event001_frame000198_touch_onset_000198_1,1,val,val,HOI4D,H2_C12_N39_S346_s03_T2,touchmoment_val_H2_C12_N39_S346_s03_T2_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_val_H2_C17_N10_S341_s01_T1_event000_frame000060_near_touch_negative_000052_0,0,val,val,HOI4D,H2_C17_N10_S341_s01_T1,touchmoment_val_H2_C17_N10_S341_s01_T1_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H2_C17_N10_S341_s01_T1_event000_frame000060_touch_onset_000060_1,1,val,val,HOI4D,H2_C17_N10_S341_s01_T1,touchmoment_val_H2_C17_N10_S341_s01_T1_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_val_H2_C17_N10_S341_s01_T1_event001_frame000199_near_touch_negative_000191_0,0,val,val,HOI4D,H2_C17_N10_S341_s01_T1,touchmoment_val_H2_C17_N10_S341_s01_T1_event001_frame000199,199,near_touch_negative,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_val_H2_C17_N10_S341_s01_T1_event001_frame000199_touch_onset_000199_1,1,val,val,HOI4D,H2_C17_N10_S341_s01_T1,touchmoment_val_H2_C17_N10_S341_s01_T1_event001_frame000199,199,touch_onset,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_val_H2_C17_N58_S253_s02_T1_event000_frame000063_near_touch_negative_000055_0,0,val,val,HOI4D,H2_C17_N58_S253_s02_T1,touchmoment_val_H2_C17_N58_S253_s02_T1_event000_frame000063,63,near_touch_negative,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_val_H2_C17_N58_S253_s02_T1_event000_frame000063_touch_onset_000063_1,1,val,val,HOI4D,H2_C17_N58_S253_s02_T1,touchmoment_val_H2_C17_N58_S253_s02_T1_event000_frame000063,63,touch_onset,63,"[48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63]"
touchmoment_val_H2_C17_N58_S253_s02_T1_event001_frame000197_near_touch_negative_000189_0,0,val,val,HOI4D,H2_C17_N58_S253_s02_T1,touchmoment_val_H2_C17_N58_S253_s02_T1_event001_frame000197,197,near_touch_negative,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_val_H2_C17_N58_S253_s02_T1_event001_frame000197_touch_onset_000197_1,1,val,val,HOI4D,H2_C17_N58_S253_s02_T1,touchmoment_val_H2_C17_N58_S253_s02_T1_event001_frame000197,197,touch_onset,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_val_H2_C17_N59_S253_s03_T1_event000_frame000061_near_touch_negative_000053_0,0,val,val,HOI4D,H2_C17_N59_S253_s03_T1,touchmoment_val_H2_C17_N59_S253_s03_T1_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_val_H2_C17_N59_S253_s03_T1_event000_frame000061_touch_onset_000061_1,1,val,val,HOI4D,H2_C17_N59_S253_s03_T1,touchmoment_val_H2_C17_N59_S253_s03_T1_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_val_H2_C17_N59_S253_s03_T1_event001_frame000200_near_touch_negative_000192_0,0,val,val,HOI4D,H2_C17_N59_S253_s03_T1,touchmoment_val_H2_C17_N59_S253_s03_T1_event001_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_val_H2_C17_N59_S253_s03_T1_event001_frame000200_touch_onset_000200_1,1,val,val,HOI4D,H2_C17_N59_S253_s03_T1,touchmoment_val_H2_C17_N59_S253_s03_T1_event001_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_val_H2_C17_N62_S253_s03_T2_event000_frame000040_near_touch_negative_000032_0,0,val,val,HOI4D,H2_C17_N62_S253_s03_T2,touchmoment_val_H2_C17_N62_S253_s03_T2_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_val_H2_C17_N62_S253_s03_T2_event000_frame000040_touch_onset_000040_1,1,val,val,HOI4D,H2_C17_N62_S253_s03_T2,touchmoment_val_H2_C17_N62_S253_s03_T2_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_val_H2_C17_N62_S253_s03_T2_event001_frame000180_near_touch_negative_000172_0,0,val,val,HOI4D,H2_C17_N62_S253_s03_T2,touchmoment_val_H2_C17_N62_S253_s03_T2_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_val_H2_C17_N62_S253_s03_T2_event001_frame000180_touch_onset_000180_1,1,val,val,HOI4D,H2_C17_N62_S253_s03_T2,touchmoment_val_H2_C17_N62_S253_s03_T2_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_val_H2_C17_N63_S253_s04_T2_event000_frame000039_near_touch_negative_000031_0,0,val,val,HOI4D,H2_C17_N63_S253_s04_T2,touchmoment_val_H2_C17_N63_S253_s04_T2_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H2_C17_N63_S253_s04_T2_event000_frame000039_touch_onset_000039_1,1,val,val,HOI4D,H2_C17_N63_S253_s04_T2,touchmoment_val_H2_C17_N63_S253_s04_T2_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H2_C17_N63_S253_s04_T2_event001_frame000185_near_touch_negative_000177_0,0,val,val,HOI4D,H2_C17_N63_S253_s04_T2,touchmoment_val_H2_C17_N63_S253_s04_T2_event001_frame000185,185,near_touch_negative,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_val_H2_C17_N63_S253_s04_T2_event001_frame000185_touch_onset_000185_1,1,val,val,HOI4D,H2_C17_N63_S253_s04_T2,touchmoment_val_H2_C17_N63_S253_s04_T2_event001_frame000185,185,touch_onset,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_val_H2_C17_N72_S256_s01_T3_event000_frame000039_near_touch_negative_000031_0,0,val,val,HOI4D,H2_C17_N72_S256_s01_T3,touchmoment_val_H2_C17_N72_S256_s01_T3_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H2_C17_N72_S256_s01_T3_event000_frame000039_touch_onset_000039_1,1,val,val,HOI4D,H2_C17_N72_S256_s01_T3,touchmoment_val_H2_C17_N72_S256_s01_T3_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H2_C17_N72_S256_s01_T3_event001_frame000178_near_touch_negative_000170_0,0,val,val,HOI4D,H2_C17_N72_S256_s01_T3,touchmoment_val_H2_C17_N72_S256_s01_T3_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_val_H2_C17_N72_S256_s01_T3_event001_frame000178_touch_onset_000178_1,1,val,val,HOI4D,H2_C17_N72_S256_s01_T3,touchmoment_val_H2_C17_N72_S256_s01_T3_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H2_C17_N73_S256_s01_T3_event000_frame000042_near_touch_negative_000034_0,0,val,val,HOI4D,H2_C17_N73_S256_s01_T3,touchmoment_val_H2_C17_N73_S256_s01_T3_event000_frame000042,42,near_touch_negative,34,"[19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34]"
touchmoment_val_H2_C17_N73_S256_s01_T3_event000_frame000042_touch_onset_000042_1,1,val,val,HOI4D,H2_C17_N73_S256_s01_T3,touchmoment_val_H2_C17_N73_S256_s01_T3_event000_frame000042,42,touch_onset,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_val_H2_C17_N73_S256_s01_T3_event001_frame000183_near_touch_negative_000175_0,0,val,val,HOI4D,H2_C17_N73_S256_s01_T3,touchmoment_val_H2_C17_N73_S256_s01_T3_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_val_H2_C17_N73_S256_s01_T3_event001_frame000183_touch_onset_000183_1,1,val,val,HOI4D,H2_C17_N73_S256_s01_T3,touchmoment_val_H2_C17_N73_S256_s01_T3_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_val_H2_C17_N74_S256_s01_T3_event000_frame000043_near_touch_negative_000035_0,0,val,val,HOI4D,H2_C17_N74_S256_s01_T3,touchmoment_val_H2_C17_N74_S256_s01_T3_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_val_H2_C17_N74_S256_s01_T3_event000_frame000043_touch_onset_000043_1,1,val,val,HOI4D,H2_C17_N74_S256_s01_T3,touchmoment_val_H2_C17_N74_S256_s01_T3_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H2_C17_N74_S256_s01_T3_event001_frame000188_near_touch_negative_000180_0,0,val,val,HOI4D,H2_C17_N74_S256_s01_T3,touchmoment_val_H2_C17_N74_S256_s01_T3_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_val_H2_C17_N74_S256_s01_T3_event001_frame000188_touch_onset_000188_1,1,val,val,HOI4D,H2_C17_N74_S256_s01_T3,touchmoment_val_H2_C17_N74_S256_s01_T3_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_val_H2_C18_N27_S183_s01_T2_event000_frame000060_near_touch_negative_000052_0,0,val,val,HOI4D,H2_C18_N27_S183_s01_T2,touchmoment_val_H2_C18_N27_S183_s01_T2_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H2_C18_N27_S183_s01_T2_event000_frame000060_touch_onset_000060_1,1,val,val,HOI4D,H2_C18_N27_S183_s01_T2,touchmoment_val_H2_C18_N27_S183_s01_T2_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_val_H2_C18_N27_S183_s01_T2_event001_frame000161_near_touch_negative_000153_0,0,val,val,HOI4D,H2_C18_N27_S183_s01_T2,touchmoment_val_H2_C18_N27_S183_s01_T2_event001_frame000161,161,near_touch_negative,153,"[138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153]"
touchmoment_val_H2_C18_N27_S183_s01_T2_event001_frame000161_touch_onset_000161_1,1,val,val,HOI4D,H2_C18_N27_S183_s01_T2,touchmoment_val_H2_C18_N27_S183_s01_T2_event001_frame000161,161,touch_onset,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_val_H2_C18_N27_S183_s01_T2_event002_frame000214_near_touch_negative_000206_0,0,val,val,HOI4D,H2_C18_N27_S183_s01_T2,touchmoment_val_H2_C18_N27_S183_s01_T2_event002_frame000214,214,near_touch_negative,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_val_H2_C18_N27_S183_s01_T2_event002_frame000214_touch_onset_000214_1,1,val,val,HOI4D,H2_C18_N27_S183_s01_T2,touchmoment_val_H2_C18_N27_S183_s01_T2_event002_frame000214,214,touch_onset,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_val_H2_C18_N27_S183_s01_T2_event003_frame000251_near_touch_negative_000243_0,0,val,val,HOI4D,H2_C18_N27_S183_s01_T2,touchmoment_val_H2_C18_N27_S183_s01_T2_event003_frame000251,251,near_touch_negative,243,"[228,229,230,231,232,233,234,235,236,237,238,239,240,241,242,243]"
touchmoment_val_H2_C18_N27_S183_s01_T2_event003_frame000251_touch_onset_000251_1,1,val,val,HOI4D,H2_C18_N27_S183_s01_T2,touchmoment_val_H2_C18_N27_S183_s01_T2_event003_frame000251,251,touch_onset,251,"[236,237,238,239,240,241,242,243,244,245,246,247,248,249,250,251]"
touchmoment_val_H2_C18_N33_S183_s02_T2_event000_frame000061_near_touch_negative_000053_0,0,val,val,HOI4D,H2_C18_N33_S183_s02_T2,touchmoment_val_H2_C18_N33_S183_s02_T2_event000_frame000061,61,near_touch_negative,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_val_H2_C18_N33_S183_s02_T2_event000_frame000061_touch_onset_000061_1,1,val,val,HOI4D,H2_C18_N33_S183_s02_T2,touchmoment_val_H2_C18_N33_S183_s02_T2_event000_frame000061,61,touch_onset,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_val_H2_C18_N33_S183_s02_T2_event001_frame000166_near_touch_negative_000158_0,0,val,val,HOI4D,H2_C18_N33_S183_s02_T2,touchmoment_val_H2_C18_N33_S183_s02_T2_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_val_H2_C18_N33_S183_s02_T2_event001_frame000166_touch_onset_000166_1,1,val,val,HOI4D,H2_C18_N33_S183_s02_T2,touchmoment_val_H2_C18_N33_S183_s02_T2_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_val_H2_C18_N33_S183_s02_T2_event002_frame000228_near_touch_negative_000220_0,0,val,val,HOI4D,H2_C18_N33_S183_s02_T2,touchmoment_val_H2_C18_N33_S183_s02_T2_event002_frame000228,228,near_touch_negative,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_val_H2_C18_N33_S183_s02_T2_event002_frame000228_touch_onset_000228_1,1,val,val,HOI4D,H2_C18_N33_S183_s02_T2,touchmoment_val_H2_C18_N33_S183_s02_T2_event002_frame000228,228,touch_onset,228,"[213,214,215,216,217,218,219,220,221,222,223,224,225,226,227,228]"
touchmoment_val_H2_C1_N06_S336_s04_T1_event000_frame000021_near_touch_negative_000013_0,0,val,val,HOI4D,H2_C1_N06_S336_s04_T1,touchmoment_val_H2_C1_N06_S336_s04_T1_event000_frame000021,21,near_touch_negative,13,"[0,0,0,1,2,3,4,5,6,7,8,9,10,11,12,13]"
touchmoment_val_H2_C1_N06_S336_s04_T1_event000_frame000021_touch_onset_000021_1,1,val,val,HOI4D,H2_C1_N06_S336_s04_T1,touchmoment_val_H2_C1_N06_S336_s04_T1_event000_frame000021,21,touch_onset,21,"[6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21]"
touchmoment_val_H2_C1_N06_S336_s04_T1_event001_frame000172_near_touch_negative_000164_0,0,val,val,HOI4D,H2_C1_N06_S336_s04_T1,touchmoment_val_H2_C1_N06_S336_s04_T1_event001_frame000172,172,near_touch_negative,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_val_H2_C1_N06_S336_s04_T1_event001_frame000172_touch_onset_000172_1,1,val,val,HOI4D,H2_C1_N06_S336_s04_T1,touchmoment_val_H2_C1_N06_S336_s04_T1_event001_frame000172,172,touch_onset,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_val_H2_C1_N26_S94_s03_T3_event000_frame000023_near_touch_negative_000015_0,0,val,val,HOI4D,H2_C1_N26_S94_s03_T3,touchmoment_val_H2_C1_N26_S94_s03_T3_event000_frame000023,23,near_touch_negative,15,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]"
touchmoment_val_H2_C1_N26_S94_s03_T3_event000_frame000023_touch_onset_000023_1,1,val,val,HOI4D,H2_C1_N26_S94_s03_T3,touchmoment_val_H2_C1_N26_S94_s03_T3_event000_frame000023,23,touch_onset,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_val_H2_C1_N26_S94_s03_T3_event001_frame000091_near_touch_negative_000083_0,0,val,val,HOI4D,H2_C1_N26_S94_s03_T3,touchmoment_val_H2_C1_N26_S94_s03_T3_event001_frame000091,91,near_touch_negative,83,"[68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83]"
touchmoment_val_H2_C1_N26_S94_s03_T3_event001_frame000091_touch_onset_000091_1,1,val,val,HOI4D,H2_C1_N26_S94_s03_T3,touchmoment_val_H2_C1_N26_S94_s03_T3_event001_frame000091,91,touch_onset,91,"[76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91]"
touchmoment_val_H2_C1_N26_S94_s03_T3_event002_frame000176_near_touch_negative_000168_0,0,val,val,HOI4D,H2_C1_N26_S94_s03_T3,touchmoment_val_H2_C1_N26_S94_s03_T3_event002_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_val_H2_C1_N26_S94_s03_T3_event002_frame000176_touch_onset_000176_1,1,val,val,HOI4D,H2_C1_N26_S94_s03_T3,touchmoment_val_H2_C1_N26_S94_s03_T3_event002_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H2_C1_N26_S94_s03_T3_event003_frame000230_near_touch_negative_000222_0,0,val,val,HOI4D,H2_C1_N26_S94_s03_T3,touchmoment_val_H2_C1_N26_S94_s03_T3_event003_frame000230,230,near_touch_negative,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_val_H2_C1_N26_S94_s03_T3_event003_frame000230_touch_onset_000230_1,1,val,val,HOI4D,H2_C1_N26_S94_s03_T3,touchmoment_val_H2_C1_N26_S94_s03_T3_event003_frame000230,230,touch_onset,230,"[215,216,217,218,219,220,221,222,223,224,225,226,227,228,229,230]"
touchmoment_val_H2_C1_N35_S94_s03_T3_event000_frame000023_near_touch_negative_000015_0,0,val,val,HOI4D,H2_C1_N35_S94_s03_T3,touchmoment_val_H2_C1_N35_S94_s03_T3_event000_frame000023,23,near_touch_negative,15,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]"
touchmoment_val_H2_C1_N35_S94_s03_T3_event000_frame000023_touch_onset_000023_1,1,val,val,HOI4D,H2_C1_N35_S94_s03_T3,touchmoment_val_H2_C1_N35_S94_s03_T3_event000_frame000023,23,touch_onset,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_val_H2_C1_N35_S94_s03_T3_event001_frame000105_near_touch_negative_000097_0,0,val,val,HOI4D,H2_C1_N35_S94_s03_T3,touchmoment_val_H2_C1_N35_S94_s03_T3_event001_frame000105,105,near_touch_negative,97,"[82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97]"
touchmoment_val_H2_C1_N35_S94_s03_T3_event001_frame000105_touch_onset_000105_1,1,val,val,HOI4D,H2_C1_N35_S94_s03_T3,touchmoment_val_H2_C1_N35_S94_s03_T3_event001_frame000105,105,touch_onset,105,"[90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105]"
touchmoment_val_H2_C1_N35_S94_s03_T3_event002_frame000171_near_touch_negative_000163_0,0,val,val,HOI4D,H2_C1_N35_S94_s03_T3,touchmoment_val_H2_C1_N35_S94_s03_T3_event002_frame000171,171,near_touch_negative,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_val_H2_C1_N35_S94_s03_T3_event002_frame000171_touch_onset_000171_1,1,val,val,HOI4D,H2_C1_N35_S94_s03_T3,touchmoment_val_H2_C1_N35_S94_s03_T3_event002_frame000171,171,touch_onset,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_val_H2_C1_N35_S94_s03_T3_event003_frame000235_near_touch_negative_000227_0,0,val,val,HOI4D,H2_C1_N35_S94_s03_T3,touchmoment_val_H2_C1_N35_S94_s03_T3_event003_frame000235,235,near_touch_negative,227,"[212,213,214,215,216,217,218,219,220,221,222,223,224,225,226,227]"
touchmoment_val_H2_C1_N35_S94_s03_T3_event003_frame000235_touch_onset_000235_1,1,val,val,HOI4D,H2_C1_N35_S94_s03_T3,touchmoment_val_H2_C1_N35_S94_s03_T3_event003_frame000235,235,touch_onset,235,"[220,221,222,223,224,225,226,227,228,229,230,231,232,233,234,235]"
touchmoment_val_H2_C1_N41_S94_s01_T3_event000_frame000018_near_touch_negative_000010_0,0,val,val,HOI4D,H2_C1_N41_S94_s01_T3,touchmoment_val_H2_C1_N41_S94_s01_T3_event000_frame000018,18,near_touch_negative,10,"[0,0,0,0,0,0,1,2,3,4,5,6,7,8,9,10]"
touchmoment_val_H2_C1_N41_S94_s01_T3_event000_frame000018_touch_onset_000018_1,1,val,val,HOI4D,H2_C1_N41_S94_s01_T3,touchmoment_val_H2_C1_N41_S94_s01_T3_event000_frame000018,18,touch_onset,18,"[3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18]"
touchmoment_val_H2_C1_N41_S94_s01_T3_event001_frame000096_near_touch_negative_000088_0,0,val,val,HOI4D,H2_C1_N41_S94_s01_T3,touchmoment_val_H2_C1_N41_S94_s01_T3_event001_frame000096,96,near_touch_negative,88,"[73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88]"
touchmoment_val_H2_C1_N41_S94_s01_T3_event001_frame000096_touch_onset_000096_1,1,val,val,HOI4D,H2_C1_N41_S94_s01_T3,touchmoment_val_H2_C1_N41_S94_s01_T3_event001_frame000096,96,touch_onset,96,"[81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96]"
touchmoment_val_H2_C1_N41_S94_s01_T3_event002_frame000164_near_touch_negative_000156_0,0,val,val,HOI4D,H2_C1_N41_S94_s01_T3,touchmoment_val_H2_C1_N41_S94_s01_T3_event002_frame000164,164,near_touch_negative,156,"[141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156]"
touchmoment_val_H2_C1_N41_S94_s01_T3_event002_frame000164_touch_onset_000164_1,1,val,val,HOI4D,H2_C1_N41_S94_s01_T3,touchmoment_val_H2_C1_N41_S94_s01_T3_event002_frame000164,164,touch_onset,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_val_H2_C1_N41_S94_s01_T3_event003_frame000243_near_touch_negative_000235_0,0,val,val,HOI4D,H2_C1_N41_S94_s01_T3,touchmoment_val_H2_C1_N41_S94_s01_T3_event003_frame000243,243,near_touch_negative,235,"[220,221,222,223,224,225,226,227,228,229,230,231,232,233,234,235]"
touchmoment_val_H2_C1_N41_S94_s01_T3_event003_frame000243_touch_onset_000243_1,1,val,val,HOI4D,H2_C1_N41_S94_s01_T3,touchmoment_val_H2_C1_N41_S94_s01_T3_event003_frame000243,243,touch_onset,243,"[228,229,230,231,232,233,234,235,236,237,238,239,240,241,242,243]"
touchmoment_val_H2_C2_N21_S2_s01_T3_event000_frame000032_near_touch_negative_000024_0,0,val,val,HOI4D,H2_C2_N21_S2_s01_T3,touchmoment_val_H2_C2_N21_S2_s01_T3_event000_frame000032,32,near_touch_negative,24,"[9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24]"
touchmoment_val_H2_C2_N21_S2_s01_T3_event000_frame000032_touch_onset_000032_1,1,val,val,HOI4D,H2_C2_N21_S2_s01_T3,touchmoment_val_H2_C2_N21_S2_s01_T3_event000_frame000032,32,touch_onset,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_val_H2_C2_N21_S2_s01_T3_event001_frame000182_near_touch_negative_000174_0,0,val,val,HOI4D,H2_C2_N21_S2_s01_T3,touchmoment_val_H2_C2_N21_S2_s01_T3_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_val_H2_C2_N21_S2_s01_T3_event001_frame000182_touch_onset_000182_1,1,val,val,HOI4D,H2_C2_N21_S2_s01_T3,touchmoment_val_H2_C2_N21_S2_s01_T3_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H2_C2_N44_S29_s02_T1_event000_frame000022_near_touch_negative_000014_0,0,val,val,HOI4D,H2_C2_N44_S29_s02_T1,touchmoment_val_H2_C2_N44_S29_s02_T1_event000_frame000022,22,near_touch_negative,14,"[0,0,1,2,3,4,5,6,7,8,9,10,11,12,13,14]"
touchmoment_val_H2_C2_N44_S29_s02_T1_event000_frame000022_touch_onset_000022_1,1,val,val,HOI4D,H2_C2_N44_S29_s02_T1,touchmoment_val_H2_C2_N44_S29_s02_T1_event000_frame000022,22,touch_onset,22,"[7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22]"
touchmoment_val_H2_C2_N44_S29_s02_T1_event001_frame000170_near_touch_negative_000162_0,0,val,val,HOI4D,H2_C2_N44_S29_s02_T1,touchmoment_val_H2_C2_N44_S29_s02_T1_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_val_H2_C2_N44_S29_s02_T1_event001_frame000170_touch_onset_000170_1,1,val,val,HOI4D,H2_C2_N44_S29_s02_T1,touchmoment_val_H2_C2_N44_S29_s02_T1_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_val_H2_C3_N14_S353_s02_T1_event000_frame000047_near_touch_negative_000039_0,0,val,val,HOI4D,H2_C3_N14_S353_s02_T1,touchmoment_val_H2_C3_N14_S353_s02_T1_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H2_C3_N14_S353_s02_T1_event000_frame000047_touch_onset_000047_1,1,val,val,HOI4D,H2_C3_N14_S353_s02_T1,touchmoment_val_H2_C3_N14_S353_s02_T1_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H2_C3_N14_S353_s02_T1_event001_frame000195_near_touch_negative_000187_0,0,val,val,HOI4D,H2_C3_N14_S353_s02_T1,touchmoment_val_H2_C3_N14_S353_s02_T1_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_val_H2_C3_N14_S353_s02_T1_event001_frame000195_touch_onset_000195_1,1,val,val,HOI4D,H2_C3_N14_S353_s02_T1,touchmoment_val_H2_C3_N14_S353_s02_T1_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_val_H2_C3_N23_S353_s03_T1_event000_frame000046_near_touch_negative_000038_0,0,val,val,HOI4D,H2_C3_N23_S353_s03_T1,touchmoment_val_H2_C3_N23_S353_s03_T1_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H2_C3_N23_S353_s03_T1_event000_frame000046_touch_onset_000046_1,1,val,val,HOI4D,H2_C3_N23_S353_s03_T1,touchmoment_val_H2_C3_N23_S353_s03_T1_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H2_C3_N23_S353_s03_T1_event001_frame000180_near_touch_negative_000172_0,0,val,val,HOI4D,H2_C3_N23_S353_s03_T1,touchmoment_val_H2_C3_N23_S353_s03_T1_event001_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_val_H2_C3_N23_S353_s03_T1_event001_frame000180_touch_onset_000180_1,1,val,val,HOI4D,H2_C3_N23_S353_s03_T1,touchmoment_val_H2_C3_N23_S353_s03_T1_event001_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_val_H2_C6_N03_S245_s01_T1_event000_frame000045_near_touch_negative_000037_0,0,val,val,HOI4D,H2_C6_N03_S245_s01_T1,touchmoment_val_H2_C6_N03_S245_s01_T1_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_val_H2_C6_N03_S245_s01_T1_event000_frame000045_touch_onset_000045_1,1,val,val,HOI4D,H2_C6_N03_S245_s01_T1,touchmoment_val_H2_C6_N03_S245_s01_T1_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_val_H2_C6_N03_S245_s01_T1_event001_frame000184_near_touch_negative_000176_0,0,val,val,HOI4D,H2_C6_N03_S245_s01_T1,touchmoment_val_H2_C6_N03_S245_s01_T1_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H2_C6_N03_S245_s01_T1_event001_frame000184_touch_onset_000184_1,1,val,val,HOI4D,H2_C6_N03_S245_s01_T1,touchmoment_val_H2_C6_N03_S245_s01_T1_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H2_C6_N20_S245_s05_T2_event000_frame000046_near_touch_negative_000038_0,0,val,val,HOI4D,H2_C6_N20_S245_s05_T2,touchmoment_val_H2_C6_N20_S245_s05_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H2_C6_N20_S245_s05_T2_event000_frame000046_touch_onset_000046_1,1,val,val,HOI4D,H2_C6_N20_S245_s05_T2,touchmoment_val_H2_C6_N20_S245_s05_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H2_C6_N20_S245_s05_T2_event001_frame000163_near_touch_negative_000155_0,0,val,val,HOI4D,H2_C6_N20_S245_s05_T2,touchmoment_val_H2_C6_N20_S245_s05_T2_event001_frame000163,163,near_touch_negative,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_val_H2_C6_N20_S245_s05_T2_event001_frame000163_touch_onset_000163_1,1,val,val,HOI4D,H2_C6_N20_S245_s05_T2,touchmoment_val_H2_C6_N20_S245_s05_T2_event001_frame000163,163,touch_onset,163,"[148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163]"
touchmoment_val_H2_C6_N20_S245_s05_T2_event002_frame000221_near_touch_negative_000213_0,0,val,val,HOI4D,H2_C6_N20_S245_s05_T2,touchmoment_val_H2_C6_N20_S245_s05_T2_event002_frame000221,221,near_touch_negative,213,"[198,199,200,201,202,203,204,205,206,207,208,209,210,211,212,213]"
touchmoment_val_H2_C6_N20_S245_s05_T2_event002_frame000221_touch_onset_000221_1,1,val,val,HOI4D,H2_C6_N20_S245_s05_T2,touchmoment_val_H2_C6_N20_S245_s05_T2_event002_frame000221,221,touch_onset,221,"[206,207,208,209,210,211,212,213,214,215,216,217,218,219,220,221]"
touchmoment_val_H2_C6_N37_S246_s05_T3_event000_frame000048_near_touch_negative_000040_0,0,val,val,HOI4D,H2_C6_N37_S246_s05_T3,touchmoment_val_H2_C6_N37_S246_s05_T3_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_val_H2_C6_N37_S246_s05_T3_event000_frame000048_touch_onset_000048_1,1,val,val,HOI4D,H2_C6_N37_S246_s05_T3,touchmoment_val_H2_C6_N37_S246_s05_T3_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_val_H2_C6_N37_S246_s05_T3_event001_frame000187_near_touch_negative_000179_0,0,val,val,HOI4D,H2_C6_N37_S246_s05_T3,touchmoment_val_H2_C6_N37_S246_s05_T3_event001_frame000187,187,near_touch_negative,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_val_H2_C6_N37_S246_s05_T3_event001_frame000187_touch_onset_000187_1,1,val,val,HOI4D,H2_C6_N37_S246_s05_T3,touchmoment_val_H2_C6_N37_S246_s05_T3_event001_frame000187,187,touch_onset,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_val_H2_C7_N21_S79_s03_T1_event000_frame000033_near_touch_negative_000025_0,0,val,val,HOI4D,H2_C7_N21_S79_s03_T1,touchmoment_val_H2_C7_N21_S79_s03_T1_event000_frame000033,33,near_touch_negative,25,"[10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25]"
touchmoment_val_H2_C7_N21_S79_s03_T1_event000_frame000033_touch_onset_000033_1,1,val,val,HOI4D,H2_C7_N21_S79_s03_T1,touchmoment_val_H2_C7_N21_S79_s03_T1_event000_frame000033,33,touch_onset,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_val_H2_C7_N21_S79_s03_T1_event001_frame000168_near_touch_negative_000160_0,0,val,val,HOI4D,H2_C7_N21_S79_s03_T1,touchmoment_val_H2_C7_N21_S79_s03_T1_event001_frame000168,168,near_touch_negative,160,"[145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160]"
touchmoment_val_H2_C7_N21_S79_s03_T1_event001_frame000168_touch_onset_000168_1,1,val,val,HOI4D,H2_C7_N21_S79_s03_T1,touchmoment_val_H2_C7_N21_S79_s03_T1_event001_frame000168,168,touch_onset,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_val_H2_C7_N26_S79_s05_T1_event000_frame000035_near_touch_negative_000027_0,0,val,val,HOI4D,H2_C7_N26_S79_s05_T1,touchmoment_val_H2_C7_N26_S79_s05_T1_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_val_H2_C7_N26_S79_s05_T1_event000_frame000035_touch_onset_000035_1,1,val,val,HOI4D,H2_C7_N26_S79_s05_T1,touchmoment_val_H2_C7_N26_S79_s05_T1_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_val_H2_C7_N26_S79_s05_T1_event001_frame000179_near_touch_negative_000171_0,0,val,val,HOI4D,H2_C7_N26_S79_s05_T1,touchmoment_val_H2_C7_N26_S79_s05_T1_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_val_H2_C7_N26_S79_s05_T1_event001_frame000179_touch_onset_000179_1,1,val,val,HOI4D,H2_C7_N26_S79_s05_T1,touchmoment_val_H2_C7_N26_S79_s05_T1_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_val_H2_C7_N37_S57_s02_T1_event000_frame000037_near_touch_negative_000029_0,0,val,val,HOI4D,H2_C7_N37_S57_s02_T1,touchmoment_val_H2_C7_N37_S57_s02_T1_event000_frame000037,37,near_touch_negative,29,"[14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29]"
touchmoment_val_H2_C7_N37_S57_s02_T1_event000_frame000037_touch_onset_000037_1,1,val,val,HOI4D,H2_C7_N37_S57_s02_T1,touchmoment_val_H2_C7_N37_S57_s02_T1_event000_frame000037,37,touch_onset,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_val_H2_C7_N37_S57_s02_T1_event001_frame000175_near_touch_negative_000167_0,0,val,val,HOI4D,H2_C7_N37_S57_s02_T1,touchmoment_val_H2_C7_N37_S57_s02_T1_event001_frame000175,175,near_touch_negative,167,"[152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167]"
touchmoment_val_H2_C7_N37_S57_s02_T1_event001_frame000175_touch_onset_000175_1,1,val,val,HOI4D,H2_C7_N37_S57_s02_T1,touchmoment_val_H2_C7_N37_S57_s02_T1_event001_frame000175,175,touch_onset,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_val_H2_C7_N41_S57_s04_T1_event000_frame000038_near_touch_negative_000030_0,0,val,val,HOI4D,H2_C7_N41_S57_s04_T1,touchmoment_val_H2_C7_N41_S57_s04_T1_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_val_H2_C7_N41_S57_s04_T1_event000_frame000038_touch_onset_000038_1,1,val,val,HOI4D,H2_C7_N41_S57_s04_T1,touchmoment_val_H2_C7_N41_S57_s04_T1_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H2_C7_N41_S57_s04_T1_event001_frame000179_near_touch_negative_000171_0,0,val,val,HOI4D,H2_C7_N41_S57_s04_T1,touchmoment_val_H2_C7_N41_S57_s04_T1_event001_frame000179,179,near_touch_negative,171,"[156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171]"
touchmoment_val_H2_C7_N41_S57_s04_T1_event001_frame000179_touch_onset_000179_1,1,val,val,HOI4D,H2_C7_N41_S57_s04_T1,touchmoment_val_H2_C7_N41_S57_s04_T1_event001_frame000179,179,touch_onset,179,"[164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179]"
touchmoment_val_H2_C7_N49_S58_s03_T1_event000_frame000038_near_touch_negative_000030_0,0,val,val,HOI4D,H2_C7_N49_S58_s03_T1,touchmoment_val_H2_C7_N49_S58_s03_T1_event000_frame000038,38,near_touch_negative,30,"[15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30]"
touchmoment_val_H2_C7_N49_S58_s03_T1_event000_frame000038_touch_onset_000038_1,1,val,val,HOI4D,H2_C7_N49_S58_s03_T1,touchmoment_val_H2_C7_N49_S58_s03_T1_event000_frame000038,38,touch_onset,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H2_C7_N49_S58_s03_T1_event001_frame000152_near_touch_negative_000144_0,0,val,val,HOI4D,H2_C7_N49_S58_s03_T1,touchmoment_val_H2_C7_N49_S58_s03_T1_event001_frame000152,152,near_touch_negative,144,"[129,130,131,132,133,134,135,136,137,138,139,140,141,142,143,144]"
touchmoment_val_H2_C7_N49_S58_s03_T1_event001_frame000152_touch_onset_000152_1,1,val,val,HOI4D,H2_C7_N49_S58_s03_T1,touchmoment_val_H2_C7_N49_S58_s03_T1_event001_frame000152,152,touch_onset,152,"[137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152]"
touchmoment_val_H2_C9_N27_S349_s02_T1_event000_frame000051_near_touch_negative_000043_0,0,val,val,HOI4D,H2_C9_N27_S349_s02_T1,touchmoment_val_H2_C9_N27_S349_s02_T1_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H2_C9_N27_S349_s02_T1_event000_frame000051_touch_onset_000051_1,1,val,val,HOI4D,H2_C9_N27_S349_s02_T1,touchmoment_val_H2_C9_N27_S349_s02_T1_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_val_H2_C9_N27_S349_s02_T1_event001_frame000184_near_touch_negative_000176_0,0,val,val,HOI4D,H2_C9_N27_S349_s02_T1,touchmoment_val_H2_C9_N27_S349_s02_T1_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H2_C9_N27_S349_s02_T1_event001_frame000184_touch_onset_000184_1,1,val,val,HOI4D,H2_C9_N27_S349_s02_T1,touchmoment_val_H2_C9_N27_S349_s02_T1_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H2_C9_N34_S349_s04_T1_event000_frame000055_near_touch_negative_000047_0,0,val,val,HOI4D,H2_C9_N34_S349_s04_T1,touchmoment_val_H2_C9_N34_S349_s04_T1_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H2_C9_N34_S349_s04_T1_event000_frame000055_touch_onset_000055_1,1,val,val,HOI4D,H2_C9_N34_S349_s04_T1,touchmoment_val_H2_C9_N34_S349_s04_T1_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_val_H2_C9_N34_S349_s04_T1_event001_frame000198_near_touch_negative_000190_0,0,val,val,HOI4D,H2_C9_N34_S349_s04_T1,touchmoment_val_H2_C9_N34_S349_s04_T1_event001_frame000198,198,near_touch_negative,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_val_H2_C9_N34_S349_s04_T1_event001_frame000198_touch_onset_000198_1,1,val,val,HOI4D,H2_C9_N34_S349_s04_T1,touchmoment_val_H2_C9_N34_S349_s04_T1_event001_frame000198,198,touch_onset,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_val_H2_C9_N35_S349_s04_T1_event000_frame000047_near_touch_negative_000039_0,0,val,val,HOI4D,H2_C9_N35_S349_s04_T1,touchmoment_val_H2_C9_N35_S349_s04_T1_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H2_C9_N35_S349_s04_T1_event000_frame000047_touch_onset_000047_1,1,val,val,HOI4D,H2_C9_N35_S349_s04_T1,touchmoment_val_H2_C9_N35_S349_s04_T1_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H2_C9_N35_S349_s04_T1_event001_frame000181_near_touch_negative_000173_0,0,val,val,HOI4D,H2_C9_N35_S349_s04_T1,touchmoment_val_H2_C9_N35_S349_s04_T1_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_val_H2_C9_N35_S349_s04_T1_event001_frame000181_touch_onset_000181_1,1,val,val,HOI4D,H2_C9_N35_S349_s04_T1,touchmoment_val_H2_C9_N35_S349_s04_T1_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_val_H2_C9_N42_S344_s01_T2_event000_frame000054_near_touch_negative_000046_0,0,val,val,HOI4D,H2_C9_N42_S344_s01_T2,touchmoment_val_H2_C9_N42_S344_s01_T2_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H2_C9_N42_S344_s01_T2_event000_frame000054_touch_onset_000054_1,1,val,val,HOI4D,H2_C9_N42_S344_s01_T2,touchmoment_val_H2_C9_N42_S344_s01_T2_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_val_H2_C9_N42_S344_s01_T2_event001_frame000174_near_touch_negative_000166_0,0,val,val,HOI4D,H2_C9_N42_S344_s01_T2,touchmoment_val_H2_C9_N42_S344_s01_T2_event001_frame000174,174,near_touch_negative,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_val_H2_C9_N42_S344_s01_T2_event001_frame000174_touch_onset_000174_1,1,val,val,HOI4D,H2_C9_N42_S344_s01_T2,touchmoment_val_H2_C9_N42_S344_s01_T2_event001_frame000174,174,touch_onset,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_val_H2_C9_N46_S344_s02_T2_event000_frame000047_near_touch_negative_000039_0,0,val,val,HOI4D,H2_C9_N46_S344_s02_T2,touchmoment_val_H2_C9_N46_S344_s02_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H2_C9_N46_S344_s02_T2_event000_frame000047_touch_onset_000047_1,1,val,val,HOI4D,H2_C9_N46_S344_s02_T2,touchmoment_val_H2_C9_N46_S344_s02_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H2_C9_N46_S344_s02_T2_event001_frame000186_near_touch_negative_000178_0,0,val,val,HOI4D,H2_C9_N46_S344_s02_T2,touchmoment_val_H2_C9_N46_S344_s02_T2_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H2_C9_N46_S344_s02_T2_event001_frame000186_touch_onset_000186_1,1,val,val,HOI4D,H2_C9_N46_S344_s02_T2,touchmoment_val_H2_C9_N46_S344_s02_T2_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_val_H2_C9_N49_S344_s03_T2_event000_frame000050_near_touch_negative_000042_0,0,val,val,HOI4D,H2_C9_N49_S344_s03_T2,touchmoment_val_H2_C9_N49_S344_s03_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_val_H2_C9_N49_S344_s03_T2_event000_frame000050_touch_onset_000050_1,1,val,val,HOI4D,H2_C9_N49_S344_s03_T2,touchmoment_val_H2_C9_N49_S344_s03_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_val_H2_C9_N49_S344_s03_T2_event001_frame000184_near_touch_negative_000176_0,0,val,val,HOI4D,H2_C9_N49_S344_s03_T2,touchmoment_val_H2_C9_N49_S344_s03_T2_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H2_C9_N49_S344_s03_T2_event001_frame000184_touch_onset_000184_1,1,val,val,HOI4D,H2_C9_N49_S344_s03_T2,touchmoment_val_H2_C9_N49_S344_s03_T2_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H3_C12_N23_S176_s01_T1_event000_frame000052_near_touch_negative_000044_0,0,val,val,HOI4D,H3_C12_N23_S176_s01_T1,touchmoment_val_H3_C12_N23_S176_s01_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H3_C12_N23_S176_s01_T1_event000_frame000052_touch_onset_000052_1,1,val,val,HOI4D,H3_C12_N23_S176_s01_T1,touchmoment_val_H3_C12_N23_S176_s01_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H3_C12_N23_S176_s01_T1_event001_frame000193_near_touch_negative_000185_0,0,val,val,HOI4D,H3_C12_N23_S176_s01_T1,touchmoment_val_H3_C12_N23_S176_s01_T1_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_val_H3_C12_N23_S176_s01_T1_event001_frame000193_touch_onset_000193_1,1,val,val,HOI4D,H3_C12_N23_S176_s01_T1,touchmoment_val_H3_C12_N23_S176_s01_T1_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_val_H3_C12_N30_S176_s02_T1_event000_frame000053_near_touch_negative_000045_0,0,val,val,HOI4D,H3_C12_N30_S176_s02_T1,touchmoment_val_H3_C12_N30_S176_s02_T1_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_val_H3_C12_N30_S176_s02_T1_event000_frame000053_touch_onset_000053_1,1,val,val,HOI4D,H3_C12_N30_S176_s02_T1,touchmoment_val_H3_C12_N30_S176_s02_T1_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_val_H3_C12_N30_S176_s02_T1_event001_frame000181_near_touch_negative_000173_0,0,val,val,HOI4D,H3_C12_N30_S176_s02_T1,touchmoment_val_H3_C12_N30_S176_s02_T1_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_val_H3_C12_N30_S176_s02_T1_event001_frame000181_touch_onset_000181_1,1,val,val,HOI4D,H3_C12_N30_S176_s02_T1,touchmoment_val_H3_C12_N30_S176_s02_T1_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_val_H3_C13_N40_S200_s04_T4_event000_frame000055_near_touch_negative_000047_0,0,val,val,HOI4D,H3_C13_N40_S200_s04_T4,touchmoment_val_H3_C13_N40_S200_s04_T4_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H3_C13_N40_S200_s04_T4_event000_frame000055_touch_onset_000055_1,1,val,val,HOI4D,H3_C13_N40_S200_s04_T4,touchmoment_val_H3_C13_N40_S200_s04_T4_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_val_H3_C13_N40_S200_s04_T4_event001_frame000192_near_touch_negative_000184_0,0,val,val,HOI4D,H3_C13_N40_S200_s04_T4,touchmoment_val_H3_C13_N40_S200_s04_T4_event001_frame000192,192,near_touch_negative,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H3_C13_N40_S200_s04_T4_event001_frame000192_touch_onset_000192_1,1,val,val,HOI4D,H3_C13_N40_S200_s04_T4,touchmoment_val_H3_C13_N40_S200_s04_T4_event001_frame000192,192,touch_onset,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_val_H3_C13_N41_S200_s04_T4_event000_frame000053_near_touch_negative_000045_0,0,val,val,HOI4D,H3_C13_N41_S200_s04_T4,touchmoment_val_H3_C13_N41_S200_s04_T4_event000_frame000053,53,near_touch_negative,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_val_H3_C13_N41_S200_s04_T4_event000_frame000053_touch_onset_000053_1,1,val,val,HOI4D,H3_C13_N41_S200_s04_T4,touchmoment_val_H3_C13_N41_S200_s04_T4_event000_frame000053,53,touch_onset,53,"[38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53]"
touchmoment_val_H3_C13_N41_S200_s04_T4_event001_frame000206_near_touch_negative_000198_0,0,val,val,HOI4D,H3_C13_N41_S200_s04_T4,touchmoment_val_H3_C13_N41_S200_s04_T4_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_val_H3_C13_N41_S200_s04_T4_event001_frame000206_touch_onset_000206_1,1,val,val,HOI4D,H3_C13_N41_S200_s04_T4,touchmoment_val_H3_C13_N41_S200_s04_T4_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_val_H3_C13_N44_S200_s05_T4_event000_frame000049_near_touch_negative_000041_0,0,val,val,HOI4D,H3_C13_N44_S200_s05_T4,touchmoment_val_H3_C13_N44_S200_s05_T4_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_val_H3_C13_N44_S200_s05_T4_event000_frame000049_touch_onset_000049_1,1,val,val,HOI4D,H3_C13_N44_S200_s05_T4,touchmoment_val_H3_C13_N44_S200_s05_T4_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H3_C13_N44_S200_s05_T4_event001_frame000202_near_touch_negative_000194_0,0,val,val,HOI4D,H3_C13_N44_S200_s05_T4,touchmoment_val_H3_C13_N44_S200_s05_T4_event001_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_val_H3_C13_N44_S200_s05_T4_event001_frame000202_touch_onset_000202_1,1,val,val,HOI4D,H3_C13_N44_S200_s05_T4,touchmoment_val_H3_C13_N44_S200_s05_T4_event001_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_val_H3_C17_N58_S264_s02_T1_event000_frame000048_near_touch_negative_000040_0,0,val,val,HOI4D,H3_C17_N58_S264_s02_T1,touchmoment_val_H3_C17_N58_S264_s02_T1_event000_frame000048,48,near_touch_negative,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_val_H3_C17_N58_S264_s02_T1_event000_frame000048_touch_onset_000048_1,1,val,val,HOI4D,H3_C17_N58_S264_s02_T1,touchmoment_val_H3_C17_N58_S264_s02_T1_event000_frame000048,48,touch_onset,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_val_H3_C17_N58_S264_s02_T1_event001_frame000178_near_touch_negative_000170_0,0,val,val,HOI4D,H3_C17_N58_S264_s02_T1,touchmoment_val_H3_C17_N58_S264_s02_T1_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_val_H3_C17_N58_S264_s02_T1_event001_frame000178_touch_onset_000178_1,1,val,val,HOI4D,H3_C17_N58_S264_s02_T1,touchmoment_val_H3_C17_N58_S264_s02_T1_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H3_C17_N59_S264_s03_T1_event000_frame000043_near_touch_negative_000035_0,0,val,val,HOI4D,H3_C17_N59_S264_s03_T1,touchmoment_val_H3_C17_N59_S264_s03_T1_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_val_H3_C17_N59_S264_s03_T1_event000_frame000043_touch_onset_000043_1,1,val,val,HOI4D,H3_C17_N59_S264_s03_T1,touchmoment_val_H3_C17_N59_S264_s03_T1_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H3_C17_N59_S264_s03_T1_event001_frame000162_near_touch_negative_000154_0,0,val,val,HOI4D,H3_C17_N59_S264_s03_T1,touchmoment_val_H3_C17_N59_S264_s03_T1_event001_frame000162,162,near_touch_negative,154,"[139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154]"
touchmoment_val_H3_C17_N59_S264_s03_T1_event001_frame000162_touch_onset_000162_1,1,val,val,HOI4D,H3_C17_N59_S264_s03_T1,touchmoment_val_H3_C17_N59_S264_s03_T1_event001_frame000162,162,touch_onset,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_val_H3_C17_N73_S266_s01_T3_event000_frame000039_near_touch_negative_000031_0,0,val,val,HOI4D,H3_C17_N73_S266_s01_T3,touchmoment_val_H3_C17_N73_S266_s01_T3_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H3_C17_N73_S266_s01_T3_event000_frame000039_touch_onset_000039_1,1,val,val,HOI4D,H3_C17_N73_S266_s01_T3,touchmoment_val_H3_C17_N73_S266_s01_T3_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H3_C17_N73_S266_s01_T3_event001_frame000166_near_touch_negative_000158_0,0,val,val,HOI4D,H3_C17_N73_S266_s01_T3,touchmoment_val_H3_C17_N73_S266_s01_T3_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_val_H3_C17_N73_S266_s01_T3_event001_frame000166_touch_onset_000166_1,1,val,val,HOI4D,H3_C17_N73_S266_s01_T3,touchmoment_val_H3_C17_N73_S266_s01_T3_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_val_H3_C18_N11_S139_s03_T1_event000_frame000041_near_touch_negative_000033_0,0,val,val,HOI4D,H3_C18_N11_S139_s03_T1,touchmoment_val_H3_C18_N11_S139_s03_T1_event000_frame000041,41,near_touch_negative,33,"[18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33]"
touchmoment_val_H3_C18_N11_S139_s03_T1_event000_frame000041_touch_onset_000041_1,1,val,val,HOI4D,H3_C18_N11_S139_s03_T1,touchmoment_val_H3_C18_N11_S139_s03_T1_event000_frame000041,41,touch_onset,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_val_H3_C18_N11_S139_s03_T1_event001_frame000166_near_touch_negative_000158_0,0,val,val,HOI4D,H3_C18_N11_S139_s03_T1,touchmoment_val_H3_C18_N11_S139_s03_T1_event001_frame000166,166,near_touch_negative,158,"[143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158]"
touchmoment_val_H3_C18_N11_S139_s03_T1_event001_frame000166_touch_onset_000166_1,1,val,val,HOI4D,H3_C18_N11_S139_s03_T1,touchmoment_val_H3_C18_N11_S139_s03_T1_event001_frame000166,166,touch_onset,166,"[151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166]"
touchmoment_val_H3_C1_N33_S83_s02_T1_event000_frame000040_near_touch_negative_000032_0,0,val,val,HOI4D,H3_C1_N33_S83_s02_T1,touchmoment_val_H3_C1_N33_S83_s02_T1_event000_frame000040,40,near_touch_negative,32,"[17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]"
touchmoment_val_H3_C1_N33_S83_s02_T1_event000_frame000040_touch_onset_000040_1,1,val,val,HOI4D,H3_C1_N33_S83_s02_T1,touchmoment_val_H3_C1_N33_S83_s02_T1_event000_frame000040,40,touch_onset,40,"[25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40]"
touchmoment_val_H3_C1_N33_S83_s02_T1_event001_frame000195_near_touch_negative_000187_0,0,val,val,HOI4D,H3_C1_N33_S83_s02_T1,touchmoment_val_H3_C1_N33_S83_s02_T1_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_val_H3_C1_N33_S83_s02_T1_event001_frame000195_touch_onset_000195_1,1,val,val,HOI4D,H3_C1_N33_S83_s02_T1,touchmoment_val_H3_C1_N33_S83_s02_T1_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_val_H3_C1_N35_S83_s03_T1_event000_frame000035_near_touch_negative_000027_0,0,val,val,HOI4D,H3_C1_N35_S83_s03_T1,touchmoment_val_H3_C1_N35_S83_s03_T1_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_val_H3_C1_N35_S83_s03_T1_event000_frame000035_touch_onset_000035_1,1,val,val,HOI4D,H3_C1_N35_S83_s03_T1,touchmoment_val_H3_C1_N35_S83_s03_T1_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_val_H3_C1_N35_S83_s03_T1_event001_frame000173_near_touch_negative_000165_0,0,val,val,HOI4D,H3_C1_N35_S83_s03_T1,touchmoment_val_H3_C1_N35_S83_s03_T1_event001_frame000173,173,near_touch_negative,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_val_H3_C1_N35_S83_s03_T1_event001_frame000173_touch_onset_000173_1,1,val,val,HOI4D,H3_C1_N35_S83_s03_T1,touchmoment_val_H3_C1_N35_S83_s03_T1_event001_frame000173,173,touch_onset,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_val_H3_C1_N42_S84_s03_T1_event000_frame000031_near_touch_negative_000023_0,0,val,val,HOI4D,H3_C1_N42_S84_s03_T1,touchmoment_val_H3_C1_N42_S84_s03_T1_event000_frame000031,31,near_touch_negative,23,"[8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23]"
touchmoment_val_H3_C1_N42_S84_s03_T1_event000_frame000031_touch_onset_000031_1,1,val,val,HOI4D,H3_C1_N42_S84_s03_T1,touchmoment_val_H3_C1_N42_S84_s03_T1_event000_frame000031,31,touch_onset,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H3_C1_N42_S84_s03_T1_event001_frame000200_near_touch_negative_000192_0,0,val,val,HOI4D,H3_C1_N42_S84_s03_T1,touchmoment_val_H3_C1_N42_S84_s03_T1_event001_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_val_H3_C1_N42_S84_s03_T1_event001_frame000200_touch_onset_000200_1,1,val,val,HOI4D,H3_C1_N42_S84_s03_T1,touchmoment_val_H3_C1_N42_S84_s03_T1_event001_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_val_H3_C1_N44_S84_s01_T2_event000_frame000024_near_touch_negative_000016_0,0,val,val,HOI4D,H3_C1_N44_S84_s01_T2,touchmoment_val_H3_C1_N44_S84_s01_T2_event000_frame000024,24,near_touch_negative,16,"[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16]"
touchmoment_val_H3_C1_N44_S84_s01_T2_event000_frame000024_touch_onset_000024_1,1,val,val,HOI4D,H3_C1_N44_S84_s01_T2,touchmoment_val_H3_C1_N44_S84_s01_T2_event000_frame000024,24,touch_onset,24,"[9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24]"
touchmoment_val_H3_C1_N44_S84_s01_T2_event001_frame000161_near_touch_negative_000153_0,0,val,val,HOI4D,H3_C1_N44_S84_s01_T2,touchmoment_val_H3_C1_N44_S84_s01_T2_event001_frame000161,161,near_touch_negative,153,"[138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153]"
touchmoment_val_H3_C1_N44_S84_s01_T2_event001_frame000161_touch_onset_000161_1,1,val,val,HOI4D,H3_C1_N44_S84_s01_T2,touchmoment_val_H3_C1_N44_S84_s01_T2_event001_frame000161,161,touch_onset,161,"[146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161]"
touchmoment_val_H3_C20_N35_S307_s02_T1_event000_frame000051_near_touch_negative_000043_0,0,val,val,HOI4D,H3_C20_N35_S307_s02_T1,touchmoment_val_H3_C20_N35_S307_s02_T1_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H3_C20_N35_S307_s02_T1_event000_frame000051_touch_onset_000051_1,1,val,val,HOI4D,H3_C20_N35_S307_s02_T1,touchmoment_val_H3_C20_N35_S307_s02_T1_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_val_H3_C20_N35_S307_s02_T1_event001_frame000150_near_touch_negative_000142_0,0,val,val,HOI4D,H3_C20_N35_S307_s02_T1,touchmoment_val_H3_C20_N35_S307_s02_T1_event001_frame000150,150,near_touch_negative,142,"[127,128,129,130,131,132,133,134,135,136,137,138,139,140,141,142]"
touchmoment_val_H3_C20_N35_S307_s02_T1_event001_frame000150_touch_onset_000150_1,1,val,val,HOI4D,H3_C20_N35_S307_s02_T1,touchmoment_val_H3_C20_N35_S307_s02_T1_event001_frame000150,150,touch_onset,150,"[135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150]"
touchmoment_val_H3_C2_N14_S215_s04_T5_event000_frame000044_near_touch_negative_000036_0,0,val,val,HOI4D,H3_C2_N14_S215_s04_T5,touchmoment_val_H3_C2_N14_S215_s04_T5_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_val_H3_C2_N14_S215_s04_T5_event000_frame000044_touch_onset_000044_1,1,val,val,HOI4D,H3_C2_N14_S215_s04_T5,touchmoment_val_H3_C2_N14_S215_s04_T5_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H3_C2_N14_S215_s04_T5_event001_frame000170_near_touch_negative_000162_0,0,val,val,HOI4D,H3_C2_N14_S215_s04_T5,touchmoment_val_H3_C2_N14_S215_s04_T5_event001_frame000170,170,near_touch_negative,162,"[147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162]"
touchmoment_val_H3_C2_N14_S215_s04_T5_event001_frame000170_touch_onset_000170_1,1,val,val,HOI4D,H3_C2_N14_S215_s04_T5,touchmoment_val_H3_C2_N14_S215_s04_T5_event001_frame000170,170,touch_onset,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_val_H3_C2_N15_S215_s04_T5_event000_frame000044_near_touch_negative_000036_0,0,val,val,HOI4D,H3_C2_N15_S215_s04_T5,touchmoment_val_H3_C2_N15_S215_s04_T5_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_val_H3_C2_N15_S215_s04_T5_event000_frame000044_touch_onset_000044_1,1,val,val,HOI4D,H3_C2_N15_S215_s04_T5,touchmoment_val_H3_C2_N15_S215_s04_T5_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H3_C2_N15_S215_s04_T5_event001_frame000172_near_touch_negative_000164_0,0,val,val,HOI4D,H3_C2_N15_S215_s04_T5,touchmoment_val_H3_C2_N15_S215_s04_T5_event001_frame000172,172,near_touch_negative,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_val_H3_C2_N15_S215_s04_T5_event001_frame000172_touch_onset_000172_1,1,val,val,HOI4D,H3_C2_N15_S215_s04_T5,touchmoment_val_H3_C2_N15_S215_s04_T5_event001_frame000172,172,touch_onset,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_val_H3_C3_N03_S275_s05_T2_event000_frame000043_near_touch_negative_000035_0,0,val,val,HOI4D,H3_C3_N03_S275_s05_T2,touchmoment_val_H3_C3_N03_S275_s05_T2_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_val_H3_C3_N03_S275_s05_T2_event000_frame000043_touch_onset_000043_1,1,val,val,HOI4D,H3_C3_N03_S275_s05_T2,touchmoment_val_H3_C3_N03_S275_s05_T2_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H3_C3_N03_S275_s05_T2_event001_frame000172_near_touch_negative_000164_0,0,val,val,HOI4D,H3_C3_N03_S275_s05_T2,touchmoment_val_H3_C3_N03_S275_s05_T2_event001_frame000172,172,near_touch_negative,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_val_H3_C3_N03_S275_s05_T2_event001_frame000172_touch_onset_000172_1,1,val,val,HOI4D,H3_C3_N03_S275_s05_T2,touchmoment_val_H3_C3_N03_S275_s05_T2_event001_frame000172,172,touch_onset,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_val_H3_C3_N03_S275_s05_T2_event002_frame000200_near_touch_negative_000192_0,0,val,val,HOI4D,H3_C3_N03_S275_s05_T2,touchmoment_val_H3_C3_N03_S275_s05_T2_event002_frame000200,200,near_touch_negative,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_val_H3_C3_N03_S275_s05_T2_event002_frame000200_touch_onset_000200_1,1,val,val,HOI4D,H3_C3_N03_S275_s05_T2,touchmoment_val_H3_C3_N03_S275_s05_T2_event002_frame000200,200,touch_onset,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_val_H3_C3_N20_S277_s04_T2_event000_frame000039_near_touch_negative_000031_0,0,val,val,HOI4D,H3_C3_N20_S277_s04_T2,touchmoment_val_H3_C3_N20_S277_s04_T2_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H3_C3_N20_S277_s04_T2_event000_frame000039_touch_onset_000039_1,1,val,val,HOI4D,H3_C3_N20_S277_s04_T2,touchmoment_val_H3_C3_N20_S277_s04_T2_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H3_C3_N20_S277_s04_T2_event001_frame000165_near_touch_negative_000157_0,0,val,val,HOI4D,H3_C3_N20_S277_s04_T2,touchmoment_val_H3_C3_N20_S277_s04_T2_event001_frame000165,165,near_touch_negative,157,"[142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157]"
touchmoment_val_H3_C3_N20_S277_s04_T2_event001_frame000165_touch_onset_000165_1,1,val,val,HOI4D,H3_C3_N20_S277_s04_T2,touchmoment_val_H3_C3_N20_S277_s04_T2_event001_frame000165,165,touch_onset,165,"[150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165]"
touchmoment_val_H3_C3_N20_S277_s04_T2_event002_frame000193_near_touch_negative_000185_0,0,val,val,HOI4D,H3_C3_N20_S277_s04_T2,touchmoment_val_H3_C3_N20_S277_s04_T2_event002_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_val_H3_C3_N20_S277_s04_T2_event002_frame000193_touch_onset_000193_1,1,val,val,HOI4D,H3_C3_N20_S277_s04_T2,touchmoment_val_H3_C3_N20_S277_s04_T2_event002_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_val_H3_C3_N44_S279_s05_T2_event000_frame000043_near_touch_negative_000035_0,0,val,val,HOI4D,H3_C3_N44_S279_s05_T2,touchmoment_val_H3_C3_N44_S279_s05_T2_event000_frame000043,43,near_touch_negative,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_val_H3_C3_N44_S279_s05_T2_event000_frame000043_touch_onset_000043_1,1,val,val,HOI4D,H3_C3_N44_S279_s05_T2,touchmoment_val_H3_C3_N44_S279_s05_T2_event000_frame000043,43,touch_onset,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H3_C3_N44_S279_s05_T2_event001_frame000176_near_touch_negative_000168_0,0,val,val,HOI4D,H3_C3_N44_S279_s05_T2,touchmoment_val_H3_C3_N44_S279_s05_T2_event001_frame000176,176,near_touch_negative,168,"[153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168]"
touchmoment_val_H3_C3_N44_S279_s05_T2_event001_frame000176_touch_onset_000176_1,1,val,val,HOI4D,H3_C3_N44_S279_s05_T2,touchmoment_val_H3_C3_N44_S279_s05_T2_event001_frame000176,176,touch_onset,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H3_C3_N44_S279_s05_T2_event002_frame000222_near_touch_negative_000214_0,0,val,val,HOI4D,H3_C3_N44_S279_s05_T2,touchmoment_val_H3_C3_N44_S279_s05_T2_event002_frame000222,222,near_touch_negative,214,"[199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214]"
touchmoment_val_H3_C3_N44_S279_s05_T2_event002_frame000222_touch_onset_000222_1,1,val,val,HOI4D,H3_C3_N44_S279_s05_T2,touchmoment_val_H3_C3_N44_S279_s05_T2_event002_frame000222,222,touch_onset,222,"[207,208,209,210,211,212,213,214,215,216,217,218,219,220,221,222]"
touchmoment_val_H3_C5_N13_S58_s02_T4_event000_frame000035_near_touch_negative_000027_0,0,val,val,HOI4D,H3_C5_N13_S58_s02_T4,touchmoment_val_H3_C5_N13_S58_s02_T4_event000_frame000035,35,near_touch_negative,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_val_H3_C5_N13_S58_s02_T4_event000_frame000035_touch_onset_000035_1,1,val,val,HOI4D,H3_C5_N13_S58_s02_T4,touchmoment_val_H3_C5_N13_S58_s02_T4_event000_frame000035,35,touch_onset,35,"[20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35]"
touchmoment_val_H3_C5_N13_S58_s02_T4_event001_frame000155_near_touch_negative_000147_0,0,val,val,HOI4D,H3_C5_N13_S58_s02_T4,touchmoment_val_H3_C5_N13_S58_s02_T4_event001_frame000155,155,near_touch_negative,147,"[132,133,134,135,136,137,138,139,140,141,142,143,144,145,146,147]"
touchmoment_val_H3_C5_N13_S58_s02_T4_event001_frame000155_touch_onset_000155_1,1,val,val,HOI4D,H3_C5_N13_S58_s02_T4,touchmoment_val_H3_C5_N13_S58_s02_T4_event001_frame000155,155,touch_onset,155,"[140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155]"
touchmoment_val_H3_C6_N10_S251_s03_T2_event000_frame000044_near_touch_negative_000036_0,0,val,val,HOI4D,H3_C6_N10_S251_s03_T2,touchmoment_val_H3_C6_N10_S251_s03_T2_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_val_H3_C6_N10_S251_s03_T2_event000_frame000044_touch_onset_000044_1,1,val,val,HOI4D,H3_C6_N10_S251_s03_T2,touchmoment_val_H3_C6_N10_S251_s03_T2_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H3_C6_N10_S251_s03_T2_event001_frame000177_near_touch_negative_000169_0,0,val,val,HOI4D,H3_C6_N10_S251_s03_T2,touchmoment_val_H3_C6_N10_S251_s03_T2_event001_frame000177,177,near_touch_negative,169,"[154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169]"
touchmoment_val_H3_C6_N10_S251_s03_T2_event001_frame000177_touch_onset_000177_1,1,val,val,HOI4D,H3_C6_N10_S251_s03_T2,touchmoment_val_H3_C6_N10_S251_s03_T2_event001_frame000177,177,touch_onset,177,"[162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177]"
touchmoment_val_H3_C6_N10_S251_s03_T2_event002_frame000220_near_touch_negative_000212_0,0,val,val,HOI4D,H3_C6_N10_S251_s03_T2,touchmoment_val_H3_C6_N10_S251_s03_T2_event002_frame000220,220,near_touch_negative,212,"[197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212]"
touchmoment_val_H3_C6_N10_S251_s03_T2_event002_frame000220_touch_onset_000220_1,1,val,val,HOI4D,H3_C6_N10_S251_s03_T2,touchmoment_val_H3_C6_N10_S251_s03_T2_event002_frame000220,220,touch_onset,220,"[205,206,207,208,209,210,211,212,213,214,215,216,217,218,219,220]"
touchmoment_val_H3_C6_N19_S251_s05_T3_event000_frame000091_near_touch_negative_000083_0,0,val,val,HOI4D,H3_C6_N19_S251_s05_T3,touchmoment_val_H3_C6_N19_S251_s05_T3_event000_frame000091,91,near_touch_negative,83,"[68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83]"
touchmoment_val_H3_C6_N19_S251_s05_T3_event000_frame000091_touch_onset_000091_1,1,val,val,HOI4D,H3_C6_N19_S251_s05_T3,touchmoment_val_H3_C6_N19_S251_s05_T3_event000_frame000091,91,touch_onset,91,"[76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91]"
touchmoment_val_H3_C6_N19_S251_s05_T3_event001_frame000183_near_touch_negative_000175_0,0,val,val,HOI4D,H3_C6_N19_S251_s05_T3,touchmoment_val_H3_C6_N19_S251_s05_T3_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_val_H3_C6_N19_S251_s05_T3_event001_frame000183_touch_onset_000183_1,1,val,val,HOI4D,H3_C6_N19_S251_s05_T3,touchmoment_val_H3_C6_N19_S251_s05_T3_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_val_H3_C6_N20_S251_s05_T3_event000_frame000098_near_touch_negative_000090_0,0,val,val,HOI4D,H3_C6_N20_S251_s05_T3,touchmoment_val_H3_C6_N20_S251_s05_T3_event000_frame000098,98,near_touch_negative,90,"[75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90]"
touchmoment_val_H3_C6_N20_S251_s05_T3_event000_frame000098_touch_onset_000098_1,1,val,val,HOI4D,H3_C6_N20_S251_s05_T3,touchmoment_val_H3_C6_N20_S251_s05_T3_event000_frame000098,98,touch_onset,98,"[83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98]"
touchmoment_val_H3_C6_N20_S251_s05_T3_event001_frame000191_near_touch_negative_000183_0,0,val,val,HOI4D,H3_C6_N20_S251_s05_T3,touchmoment_val_H3_C6_N20_S251_s05_T3_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_val_H3_C6_N20_S251_s05_T3_event001_frame000191_touch_onset_000191_1,1,val,val,HOI4D,H3_C6_N20_S251_s05_T3,touchmoment_val_H3_C6_N20_S251_s05_T3_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_val_H3_C6_N28_S82_s05_T2_event000_frame000027_near_touch_negative_000019_0,0,val,val,HOI4D,H3_C6_N28_S82_s05_T2,touchmoment_val_H3_C6_N28_S82_s05_T2_event000_frame000027,27,near_touch_negative,19,"[4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19]"
touchmoment_val_H3_C6_N28_S82_s05_T2_event000_frame000027_touch_onset_000027_1,1,val,val,HOI4D,H3_C6_N28_S82_s05_T2,touchmoment_val_H3_C6_N28_S82_s05_T2_event000_frame000027,27,touch_onset,27,"[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27]"
touchmoment_val_H3_C6_N28_S82_s05_T2_event001_frame000098_near_touch_negative_000090_0,0,val,val,HOI4D,H3_C6_N28_S82_s05_T2,touchmoment_val_H3_C6_N28_S82_s05_T2_event001_frame000098,98,near_touch_negative,90,"[75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90]"
touchmoment_val_H3_C6_N28_S82_s05_T2_event001_frame000098_touch_onset_000098_1,1,val,val,HOI4D,H3_C6_N28_S82_s05_T2,touchmoment_val_H3_C6_N28_S82_s05_T2_event001_frame000098,98,touch_onset,98,"[83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98]"
touchmoment_val_H3_C6_N28_S82_s05_T2_event002_frame000231_near_touch_negative_000223_0,0,val,val,HOI4D,H3_C6_N28_S82_s05_T2,touchmoment_val_H3_C6_N28_S82_s05_T2_event002_frame000231,231,near_touch_negative,223,"[208,209,210,211,212,213,214,215,216,217,218,219,220,221,222,223]"
touchmoment_val_H3_C6_N28_S82_s05_T2_event002_frame000231_touch_onset_000231_1,1,val,val,HOI4D,H3_C6_N28_S82_s05_T2,touchmoment_val_H3_C6_N28_S82_s05_T2_event002_frame000231,231,touch_onset,231,"[216,217,218,219,220,221,222,223,224,225,226,227,228,229,230,231]"
touchmoment_val_H3_C9_N32_S303_s01_T2_event000_frame000052_near_touch_negative_000044_0,0,val,val,HOI4D,H3_C9_N32_S303_s01_T2,touchmoment_val_H3_C9_N32_S303_s01_T2_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H3_C9_N32_S303_s01_T2_event000_frame000052_touch_onset_000052_1,1,val,val,HOI4D,H3_C9_N32_S303_s01_T2,touchmoment_val_H3_C9_N32_S303_s01_T2_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H3_C9_N32_S303_s01_T2_event001_frame000191_near_touch_negative_000183_0,0,val,val,HOI4D,H3_C9_N32_S303_s01_T2,touchmoment_val_H3_C9_N32_S303_s01_T2_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_val_H3_C9_N32_S303_s01_T2_event001_frame000191_touch_onset_000191_1,1,val,val,HOI4D,H3_C9_N32_S303_s01_T2,touchmoment_val_H3_C9_N32_S303_s01_T2_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_val_H4_C11_N50_S193_s02_T2_event000_frame000056_near_touch_negative_000048_0,0,val,val,HOI4D,H4_C11_N50_S193_s02_T2,touchmoment_val_H4_C11_N50_S193_s02_T2_event000_frame000056,56,near_touch_negative,48,"[33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48]"
touchmoment_val_H4_C11_N50_S193_s02_T2_event000_frame000056_touch_onset_000056_1,1,val,val,HOI4D,H4_C11_N50_S193_s02_T2,touchmoment_val_H4_C11_N50_S193_s02_T2_event000_frame000056,56,touch_onset,56,"[41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56]"
touchmoment_val_H4_C11_N50_S193_s02_T2_event001_frame000178_near_touch_negative_000170_0,0,val,val,HOI4D,H4_C11_N50_S193_s02_T2,touchmoment_val_H4_C11_N50_S193_s02_T2_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_val_H4_C11_N50_S193_s02_T2_event001_frame000178_touch_onset_000178_1,1,val,val,HOI4D,H4_C11_N50_S193_s02_T2,touchmoment_val_H4_C11_N50_S193_s02_T2_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H4_C11_N50_S193_s02_T3_event000_frame000060_near_touch_negative_000052_0,0,val,val,HOI4D,H4_C11_N50_S193_s02_T3,touchmoment_val_H4_C11_N50_S193_s02_T3_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H4_C11_N50_S193_s02_T3_event000_frame000060_touch_onset_000060_1,1,val,val,HOI4D,H4_C11_N50_S193_s02_T3,touchmoment_val_H4_C11_N50_S193_s02_T3_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_val_H4_C11_N50_S193_s02_T3_event001_frame000190_near_touch_negative_000182_0,0,val,val,HOI4D,H4_C11_N50_S193_s02_T3,touchmoment_val_H4_C11_N50_S193_s02_T3_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H4_C11_N50_S193_s02_T3_event001_frame000190_touch_onset_000190_1,1,val,val,HOI4D,H4_C11_N50_S193_s02_T3,touchmoment_val_H4_C11_N50_S193_s02_T3_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_val_H4_C12_N13_S186_s02_T2_event000_frame000047_near_touch_negative_000039_0,0,val,val,HOI4D,H4_C12_N13_S186_s02_T2,touchmoment_val_H4_C12_N13_S186_s02_T2_event000_frame000047,47,near_touch_negative,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H4_C12_N13_S186_s02_T2_event000_frame000047_touch_onset_000047_1,1,val,val,HOI4D,H4_C12_N13_S186_s02_T2,touchmoment_val_H4_C12_N13_S186_s02_T2_event000_frame000047,47,touch_onset,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H4_C12_N13_S186_s02_T2_event001_frame000190_near_touch_negative_000182_0,0,val,val,HOI4D,H4_C12_N13_S186_s02_T2,touchmoment_val_H4_C12_N13_S186_s02_T2_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H4_C12_N13_S186_s02_T2_event001_frame000190_touch_onset_000190_1,1,val,val,HOI4D,H4_C12_N13_S186_s02_T2,touchmoment_val_H4_C12_N13_S186_s02_T2_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_val_H4_C12_N13_S236_s03_T1_event000_frame000052_near_touch_negative_000044_0,0,val,val,HOI4D,H4_C12_N13_S236_s03_T1,touchmoment_val_H4_C12_N13_S236_s03_T1_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H4_C12_N13_S236_s03_T1_event000_frame000052_touch_onset_000052_1,1,val,val,HOI4D,H4_C12_N13_S236_s03_T1,touchmoment_val_H4_C12_N13_S236_s03_T1_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H4_C12_N13_S236_s03_T1_event001_frame000183_near_touch_negative_000175_0,0,val,val,HOI4D,H4_C12_N13_S236_s03_T1,touchmoment_val_H4_C12_N13_S236_s03_T1_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_val_H4_C12_N13_S236_s03_T1_event001_frame000183_touch_onset_000183_1,1,val,val,HOI4D,H4_C12_N13_S236_s03_T1,touchmoment_val_H4_C12_N13_S236_s03_T1_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_val_H4_C12_N28_S184_s01_T2_event000_frame000045_near_touch_negative_000037_0,0,val,val,HOI4D,H4_C12_N28_S184_s01_T2,touchmoment_val_H4_C12_N28_S184_s01_T2_event000_frame000045,45,near_touch_negative,37,"[22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37]"
touchmoment_val_H4_C12_N28_S184_s01_T2_event000_frame000045_touch_onset_000045_1,1,val,val,HOI4D,H4_C12_N28_S184_s01_T2,touchmoment_val_H4_C12_N28_S184_s01_T2_event000_frame000045,45,touch_onset,45,"[30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]"
touchmoment_val_H4_C12_N28_S184_s01_T2_event001_frame000197_near_touch_negative_000189_0,0,val,val,HOI4D,H4_C12_N28_S184_s01_T2,touchmoment_val_H4_C12_N28_S184_s01_T2_event001_frame000197,197,near_touch_negative,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_val_H4_C12_N28_S184_s01_T2_event001_frame000197_touch_onset_000197_1,1,val,val,HOI4D,H4_C12_N28_S184_s01_T2,touchmoment_val_H4_C12_N28_S184_s01_T2_event001_frame000197,197,touch_onset,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_val_H4_C12_N28_S235_s01_T1_event000_frame000062_near_touch_negative_000054_0,0,val,val,HOI4D,H4_C12_N28_S235_s01_T1,touchmoment_val_H4_C12_N28_S235_s01_T1_event000_frame000062,62,near_touch_negative,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_val_H4_C12_N28_S235_s01_T1_event000_frame000062_touch_onset_000062_1,1,val,val,HOI4D,H4_C12_N28_S235_s01_T1,touchmoment_val_H4_C12_N28_S235_s01_T1_event000_frame000062,62,touch_onset,62,"[47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62]"
touchmoment_val_H4_C12_N28_S235_s01_T1_event001_frame000208_near_touch_negative_000200_0,0,val,val,HOI4D,H4_C12_N28_S235_s01_T1,touchmoment_val_H4_C12_N28_S235_s01_T1_event001_frame000208,208,near_touch_negative,200,"[185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200]"
touchmoment_val_H4_C12_N28_S235_s01_T1_event001_frame000208_touch_onset_000208_1,1,val,val,HOI4D,H4_C12_N28_S235_s01_T1,touchmoment_val_H4_C12_N28_S235_s01_T1_event001_frame000208,208,touch_onset,208,"[193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208]"
touchmoment_val_H4_C13_N26_S184_s01_T4_event000_frame000049_near_touch_negative_000041_0,0,val,val,HOI4D,H4_C13_N26_S184_s01_T4,touchmoment_val_H4_C13_N26_S184_s01_T4_event000_frame000049,49,near_touch_negative,41,"[26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41]"
touchmoment_val_H4_C13_N26_S184_s01_T4_event000_frame000049_touch_onset_000049_1,1,val,val,HOI4D,H4_C13_N26_S184_s01_T4,touchmoment_val_H4_C13_N26_S184_s01_T4_event000_frame000049,49,touch_onset,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H4_C13_N26_S184_s01_T4_event001_frame000193_near_touch_negative_000185_0,0,val,val,HOI4D,H4_C13_N26_S184_s01_T4,touchmoment_val_H4_C13_N26_S184_s01_T4_event001_frame000193,193,near_touch_negative,185,"[170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185]"
touchmoment_val_H4_C13_N26_S184_s01_T4_event001_frame000193_touch_onset_000193_1,1,val,val,HOI4D,H4_C13_N26_S184_s01_T4,touchmoment_val_H4_C13_N26_S184_s01_T4_event001_frame000193,193,touch_onset,193,"[178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193]"
touchmoment_val_H4_C13_N26_S233_s01_T1_event000_frame000062_near_touch_negative_000054_0,0,val,val,HOI4D,H4_C13_N26_S233_s01_T1,touchmoment_val_H4_C13_N26_S233_s01_T1_event000_frame000062,62,near_touch_negative,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_val_H4_C13_N26_S233_s01_T1_event000_frame000062_touch_onset_000062_1,1,val,val,HOI4D,H4_C13_N26_S233_s01_T1,touchmoment_val_H4_C13_N26_S233_s01_T1_event000_frame000062,62,touch_onset,62,"[47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62]"
touchmoment_val_H4_C13_N26_S233_s01_T1_event001_frame000190_near_touch_negative_000182_0,0,val,val,HOI4D,H4_C13_N26_S233_s01_T1,touchmoment_val_H4_C13_N26_S233_s01_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H4_C13_N26_S233_s01_T1_event001_frame000190_touch_onset_000190_1,1,val,val,HOI4D,H4_C13_N26_S233_s01_T1,touchmoment_val_H4_C13_N26_S233_s01_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_val_H4_C13_N32_S184_s02_T4_event000_frame000050_near_touch_negative_000042_0,0,val,val,HOI4D,H4_C13_N32_S184_s02_T4,touchmoment_val_H4_C13_N32_S184_s02_T4_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_val_H4_C13_N32_S184_s02_T4_event000_frame000050_touch_onset_000050_1,1,val,val,HOI4D,H4_C13_N32_S184_s02_T4,touchmoment_val_H4_C13_N32_S184_s02_T4_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_val_H4_C13_N32_S184_s02_T4_event001_frame000191_near_touch_negative_000183_0,0,val,val,HOI4D,H4_C13_N32_S184_s02_T4,touchmoment_val_H4_C13_N32_S184_s02_T4_event001_frame000191,191,near_touch_negative,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_val_H4_C13_N32_S184_s02_T4_event001_frame000191_touch_onset_000191_1,1,val,val,HOI4D,H4_C13_N32_S184_s02_T4,touchmoment_val_H4_C13_N32_S184_s02_T4_event001_frame000191,191,touch_onset,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_val_H4_C13_N32_S233_s02_T1_event000_frame000051_near_touch_negative_000043_0,0,val,val,HOI4D,H4_C13_N32_S233_s02_T1,touchmoment_val_H4_C13_N32_S233_s02_T1_event000_frame000051,51,near_touch_negative,43,"[28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43]"
touchmoment_val_H4_C13_N32_S233_s02_T1_event000_frame000051_touch_onset_000051_1,1,val,val,HOI4D,H4_C13_N32_S233_s02_T1,touchmoment_val_H4_C13_N32_S233_s02_T1_event000_frame000051,51,touch_onset,51,"[36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51]"
touchmoment_val_H4_C13_N32_S233_s02_T1_event001_frame000178_near_touch_negative_000170_0,0,val,val,HOI4D,H4_C13_N32_S233_s02_T1,touchmoment_val_H4_C13_N32_S233_s02_T1_event001_frame000178,178,near_touch_negative,170,"[155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170]"
touchmoment_val_H4_C13_N32_S233_s02_T1_event001_frame000178_touch_onset_000178_1,1,val,val,HOI4D,H4_C13_N32_S233_s02_T1,touchmoment_val_H4_C13_N32_S233_s02_T1_event001_frame000178,178,touch_onset,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H4_C13_N35_S184_s03_T4_event000_frame000054_near_touch_negative_000046_0,0,val,val,HOI4D,H4_C13_N35_S184_s03_T4,touchmoment_val_H4_C13_N35_S184_s03_T4_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H4_C13_N35_S184_s03_T4_event000_frame000054_touch_onset_000054_1,1,val,val,HOI4D,H4_C13_N35_S184_s03_T4,touchmoment_val_H4_C13_N35_S184_s03_T4_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_val_H4_C13_N35_S184_s03_T4_event001_frame000182_near_touch_negative_000174_0,0,val,val,HOI4D,H4_C13_N35_S184_s03_T4,touchmoment_val_H4_C13_N35_S184_s03_T4_event001_frame000182,182,near_touch_negative,174,"[159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174]"
touchmoment_val_H4_C13_N35_S184_s03_T4_event001_frame000182_touch_onset_000182_1,1,val,val,HOI4D,H4_C13_N35_S184_s03_T4,touchmoment_val_H4_C13_N35_S184_s03_T4_event001_frame000182,182,touch_onset,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H4_C13_N35_S233_s03_T1_event000_frame000057_near_touch_negative_000049_0,0,val,val,HOI4D,H4_C13_N35_S233_s03_T1,touchmoment_val_H4_C13_N35_S233_s03_T1_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H4_C13_N35_S233_s03_T1_event000_frame000057_touch_onset_000057_1,1,val,val,HOI4D,H4_C13_N35_S233_s03_T1,touchmoment_val_H4_C13_N35_S233_s03_T1_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_val_H4_C13_N35_S233_s03_T1_event001_frame000206_near_touch_negative_000198_0,0,val,val,HOI4D,H4_C13_N35_S233_s03_T1,touchmoment_val_H4_C13_N35_S233_s03_T1_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_val_H4_C13_N35_S233_s03_T1_event001_frame000206_touch_onset_000206_1,1,val,val,HOI4D,H4_C13_N35_S233_s03_T1,touchmoment_val_H4_C13_N35_S233_s03_T1_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_val_H4_C14_N17_S174_s03_T1_event000_frame000058_near_touch_negative_000050_0,0,val,val,HOI4D,H4_C14_N17_S174_s03_T1,touchmoment_val_H4_C14_N17_S174_s03_T1_event000_frame000058,58,near_touch_negative,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_val_H4_C14_N17_S174_s03_T1_event000_frame000058_touch_onset_000058_1,1,val,val,HOI4D,H4_C14_N17_S174_s03_T1,touchmoment_val_H4_C14_N17_S174_s03_T1_event000_frame000058,58,touch_onset,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_val_H4_C14_N17_S174_s03_T1_event001_frame000190_near_touch_negative_000182_0,0,val,val,HOI4D,H4_C14_N17_S174_s03_T1,touchmoment_val_H4_C14_N17_S174_s03_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H4_C14_N17_S174_s03_T1_event001_frame000190_touch_onset_000190_1,1,val,val,HOI4D,H4_C14_N17_S174_s03_T1,touchmoment_val_H4_C14_N17_S174_s03_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_val_H4_C14_N17_S210_s05_T2_event000_frame000197_near_touch_negative_000189_0,0,val,val,HOI4D,H4_C14_N17_S210_s05_T2,touchmoment_val_H4_C14_N17_S210_s05_T2_event000_frame000197,197,near_touch_negative,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_val_H4_C14_N17_S210_s05_T2_event000_frame000197_touch_onset_000197_1,1,val,val,HOI4D,H4_C14_N17_S210_s05_T2,touchmoment_val_H4_C14_N17_S210_s05_T2_event000_frame000197,197,touch_onset,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_val_H4_C14_N17_S210_s05_T2_event001_frame000256_near_touch_negative_000248_0,0,val,val,HOI4D,H4_C14_N17_S210_s05_T2,touchmoment_val_H4_C14_N17_S210_s05_T2_event001_frame000256,256,near_touch_negative,248,"[233,234,235,236,237,238,239,240,241,242,243,244,245,246,247,248]"
touchmoment_val_H4_C14_N17_S210_s05_T2_event001_frame000256_touch_onset_000256_1,1,val,val,HOI4D,H4_C14_N17_S210_s05_T2,touchmoment_val_H4_C14_N17_S210_s05_T2_event001_frame000256,256,touch_onset,256,"[241,242,243,244,245,246,247,248,249,250,251,252,253,254,255,256]"
touchmoment_val_H4_C14_N25_S174_s01_T1_event000_frame000065_near_touch_negative_000057_0,0,val,val,HOI4D,H4_C14_N25_S174_s01_T1,touchmoment_val_H4_C14_N25_S174_s01_T1_event000_frame000065,65,near_touch_negative,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_val_H4_C14_N25_S174_s01_T1_event000_frame000065_touch_onset_000065_1,1,val,val,HOI4D,H4_C14_N25_S174_s01_T1,touchmoment_val_H4_C14_N25_S174_s01_T1_event000_frame000065,65,touch_onset,65,"[50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65]"
touchmoment_val_H4_C14_N25_S174_s01_T1_event001_frame000197_near_touch_negative_000189_0,0,val,val,HOI4D,H4_C14_N25_S174_s01_T1,touchmoment_val_H4_C14_N25_S174_s01_T1_event001_frame000197,197,near_touch_negative,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_val_H4_C14_N25_S174_s01_T1_event001_frame000197_touch_onset_000197_1,1,val,val,HOI4D,H4_C14_N25_S174_s01_T1,touchmoment_val_H4_C14_N25_S174_s01_T1_event001_frame000197,197,touch_onset,197,"[182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197]"
touchmoment_val_H4_C14_N25_S211_s02_T2_event000_frame000180_near_touch_negative_000172_0,0,val,val,HOI4D,H4_C14_N25_S211_s02_T2,touchmoment_val_H4_C14_N25_S211_s02_T2_event000_frame000180,180,near_touch_negative,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_val_H4_C14_N25_S211_s02_T2_event000_frame000180_touch_onset_000180_1,1,val,val,HOI4D,H4_C14_N25_S211_s02_T2,touchmoment_val_H4_C14_N25_S211_s02_T2_event000_frame000180,180,touch_onset,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_val_H4_C14_N25_S211_s02_T2_event001_frame000240_near_touch_negative_000232_0,0,val,val,HOI4D,H4_C14_N25_S211_s02_T2,touchmoment_val_H4_C14_N25_S211_s02_T2_event001_frame000240,240,near_touch_negative,232,"[217,218,219,220,221,222,223,224,225,226,227,228,229,230,231,232]"
touchmoment_val_H4_C14_N25_S211_s02_T2_event001_frame000240_touch_onset_000240_1,1,val,val,HOI4D,H4_C14_N25_S211_s02_T2,touchmoment_val_H4_C14_N25_S211_s02_T2_event001_frame000240,240,touch_onset,240,"[225,226,227,228,229,230,231,232,233,234,235,236,237,238,239,240]"
touchmoment_val_H4_C17_N06_S134_s05_T1_event000_frame000063_near_touch_negative_000055_0,0,val,val,HOI4D,H4_C17_N06_S134_s05_T1,touchmoment_val_H4_C17_N06_S134_s05_T1_event000_frame000063,63,near_touch_negative,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_val_H4_C17_N06_S134_s05_T1_event000_frame000063_touch_onset_000063_1,1,val,val,HOI4D,H4_C17_N06_S134_s05_T1,touchmoment_val_H4_C17_N06_S134_s05_T1_event000_frame000063,63,touch_onset,63,"[48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63]"
touchmoment_val_H4_C17_N06_S134_s05_T1_event001_frame000206_near_touch_negative_000198_0,0,val,val,HOI4D,H4_C17_N06_S134_s05_T1,touchmoment_val_H4_C17_N06_S134_s05_T1_event001_frame000206,206,near_touch_negative,198,"[183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198]"
touchmoment_val_H4_C17_N06_S134_s05_T1_event001_frame000206_touch_onset_000206_1,1,val,val,HOI4D,H4_C17_N06_S134_s05_T1,touchmoment_val_H4_C17_N06_S134_s05_T1_event001_frame000206,206,touch_onset,206,"[191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206]"
touchmoment_val_H4_C17_N06_S190_s02_T3_event000_frame000052_near_touch_negative_000044_0,0,val,val,HOI4D,H4_C17_N06_S190_s02_T3,touchmoment_val_H4_C17_N06_S190_s02_T3_event000_frame000052,52,near_touch_negative,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H4_C17_N06_S190_s02_T3_event000_frame000052_touch_onset_000052_1,1,val,val,HOI4D,H4_C17_N06_S190_s02_T3,touchmoment_val_H4_C17_N06_S190_s02_T3_event000_frame000052,52,touch_onset,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H4_C17_N06_S190_s02_T3_event001_frame000199_near_touch_negative_000191_0,0,val,val,HOI4D,H4_C17_N06_S190_s02_T3,touchmoment_val_H4_C17_N06_S190_s02_T3_event001_frame000199,199,near_touch_negative,191,"[176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191]"
touchmoment_val_H4_C17_N06_S190_s02_T3_event001_frame000199_touch_onset_000199_1,1,val,val,HOI4D,H4_C17_N06_S190_s02_T3,touchmoment_val_H4_C17_N06_S190_s02_T3_event001_frame000199,199,touch_onset,199,"[184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199]"
touchmoment_val_H4_C17_N21_S134_s02_T1_event000_frame000066_near_touch_negative_000058_0,0,val,val,HOI4D,H4_C17_N21_S134_s02_T1,touchmoment_val_H4_C17_N21_S134_s02_T1_event000_frame000066,66,near_touch_negative,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_val_H4_C17_N21_S134_s02_T1_event000_frame000066_touch_onset_000066_1,1,val,val,HOI4D,H4_C17_N21_S134_s02_T1,touchmoment_val_H4_C17_N21_S134_s02_T1_event000_frame000066,66,touch_onset,66,"[51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66]"
touchmoment_val_H4_C17_N21_S134_s02_T1_event001_frame000211_near_touch_negative_000203_0,0,val,val,HOI4D,H4_C17_N21_S134_s02_T1,touchmoment_val_H4_C17_N21_S134_s02_T1_event001_frame000211,211,near_touch_negative,203,"[188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203]"
touchmoment_val_H4_C17_N21_S134_s02_T1_event001_frame000211_touch_onset_000211_1,1,val,val,HOI4D,H4_C17_N21_S134_s02_T1,touchmoment_val_H4_C17_N21_S134_s02_T1_event001_frame000211,211,touch_onset,211,"[196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211]"
touchmoment_val_H4_C17_N21_S194_s01_T2_event000_frame000039_near_touch_negative_000031_0,0,val,val,HOI4D,H4_C17_N21_S194_s01_T2,touchmoment_val_H4_C17_N21_S194_s01_T2_event000_frame000039,39,near_touch_negative,31,"[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]"
touchmoment_val_H4_C17_N21_S194_s01_T2_event000_frame000039_touch_onset_000039_1,1,val,val,HOI4D,H4_C17_N21_S194_s01_T2,touchmoment_val_H4_C17_N21_S194_s01_T2_event000_frame000039,39,touch_onset,39,"[24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39]"
touchmoment_val_H4_C17_N21_S194_s01_T2_event001_frame000192_near_touch_negative_000184_0,0,val,val,HOI4D,H4_C17_N21_S194_s01_T2,touchmoment_val_H4_C17_N21_S194_s01_T2_event001_frame000192,192,near_touch_negative,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H4_C17_N21_S194_s01_T2_event001_frame000192_touch_onset_000192_1,1,val,val,HOI4D,H4_C17_N21_S194_s01_T2,touchmoment_val_H4_C17_N21_S194_s01_T2_event001_frame000192,192,touch_onset,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_val_H4_C17_N22_S134_s02_T1_event000_frame000075_near_touch_negative_000067_0,0,val,val,HOI4D,H4_C17_N22_S134_s02_T1,touchmoment_val_H4_C17_N22_S134_s02_T1_event000_frame000075,75,near_touch_negative,67,"[52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67]"
touchmoment_val_H4_C17_N22_S134_s02_T1_event000_frame000075_touch_onset_000075_1,1,val,val,HOI4D,H4_C17_N22_S134_s02_T1,touchmoment_val_H4_C17_N22_S134_s02_T1_event000_frame000075,75,touch_onset,75,"[60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75]"
touchmoment_val_H4_C17_N22_S134_s02_T1_event001_frame000218_near_touch_negative_000210_0,0,val,val,HOI4D,H4_C17_N22_S134_s02_T1,touchmoment_val_H4_C17_N22_S134_s02_T1_event001_frame000218,218,near_touch_negative,210,"[195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210]"
touchmoment_val_H4_C17_N22_S134_s02_T1_event001_frame000218_touch_onset_000218_1,1,val,val,HOI4D,H4_C17_N22_S134_s02_T1,touchmoment_val_H4_C17_N22_S134_s02_T1_event001_frame000218,218,touch_onset,218,"[203,204,205,206,207,208,209,210,211,212,213,214,215,216,217,218]"
touchmoment_val_H4_C17_N22_S194_s01_T2_event000_frame000044_near_touch_negative_000036_0,0,val,val,HOI4D,H4_C17_N22_S194_s01_T2,touchmoment_val_H4_C17_N22_S194_s01_T2_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_val_H4_C17_N22_S194_s01_T2_event000_frame000044_touch_onset_000044_1,1,val,val,HOI4D,H4_C17_N22_S194_s01_T2,touchmoment_val_H4_C17_N22_S194_s01_T2_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H4_C17_N22_S194_s01_T2_event001_frame000183_near_touch_negative_000175_0,0,val,val,HOI4D,H4_C17_N22_S194_s01_T2,touchmoment_val_H4_C17_N22_S194_s01_T2_event001_frame000183,183,near_touch_negative,175,"[160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175]"
touchmoment_val_H4_C17_N22_S194_s01_T2_event001_frame000183_touch_onset_000183_1,1,val,val,HOI4D,H4_C17_N22_S194_s01_T2,touchmoment_val_H4_C17_N22_S194_s01_T2_event001_frame000183,183,touch_onset,183,"[168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183]"
touchmoment_val_H4_C17_N74_S262_s01_T3_event000_frame000044_near_touch_negative_000036_0,0,val,val,HOI4D,H4_C17_N74_S262_s01_T3,touchmoment_val_H4_C17_N74_S262_s01_T3_event000_frame000044,44,near_touch_negative,36,"[21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36]"
touchmoment_val_H4_C17_N74_S262_s01_T3_event000_frame000044_touch_onset_000044_1,1,val,val,HOI4D,H4_C17_N74_S262_s01_T3,touchmoment_val_H4_C17_N74_S262_s01_T3_event000_frame000044,44,touch_onset,44,"[29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44]"
touchmoment_val_H4_C17_N74_S262_s01_T3_event001_frame000186_near_touch_negative_000178_0,0,val,val,HOI4D,H4_C17_N74_S262_s01_T3,touchmoment_val_H4_C17_N74_S262_s01_T3_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H4_C17_N74_S262_s01_T3_event001_frame000186_touch_onset_000186_1,1,val,val,HOI4D,H4_C17_N74_S262_s01_T3,touchmoment_val_H4_C17_N74_S262_s01_T3_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_val_H4_C17_N74_S262_s03_T2_event000_frame000046_near_touch_negative_000038_0,0,val,val,HOI4D,H4_C17_N74_S262_s03_T2,touchmoment_val_H4_C17_N74_S262_s03_T2_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H4_C17_N74_S262_s03_T2_event000_frame000046_touch_onset_000046_1,1,val,val,HOI4D,H4_C17_N74_S262_s03_T2,touchmoment_val_H4_C17_N74_S262_s03_T2_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H4_C17_N74_S262_s03_T2_event001_frame000184_near_touch_negative_000176_0,0,val,val,HOI4D,H4_C17_N74_S262_s03_T2,touchmoment_val_H4_C17_N74_S262_s03_T2_event001_frame000184,184,near_touch_negative,176,"[161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176]"
touchmoment_val_H4_C17_N74_S262_s03_T2_event001_frame000184_touch_onset_000184_1,1,val,val,HOI4D,H4_C17_N74_S262_s03_T2,touchmoment_val_H4_C17_N74_S262_s03_T2_event001_frame000184,184,touch_onset,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H4_C18_N11_S160_s03_T1_event000_frame000060_near_touch_negative_000052_0,0,val,val,HOI4D,H4_C18_N11_S160_s03_T1,touchmoment_val_H4_C18_N11_S160_s03_T1_event000_frame000060,60,near_touch_negative,52,"[37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52]"
touchmoment_val_H4_C18_N11_S160_s03_T1_event000_frame000060_touch_onset_000060_1,1,val,val,HOI4D,H4_C18_N11_S160_s03_T1,touchmoment_val_H4_C18_N11_S160_s03_T1_event000_frame000060,60,touch_onset,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_val_H4_C18_N11_S160_s03_T1_event001_frame000195_near_touch_negative_000187_0,0,val,val,HOI4D,H4_C18_N11_S160_s03_T1,touchmoment_val_H4_C18_N11_S160_s03_T1_event001_frame000195,195,near_touch_negative,187,"[172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187]"
touchmoment_val_H4_C18_N11_S160_s03_T1_event001_frame000195_touch_onset_000195_1,1,val,val,HOI4D,H4_C18_N11_S160_s03_T1,touchmoment_val_H4_C18_N11_S160_s03_T1_event001_frame000195,195,touch_onset,195,"[180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195]"
touchmoment_val_H4_C18_N11_S178_s03_T2_event000_frame000066_near_touch_negative_000058_0,0,val,val,HOI4D,H4_C18_N11_S178_s03_T2,touchmoment_val_H4_C18_N11_S178_s03_T2_event000_frame000066,66,near_touch_negative,58,"[43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58]"
touchmoment_val_H4_C18_N11_S178_s03_T2_event000_frame000066_touch_onset_000066_1,1,val,val,HOI4D,H4_C18_N11_S178_s03_T2,touchmoment_val_H4_C18_N11_S178_s03_T2_event000_frame000066,66,touch_onset,66,"[51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66]"
touchmoment_val_H4_C18_N11_S178_s03_T2_event001_frame000202_near_touch_negative_000194_0,0,val,val,HOI4D,H4_C18_N11_S178_s03_T2,touchmoment_val_H4_C18_N11_S178_s03_T2_event001_frame000202,202,near_touch_negative,194,"[179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194]"
touchmoment_val_H4_C18_N11_S178_s03_T2_event001_frame000202_touch_onset_000202_1,1,val,val,HOI4D,H4_C18_N11_S178_s03_T2,touchmoment_val_H4_C18_N11_S178_s03_T2_event001_frame000202,202,touch_onset,202,"[187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202]"
touchmoment_val_H4_C18_N11_S178_s03_T2_event003_frame000257_near_touch_negative_000249_0,0,val,val,HOI4D,H4_C18_N11_S178_s03_T2,touchmoment_val_H4_C18_N11_S178_s03_T2_event003_frame000257,257,near_touch_negative,249,"[234,235,236,237,238,239,240,241,242,243,244,245,246,247,248,249]"
touchmoment_val_H4_C18_N11_S178_s03_T2_event003_frame000257_touch_onset_000257_1,1,val,val,HOI4D,H4_C18_N11_S178_s03_T2,touchmoment_val_H4_C18_N11_S178_s03_T2_event003_frame000257,257,touch_onset,257,"[242,243,244,245,246,247,248,249,250,251,252,253,254,255,256,257]"
touchmoment_val_H4_C18_N17_S160_s05_T1_event000_frame000068_near_touch_negative_000060_0,0,val,val,HOI4D,H4_C18_N17_S160_s05_T1,touchmoment_val_H4_C18_N17_S160_s05_T1_event000_frame000068,68,near_touch_negative,60,"[45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60]"
touchmoment_val_H4_C18_N17_S160_s05_T1_event000_frame000068_touch_onset_000068_1,1,val,val,HOI4D,H4_C18_N17_S160_s05_T1,touchmoment_val_H4_C18_N17_S160_s05_T1_event000_frame000068,68,touch_onset,68,"[53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68]"
touchmoment_val_H4_C18_N17_S160_s05_T1_event001_frame000192_near_touch_negative_000184_0,0,val,val,HOI4D,H4_C18_N17_S160_s05_T1,touchmoment_val_H4_C18_N17_S160_s05_T1_event001_frame000192,192,near_touch_negative,184,"[169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184]"
touchmoment_val_H4_C18_N17_S160_s05_T1_event001_frame000192_touch_onset_000192_1,1,val,val,HOI4D,H4_C18_N17_S160_s05_T1,touchmoment_val_H4_C18_N17_S160_s05_T1_event001_frame000192,192,touch_onset,192,"[177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192]"
touchmoment_val_H4_C18_N17_S178_s05_T2_event000_frame000054_near_touch_negative_000046_0,0,val,val,HOI4D,H4_C18_N17_S178_s05_T2,touchmoment_val_H4_C18_N17_S178_s05_T2_event000_frame000054,54,near_touch_negative,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H4_C18_N17_S178_s05_T2_event000_frame000054_touch_onset_000054_1,1,val,val,HOI4D,H4_C18_N17_S178_s05_T2,touchmoment_val_H4_C18_N17_S178_s05_T2_event000_frame000054,54,touch_onset,54,"[39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54]"
touchmoment_val_H4_C18_N17_S178_s05_T2_event001_frame000188_near_touch_negative_000180_0,0,val,val,HOI4D,H4_C18_N17_S178_s05_T2,touchmoment_val_H4_C18_N17_S178_s05_T2_event001_frame000188,188,near_touch_negative,180,"[165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180]"
touchmoment_val_H4_C18_N17_S178_s05_T2_event001_frame000188_touch_onset_000188_1,1,val,val,HOI4D,H4_C18_N17_S178_s05_T2,touchmoment_val_H4_C18_N17_S178_s05_T2_event001_frame000188,188,touch_onset,188,"[173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188]"
touchmoment_val_H4_C18_N17_S178_s05_T2_event003_frame000239_near_touch_negative_000231_0,0,val,val,HOI4D,H4_C18_N17_S178_s05_T2,touchmoment_val_H4_C18_N17_S178_s05_T2_event003_frame000239,239,near_touch_negative,231,"[216,217,218,219,220,221,222,223,224,225,226,227,228,229,230,231]"
touchmoment_val_H4_C18_N17_S178_s05_T2_event003_frame000239_touch_onset_000239_1,1,val,val,HOI4D,H4_C18_N17_S178_s05_T2,touchmoment_val_H4_C18_N17_S178_s05_T2_event003_frame000239,239,touch_onset,239,"[224,225,226,227,228,229,230,231,232,233,234,235,236,237,238,239]"
touchmoment_val_H4_C18_N34_S162_s03_T1_event000_frame000057_near_touch_negative_000049_0,0,val,val,HOI4D,H4_C18_N34_S162_s03_T1,touchmoment_val_H4_C18_N34_S162_s03_T1_event000_frame000057,57,near_touch_negative,49,"[34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49]"
touchmoment_val_H4_C18_N34_S162_s03_T1_event000_frame000057_touch_onset_000057_1,1,val,val,HOI4D,H4_C18_N34_S162_s03_T1,touchmoment_val_H4_C18_N34_S162_s03_T1_event000_frame000057,57,touch_onset,57,"[42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57]"
touchmoment_val_H4_C18_N34_S162_s03_T1_event001_frame000190_near_touch_negative_000182_0,0,val,val,HOI4D,H4_C18_N34_S162_s03_T1,touchmoment_val_H4_C18_N34_S162_s03_T1_event001_frame000190,190,near_touch_negative,182,"[167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182]"
touchmoment_val_H4_C18_N34_S162_s03_T1_event001_frame000190_touch_onset_000190_1,1,val,val,HOI4D,H4_C18_N34_S162_s03_T1,touchmoment_val_H4_C18_N34_S162_s03_T1_event001_frame000190,190,touch_onset,190,"[175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190]"
touchmoment_val_H4_C18_N34_S181_s03_T2_event000_frame000055_near_touch_negative_000047_0,0,val,val,HOI4D,H4_C18_N34_S181_s03_T2,touchmoment_val_H4_C18_N34_S181_s03_T2_event000_frame000055,55,near_touch_negative,47,"[32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47]"
touchmoment_val_H4_C18_N34_S181_s03_T2_event000_frame000055_touch_onset_000055_1,1,val,val,HOI4D,H4_C18_N34_S181_s03_T2,touchmoment_val_H4_C18_N34_S181_s03_T2_event000_frame000055,55,touch_onset,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_val_H4_C18_N34_S181_s03_T2_event001_frame000181_near_touch_negative_000173_0,0,val,val,HOI4D,H4_C18_N34_S181_s03_T2,touchmoment_val_H4_C18_N34_S181_s03_T2_event001_frame000181,181,near_touch_negative,173,"[158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173]"
touchmoment_val_H4_C18_N34_S181_s03_T2_event001_frame000181_touch_onset_000181_1,1,val,val,HOI4D,H4_C18_N34_S181_s03_T2,touchmoment_val_H4_C18_N34_S181_s03_T2_event001_frame000181,181,touch_onset,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_val_H4_C18_N34_S181_s03_T2_event003_frame000231_near_touch_negative_000223_0,0,val,val,HOI4D,H4_C18_N34_S181_s03_T2,touchmoment_val_H4_C18_N34_S181_s03_T2_event003_frame000231,231,near_touch_negative,223,"[208,209,210,211,212,213,214,215,216,217,218,219,220,221,222,223]"
touchmoment_val_H4_C18_N34_S181_s03_T2_event003_frame000231_touch_onset_000231_1,1,val,val,HOI4D,H4_C18_N34_S181_s03_T2,touchmoment_val_H4_C18_N34_S181_s03_T2_event003_frame000231,231,touch_onset,231,"[216,217,218,219,220,221,222,223,224,225,226,227,228,229,230,231]"
touchmoment_val_H4_C18_N48_S162_s03_T1_event000_frame000069_near_touch_negative_000061_0,0,val,val,HOI4D,H4_C18_N48_S162_s03_T1,touchmoment_val_H4_C18_N48_S162_s03_T1_event000_frame000069,69,near_touch_negative,61,"[46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61]"
touchmoment_val_H4_C18_N48_S162_s03_T1_event000_frame000069_touch_onset_000069_1,1,val,val,HOI4D,H4_C18_N48_S162_s03_T1,touchmoment_val_H4_C18_N48_S162_s03_T1_event000_frame000069,69,touch_onset,69,"[54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69]"
touchmoment_val_H4_C18_N48_S162_s03_T1_event001_frame000186_near_touch_negative_000178_0,0,val,val,HOI4D,H4_C18_N48_S162_s03_T1,touchmoment_val_H4_C18_N48_S162_s03_T1_event001_frame000186,186,near_touch_negative,178,"[163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178]"
touchmoment_val_H4_C18_N48_S162_s03_T1_event001_frame000186_touch_onset_000186_1,1,val,val,HOI4D,H4_C18_N48_S162_s03_T1,touchmoment_val_H4_C18_N48_S162_s03_T1_event001_frame000186,186,touch_onset,186,"[171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186]"
touchmoment_val_H4_C18_N48_S364_s03_T2_event000_frame000050_near_touch_negative_000042_0,0,val,val,HOI4D,H4_C18_N48_S364_s03_T2,touchmoment_val_H4_C18_N48_S364_s03_T2_event000_frame000050,50,near_touch_negative,42,"[27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]"
touchmoment_val_H4_C18_N48_S364_s03_T2_event000_frame000050_touch_onset_000050_1,1,val,val,HOI4D,H4_C18_N48_S364_s03_T2,touchmoment_val_H4_C18_N48_S364_s03_T2_event000_frame000050,50,touch_onset,50,"[35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50]"
touchmoment_val_H4_C18_N48_S364_s03_T2_event001_frame000189_near_touch_negative_000181_0,0,val,val,HOI4D,H4_C18_N48_S364_s03_T2,touchmoment_val_H4_C18_N48_S364_s03_T2_event001_frame000189,189,near_touch_negative,181,"[166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181]"
touchmoment_val_H4_C18_N48_S364_s03_T2_event001_frame000189_touch_onset_000189_1,1,val,val,HOI4D,H4_C18_N48_S364_s03_T2,touchmoment_val_H4_C18_N48_S364_s03_T2_event001_frame000189,189,touch_onset,189,"[174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189]"
touchmoment_val_H4_C2_N27_S13_s05_T1_event000_frame000063_near_touch_negative_000055_0,0,val,val,HOI4D,H4_C2_N27_S13_s05_T1,touchmoment_val_H4_C2_N27_S13_s05_T1_event000_frame000063,63,near_touch_negative,55,"[40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55]"
touchmoment_val_H4_C2_N27_S13_s05_T1_event000_frame000063_touch_onset_000063_1,1,val,val,HOI4D,H4_C2_N27_S13_s05_T1,touchmoment_val_H4_C2_N27_S13_s05_T1_event000_frame000063,63,touch_onset,63,"[48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63]"
touchmoment_val_H4_C2_N27_S13_s05_T1_event001_frame000172_near_touch_negative_000164_0,0,val,val,HOI4D,H4_C2_N27_S13_s05_T1,touchmoment_val_H4_C2_N27_S13_s05_T1_event001_frame000172,172,near_touch_negative,164,"[149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164]"
touchmoment_val_H4_C2_N27_S13_s05_T1_event001_frame000172_touch_onset_000172_1,1,val,val,HOI4D,H4_C2_N27_S13_s05_T1,touchmoment_val_H4_C2_N27_S13_s05_T1_event001_frame000172,172,touch_onset,172,"[157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172]"
touchmoment_val_H4_C2_N27_S13_s05_T5_event000_frame000046_near_touch_negative_000038_0,0,val,val,HOI4D,H4_C2_N27_S13_s05_T5,touchmoment_val_H4_C2_N27_S13_s05_T5_event000_frame000046,46,near_touch_negative,38,"[23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38]"
touchmoment_val_H4_C2_N27_S13_s05_T5_event000_frame000046_touch_onset_000046_1,1,val,val,HOI4D,H4_C2_N27_S13_s05_T5,touchmoment_val_H4_C2_N27_S13_s05_T5_event000_frame000046,46,touch_onset,46,"[31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46]"
touchmoment_val_H4_C2_N27_S13_s05_T5_event001_frame000233_near_touch_negative_000225_0,0,val,val,HOI4D,H4_C2_N27_S13_s05_T5,touchmoment_val_H4_C2_N27_S13_s05_T5_event001_frame000233,233,near_touch_negative,225,"[210,211,212,213,214,215,216,217,218,219,220,221,222,223,224,225]"
touchmoment_val_H4_C2_N27_S13_s05_T5_event001_frame000233_touch_onset_000233_1,1,val,val,HOI4D,H4_C2_N27_S13_s05_T5,touchmoment_val_H4_C2_N27_S13_s05_T5_event001_frame000233,233,touch_onset,233,"[218,219,220,221,222,223,224,225,226,227,228,229,230,231,232,233]"


==> anc/artifact_v14_arxiv/requirements-lock.txt <==
aiodns==4.0.0
aiohappyeyeballs==2.6.1
aiohttp==3.13.5
aiohttp-retry==2.9.1
aiosignal==1.4.0
annotated-doc==0.0.4
annotated-types==0.7.0
anyio==4.13.0
attrs==26.1.0
backoff==2.2.1
backports.zstd==1.3.0
bcrypt==5.0.0
boto3==1.42.96
botocore==1.42.96
brotli==1.2.0
certifi==2026.4.22
cffi==2.0.0
charset-normalizer==3.4.7
click==8.3.3
cloudpickle==3.1.2
colorama==0.4.6
contourpy==1.3.3
cryptography==46.0.7
cycler==0.12.1
dataclasses-json==0.6.7
dnspython==2.8.0
ego4d==1.7.3
email-validator==2.3.0
epic-hand-object-detections @ git+https://github.com/epic-kitchens/epic-kitchens-100-hand-object-bboxes.git@5017f570ce29f97aeae1d6183c3dcbdf0d35251b
fastapi==0.136.1
fastapi-cli==0.0.24
fastapi-cloud-cli==0.17.0
fastar==0.11.0
filelock==3.29.0
fonttools==4.63.0
frozenlist==1.8.0
fsspec==2026.3.0
h11==0.16.0
hf-xet==1.5.1
httpcore==1.0.9
httptools==0.7.1
httpx==0.28.1
huggingface_hub==0.36.2
idna==3.13
ijson==3.5.1
iniconfig==2.3.0
inquirerpy==0.3.4
invoke==3.0.3
iopath==0.1.10
itsdangerous==2.2.0
Jinja2==3.1.6
jmespath==1.1.0
joblib==1.5.3
jsonschema==4.26.0
jsonschema-specifications==2025.9.1
kiwisolver==1.5.0
markdown-it-py==4.0.0
MarkupSafe==3.0.3
marshmallow==3.26.2
matplotlib==3.11.0
mdurl==0.1.2
mpmath==1.3.0
multidict==6.7.1
mypy_extensions==1.1.0
narwhals==2.23.0
networkx==3.6.1
numpy==2.4.4
packaging==26.2
pandas==3.0.3
paramiko==4.0.0
pathspec==1.1.0
pfzy==0.3.4
pillow==12.2.0
pluggy==1.6.0
portalocker==3.2.0
prettytable==3.17.0
prompt_toolkit==3.0.52
propcache==0.4.1
protobuf==3.20.3
psutil==7.2.2
py-cpuinfo==9.0.0
pycares==5.0.1
pycparser==3.0
pydantic==2.13.3
pydantic-extra-types==2.11.1
pydantic-settings==2.14.0
pydantic_core==2.46.3
Pygments==2.20.0
PyNaCl==1.6.2
pyparsing==3.3.2
pytest==9.1.1
python-dateutil==2.9.0.post0
python-dotenv==1.2.2
python-multipart==0.0.26
PyYAML==6.0.3
questionary==2.1.1
referencing==0.37.0
regex==2026.6.28
requests==2.33.1
rich==15.0.0
rich-toolkit==0.19.7
rignore==0.7.6
rpds-py==2026.6.3
runpod==1.9.0
runpod-flash==1.7.0
s3transfer==0.16.1
safetensors==0.8.0
scikit-learn==1.9.0
scipy==1.18.0
sentry-sdk==2.58.0
setuptools==81.0.0
shellingham==1.5.4
six==1.17.0
starlette==1.0.0
sympy==1.14.0
threadpoolctl==3.6.0
tokenizers==0.21.4
tomli==2.4.1
tomlkit==0.14.0
torch==2.11.0
torchvision==0.26.0
tqdm==4.67.3
tqdm-loggable==0.4.1
transformers==4.53.3
typer==0.24.2
typing-inspect==0.9.0
typing-inspection==0.4.2
typing_extensions==4.15.0
urllib3==2.6.3
uv==0.11.28
uvicorn==0.46.0
uvloop==0.22.1
watchdog==6.0.0
watchfiles==1.1.1
wcwidth==0.6.0
websockets==16.0
yarl==1.23.0


==> anc/artifact_v14_arxiv/results/affine_erasure/100doh_dinov2/affine_erasure_curves.csv <==
method,erased_dimensions,regularization_c,probe_coordinates,rank0_max_abs_difference,converged,iterations,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,val_auprc,val_auroc_lower,val_auroc_upper,test_auroc,test_auprc,test_auroc_lower,test_auroc_upper
euclidean,0,0.01,original_train_standardized,0.0,1,66,0.0,0.0,1.0,0.8569,0.8537330838816797,0.8042367109850398,0.9036308155662994,0.8716,0.8651755089332955,0.8165020739179485,0.9213427560830002
euclidean,1,0.01,original_train_standardized,,1,67,3.3549099297421066,0.0043683723043517015,0.9956316276956483,0.8079,0.8042496460628635,0.7421730793326994,0.8650901134620934,,,,
euclidean,2,0.01,original_train_standardized,,1,67,8.864364011206218,0.01154214063959143,0.9884578593604085,0.794,0.776090032811567,0.7301339214408475,0.8490952217425431,,,,
euclidean,3,0.01,original_train_standardized,,1,67,15.293883619250975,0.019913910962566374,0.9800860890374335,0.7518,0.734064115898522,0.6857068555577571,0.816258870805872,,,,
euclidean,4,0.01,original_train_standardized,,1,68,22.5565917558163,0.029370562182052473,0.9706294378179474,0.7272,0.7071052786987837,0.6544613348173066,0.7990760529986133,,,,
euclidean,5,0.01,original_train_standardized,,1,67,30.048759253738726,0.03912598861163897,0.960874011388361,0.6997,0.6841923171234168,0.626122651243619,0.7732448465434779,,,,
euclidean,6,0.01,original_train_standardized,,1,68,37.5071317913085,0.048837411186599615,0.9511625888134007,0.6683,0.6759173974303551,0.5824281382978724,0.7396848064293156,,,,
euclidean,7,0.01,original_train_standardized,,1,67,43.957733411986354,0.05723663204685723,0.9427633679531429,0.6472,0.6775116082090057,0.5686841894532834,0.7238601196317987,,,,
euclidean,8,0.01,original_train_standardized,,1,69,49.398073409961206,0.06432040808588699,0.9356795919141132,0.6544,0.6756766874592692,0.5750369160941788,0.732480089054144,,,,
euclidean,9,0.01,original_train_standardized,,1,68,53.68044403497048,0.06989641150386781,0.9301035884961323,0.5908,0.658026835103737,0.5128316065451988,0.670217913881938,,,,
euclidean,10,0.01,original_train_standardized,,1,68,57.364397161599896,0.0746932254708332,0.9253067745291669,0.5783,0.6554578403948156,0.4957653353402711,0.6609255651755652,,,,
euclidean,11,0.01,original_train_standardized,,1,69,60.370475662629545,0.07860739018571555,0.9213926098142845,0.5417,0.6005040888349655,0.45872340425531916,0.6189736981677567,,,,
euclidean,12,0.01,original_train_standardized,,1,68,62.873230054838224,0.08186618496723727,0.918133815032763,0.5652,0.6341956887581814,0.48772780992867265,0.6421155037367273,,,,
euclidean,13,0.01,original_train_standardized,,1,67,65.33019110155462,0.0850653529968159,0.914934647003184,0.5488,0.6162482044333144,0.4659160549207095,0.6288626956376957,,,,
euclidean,14,0.01,original_train_standardized,,1,63,68.02017133121153,0.08856793142084834,0.9114320685791517,0.5441,0.586184440670961,0.4689708981178396,0.6252650547374614,,,,
euclidean,15,0.01,original_train_standardized,,1,65,70.99275972804213,0.09243848922922153,0.9075615107707787,0.5078,0.5736305483899202,0.42897945114299246,0.5862817890111688,,,,
euclidean,16,0.01,original_train_standardized,,1,64,74.1931886256702,0.09660571435634141,0.9033942856436585,0.4988,0.5400911317411357,0.41911531704279664,0.5726918541645695,,,,
euclidean,17,0.01,original_train_standardized,,1,61,77.4956050700759,0.100905735768328,0.899094264231672,0.5171,0.5327321366272355,0.4323345408494527,0.592561735748614,,,,
euclidean,18,0.01,original_train_standardized,,1,61,80.41493351811042,0.1047069446850396,0.8952930553149603,0.4963,0.5013124117125993,0.4102446028916617,0.5777309218669793,,,,
euclidean,19,0.01,original_train_standardized,,1,62,83.34468234916072,0.10852172180880303,0.891478278191197,0.5042,0.5371697283934694,0.4264099491344483,0.5869845817408489,,,,
euclidean,20,0.01,original_train_standardized,,1,60,86.02839552038435,0.11201614000050046,0.8879838599994997,0.4899,0.5151284248074822,0.40978784697852155,0.567805634469697,,,,
euclidean,21,0.01,original_train_standardized,,1,58,89.00685119236063,0.1158943374900529,0.8841056625099473,0.4756,0.4749478958789557,0.39800861005925553,0.5536155735837724,,,,
euclidean,22,0.01,original_train_standardized,,1,56,92.0143660469022,0.1198103724569039,0.8801896275430962,0.4675,0.5040901275205201,0.393614496849791,0.5438244643218112,,,,
euclidean,23,0.01,original_train_standardized,,1,55,94.83646938393332,0.1234849861769965,0.8765150138230036,0.477,0.4978842118399418,0.4018256162350929,0.5608547908454417,,,,
euclidean,24,0.01,original_train_standardized,,1,56,97.363394957087,0.1267752538503737,0.8732247461496262,0.4587,0.5176905712788227,0.3789347427303198,0.5377489043147549,,,,
euclidean,25,0.01,original_train_standardized,,1,54,100.24980747820257,0.13053360348724294,0.869466396512757,0.46,0.4927755615287927,0.3792151253586431,0.5432451646327424,,,,
euclidean,26,0.01,original_train_standardized,,1,53,103.61731858895214,0.13491838357936478,0.8650816164206351,0.453,0.48271085416986637,0.3766630133199048,0.5369591307814993,,,,
euclidean,27,0.01,original_train_standardized,,1,54,106.8899663869659,0.13917964373302852,0.8608203562669715,0.4853,0.4937167162440014,0.40286003946638244,0.5623557025829556,,,,
euclidean,28,0.01,original_train_standardized,,1,51,110.50119156200381,0.14388175984635912,0.8561182401536409,0.4848,0.5027520416008359,0.4059325138764509,0.5677637841971378,,,,
euclidean,29,0.01,original_train_standardized,,1,51,114.24519314662035,0.14875676190966192,0.8512432380903382,0.4612,0.48846734816379367,0.376838692637971,0.5437652294909521,,,,
euclidean,30,0.01,original_train_standardized,,1,49,117.5620049879904,0.1530755273281125,0.8469244726718875,0.479,0.5014659474280758,0.40422671524245557,0.5644654972687706,,,,
empirical_floor_0.0001,0,0.01,original_train_standardized,5.417888360170764e-14,1,66,4.204405773016984e-26,5.474486683615865e-29,1.0000000000000016,0.8569,0.8537330838816797,0.7988890937116981,0.9038069494616631,0.8716,0.8651755089332955,0.8172350367866376,0.9190383070450865
empirical_floor_0.0001,1,0.01,original_train_standardized,,1,78,31.994029637379285,0.041658892757004275,0.9583411072429969,0.5397,0.5822726182555371,0.45647717080747535,0.6233585945060671,,,,
empirical_floor_0.0001,2,0.01,original_train_standardized,,1,71,42.87535917762156,0.05582729059586141,0.9441727094041398,0.4785,0.5200023002223185,0.3968247254876237,0.5634096728722517,,,,
empirical_floor_0.0001,3,0.01,original_train_standardized,,1,68,47.686208963219954,0.062091417920859315,0.9379085820791419,0.6215,0.5914882806168378,0.5377233204872014,0.7038753230968704,,,,
empirical_floor_0.0001,4,0.01,original_train_standardized,,1,65,51.04934303249438,0.06647049874022705,0.9335295012597741,0.4916,0.4923324555129069,0.4117357236709117,0.5711050797159928,,,,
empirical_floor_0.0001,5,0.01,original_train_standardized,,1,65,53.77637568863878,0.07002132251124842,0.9299786774887528,0.539,0.5585606345854306,0.45589587344317384,0.6222072982726056,,,,
empirical_floor_0.0001,6,0.01,original_train_standardized,,1,61,55.998230843731314,0.07291436307777514,0.9270856369222259,0.5438,0.603272337431224,0.4670671286411572,0.6263746162656151,,,,
empirical_floor_0.0001,7,0.01,original_train_standardized,,1,59,58.37455330066709,0.07600853294357694,0.9239914670564242,0.5599,0.5726483382519643,0.4877765399949549,0.6377300827553262,,,,
empirical_floor_0.0001,8,0.01,original_train_standardized,,1,56,60.879759566283155,0.07927052026859786,0.9207294797314035,0.5329,0.581059787223978,0.4520654754850541,0.6094905822898722,,,,
empirical_floor_0.0001,9,0.01,original_train_standardized,,1,55,63.39470668338281,0.08254519099398804,0.9174548090060131,0.5387,0.574869877196332,0.45934049641436003,0.6134712078026187,,,,
empirical_floor_0.0001,10,0.01,original_train_standardized,,1,52,65.87503325585924,0.08577478288523338,0.9142252171147679,0.4872,0.5204193978208677,0.4084494877882289,0.5702700483652953,,,,
empirical_floor_0.0001,11,0.01,original_train_standardized,,1,51,68.51026640421898,0.08920607604716013,0.910793923952841,0.5501,0.5747287811563861,0.46902143860178036,0.623881880733945,,,,
empirical_floor_0.0001,12,0.01,original_train_standardized,,1,48,71.54893568038433,0.0931626766671671,0.9068373233328341,0.5066,0.5232142636143144,0.4239219840351382,0.5905627079653122,,,,
empirical_floor_0.0001,13,0.01,original_train_standardized,,1,47,74.3366453412317,0.09679250695472878,0.9032074930452724,0.5165,0.5278815743842146,0.43437276465724906,0.5961142858316106,,,,
empirical_floor_0.0001,14,0.01,original_train_standardized,,1,45,77.2030398221704,0.10052479143511771,0.8994752085648834,0.5092,0.5033733825909599,0.4320947388529306,0.5903585505540333,,,,
empirical_floor_0.0001,15,0.01,original_train_standardized,,1,44,80.15038880143317,0.10436248541853277,0.8956375145814683,0.5589,0.5740621378425629,0.48225980392156864,0.6391923701298701,,,,
empirical_floor_0.0001,16,0.01,original_train_standardized,,1,41,83.3782283660633,0.10856540151831158,0.8914345984816895,0.5236,0.5340249744661136,0.44594617820324006,0.5956063743783302,,,,
empirical_floor_0.0001,17,0.01,original_train_standardized,,1,40,86.84832525403863,0.11308375684119613,0.886916243158805,0.4992,0.509059348749567,0.4242101236897702,0.5764321686121258,,,,
empirical_floor_0.0001,18,0.01,original_train_standardized,,1,38,90.40498978847529,0.11771483045374387,0.8822851695462574,0.4978,0.4915371337778355,0.41406192209340886,0.5776437296031934,,,,
empirical_floor_0.0001,19,0.01,original_train_standardized,,1,33,94.78398265435077,0.1234166440811859,0.8765833559188151,0.529,0.5349702427504895,0.45306546629840294,0.6085001643524626,,,,
empirical_floor_0.0001,20,0.01,original_train_standardized,,1,34,98.9723290074648,0.12887022006180313,0.871129779938198,0.4888,0.5009600897747641,0.4089324774173515,0.5703576869448461,,,,
empirical_floor_0.0001,21,0.01,original_train_standardized,,1,32,102.81567206821548,0.1338745730054889,0.8661254269945121,0.5133,0.5102707878487017,0.4320927324691232,0.5902471182362488,,,,
empirical_floor_0.0001,22,0.01,original_train_standardized,,1,31,105.89005900651118,0.13787768099806144,0.8621223190019398,0.5081,0.4923504290277332,0.421916797929793,0.5952210049585055,,,,
empirical_floor_0.0001,23,0.01,original_train_standardized,,1,30,108.88570182531338,0.14177825758504345,0.8582217424149575,0.4988,0.4909514211249727,0.4199083757447865,0.5813920600821539,,,,
empirical_floor_0.0001,24,0.01,original_train_standardized,,1,28,111.76649860989626,0.1455292950649691,0.8544707049350321,0.4628,0.5027030617354145,0.3833110306578589,0.5468498863044199,,,,
empirical_floor_0.0001,25,0.01,original_train_standardized,,1,27,114.6054192994647,0.14922580637951133,0.8507741936204899,0.503,0.509138615250916,0.4243237725834439,0.5846320796648272,,,,
empirical_floor_0.0001,26,0.01,original_train_standardized,,1,25,116.94116574900258,0.1522671429023471,0.847732857097654,0.4949,0.5526323559505455,0.4072282488515115,0.5713733891724823,,,,
empirical_floor_0.0001,27,0.01,original_train_standardized,,1,25,119.09550686242227,0.15507227456044567,0.8449277254395554,0.4693,0.5350387417993789,0.3930259382905545,0.5491719714647013,,,,
empirical_floor_0.0001,28,0.01,original_train_standardized,,1,22,121.19135906000434,0.15780124877604731,0.8421987512239538,0.5318,0.5301796807645663,0.4407511571435122,0.6171137428256577,,,,
empirical_floor_0.0001,29,0.01,original_train_standardized,,1,22,123.25087237334097,0.16048290673612106,0.83951709326388,0.5624,0.5313349605143955,0.48355878914032274,0.6446598195952115,,,,
empirical_floor_0.0001,30,0.01,original_train_standardized,,1,20,125.20793634744442,0.16303116711906826,0.8369688328809328,0.5725,0.5676630663015784,0.4948330293138761,0.6510326349182285,,,,
oas_floor_0.0001,0,0.01,original_train_standardized,5.0182080713057076e-14,1,66,3.1496855713104925e-26,4.1011530876438706e-29,1.0000000000000004,0.8569,0.8537330838816797,0.8037957638139354,0.908436787358504,0.8716,0.8651755089332955,0.814500963240654,0.9178543837877378
oas_floor_0.0001,1,0.01,original_train_standardized,,1,75,31.09866220792307,0.04049304974989983,0.9583503646970799,0.5394,0.5829712647733537,0.4589508227499012,0.6219489528484661,,,,
oas_floor_0.0001,2,0.01,original_train_standardized,,1,69,41.57408816425557,0.05413292729720778,0.9439109565220325,0.473,0.5145379635465335,0.39598826585650443,0.5528816390940771,,,,
oas_floor_0.0001,3,0.01,original_train_standardized,,1,63,46.45996169238382,0.0604947417869581,0.9380246416332927,0.6194,0.6040054343783301,0.5434880916490805,0.7022801620648259,,,,
oas_floor_0.0001,4,0.01,original_train_standardized,,1,57,49.996911529191294,0.06510014522030116,0.933619084965532,0.4366,0.4659047599417073,0.36037586341206623,0.5140880179088969,,,,
oas_floor_0.0001,5,0.01,original_train_standardized,,1,51,52.85669884011315,0.06882382661473066,0.9300378687646806,0.5305,0.5500755352645583,0.45526519912150415,0.6158122472289886,,,,
oas_floor_0.0001,6,0.01,original_train_standardized,,1,44,55.21058546237102,0.07188878315412893,0.9271051410401077,0.54,0.6060196927282687,0.45738354475789217,0.6194762454350509,,,,
oas_floor_0.0001,7,0.01,original_train_standardized,,1,38,57.476289533461006,0.07483891866336069,0.9240246465287442,0.5367,0.5471741914883479,0.4612729373661527,0.6144208832236231,,,,
oas_floor_0.0001,8,0.01,original_train_standardized,,1,33,59.968139000633876,0.07808351432374203,0.9207694169787889,0.4912,0.5543124071545097,0.41192809894001525,0.5658557417513491,,,,
oas_floor_0.0001,9,0.01,original_train_standardized,,1,27,62.46036218323721,0.08132859659275678,0.9174980826449709,0.5333,0.5732928013578342,0.4493813355068078,0.6057513915370987,,,,
oas_floor_0.0001,10,0.01,original_train_standardized,,1,23,64.99447951003714,0.08462822852869419,0.9142364217326776,0.4388,0.47952259818407916,0.3594577481848534,0.5230983814234934,,,,
oas_floor_0.0001,11,0.01,original_train_standardized,,1,17,67.63625056141517,0.088068034585176,0.9107473426431962,0.5381,0.5407410486744021,0.452792092212384,0.6230941388929879,,,,
oas_floor_0.0001,12,0.01,original_train_standardized,,1,13,70.51109107240738,0.09181131650053044,0.906825437333833,0.4714,0.48208043747123486,0.3893091555183946,0.5546440348068582,,,,
oas_floor_0.0001,13,0.01,original_train_standardized,,1,7,73.38150483708264,0.0955488344232847,0.9032149636804562,0.4823,0.489407248192631,0.404712733234666,0.5606842297613469,,,,
oas_floor_0.0001,14,0.01,original_train_standardized,,1,1,76.23708637304712,0.09926703954823844,0.8997179215716224,0.4351,0.47736341642582464,0.3524880886519919,0.5172873194221509,,,,
oas_floor_0.0001,15,0.01,original_train_standardized,,1,3,98.91653121027362,0.12879756668004377,0.8695192322628983,0.4821,0.4887177595198886,0.4032252649961063,0.5617061855670101,,,,
oas_floor_0.0001,16,0.01,original_train_standardized,,1,1,103.86337464698741,0.13523876907159818,0.8638226928115577,0.4535,0.5024290338898476,0.37269912753904255,0.5277849277392116,,,,
oas_floor_0.0001,17,0.01,original_train_standardized,,1,1,125.23174525802322,0.16306216830471773,0.8359562332336311,0.4843,0.5042637032572096,0.40686637726582253,0.5684230146662088,,,,
oas_floor_0.0001,18,0.01,original_train_standardized,,1,1,141.00718253039082,0.18360310225311305,0.8150482942386508,0.5257,0.5510995374466231,0.44498930252016633,0.6030406722816669,,,,
oas_floor_0.0001,19,0.01,original_train_standardized,,1,1,150.23558536521895,0.19561925177762884,0.8036654662279044,0.5393,0.5595292961062929,0.45881589609698786,0.6125273035530001,,,,
oas_floor_0.0001,20,0.01,original_train_standardized,,1,1,164.45714359281948,0.21413690571981703,0.7847497793620662,0.536,0.54915758902045,0.4453256224668817,0.6195162792389683,,,,
oas_floor_0.0001,21,0.01,original_train_standardized,,1,1,173.75446056691501,0.22624278719650392,0.7728293627922024,0.5194,0.5167472892336673,0.4422705411722402,0.6041810474189675,,,,
oas_floor_0.0001,22,0.01,original_train_standardized,,1,1,182.83927291373868,0.2380719699397639,0.7612478039149367,0.5066,0.5049842716460343,0.4226918547532357,0.5871886635297853,,,,
oas_floor_0.0001,23,0.01,original_train_standardized,,1,1,190.53378772725685,0.24809086943653236,0.750934226137483,0.525,0.5186138134405398,0.445906302213868,0.6086201832307626,,,,
oas_floor_0.0001,24,0.01,original_train_standardized,,1,1,199.69713192409728,0.260022307192835,0.7391849277434526,0.5476,0.5597577457976675,0.46978539215686277,0.6274649531279658,,,,
oas_floor_0.0001,25,0.01,original_train_standardized,,1,0,212.67844817819645,0.2769250627320266,0.7223872300310353,0.5,0.5,0.5,0.5,,,,
ledoit_wolf_floor_0.0001,0,0.01,original_train_standardized,5.062616992290714e-14,1,66,3.0622299866256376e-26,3.987278628418799e-29,1.0000000000000004,0.8569,0.8537330838816797,0.8025917190775681,0.9067698618840326,0.8716,0.8651755089332955,0.8157191420099029,0.9148711500440748
ledoit_wolf_floor_0.0001,1,0.01,original_train_standardized,,1,74,30.983985413060864,0.04034373100658967,0.9583529121226607,0.5386,0.5846138697342136,0.460814526243392,0.6172242071836935,,,,
ledoit_wolf_floor_0.0001,2,0.01,original_train_standardized,,1,70,41.433891020416006,0.05395037893283334,0.9438848494734541,0.472,0.5136590017749693,0.3950262671123547,0.5613330560961497,,,,
ledoit_wolf_floor_0.0001,3,0.01,original_train_standardized,,1,61,46.33236764440446,0.06032860370365164,0.9380417878469857,0.6189,0.6045117573787713,0.5401248690666519,0.6958831852299604,,,,
ledoit_wolf_floor_0.0001,4,0.01,original_train_standardized,,1,55,49.89523137201207,0.06496774918230738,0.9336117603556514,0.4323,0.46339484950198007,0.3534752326433825,0.5115661494184807,,,,
ledoit_wolf_floor_0.0001,5,0.01,original_train_standardized,,1,49,52.76516312073532,0.06870463948012412,0.9300218501817131,0.5301,0.5513921765905083,0.4515131231208228,0.615097331124865,,,,
ledoit_wolf_floor_0.0001,6,0.01,original_train_standardized,,1,40,55.13187512051888,0.07178629572984228,0.9270820577890276,0.5399,0.606715046608932,0.4624501267037219,0.6167457444084615,,,,
ledoit_wolf_floor_0.0001,7,0.01,original_train_standardized,,1,37,57.38636343390795,0.07472182738790098,0.9240076715580248,0.5348,0.546303158070365,0.4547271303191631,0.6094173808318641,,,,
ledoit_wolf_floor_0.0001,8,0.01,original_train_standardized,,1,30,59.869637949501794,0.07795525774674712,0.9207644194519758,0.4882,0.5521421524660587,0.40449362734737143,0.5698714576452962,,,,
ledoit_wolf_floor_0.0001,9,0.01,original_train_standardized,,1,26,62.353482287077185,0.08118943006129842,0.9175027396688771,0.5326,0.5723594602481047,0.4522361369483222,0.6087335350621873,,,,
ledoit_wolf_floor_0.0001,10,0.01,original_train_standardized,,1,20,64.88104240585096,0.08448052396595178,0.9142556827586187,0.436,0.4768757730069725,0.3552871885760608,0.5189815367460625,,,,
ledoit_wolf_floor_0.0001,11,0.01,original_train_standardized,,1,13,67.45954118414704,0.08783794425019147,0.9108436266104429,0.5351,0.5510750107118534,0.4478936038780261,0.6108242029263662,,,,
ledoit_wolf_floor_0.0001,12,0.01,original_train_standardized,,1,9,70.2985328682408,0.09153454800552187,0.9070680584055268,0.4737,0.4886934995043918,0.39621665264335326,0.5554864340082121,,,,
ledoit_wolf_floor_0.0001,13,0.01,original_train_standardized,,1,1,72.82083432238322,0.09481879469060316,0.9038103618470914,0.5325,0.5285210525152,0.45317716141868086,0.6093940299458807,,,,
ledoit_wolf_floor_0.0001,14,0.01,original_train_standardized,,1,1,96.61369849118007,0.12579908657705738,0.8731207210135357,0.4981,0.49323235734113735,0.4221333738392467,0.5816882652123176,,,,
ledoit_wolf_floor_0.0001,15,0.01,original_train_standardized,,1,4,114.63726403364035,0.14926727087713587,0.8488813916815446,0.4712,0.49414722096295366,0.38632978936851503,0.5452975537987472,,,,
ledoit_wolf_floor_0.0001,16,0.01,original_train_standardized,,1,1,118.78392077641274,0.1546665635109541,0.8439052227726237,0.4449,0.4994322883266452,0.3682365990929888,0.528721463490412,,,,
ledoit_wolf_floor_0.0001,17,0.01,original_train_standardized,,1,2,145.24599232498346,0.18912238583982222,0.8099934264461571,0.4676,0.4876913505675914,0.38901351888596786,0.5522639416755227,,,,
ledoit_wolf_floor_0.0001,18,0.01,original_train_standardized,,1,1,147.95622572682623,0.192651335581805,0.806355242729409,0.4689,0.5133122745713194,0.3917685293842427,0.548033135834979,,,,
ledoit_wolf_floor_0.0001,19,0.01,original_train_standardized,,1,0,160.32254767528414,0.20875331728552624,0.7904387802572376,0.5,0.5,0.5,0.5,,,,


==> anc/artifact_v14_arxiv/results/affine_erasure/100doh_dinov2/closed_form_erasure.csv <==
method,cross_covariance_norm_before,cross_covariance_norm_after,projection_rank,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,test_auroc,coefficient_norm,interpretation,cross_covariance_relative,idempotence_relative_error
euclidean_mean_projection,1.8060548676816097,2.174656276222338e-15,1,48.11056161050925,0.06264396043035059,0.9373560395696495,0.5,0.5,0.0,algebraic first-moment sanity check,,
leace_empirical_floor_0.0001,1.8060548676816097,1.000932801317355e-14,1,17.728187089893286,0.023083576939965215,0.9769164230600351,0.5,0.5,0.0,closed-form linear guardedness sanity check,5.542095200032483e-15,1.036576185300817e-15
leace_oas_floor_0.0001,1.8060548676816097,8.386143049876256e-15,1,18.566103815739208,0.024174614343410426,0.972234807512201,0.5,0.5,0.0,closed-form linear guardedness sanity check,4.643348992293546e-15,9.790070756655034e-16
leace_ledoit_wolf_floor_0.0001,1.8060548676816097,8.026726731572046e-15,1,18.662985849864754,0.02430076282534473,0.9719045685094124,0.5,0.5,0.0,closed-form linear guardedness sanity check,4.444342680394736e-15,9.92178153710689e-16


==> anc/artifact_v14_arxiv/results/affine_erasure/100doh_dinov2/summary.json <==
{
  "dataset": "100DOH",
  "model_id": "facebook/dinov2-base",
  "layer": "layer_12",
  "sample_counts": {
    "train": 1600,
    "val": 200,
    "test": 200
  },
  "feature_dimension": 768,
  "probe_regularization": {
    "selected_c": 0.01,
    "selection_split": "validation",
    "search": [
      {
        "c": 0.001,
        "val_auroc": 0.8375,
        "val_auprc": 0.8274174550388581,
        "converged": 1,
        "iterations": 32
      },
      {
        "c": 0.01,
        "val_auroc": 0.8569,
        "val_auprc": 0.8537330838816797,
        "converged": 1,
        "iterations": 66
      },
      {
        "c": 0.1,
        "val_auroc": 0.8406,
        "val_auprc": 0.849264273419971,
        "converged": 1,
        "iterations": 152
      },
      {
        "c": 1.0,
        "val_auroc": 0.8205,
        "val_auprc": 0.83519491992577,
        "converged": 1,
        "iterations": 301
      }
    ],
    "coordinate_system": "original train-standardized features",
    "reselected_after_erasure": false
  },
  "metric_maps": {
    "euclidean": {
      "estimator": "identity",
      "dimension": 768
    },
    "empirical_floor_0.0001": {
      "estimator": "empirical",
      "shrinkage": 0.0,
      "sample_count": 1600,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.005380357430418541,
      "floored_eigenvalues": 0,
      "dimension": 768,
      "minimum_eigenvalue": 0.005939239119351814,
      "maximum_eigenvalue": 53.80357430418536,
      "median_eigenvalue": 0.2220115590271603,
      "positive_eigenvalues": 768,
      "condition_number_positive": 9059.001199139677,
      "effective_rank": 193.78132092798418,
      "stable_rank": 14.274144607159634,
      "eigenvalues_ascending": [
        0.005939239119351814,
        0.007443383763504213,
        0.009012108585268918,
        0.009226114116081844,
        0.01001145421429313,
        0.010235062763349973,
        0.011124427413898175,
        0.01180958078885291,
        0.011909559522432294,
        0.01211590414677909,
        0.012463128900960643,
        0.012696823888870166,
        0.013274453627268337,
        0.013361265689155397,
        0.013614617258951437,
        0.013933963085157843,
        0.0142241985038519,
        0.014476054725631167,
        0.01469261459030598,
        0.015016875395588082,
        0.015183499392193761,
        0.015318640902463598,
        0.015589046346480687,
        0.01581275262635165,
        0.016271106062637628,
        0.016463089503893684,
        0.016715251843844026,
        0.01689634944526972,
        0.01701665451244703,
        0.017548719086049946,
        0.017716939487975415,
        0.01796201146818073,
        0.01808042615452146,
        0.01832545652333149,
        0.018469676531367538,
        0.018536631084941923,
        0.019126199859191645,
        0.01934500055996654,
        0.019616890208625355,
        0.019696165604693564,
        0.01996600415167513,
        0.020009778181276097,
        0.020391971334588154,
        0.020530281698889596,
        0.020889032929794864,
        0.02125367849874685,
        0.02151335838001523,
        0.02175691985543997,
        0.021891448477697053,
        0.022110747965128744,
        0.02251032960865121,
        0.02252892148175912,
        0.02281346063314076,
        0.022898273948138956,
        0.023089956315869086,
        0.02339220694945098,
        0.02356136531211102,
        0.02373641881421387,
        0.02406803519630737,
        0.02416124401316763,
        0.024335743942365866,
        0.025141357718832438,
        0.02533139486484319,
        0.02553514873142824,
        0.025990527993668085,
        0.026102265967696898,
        0.02621381544753594,
        0.02652577774907599,
        0.026728526357136132,
        0.026943761344176236,
        0.027292177046434052,
        0.02765692558365853,
        0.02779179630302075,
        0.02790197981519721,
        0.02827374968479218,
        0.028498394972882243,
        0.028566959120040532,
        0.02902472264992861,
        0.02936370816601874,
        0.029762552373781077,
        0.030043657655883897,
        0.03014085697898586,
        0.030248748708061855,
        0.030466682515299773,
        0.03089451453121463,
        0.031038294205360518,
        0.03144642094835416,
        0.03168069436954671,
        0.031808679906926055,
        0.032226265566779766,
        0.032436464108134146,
        0.03265751804248083,
        0.033220869862210886,
        0.033270210712535504,
        0.03350179042757033,
        0.0336894177344877,
        0.03389012486232636,
        0.03426800713477663,
        0.034786491747403024,
        0.03510023901560935,
        0.03524746543364412,
        0.035693430693790426,
        0.03633145381545183,
        0.03649703072164698,
        0.036837396846531555,
        0.03695782649993937,
        0.037301466119116757,
        0.03741934257142262,
        0.037509304105533645,
        0.03799244278130727,
        0.03841809943354782,
        0.03869177599602296,
        0.03902169057540913,
        0.03954228796415747,
        0.03983280084526376,
        0.040022014377195186,
        0.04013786087465727,
        0.04068951905281293,
        0.040882361054688766,
        0.04110991983324197,
        0.04137034434608875,
        0.04185218146597375,
        0.042177984547199114,
        0.04252340820811106,
        0.042656766545489166,
        0.043513451879241244,
        0.0436464745574183,
        0.043733558228342434,
        0.044037873693442635,
        0.04448064656211255,
        0.044680694608912254,
        0.044875116601320125,
        0.04524405249909265,
        0.04570672442811569,
        0.04597894107648834,
        0.046080850889519444,
        0.04645663377200101,
        0.047061701802134,
        0.04744327008709191,
        0.047637142482062855,
        0.04792489474189663,
        0.04853498991293609,
        0.04895606766405288,
        0.049197541389759236,
        0.04965317458918278,
        0.04985941197879503,
        0.05025615653856286,
        0.050523680241188036,
        0.05063180850010189,
        0.05144105978166763,
        0.051643726409467405,
        0.05214523427396797,
        0.05254692995877,
        0.05286947602695789,
        0.053019757482040124,
        0.05391887701947466,
        0.05428034660550844,
        0.05449368746837267,
        0.05524429336881519,
        0.05533403209683226,
        0.05559337570714915,
        0.055818122134605345,
        0.056838215216171585,
        0.057183528179853275,
        0.05740602547302291,
        0.057590309635882665,
        0.05780186322166483,
        0.058349900019091044,
        0.05885807878079647,
        0.05911500320207209,
        0.05971146236960324,
        0.060187281833277304,
        0.06055316385385499,
        0.06088918282860422,
        0.06122137907289281,
        0.061489405931889396,
        0.062183437520461224,
        0.06256040358774645,
        0.0630379985139981,
        0.06383130239546567,
        0.06391138543922889,
        0.06416881738070548,
        0.06466006525591464,
        0.06531871039601228,
        0.06554429149597427,
        0.06596247747568704,
        0.06646712590064814,
        0.0665439657010569,
        0.06760651685525179,
        0.06811026307706905,
        0.06816156265615199,
        0.06838616375514546,
        0.06876709677341479,
        0.06948824713384626,
        0.06977819218485719,
        0.07001019607490432,
        0.07060133805259422,
        0.07085379269470572,
        0.07205339259976609,
        0.07224960048167481,
        0.07281956295647411,
        0.07350955458655123,
        0.07397238265878357,
        0.07465451417719873,
        0.07526957818066114,
        0.07587932261410951,
        0.07619679886039872,
        0.07628096855065268,
        0.07682183274320788,
        0.07743205784834878,
        0.07801885109242147,
        0.07837148667802778,
        0.07914210387056811,
        0.07931212678886625,
        0.07999128361977638,
        0.0805058326267597,
        0.08136027464893958,
        0.08156936904721164,
        0.08209590661405484,
        0.08228217106097971,
        0.08251158328449511,
        0.08298824871519966,
        0.08400281079039999,
        0.08417825577963275,
        0.08526329592822213,
        0.08541697908838083,
        0.08579460825546237,
        0.08668092948684065,
        0.08719601713414937,
        0.08766021781496537,
        0.08813783464405572,
        0.08829091896976264,
        0.08880652726411235,
        0.0890145145148504,
        0.08973816106035234,
        0.09032055675343584,
        0.09041440414835507,
        0.09116823499497306,
        0.09231913289128614,
        0.09314538980516043,
        0.09351443375983247,
        0.0939157430142549,
        0.09408578845468499,
        0.09504528860939825,
        0.0963580267909649,
        0.09703985802618292,
        0.09810309543961089,
        0.09832022376032329,
        0.0984889063374051,
        0.09939226636068867,
        0.09957995463170322,
        0.0998192222611387,
        0.10090726509293911,
        0.10131308144638303,
        0.10188303693853153,
        0.1025928475065848,
        0.10293305020644726,
        0.10366173962158957,
        0.10469354321303205,
        0.1056999771183884,
        0.10605608360820516,
        0.10653287773252798,
        0.10713412669132229,
        0.10782064611788829,
        0.10909240756553974,
        0.10973531489802824,
        0.11039339043032786,
        0.11079511749686553,
        0.11197833997124738,
        0.11260087813115868,
        0.11295751607855951,
        0.11330367074057701,
        0.11366224599694986,
        0.11474458065928482,
        0.11544776212690674,
        0.11616138623711428,
        0.11640220729339469,
        0.11765145761403209,
        0.11853889187771467,
        0.1191281958512164,
        0.12012908567345938,
        0.12087325649498479,
        0.1212723257837141,
        0.12177586039028919,
        0.12204033572385578,
        0.1227272922804622,
        0.12380060823539153,
        0.12500944338167563,
        0.1258749919617168,
        0.12672156564515258,
        0.1275980101998023,
        0.1278841319434665,
        0.12890874061494176,
        0.12985533874390087,
        0.1299062260872009,
        0.13047171323105908,
        0.1308444775659635,
        0.1318101412752041,
        0.13214280887578453,
        0.13288923192680666,
        0.13409765731000226,
        0.13522242210213273,
        0.13625719656495616,
        0.13739329189985625,
        0.13808590321464562,
        0.13889054805720935,
        0.13944774637113763,
        0.14060936055015805,
        0.1414371246130466,
        0.14258756604350228,
        0.14319578015849543,
        0.144265825477813,
        0.14500644710392008,
        0.14538118973633252,
        0.1457799696130791,
        0.14722246605877945,
        0.14864027605835112,
        0.14913132793229522,
        0.14972173449809997,
        0.15044046715245152,
        0.15133074144414252,
        0.15234069312384144,
        0.15287191774557776,
        0.15499037713720787,
        0.15563887318382125,
        0.15603542890089966,
        0.1564603285258461,
        0.15656333913110423,
        0.15827157087059926,
        0.15959805211287756,
        0.1600441590788163,
        0.16091964502649722,
        0.16280005107694726,
        0.1635709962384314,
        0.16422314270173644,
        0.1657562777168393,
        0.16733549579990625,
        0.16869701776932536,
        0.1691519917241192,
        0.1704574534246401,
        0.17123019282773408,
        0.17185999117773798,
        0.17298360974588303,
        0.17425808526879913,
        0.17515087756066228,
        0.17632409785217573,
        0.17688125696900675,
        0.17777880824562767,
        0.1788225125779762,
        0.18034298529624032,
        0.18097050712510374,
        0.181925919811664,
        0.18461900303921971,
        0.18535744766276552,
        0.1866093034042248,
        0.18744548001815803,
        0.18815069058380926,
        0.18993612942616808,
        0.1903274217229884,
        0.19274269693225823,
        0.19378974650536493,
        0.19451925131784176,
        0.19548583984175316,
        0.19632402219547895,
        0.19756390303212668,
        0.1985395137838949,
        0.1992572327245584,
        0.20119346683820383,
        0.2018096511412861,
        0.20268562235349152,
        0.20319064560076625,
        0.20508613545234425,
        0.20654957172849628,
        0.20752343906859702,
        0.2092900102337711,
        0.21048410825912345,
        0.21165280526640387,
        0.21263239228807024,
        0.2142579432948078,
        0.21528646463659792,
        0.21646864325561346,
        0.2176766541855066,
        0.2201139904591704,
        0.22098998670506925,
        0.22303313134925132,
        0.2248720935630346,
        0.22558239918037645,
        0.22726279631178126,
        0.22862571763744471,
        0.22910210518295981,
        0.22987591812579763,
        0.23164892946912363,
        0.23317193538374484,
        0.23502941856414175,
        0.237459572524418,
        0.23908741137377523,
        0.23956612546646122,
        0.2415442109215604,
        0.24207301280574928,
        0.24342650442760141,
        0.24432366115832688,
        0.24575563120145147,
        0.24706872547161893,
        0.24850632966065486,
        0.2506216582548379,
        0.25346369500909455,
        0.2534879384278582,
        0.2540952760556984,
        0.25629537076148695,
        0.2567489412742091,
        0.2573920606509597,
        0.26048439882704405,
        0.26258997756877667,
        0.26369713654682503,
        0.2663304802028806,
        0.2672305911451808,
        0.2680657095651596,
        0.2695603497107136,
        0.27161506262051466,
        0.2751957696475277,
        0.2767000533072095,
        0.27763808726976796,
        0.2800002676988518,
        0.28280126966182895,
        0.28423245412207626,
        0.28572462538439264,
        0.2869316718390606,
        0.28788142153766527,
        0.28940138735120696,
        0.2913482050174435,
        0.29335928225827074,
        0.29426046581492726,
        0.2950086833941842,
        0.29861271696822134,
        0.29899610788801767,
        0.30225690799267496,
        0.3047733191688212,
        0.30596324194060626,
        0.3089148239197504,
        0.3111408867504824,
        0.31284034716624054,
        0.3136525438211566,
        0.31560197216454905,
        0.31694342327428654,
        0.32086313556337914,
        0.32156000446911964,
        0.32444338138859125,
        0.32538606283036925,
        0.3269413411317345,
        0.32932222615487416,
        0.33183059339908044,
        0.3342973108095013,
        0.3346193254129557,
        0.3363204302542446,
        0.3381329749617694,
        0.33878539197427726,
        0.3442319555514685,
        0.3459448929997592,
        0.3468214073307082,
        0.35029665437459556,
        0.35273574558445053,
        0.35411778835140384,
        0.3566461598581859,
        0.35882480325837307,
        0.36007753398995895,
        0.36312984349253524,
        0.3649960626841168,
        0.3661364994519193,
        0.36694632369012214,
        0.37015006257698546,
        0.373747709474939,
        0.3756711623166279,
        0.37798005056150097,
        0.38066266820853684,
        0.3830087036789835,
        0.38465229318466976,
        0.3890362979013636,
        0.3908387877337923,
        0.39238606020132843,
        0.3941583080354062,
        0.3970490817580435,
        0.4005621721370948,
        0.4068981365126627,
        0.4092197155621833,
        0.4099825318644396,
        0.41143926340192055,
        0.41471552940456785,
        0.4162688269751643,
        0.4179379010111387,
        0.42205265065960934,
        0.42470439678700717,
        0.4266534292083068,
        0.4291582646389491,
        0.4323337521982442,
        0.43340991266083806,
        0.43818403025753555,
        0.44181604467776503,
        0.44330316902428496,
        0.445839061404901,
        0.4477064038947272,
        0.4537297456456674,
        0.456913639337046,
        0.4588616329328735,
        0.46146986848713656,
        0.4649190502264966,
        0.4680172597015176,
        0.47186008951839237,
        0.47480131896067573,
        0.47822330844686683,
        0.4813023804764166,
        0.48465263841317024,
        0.48623288149778143,
        0.48970850332836,
        0.4925176432593147,
        0.49599884411029577,
        0.4986991161190714,
        0.5023771084281783,
        0.5058407466562949,
        0.5069261474058213,
        0.511932370369272,
        0.515703640473184,
        0.5193159005988843,
        0.5229094012922186,
        0.5264726301430777,
        0.5284653299601131,
        0.5340411510201661,
        0.5356340500582752,
        0.5393620935744605,
        0.5429911318846633,
        0.545541850867544,
        0.5516628095674028,
        0.5569127175225236,
        0.5598038441394081,
        0.5604756998074829,
        0.5675332591802169,
        0.5681070231068959,
        0.5725399858750007,
        0.5737901510289285,
        0.5817589182527074,
        0.5833140006900098,
        0.5884175488319496,
        0.5935099251055068,
        0.5990741789633083,
        0.5999721248789346,
        0.6087510240427445,
        0.6112097306902793,
        0.614693772471268,
        0.6229249532226938,
        0.6245277512002384,
        0.6283695470216248,
        0.6304210084742061,
        0.6376573175244807,
        0.6406348819422464,
        0.6421337047639383,
        0.6519381905657314,
        0.656101604141141,
        0.6600933041627827,
        0.6620689400791709,
        0.6633736665793432,
        0.672571654449284,
        0.6753641954116608,
        0.6775240667281782,
        0.6856255792870233,
        0.6902007539122226,
        0.6947428091767015,
        0.6975932140607684,
        0.7045710114815671,
        0.7140665621186956,
        0.7150920302663245,
        0.7203416535436246,
        0.7287625852007197,
        0.7326996566457744,
        0.7351772857431682,
        0.7411557971213742,
        0.742946219834856,
        0.7484196903363135,
        0.7540963334350904,
        0.7614047787557441,
        0.7626367998877122,
        0.7680038495076027,
        0.7754478327196381,
        0.7864058201903187,
        0.7914624576828497,
        0.7951059730246367,
        0.8069310322056888,
        0.8120955115512268,
        0.815521175206553,
        0.8224416435548876,
        0.8281435046795773,
        0.8342784517353389,
        0.8436059329543305,
        0.8495941053758644,
        0.8615010859599542,
        0.8658608098379212,
        0.8661023073938293,
        0.8764197554124351,
        0.8839694657711185,
        0.8893546810394889,
        0.8920704744314285,
        0.9063863481025913,
        0.9175786090188687,
        0.9261959648863681,
        0.9312534019342764,
        0.9350243205094634,
        0.9440218772093049,
        0.9517529468832797,
        0.9564694772610756,
        0.9651998946538597,
        0.9734561917389298,
        0.9790112411001832,
        0.9864244159211129,
        0.9896602129428262,
        0.9938812772941339,
        1.0158240586454554,
        1.0240753543710333,
        1.0282756374232196,
        1.0360277433497982,
        1.0503602735461133,
        1.05352465696361,
        1.0614062422749426,
        1.072779671204818,
        1.0760640562829185,
        1.085380297878505,
        1.101782771529541,
        1.1062880913585245,
        1.1127421557803765,
        1.1252754573631323,
        1.1313835019408023,
        1.15044275161744,
        1.1561107684447727,
        1.1643946084860493,
        1.1750202840040245,
        1.1935527668707249,
        1.2050779034851538,
        1.22484783023365,
        1.2292526402921649,
        1.2369269289900249,
        1.2471237689805257,
        1.2529985313388787,
        1.2690677209267636,
        1.275124559058946,
        1.2855085850898689,
        1.2963380773389763,
        1.314842429194304,
        1.3260223187168525,
        1.3373730410092877,
        1.3483248831395995,
        1.363056506819644,
        1.3709561465294597,
        1.377082948246015,
        1.387794048665585,
        1.3948721857123745,
        1.4232740977759613,
        1.437827651195069,
        1.4418476181424842,
        1.47492415019792,
        1.4877346425510307,
        1.506388465496226,
        1.511777676585117,
        1.528325443109242,
        1.5410183578740322,
        1.5651565253925943,
        1.5895218333582506,
        1.60812699819245,
        1.6146129027324188,
        1.6244467097739963,
        1.6437606773634856,
        1.650349416574813,
        1.6952561418846641,
        1.713941540486035,
        1.7374969967197051,
        1.7478471799180697,
        1.7545608116419131,
        1.7781908438132699,
        1.7877995920701555,
        1.8274536455772197,
        1.8452192458346717,
        1.866060508778415,
        1.888794141049351,
        1.8964532300237207,
        1.9282168795071208,
        1.9422203990369162,
        2.000939006728615,
        2.008881335903464,
        2.034561371578025,
        2.0518302869405867,
        2.0819975466048137,
        2.153743436021177,
        2.159155178160297,
        2.199330360434877,
        2.221388219140376,
        2.2363036962067553,
        2.2668644805323046,
        2.288128455922091,
        2.308884864588981,
        2.338073789908614,
        2.369652946105644,
        2.3765157509113384,
        2.416387171500786,
        2.4515045643421445,
        2.4759566582084758,
        2.5000236673035725,
        2.5660978470409868,
        2.5803030730988823,
        2.6226054060798454,
        2.6638962734874627,
        2.684374259940379,
        2.745104882385892,
        2.7777157459463804,
        2.8077478490016228,
        2.841007355186011,
        2.8958780182970756,
        2.9532047493408777,
        3.01290334133255,
        3.0504648037193762,
        3.1304745247552215,
        3.1523025779409557,
        3.1893746661019438,
        3.1987940605880354,
        3.3299198558209913,
        3.3945757935523284,
        3.430372759710195,
        3.506690732235901,
        3.538324156181415,
        3.586513458418008,
        3.719253729842146,
        3.7750107216375057,
        3.823587845100825,
        3.9316172182034057,
        3.991560270824527,
        4.141065507592684,
        4.250620903463241,
        4.297238277213721,
        4.4018306799139335,
        4.477513261418565,
        4.593193966372494,
        4.730721852193517,
        4.895860812868878,
        4.953498110739827,
        5.134011956262435,
        5.3209964188434835,
        5.341073730086811,
        5.489929966102041,
        5.694895698888197,
        5.773229371494086,
        5.997512705095042,
        6.227139129401695,
        6.4421280895186674,
        6.6059287698432065,
        6.8738090140393595,
        7.072949335997927,
        7.210287836179463,
        7.559696077569342,
        7.875630133877619,
        8.406020199843919,
        8.637372030333037,
        8.886804707227006,
        10.26369579535287,
        11.065490154426406,
        12.530891483449762,
        12.919837094856224,
        14.136654060602199,
        16.053307005377086,
        19.132001728719036,
        20.46520729827788,
        26.066884861610248,
        33.300878515774045,
        53.80357430418536
      ]
    },
    "oas_floor_0.0001": {
      "estimator": "oas",
      "shrinkage": 0.050968881992902296,
      "sample_count": 1600,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.0051112235156671884,
      "floored_eigenvalues": 0,
      "dimension": 768,
      "minimum_eigenvalue": 0.056605404734451754,
      "maximum_eigenvalue": 51.112235156671844,
      "median_eigenvalue": 0.2616647600669465,
      "positive_eigenvalues": 768,
      "condition_number_positive": 902.9568006173693,
      "effective_rank": 221.302337483004,
      "stable_rank": 15.025756507143292,
      "eigenvalues_ascending": [
        0.056605404734451754,
        0.0580328848077362,
        0.059521653479181195,
        0.059724751387348625,
        0.06047006357876987,
        0.060682275050076756,
        0.061526309778702826,
        0.06217654165214225,
        0.06227142458144811,
        0.06246725205098673,
        0.06279677914764717,
        0.06301856296329579,
        0.06356675155972225,
        0.06364913890787119,
        0.06388957743140344,
        0.0641926465578789,
        0.06446808900176787,
        0.06470710839349976,
        0.06491263044398783,
        0.06522036403855065,
        0.06537849539633585,
        0.06550674889491649,
        0.06576337207576734,
        0.06597567629665846,
        0.0664106679707392,
        0.06659286623063353,
        0.06683217613803587,
        0.06700404339718546,
        0.06711821664959043,
        0.06762316248672906,
        0.06778280888283968,
        0.0680153898182063,
        0.06812776904037265,
        0.06836031048523018,
        0.06849717976069547,
        0.0685607217155297,
        0.06912024082849812,
        0.06932788950217518,
        0.0695859212394166,
        0.06966115605717763,
        0.06991724123510089,
        0.06995878415135283,
        0.07032149734693507,
        0.07045275818660034,
        0.07079322426835255,
        0.0711392842603316,
        0.07138572854837556,
        0.07161687596770139,
        0.0717445478164858,
        0.07195266985422175,
        0.07233188526810913,
        0.07234952953423057,
        0.07261956604318302,
        0.0727000565183373,
        0.07288196905008662,
        0.07316881430679337,
        0.07332935085682878,
        0.0734954820776405,
        0.07381019634348805,
        0.07389865441116092,
        0.07406426027406011,
        0.07482881281702221,
        0.07500916398216365,
        0.0752025327419671,
        0.0756347018323279,
        0.0757407446467442,
        0.07584660857430923,
        0.07614267050611592,
        0.07633508524429732,
        0.07653934994468238,
        0.07687000728812703,
        0.07721616500020069,
        0.07734416150978367,
        0.07744872909153043,
        0.07780155026651331,
        0.07801474563542472,
        0.07807981514465732,
        0.07851424697921001,
        0.07883595478253314,
        0.07921447034693678,
        0.07948124800708845,
        0.07957349318936129,
        0.0796758857976298,
        0.07988271176236453,
        0.08028873765874756,
        0.08042518904364901,
        0.08081251402284062,
        0.08103484678967433,
        0.0811563090473022,
        0.08155261083293683,
        0.08175209578964208,
        0.08196188285209496,
        0.08249652125940475,
        0.08254334726175167,
        0.08276312361761878,
        0.0829411877704713,
        0.08313166508039607,
        0.08349028711589462,
        0.08398234514748497,
        0.08428010106820222,
        0.0844198235203101,
        0.08484305842973873,
        0.08544856222620399,
        0.08560569986260662,
        0.08592871790663738,
        0.08604300939525227,
        0.0863691340872312,
        0.08648100250855,
        0.08656637880384516,
        0.08702489244146716,
        0.0874288538500301,
        0.08768858142408816,
        0.08800168062620975,
        0.08849574374808522,
        0.0887714495124372,
        0.08895101904218819,
        0.08906096097319167,
        0.08958450175076443,
        0.08976751481140312,
        0.08998347517342595,
        0.09023062614000948,
        0.09068790456059139,
        0.09099710182301664,
        0.09132491962611818,
        0.09145148083813565,
        0.09226450187820702,
        0.09239074453919725,
        0.09247338965277493,
        0.09276219449884547,
        0.0931823997294226,
        0.09337225155093194,
        0.09355676407175209,
        0.09390689571928823,
        0.09434598577735918,
        0.09460432784750437,
        0.09470104343130117,
        0.09505767308039038,
        0.0956319014694981,
        0.09599402164556783,
        0.09617801258131776,
        0.09645109843017684,
        0.09703009773243933,
        0.09742971362134945,
        0.09765887970122608,
        0.09809128978587602,
        0.09828701548631458,
        0.09866353841943423,
        0.09891742673803017,
        0.09902004382047551,
        0.09978804846896808,
        0.09998038540533162,
        0.10045633197466816,
        0.10083755367951433,
        0.10114365993521549,
        0.10128628171254782,
        0.10213957413238144,
        0.10248262001774093,
        0.1026850871353414,
        0.10339743549222119,
        0.10348260033759984,
        0.10372872549404653,
        0.10394201684736352,
        0.10491011692503373,
        0.10523782967301895,
        0.10544898652790946,
        0.10562387793301915,
        0.10582464886905231,
        0.10634475284362255,
        0.10682703030199142,
        0.10707085957275789,
        0.10763691788336582,
        0.10808848536094559,
        0.10843571878399327,
        0.10875461124727125,
        0.10906987582038602,
        0.10932424165003542,
        0.10998289922447006,
        0.11034065175275669,
        0.11079390419957177,
        0.1115467742691203,
        0.11162277556967608,
        0.11186708649290666,
        0.11233329601313452,
        0.11295837074681166,
        0.11317245423030996,
        0.11356932573817134,
        0.1140482527971128,
        0.11412117615880216,
        0.11512957026860766,
        0.11560764110869069,
        0.11565632600558112,
        0.1158694794376643,
        0.11623099672587833,
        0.11691539085868985,
        0.1171905577346113,
        0.11741073664576519,
        0.11797174877775271,
        0.11821133608900229,
        0.11934979372806263,
        0.11953600111359217,
        0.12007691323827313,
        0.12073173676638078,
        0.12117097500921643,
        0.12181833904676605,
        0.12240205392561762,
        0.12298072036699216,
        0.12328201520394856,
        0.12336189485919262,
        0.12387519180854323,
        0.12445431442231117,
        0.1250111994707721,
        0.12534586161482944,
        0.12607720131062147,
        0.12623855835086098,
        0.12688309931740177,
        0.1273714223367685,
        0.12818231440434993,
        0.12838075149491113,
        0.12888045203064505,
        0.12905722278695525,
        0.12927494212592266,
        0.1297273124525393,
        0.13069016343305465,
        0.13085666618733463,
        0.1318864030526332,
        0.1320322531539371,
        0.1323906349845647,
        0.13323178141369316,
        0.13372061561948992,
        0.13416115651058477,
        0.13461442974387536,
        0.13475971153265026,
        0.13524903984869077,
        0.1354464262217901,
        0.13613318931190943,
        0.13668590094763905,
        0.1367749650457614,
        0.1374903739769154,
        0.13858261189416562,
        0.13936675541690052,
        0.13971698961379686,
        0.14009784458418773,
        0.14025922299863144,
        0.14116981850318672,
        0.14241564788728997,
        0.14306272694674074,
        0.14407177233791305,
        0.1442778338708701,
        0.14443791888558635,
        0.145295235658446,
        0.14547335766812394,
        0.14570043009398984,
        0.14673301659909288,
        0.14711814894670752,
        0.14765905444463553,
        0.14833268676160846,
        0.14865554971020795,
        0.1493470986405401,
        0.15032631235649066,
        0.15128144945089114,
        0.1516194055910514,
        0.15207189805191676,
        0.1526425020234821,
        0.15329403032240924,
        0.1545009715109124,
        0.1551111105754389,
        0.15573564473359058,
        0.15611689622068056,
        0.15723981116839403,
        0.15783061925429678,
        0.15816907976424247,
        0.1584975913101402,
        0.15883789038658536,
        0.15986505966123907,
        0.16053240075561812,
        0.1612096522427655,
        0.16143819891904665,
        0.16262377634751204,
        0.16346597907893248,
        0.16402524688775105,
        0.16497512247475596,
        0.16568136374149664,
        0.1660600929147414,
        0.16653796292537484,
        0.16678895824687487,
        0.16744090139581327,
        0.16845951163649475,
        0.1696067338068589,
        0.17042816634346483,
        0.1712315911127314,
        0.1720633642683017,
        0.1723349027065773,
        0.17330728821958744,
        0.1742056393002171,
        0.17425393297252154,
        0.17479059786887585,
        0.17514436282238335,
        0.17606080773198277,
        0.17637651963688628,
        0.17708489833950414,
        0.1782317316319462,
        0.17929916842011684,
        0.18028120158545585,
        0.1813593914112984,
        0.1820167011017173,
        0.1827803340962541,
        0.18330913263507323,
        0.18441154063808218,
        0.185197114492131,
        0.18628891920907803,
        0.18686613333061802,
        0.1878816396363277,
        0.1885845126061728,
        0.18894015502557585,
        0.1893186095378435,
        0.19068758355242774,
        0.19203312936144287,
        0.19249915287037156,
        0.19305946707359622,
        0.19374156672810325,
        0.19458646473448016,
        0.1955449403061977,
        0.1960490890028774,
        0.19805957288776813,
        0.19867501581590874,
        0.19905135953144018,
        0.19945460249754401,
        0.19955236276741853,
        0.20117352784496653,
        0.20243239982134167,
        0.20285576921397713,
        0.2036866326217042,
        0.20547119647807036,
        0.20620284742659548,
        0.2068217547137707,
        0.2082767475512091,
        0.20977547465415972,
        0.21106760137098865,
        0.21149938581197042,
        0.212738309589131,
        0.21347166332877757,
        0.21406936156100081,
        0.21513571054694106,
        0.21634522747732682,
        0.21719251514422183,
        0.21830593770914566,
        0.2188346990486993,
        0.21968650314021967,
        0.2206770110296174,
        0.2221199869533311,
        0.22271552469615058,
        0.22362224106623554,
        0.22617806085256878,
        0.22687886777923882,
        0.22806691783313945,
        0.22886047545991237,
        0.22952974223146191,
        0.23122417925215966,
        0.2315955278180782,
        0.2338876991502269,
        0.2348813817772005,
        0.2355737045449776,
        0.23649102713247783,
        0.2372864882687281,
        0.23846317376532708,
        0.2393890587278176,
        0.24007019633648996,
        0.24190774276208696,
        0.24249252084013942,
        0.24332384477900096,
        0.24380312755598157,
        0.24560200640899574,
        0.24699085297428477,
        0.24791508338485088,
        0.24959161439277486,
        0.2507248505767848,
        0.25183398040421645,
        0.25276363897057297,
        0.25430633745987447,
        0.2552824362187691,
        0.2564043605152567,
        0.25755080047861795,
        0.25986390844737234,
        0.2606952561439876,
        0.26263426398990536,
        0.26437949635562563,
        0.2650535984897784,
        0.26664834765809164,
        0.2679418024075417,
        0.2683939090124664,
        0.2691282815747362,
        0.2708109245121326,
        0.272256304518016,
        0.2740191138573877,
        0.276325405587238,
        0.27787027531037894,
        0.278324589880967,
        0.28020185453193297,
        0.280703703975289,
        0.2819882096423882,
        0.2828396392975768,
        0.2841986234285554,
        0.28544479075182144,
        0.28680912186259433,
        0.28881663452328393,
        0.29151381584159314,
        0.2915368236004071,
        0.2921132059083646,
        0.2942011642467204,
        0.29463161677750344,
        0.2952419570786331,
        0.29817668223513866,
        0.30017494198245626,
        0.3012256703052051,
        0.30372479537920927,
        0.30457902867311104,
        0.30537158204089093,
        0.30679004204924426,
        0.30874002853921667,
        0.31213823093231974,
        0.31356584293566664,
        0.314456066355882,
        0.3166978490894301,
        0.319356087113895,
        0.3207143257022774,
        0.32213044266361157,
        0.32327596730997243,
        0.3241773093282657,
        0.3256198041836234,
        0.327467394729968,
        0.3293759696122292,
        0.3302312208505326,
        0.3309413026162869,
        0.3343616426283906,
        0.33472549254163925,
        0.33782009331055785,
        0.3402082458224234,
        0.34133751956087227,
        0.3441386627064287,
        0.346251265603432,
        0.3478641064218079,
        0.3486349063212647,
        0.35048497448146937,
        0.3517580533278953,
        0.35547798226387933,
        0.3561393325405983,
        0.35887574696212077,
        0.3597703809847349,
        0.3612463884898923,
        0.3635059224652495,
        0.3658864410353904,
        0.3682274326172098,
        0.36853303449634045,
        0.3701474359257161,
        0.3718675972559366,
        0.37248676130272274,
        0.37765571962368166,
        0.3792813505653098,
        0.38011318994075916,
        0.38341130752817065,
        0.38572608098598105,
        0.38703768257823606,
        0.3894371858160546,
        0.39150478619787327,
        0.39269366664463107,
        0.3955904033443646,
        0.39736150343019866,
        0.39844381341096224,
        0.39921236181313297,
        0.4022528097107362,
        0.4056670885684953,
        0.4074925051692785,
        0.4096837119616622,
        0.41222959958641403,
        0.41445606025181625,
        0.41601587783794264,
        0.42017643473557587,
        0.4218870536764426,
        0.4233554633961696,
        0.4250373817395304,
        0.4277808159574291,
        0.43111484804752054,
        0.43712787540252046,
        0.43933112616342795,
        0.440055062571592,
        0.4414375461312435,
        0.44454682451862537,
        0.44602095224864613,
        0.44760495544704243,
        0.4515099809062506,
        0.4540265704982061,
        0.4558762629160245,
        0.45825342968519067,
        0.4612670661938051,
        0.46228837596077565,
        0.4668191621210681,
        0.4702660568269155,
        0.4716773841081088,
        0.47408402488922974,
        0.4758561910200525,
        0.481572529776085,
        0.484594143965631,
        0.4864428505057487,
        0.488918147209838,
        0.49219152801215305,
        0.4951318252140514,
        0.4987787902914708,
        0.5015701085573964,
        0.504817683065286,
        0.5077398182359131,
        0.5109193172712431,
        0.5124190171325536,
        0.5157174904041998,
        0.518383451613511,
        0.5216872195491232,
        0.5242498617125365,
        0.5277403908656686,
        0.5310274913256702,
        0.5320575704124785,
        0.5368086317884774,
        0.5403876844714982,
        0.543815831737124,
        0.547226175717678,
        0.5506077907777243,
        0.5524989249129376,
        0.5577905526073672,
        0.5593022633623757,
        0.5628402926685221,
        0.5662843629533443,
        0.568705074641389,
        0.5745140549195924,
        0.5794963809356742,
        0.5822401500611946,
        0.5828777619970082,
        0.5895756054589182,
        0.5901201252797227,
        0.594327144891621,
        0.5955135905253457,
        0.6030761985928687,
        0.6045520202169352,
        0.6093954462158846,
        0.6142282697640908,
        0.6195089198236343,
        0.6203610984398512,
        0.628692546928154,
        0.6310259360467151,
        0.6343324001133099,
        0.6421440467843541,
        0.6436651519409223,
        0.6473111357244481,
        0.6492580364803402,
        0.6561255189485674,
        0.6589513202368971,
        0.6603737497350618,
        0.6696785118570227,
        0.6736297208972192,
        0.6774179684315059,
        0.6792929083940117,
        0.680531134443161,
        0.6892603111547905,
        0.6919105194263969,
        0.6939603045166611,
        0.70164889203793,
        0.7059908751275599,
        0.7103014269132603,
        0.7130065498471573,
        0.7196286967346471,
        0.7286402697718914,
        0.7296134709545179,
        0.7345955268024887,
        0.7425872529876798,
        0.7463236563028586,
        0.7486750034151648,
        0.7543487967524416,
        0.756047963621922,
        0.7612424574513008,
        0.7666297683978589,
        0.7735657104314131,
        0.774734936823693,
        0.7798284339248579,
        0.7868930056350031,
        0.7972924767354058,
        0.8020913830683037,
        0.8055491925065937,
        0.8167715416416896,
        0.8216727932489094,
        0.8249238546576383,
        0.8314915944713909,
        0.8369028381092799,
        0.8427250937725216,
        0.8515771637019707,
        0.8572601256700003,
        0.8685602207658042,
        0.8726977343919183,
        0.8729269230873976,
        0.8827185023154739,
        0.8898834123778024,
        0.8949941492446521,
        0.897571521683682,
        0.9111577312790708,
        0.9217795351694763,
        0.9299576740426757,
        0.934757339178502,
        0.938336058249824,
        0.9468750195440095,
        0.9542120452400904,
        0.9586881793376443,
        0.9669736171165902,
        0.9748090999698301,
        0.9800810146757265,
        0.9871163482640143,
        0.9901872203291764,
        0.994193141749671,
        1.0150175240677095,
        1.022848260475164,
        1.0268344597961239,
        1.034191449550532,
        1.0477934667066133,
        1.0507965650391249,
        1.0582764347588052,
        1.0690701727316951,
        1.072187156374332,
        1.0810285595514184,
        1.0965950174585435,
        1.1008707061728167,
        1.1069958141467844,
        1.1188903073601804,
        1.1246870317345623,
        1.1427748527635657,
        1.148153977110088,
        1.1560155990858567,
        1.1660996958022591,
        1.1836875987366962,
        1.1946253120230559,
        1.2133875877081155,
        1.217567889522553,
        1.2248510283053915,
        1.234528146761717,
        1.2401034790506928,
        1.255353640010749,
        1.2611017678749217,
        1.2709565317084615,
        1.281234056845078,
        1.29879526257434,
        1.309405325627122,
        1.3201775142944943,
        1.330571153275664,
        1.344551922566801,
        1.3520489264724556,
        1.3578634519553276,
        1.368028619561599,
        1.3747459918765235,
        1.4017002902357683,
        1.4155120653080802,
        1.419327139034533,
        1.4507177972309033,
        1.4628753531109977,
        1.4805784115557805,
        1.485692940580652,
        1.5013972859455633,
        1.5134432570355492,
        1.5363511291423442,
        1.5594745646015673,
        1.5771314449848808,
        1.5832867702217313,
        1.5926193591126678,
        1.6109489153672765,
        1.6172018339072587,
        1.6598197136341075,
        1.6775527383591637,
        1.6999075993237764,
        1.7097302452560956,
        1.7161016906768816,
        1.7385273265269918,
        1.7476463276278726,
        1.7852792583611983,
        1.8021393658355924,
        1.8219183729077741,
        1.8434932973582294,
        1.850762011130486,
        1.880906702911687,
        1.8941964787071093,
        1.9499222646125667,
        1.9574597821489526,
        1.9818309351156518,
        1.9982196731689557,
        2.0268493413352893,
        2.094938422980527,
        2.100074334673174,
        2.1382018328233645,
        2.1591354271314773,
        2.1732906790074074,
        2.202293814323056,
        2.2224739886604956,
        2.2421724663834364,
        2.2698736648129474,
        2.29984326672437,
        2.3063562820417727,
        2.344195500900303,
        2.377522999490035,
        2.4007287974696085,
        2.423569138018211,
        2.486275590685804,
        2.4997567922530948,
        2.5399030226163206,
        2.57908934067566,
        2.59852358705358,
        2.6561588375703353,
        2.6871075618743223,
        2.715608962212924,
        2.747173268551472,
        2.7992472353095543,
        2.8536520869637476,
        2.9103079084650516,
        2.945954905108008,
        3.0218866201140955,
        3.0426021218328287,
        3.0777846871071546,
        3.0867239855872386,
        3.211166445636732,
        3.2725269425076906,
        3.3064993773217526,
        3.378927508111889,
        3.408948611805274,
        3.4546817591828467,
        3.580656407377064,
        3.633571527637322,
        3.67967272942729,
        3.7821959661604283,
        3.8390837884062354,
        3.980968910404202,
        4.0849403902309716,
        4.1291817285599235,
        4.228443173429561,
        4.300268298368566,
        4.410052887122845,
        4.540571130360707,
        4.697293142837007,
        4.751992732074358,
        4.923305988706444,
        5.100760062279703,
        5.119814055415538,
        5.261083255503379,
        5.4556021140425965,
        5.529943206933322,
        5.74279506977102,
        5.960717691954736,
        6.1647489051337026,
        6.3202008479124725,
        6.574427535553959,
        6.763417897942583,
        6.893756408315272,
        7.225355702282397,
        7.525186952957162,
        8.028543630241023,
        8.24810371658313,
        8.484823088803275,
        9.791535577541389,
        10.552463374544725,
        11.943174836156851,
        12.312296324593857,
        13.4670934900058,
        15.286056777017063,
        18.20783387231289,
        19.47308744452458,
        24.78925376516917,
        31.654538850436538,
        51.112235156671844
      ]
    },
    "ledoit_wolf_floor_0.0001": {
      "estimator": "ledoit_wolf",
      "shrinkage": 0.0572910413696671,
      "sample_count": 1600,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.005077840254425802,
      "floored_eigenvalues": 0,
      "dimension": 768,
      "minimum_eigenvalue": 0.06289001529492795,
      "maximum_eigenvalue": 50.77840254425794,
      "median_eigenvalue": 0.26658332698405784,
      "positive_eigenvalues": 768,
      "condition_number_positive": 807.41596748114,
      "effective_rank": 224.74465290350062,
      "stable_rank": 15.124540385661383,
      "eigenvalues_ascending": [
        0.06289001529492795,
        0.06430798592604575,
        0.06578683686914953,
        0.06598858180024303,
        0.06672892894639872,
        0.06693972672882034,
        0.06777813875238188,
        0.06842403897698753,
        0.06851828982480518,
        0.0687128127507419,
        0.0690401446371672,
        0.06926045099585654,
        0.06980498772501587,
        0.06988682623347377,
        0.0701256630280039,
        0.07042671319926962,
        0.07070032072858465,
        0.07093774784514237,
        0.07114190076965121,
        0.0714475843357235,
        0.0716046622700464,
        0.0717320613824605,
        0.07198697501699775,
        0.07219786493113406,
        0.07262995882173974,
        0.0728109433317209,
        0.07304865902862112,
        0.0732193813598718,
        0.0733327940244683,
        0.07383437606457374,
        0.07399295894449322,
        0.07422399049574185,
        0.0743356210813887,
        0.07456661340520232,
        0.07470257089879181,
        0.07476568955626729,
        0.07532148132148138,
        0.07552774670225657,
        0.07578405950980602,
        0.07585879313587855,
        0.07611317235150189,
        0.07615443852136171,
        0.0765147354309163,
        0.07664512185041504,
        0.0769833198497088,
        0.07732707449428468,
        0.07757187704473249,
        0.07780148462959245,
        0.07792830596698644,
        0.07813504155841142,
        0.07851173075346453,
        0.07852925747880107,
        0.07879749508588946,
        0.07887744935774932,
        0.07905815004302001,
        0.0793430844230495,
        0.07950255152695598,
        0.07966757603162804,
        0.07998019376585636,
        0.08006806255253375,
        0.08023256519906916,
        0.08099202452334034,
        0.08117117424335729,
        0.08136325483874254,
        0.08179254494883054,
        0.08189788133796673,
        0.08200304003194153,
        0.08229712968835831,
        0.08248826261752616,
        0.08269116656801988,
        0.08301962117186544,
        0.0833634728855544,
        0.08349061672095416,
        0.08359448770497646,
        0.08394495849159214,
        0.08415673361718881,
        0.08422136965295567,
        0.08465290743351553,
        0.08497247211637964,
        0.08534846612413517,
        0.08561346659189156,
        0.0857050972645527,
        0.08580680776411469,
        0.08601225591658639,
        0.08641557699077816,
        0.08655111937766462,
        0.08693586411454103,
        0.08715671576746842,
        0.08727736888013093,
        0.0876710306226705,
        0.08786918667069678,
        0.0880775761949457,
        0.08860865300226572,
        0.0886551670638932,
        0.08887347933589382,
        0.0890503572790083,
        0.08923956568648282,
        0.08959579869002932,
        0.09008457877926408,
        0.09038035113974793,
        0.09051914280297628,
        0.0909395582489541,
        0.09154102836155792,
        0.09169711919437029,
        0.09201798538951317,
        0.09213151550266567,
        0.09245546765020408,
        0.09256659083780473,
        0.09265139838194322,
        0.09310685753985581,
        0.09350812787922357,
        0.09376612522643622,
        0.0940771386560062,
        0.0945679104782186,
        0.09484177957383531,
        0.0950201528654812,
        0.0951293623964644,
        0.09564941550311341,
        0.09583120938588213,
        0.09604573108503894,
        0.09629123560634675,
        0.09674546777586304,
        0.0970526052592834,
        0.09737823923894803,
        0.09750395733830233,
        0.09831156227715787,
        0.09843696394757626,
        0.09851905850430696,
        0.09880593941950663,
        0.09922334536944018,
        0.09941193245531486,
        0.0995952158093124,
        0.09994301498530307,
        0.10037917995769964,
        0.10063580103080877,
        0.10073187232452582,
        0.10108612621434077,
        0.10165652926692821,
        0.10201623710748717,
        0.10219900235105739,
        0.10247026898426871,
        0.1030454111676249,
        0.10344236493588259,
        0.10367000438037981,
        0.10409953387932569,
        0.1042939557141176,
        0.10466797036489851,
        0.10492016735600955,
        0.10502210083436855,
        0.10578498926728365,
        0.10597604491292587,
        0.10644882086961428,
        0.10682750299032016,
        0.10713157005837178,
        0.10727324173239382,
        0.108120849775213,
        0.10846161039223937,
        0.10866272873490335,
        0.10937033164165136,
        0.10945492914448941,
        0.10969941468929853,
        0.10991128515988162,
        0.11087293604651097,
        0.11119846567090484,
        0.1114082158624471,
        0.11158194219370847,
        0.11178137565425578,
        0.11229801485284847,
        0.11277707952409388,
        0.11301928447772133,
        0.11358157187841009,
        0.11403013114950626,
        0.11437505140810654,
        0.11469181950587266,
        0.11500498388138662,
        0.11525765520251634,
        0.11591192499863562,
        0.11626729428736518,
        0.11671752730293873,
        0.11746538197891435,
        0.1175408769817044,
        0.11778356037917219,
        0.1182466641520397,
        0.11886757482616801,
        0.11908023215000016,
        0.11947445981944883,
        0.11995019641061802,
        0.12002263397884308,
        0.1210243104709056,
        0.12149919654708868,
        0.12154755711986419,
        0.12175929058800392,
        0.12211839955696428,
        0.12279823446226254,
        0.12307156825936115,
        0.12329028040494575,
        0.12384755524313609,
        0.12408554649590274,
        0.12521642007317516,
        0.12540138700120443,
        0.1259386957322807,
        0.1265891570233344,
        0.1270254691933334,
        0.12766852068670773,
        0.12824834703290242,
        0.1288231585727893,
        0.12912244627431868,
        0.12920179379536598,
        0.12971167131509026,
        0.13028693598848773,
        0.13084011123653866,
        0.13117254396222158,
        0.13189901169330404,
        0.13205929382155612,
        0.13269954105037024,
        0.13318461100890777,
        0.13399010115784704,
        0.1341872163202973,
        0.13468358800161578,
        0.13485918116440632,
        0.1350754501227334,
        0.13552480689452798,
        0.13648124365190634,
        0.13664663721500242,
        0.13766951428355145,
        0.13781439277542354,
        0.13817038717427158,
        0.13900593013931614,
        0.1394915078789133,
        0.13992911401932123,
        0.14037936768289758,
        0.1405236816481669,
        0.1410097502063949,
        0.14120582165094642,
        0.141888009732273,
        0.14243703936961033,
        0.14252551014954476,
        0.14323615324194358,
        0.144321114999267,
        0.14510003479410638,
        0.14544793583630403,
        0.14582625366562946,
        0.14598655702569702,
        0.1468910864173526,
        0.14812861646145153,
        0.1487713848751655,
        0.14977370830995473,
        0.1499783971230627,
        0.15013741569964248,
        0.15098902128646097,
        0.15116595670097596,
        0.151391516438755,
        0.1524172241636666,
        0.1527997908756171,
        0.15333709302408607,
        0.15400623780552017,
        0.15432694993843105,
        0.1550138919781445,
        0.1559865824673445,
        0.15693535672619321,
        0.1572710615043696,
        0.15772053959679141,
        0.15828734237661393,
        0.15893453039031122,
        0.16013343130025268,
        0.16073950580215882,
        0.16135987950191338,
        0.16173859120646278,
        0.16285402563311524,
        0.1634408979335526,
        0.1637771037215554,
        0.1641034268225105,
        0.16444145892903653,
        0.16546178551145574,
        0.16612468098052563,
        0.16679742082231333,
        0.16702444498949529,
        0.1682021244583322,
        0.16903871668890103,
        0.16959425882407766,
        0.17053780662610812,
        0.1712393431263114,
        0.17161554931991074,
        0.17209023590450961,
        0.1723395591707995,
        0.17298715927090216,
        0.17399898383705506,
        0.17513856355896418,
        0.17595452395949865,
        0.17675259655501446,
        0.1775788286884254,
        0.17784855821943643,
        0.17881446599312653,
        0.17970683252951897,
        0.17975480448392867,
        0.18028789428043424,
        0.18063930255840657,
        0.1815496423881321,
        0.18186325111544513,
        0.18256691081257187,
        0.18370610424714667,
        0.18476643009304,
        0.18574192124930533,
        0.18681292849937378,
        0.18746585939067456,
        0.18822440529227513,
        0.1887496811345493,
        0.18984474522758385,
        0.1906250858253009,
        0.19170961726817096,
        0.19228298616314102,
        0.19329172747180154,
        0.19398991811368796,
        0.19434319135044384,
        0.19471912471277467,
        0.19607897903492857,
        0.1974155612231607,
        0.19787848022387952,
        0.19843506178269843,
        0.1991126174948156,
        0.1999518870452311,
        0.20090397754146666,
        0.2014047677514225,
        0.2034018583984069,
        0.20401320143118548,
        0.20438703805827166,
        0.20478759474122704,
        0.20488470376163806,
        0.2064950691258765,
        0.20774555487642746,
        0.20816610390972537,
        0.2089914323557588,
        0.21076410798538112,
        0.21149088489572462,
        0.21210566920902174,
        0.21355096932254897,
        0.21503971235708716,
        0.2163232313150306,
        0.21675213933815826,
        0.2179828097783881,
        0.21871127813637128,
        0.21930499468305079,
        0.22036423997332402,
        0.22156569946633273,
        0.22240734275806792,
        0.2235133480373246,
        0.22403858692814396,
        0.22488471655744421,
        0.22586862598171048,
        0.22730198923457148,
        0.2278935596843768,
        0.2287942357831865,
        0.23133302946813986,
        0.23202916783020927,
        0.2332093034525954,
        0.2339975746375477,
        0.23466238295550815,
        0.23634553214728626,
        0.23671440690094195,
        0.23899130847827854,
        0.2399783714909756,
        0.24066608221306207,
        0.24157729387386226,
        0.24236745588768577,
        0.2435363026600273,
        0.24445601965585528,
        0.24513261973099756,
        0.24695792497593677,
        0.24753880743862017,
        0.24836459334786803,
        0.2488406832873905,
        0.2506275785514663,
        0.25200717303937975,
        0.25292524650540943,
        0.25459060896887725,
        0.25571629587485917,
        0.2568180370135478,
        0.2577415024746299,
        0.2592739239713918,
        0.2602435202544407,
        0.26135797062928734,
        0.26249677335502064,
        0.26479447209539875,
        0.26562028160413426,
        0.26754637236398143,
        0.26927997851749846,
        0.2699495899863314,
        0.27153371541616395,
        0.2728185535597755,
        0.27326764836671175,
        0.2739971287602293,
        0.2756685624373362,
        0.27710431375709677,
        0.2788553797917618,
        0.28114630770096544,
        0.2826808859674603,
        0.28313217403125895,
        0.28499693291071676,
        0.28549543918428255,
        0.28677138786163325,
        0.28761714554898393,
        0.28896707653712717,
        0.2902049422691405,
        0.29156018461710953,
        0.29355432383329233,
        0.29623353734228675,
        0.29625639183034314,
        0.2968289344530217,
        0.29890298344200383,
        0.2993305684277171,
        0.29993684282564853,
        0.3028520177273579,
        0.30483696567029017,
        0.3058806943575248,
        0.30836317101324096,
        0.30921171366230876,
        0.309998987278339,
        0.31140799793348195,
        0.3133449942009657,
        0.31672055879356065,
        0.31813866047586326,
        0.31902295349586735,
        0.3212498021482652,
        0.32389033179190607,
        0.3252395222040324,
        0.3266462054208294,
        0.3277840989271284,
        0.32867943647645953,
        0.330112321865696,
        0.3319476043204784,
        0.3338434648519036,
        0.3346930186641344,
        0.3353983700791044,
        0.338795924816553,
        0.3391573508713035,
        0.3422313363422647,
        0.34460357970161704,
        0.34572533055865656,
        0.3485078133325272,
        0.35060634270553315,
        0.35220843926430523,
        0.3529741043270645,
        0.35481184789058895,
        0.3560764458693025,
        0.35977159375948364,
        0.3604285383199157,
        0.36314672357301025,
        0.36403539781330885,
        0.3655015726011698,
        0.3677460542419515,
        0.370110714514599,
        0.37243611111581193,
        0.3727396771672986,
        0.3743433239407519,
        0.37605202607445304,
        0.3766670654369072,
        0.3818015897148742,
        0.3834163911929522,
        0.38424268910510645,
        0.38751883562683237,
        0.38981818876127927,
        0.39112105285889626,
        0.3935045713290841,
        0.3955583979801024,
        0.39673935846351965,
        0.39961679797611066,
        0.40137609952678216,
        0.4024511994845412,
        0.40321462804881114,
        0.4062348213985692,
        0.4096263553592585,
        0.411439611584622,
        0.4136162212175407,
        0.41614514890598087,
        0.4183567775612353,
        0.4199062041125561,
        0.42403904463366143,
        0.425738267946533,
        0.4271968955631214,
        0.4288676094732189,
        0.43159276775892136,
        0.4349045895317323,
        0.4408775599101432,
        0.4430661332782941,
        0.44378524704022076,
        0.44515852091092284,
        0.44824708622247494,
        0.4497113937576943,
        0.45128484480402564,
        0.45516385616015853,
        0.4576636809904709,
        0.45950105131468993,
        0.4618623821150521,
        0.46485594268521785,
        0.46587044879422956,
        0.47037105222219083,
        0.47379498475401627,
        0.47519691019807725,
        0.4775875186634058,
        0.47934787915739696,
        0.48502613738690015,
        0.4880276224930893,
        0.48986401350722986,
        0.4923228205304526,
        0.4955743950560919,
        0.4984951048839066,
        0.5021177749787665,
        0.5048904983233946,
        0.508116438468366,
        0.5110191072548894,
        0.5141774254255903,
        0.5156671347382669,
        0.5189436345747651,
        0.5215918359537214,
        0.524873595182733,
        0.5274191657961445,
        0.5308864420957116,
        0.534151644882813,
        0.5351748618930949,
        0.5398942731296413,
        0.5434494832420141,
        0.5468547932234145,
        0.5502424185198669,
        0.5536015062792211,
        0.5554800422486015,
        0.5607364187136319,
        0.5622380589070505,
        0.5657525189279237,
        0.5691736458541647,
        0.5715782314902745,
        0.5773485140920387,
        0.5822976493533133,
        0.585023140315585,
        0.5856565046727851,
        0.5923097291195294,
        0.5928506215133469,
        0.5970296152281136,
        0.5982081571184905,
        0.6057203853695884,
        0.6071863755146415,
        0.6119975360688467,
        0.6167981648026458,
        0.6220436367624892,
        0.6228901384215152,
        0.6311660853101527,
        0.6334839300934251,
        0.6367683674926079,
        0.6445279753270813,
        0.6460389473393867,
        0.6496606426774365,
        0.6515945737670694,
        0.6584163071361807,
        0.6612232837877084,
        0.6626362374891179,
        0.6718790140892321,
        0.6758039013652535,
        0.6795669127358196,
        0.6814293624131915,
        0.682659339773465,
        0.6913303653398314,
        0.693962918722409,
        0.6959990487619753,
        0.7036364172296561,
        0.7079494753361281,
        0.7122313115245478,
        0.7149184137444806,
        0.7214964458845793,
        0.7304479865373258,
        0.7314147045468844,
        0.736363571439828,
        0.7443020591529848,
        0.7480135716750057,
        0.7503492548212826,
        0.7559852510567922,
        0.7576730985885272,
        0.7628329882650527,
        0.7681844105692129,
        0.7750741474466518,
        0.7762355848049822,
        0.7812951505630662,
        0.7883126602249458,
        0.7986428531821155,
        0.8034097906468698,
        0.8068445652004813,
        0.8179921544267933,
        0.822860755372491,
        0.8260901591896208,
        0.8326141466995135,
        0.8379893422626268,
        0.8437728118128142,
        0.8525659119194177,
        0.858211015707018,
        0.8694358329738783,
        0.8735457837307926,
        0.8737734456402343,
        0.883499796317575,
        0.8906169759077691,
        0.8956936665854145,
        0.8982538693457861,
        0.911749571706205,
        0.9223006163393139,
        0.9304242749153123,
        0.9351919661280848,
        0.9387468448511761,
        0.9472289221579039,
        0.9545170707993546,
        0.9589633862401522,
        0.9671936289289182,
        0.9749769141561183,
        0.9802137089546101,
        0.9872021752701944,
        0.9902525901108719,
        0.9942318252898035,
        1.0149174818469635,
        1.0226960522477764,
        1.0266556967098526,
        1.0339636764150897,
        1.0474750810309952,
        1.050458173627212,
        1.0578882147084125,
        1.0686100480509537,
        1.0717062672876632,
        1.0804887717005942,
        1.0959515305551233,
        1.1001987359193968,
        1.1062830402694603,
        1.1180982959527368,
        1.123856404295823,
        1.1418237297107587,
        1.1471670199515487,
        1.154976270170326,
        1.1649931896726178,
        1.1824639272967261,
        1.193328776832572,
        1.211966063889855,
        1.2161185177930822,
        1.2233531384996674,
        1.232965790908435,
        1.2385039820134762,
        1.2536525509959067,
        1.259362386564092,
        1.2691515009300884,
        1.279360560290739,
        1.2968047785584065,
        1.3073441605678104,
        1.3180445881598077,
        1.328368987849563,
        1.3422566214679132,
        1.349703682592305,
        1.3554794734582518,
        1.3655769237805773,
        1.3722495469850016,
        1.3990242839295692,
        1.412744049117667,
        1.416533707972388,
        1.4477152510614768,
        1.4597918169672226,
        1.4773769429703578,
        1.482457400543806,
        1.498057128291424,
        1.5100228527513226,
        1.5327781195159846,
        1.555747513614999,
        1.5732867691809969,
        1.579401089495642,
        1.588671507491178,
        1.6068789577644969,
        1.6130902212450877,
        1.6554241934974359,
        1.673039086154523,
        1.6952450257706315,
        1.7050022361951946,
        1.7113312369662113,
        1.7336074799868586,
        1.7426657330498498,
        1.7800479645369731,
        1.796795755055119,
        1.8164430003413659,
        1.8378741991453644,
        1.8450944909364733,
        1.8750383678632427,
        1.8882396111763535,
        1.9435941686856077,
        1.9510814735511253,
        1.9752902732395,
        1.9915698344576032,
        2.020008780400393,
        2.0876442730980966,
        2.0927459708944487,
        2.130619475139309,
        2.151413616149179,
        2.1654745700019036,
        2.194284495168361,
        2.214330235264416,
        2.2338974876636866,
        2.2614141490552764,
        2.2911841025082156,
        2.2976537300798783,
        2.3352408754628775,
        2.3683463562981597,
        2.3913975642432157,
        2.414085749324607,
        2.476374470497211,
        2.4897658643613703,
        2.529644652633474,
        2.568569923248269,
        2.587874704532114,
        2.6451260063747215,
        2.6758685596018563,
        2.704180092198537,
        2.735534126638191,
        2.787261192318984,
        2.8413036152429525,
        2.8975820127311462,
        2.932991539822445,
        3.0084174206204493,
        3.028994921908082,
        3.0639431115325966,
        3.0728228590995044,
        3.1964363209731395,
        3.257388052701116,
        3.2911341733899144,
        3.3630798097944434,
        3.3929009219399946,
        3.438329408868575,
        3.563464851911136,
        3.616027467582907,
        3.6618215570562547,
        3.763661814875293,
        3.8201706675888674,
        3.9611105936523634,
        4.0643894468057855,
        4.108336062668238,
        4.206936257698366,
        4.278282905295095,
        4.3873361421957995,
        4.5169849122207495,
        4.672662889868337,
        4.726998086922539,
        4.8971701062534905,
        5.073442034253335,
        5.092369095427645,
        5.232697202667182,
        5.425920235176919,
        5.499766090104904,
        5.711199997961996,
        5.927670885294119,
        6.130342904003036,
        6.284759272774718,
        6.537292378818528,
        6.7250237443533525,
        6.854493978839374,
        7.183884258216885,
        7.481718123435085,
        7.981721590190108,
        8.199819033387715,
        8.434961452470757,
        9.73296901630531,
        10.488827741583192,
        11.870274702442284,
        12.236937214735102,
        13.384041469357252,
        15.190887370981702,
        18.093200467564195,
        19.350025301683054,
        24.63077692399507,
        31.45032754845027,
        50.77840254425794
      ]
    }
  },
  "stopping": {
    "euclidean": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false,
        "21": false,
        "22": false,
        "23": false,
        "24": false,
        "25": false,
        "26": false,
        "27": false,
        "28": false,
        "29": false,
        "30": false
      }
    },
    "empirical_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false,
        "21": false,
        "22": false,
        "23": false,
        "24": false,
        "25": false,
        "26": false,
        "27": false,
        "28": false,
        "29": false,
        "30": false
      }
    },
    "oas_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false,
        "21": false,
        "22": false,
        "23": false,
        "24": false,
        "25": true
      }
    },
    "ledoit_wolf_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": true
      }
    }
  },
  "closed_form_results": [
    {
      "method": "euclidean_mean_projection",
      "cross_covariance_norm_before": 1.8060548676816097,
      "cross_covariance_norm_after": 2.174656276222338e-15,
      "projection_rank": 1,
      "mean_squared_displacement": 48.11056161050925,
      "relative_squared_displacement": 0.06264396043035059,
      "covariance_trace_ratio": 0.9373560395696495,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "algebraic first-moment sanity check"
    },
    {
      "method": "leace_empirical_floor_0.0001",
      "cross_covariance_norm_before": 1.8060548676816097,
      "cross_covariance_norm_after": 1.000932801317355e-14,
      "cross_covariance_relative": 5.542095200032483e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.036576185300817e-15,
      "mean_squared_displacement": 17.728187089893286,
      "relative_squared_displacement": 0.023083576939965215,
      "covariance_trace_ratio": 0.9769164230600351,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_oas_floor_0.0001",
      "cross_covariance_norm_before": 1.8060548676816097,
      "cross_covariance_norm_after": 8.386143049876256e-15,
      "cross_covariance_relative": 4.643348992293546e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 9.790070756655034e-16,
      "mean_squared_displacement": 18.566103815739208,
      "relative_squared_displacement": 0.024174614343410426,
      "covariance_trace_ratio": 0.972234807512201,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_ledoit_wolf_floor_0.0001",
      "cross_covariance_norm_before": 1.8060548676816097,
      "cross_covariance_norm_after": 8.026726731572046e-15,
      "cross_covariance_relative": 4.444342680394736e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 9.92178153710689e-16,
      "mean_squared_displacement": 18.662985849864754,
      "relative_squared_displacement": 0.02430076282534473,
      "covariance_trace_ratio": 0.9719045685094124,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    }
  ],
  "elapsed_seconds": 16.09535987500567
}


==> anc/artifact_v14_arxiv/results/affine_erasure/100doh_vjepa2/affine_erasure_curves.csv <==
method,erased_dimensions,regularization_c,probe_coordinates,rank0_max_abs_difference,converged,iterations,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,val_auprc,val_auroc_lower,val_auroc_upper,test_auroc,test_auprc,test_auroc_lower,test_auroc_upper
euclidean,0,0.01,original_train_standardized,0.0,1,93,0.0,0.0,1.0,0.8858,0.8867625673532802,0.8403850293884405,0.9249375122220578,0.89,0.8966199158088269,0.844290282973663,0.9321166936242496
euclidean,1,0.01,original_train_standardized,,1,88,2.7685352956161533,0.0027036477496251497,0.9972963522503748,0.8318,0.8491767042121621,0.775464699753558,0.8851231180526241,,,,
euclidean,2,0.01,original_train_standardized,,1,95,7.4004713013079275,0.007227022755183523,0.9927729772448166,0.7804,0.7977738920675334,0.7165969831119856,0.842951283790215,,,,
euclidean,3,0.01,original_train_standardized,,1,97,13.13533408478056,0.012827474692168515,0.9871725253078314,0.7556,0.7652290049095377,0.6890243311555995,0.8165321283152437,,,,
euclidean,4,0.01,original_train_standardized,,1,104,18.951520320727706,0.01850734406321065,0.9814926559367894,0.6823,0.7003633053332757,0.6076049431565752,0.751068552066126,,,,
euclidean,5,0.01,original_train_standardized,,1,102,25.4591144594329,0.02486241646428994,0.9751375835357101,0.6614,0.685875765830995,0.5857288592392196,0.7354753584739316,,,,
euclidean,6,0.01,original_train_standardized,,1,88,31.544340533262872,0.030805020052014524,0.9691949799479854,0.6678,0.6782516290119865,0.58686968435287,0.7399592151004522,,,,
euclidean,7,0.01,original_train_standardized,,1,91,36.29568004530233,0.03544500004424056,0.9645549999557593,0.6611,0.6621923682656647,0.5778823488041023,0.7387194616977226,,,,
euclidean,8,0.01,original_train_standardized,,1,93,40.61494068649289,0.039663028014153216,0.9603369719858468,0.6834,0.678031200460527,0.6120323969872162,0.754106213968327,,,,
euclidean,9,0.01,original_train_standardized,,1,85,44.80756199612235,0.043757384761838235,0.9562426152381618,0.643,0.6391158162774039,0.5645053320594919,0.7152333100777949,,,,
euclidean,10,0.01,original_train_standardized,,1,95,48.50580673481971,0.04736895188947237,0.9526310481105276,0.5987,0.6147296230645117,0.5194443878970313,0.6762023028517874,,,,
euclidean,11,0.01,original_train_standardized,,1,86,52.25889014603516,0.05103407240823746,0.9489659275917625,0.5647,0.591831876367012,0.47985577817939473,0.6392330815475863,,,,
euclidean,12,0.01,original_train_standardized,,1,81,55.98394071533842,0.054671817104822676,0.9453281828951774,0.5579,0.593292063026588,0.4762848679264111,0.6399670127588017,,,,
euclidean,13,0.01,original_train_standardized,,1,81,59.94330036244769,0.05853837926020282,0.9414616207397972,0.5843,0.6065489778983323,0.5116662851037851,0.6676947059751736,,,,
euclidean,14,0.01,original_train_standardized,,1,82,63.562062580455276,0.062072326738725855,0.937927673261274,0.5816,0.5833648140917105,0.4937991037376049,0.6566655037014806,,,,
euclidean,15,0.01,original_train_standardized,,1,83,67.09975271822245,0.06552710226388911,0.9344728977361109,0.5563,0.5775939792053666,0.4802600322043711,0.6288063876918817,,,,
euclidean,16,0.01,original_train_standardized,,1,81,70.71893030491003,0.0690614553758887,0.9309385446241112,0.5269,0.5667522348503622,0.449872800857672,0.6079113527402625,,,,
euclidean,17,0.01,original_train_standardized,,1,80,74.46248247269749,0.07271726803974364,0.9272827319602563,0.5201,0.5555250645501159,0.4322877819042943,0.5997065645458266,,,,
euclidean,18,0.01,original_train_standardized,,1,81,78.48817324492033,0.07664860668449251,0.9233513933155075,0.523,0.5352147938869802,0.44484237841302426,0.6040590168291053,,,,
euclidean,19,0.01,original_train_standardized,,1,78,82.72335578192343,0.0807845271307846,0.9192154728692153,0.5173,0.525363677884379,0.4398074426181676,0.5920877778129022,,,,
euclidean,20,0.01,original_train_standardized,,1,81,87.43240827749854,0.08538321120849467,0.9146167887915052,0.5167,0.5225986185979739,0.4319911087953883,0.5929710241582037,,,,
euclidean,21,0.01,original_train_standardized,,1,73,93.57092377364116,0.09137785524769644,0.9086221447523034,0.5159,0.529977952884226,0.43437289518301747,0.5969366142917453,,,,
euclidean,22,0.01,original_train_standardized,,1,77,101.59638223292082,0.09921521702433674,0.9007847829756632,0.5282,0.5418317338389397,0.44925290992685735,0.6069494464452447,,,,
euclidean,23,0.01,original_train_standardized,,1,68,111.76860512934155,0.10914902844662261,0.8908509715533773,0.5479,0.5412851708205617,0.4679961099390722,0.6281476431766201,,,,
euclidean,24,0.01,original_train_standardized,,1,69,124.12761901823978,0.12121837794749979,0.8787816220525002,0.5381,0.5354349190233951,0.4557901442744889,0.6136286047959634,,,,
euclidean,25,0.01,original_train_standardized,,1,67,139.50295386827003,0.13623335338698245,0.8637666466130176,0.529,0.5361454250027322,0.44765697790734227,0.6041031687022022,,,,
euclidean,26,0.01,original_train_standardized,,1,62,158.90909907352318,0.15518466706398748,0.8448153329360124,0.5236,0.5354594853898729,0.44785551036238225,0.600052897203203,,,,
euclidean,27,0.01,original_train_standardized,,1,63,181.00538722384903,0.17676307346079007,0.8232369265392099,0.5233,0.5387071413082402,0.442345156095031,0.6012120732380931,,,,
euclidean,28,0.01,original_train_standardized,,1,62,202.29320940351187,0.19755196230811706,0.8024480376918828,0.5237,0.5325289290724783,0.4438691152201303,0.6044662297639385,,,,
euclidean,29,0.01,original_train_standardized,,1,65,222.56206883135056,0.21734577034311578,0.7826542296568842,0.5164,0.5368045070649201,0.43576290477506285,0.5918908937871031,,,,
euclidean,30,0.01,original_train_standardized,,1,63,241.43850744624092,0.23577979242796965,0.7642202075720302,0.5202,0.5456938210518146,0.4430892485667486,0.5979351054105528,,,,
euclidean,31,0.01,original_train_standardized,,1,64,259.50192090958086,0.25341984463826256,0.7465801553617374,0.5215,0.5424392968276003,0.43614178671061077,0.5947448071066583,,,,
euclidean,32,0.01,original_train_standardized,,1,59,275.6650112661025,0.26920411256455323,0.7307958874354467,0.5248,0.5397604100145105,0.43574222422242226,0.6018403878006334,,,,
euclidean,33,0.01,original_train_standardized,,1,62,291.4596464257133,0.28462856096261063,0.7153714390373892,0.5352,0.529578939282667,0.4567199231927995,0.6233432547744818,,,,
euclidean,34,0.01,original_train_standardized,,1,58,303.3397510997257,0.29623022568332585,0.703769774316674,0.5471,0.5510288909848453,0.4702660566235835,0.6230502554931017,,,,
euclidean,35,0.01,original_train_standardized,,1,60,311.6032946157369,0.30430009239818057,0.6956999076018195,0.5558,0.5764716681815809,0.47291616100323625,0.6319938119501743,,,,
euclidean,36,0.01,original_train_standardized,,1,58,318.7246271441629,0.3112545186954716,0.6887454813045284,0.5751,0.5812592620728649,0.4896561064434236,0.6531561350835545,,,,
euclidean,37,0.01,original_train_standardized,,1,56,324.60546214801275,0.3169975216289187,0.6830024783710813,0.5755,0.5651597254067856,0.4973481059090302,0.6548951858629258,,,,
euclidean,38,0.01,original_train_standardized,,1,54,329.52346992317774,0.32180026359685326,0.6781997364031466,0.5611,0.5646440523116338,0.4860473950620869,0.6391791947232393,,,,
euclidean,39,0.01,original_train_standardized,,1,54,334.2392485133169,0.32640551612628604,0.6735944838737139,0.5405,0.5680169547226721,0.4696434759470799,0.6259461186621114,,,,
euclidean,40,0.01,original_train_standardized,,1,54,337.82662456798323,0.3299088130546711,0.6700911869453288,0.5288,0.5422291005067085,0.45309152238273354,0.6129247540025394,,,,
euclidean,41,0.01,original_train_standardized,,1,54,340.87524386916266,0.33288598034097916,0.6671140196590208,0.5529,0.5370309848553532,0.4710875285364619,0.6337102758130044,,,,
euclidean,42,0.01,original_train_standardized,,1,53,343.4581596479236,0.3354083590311754,0.6645916409688246,0.5428,0.5252711052778697,0.4611699653978512,0.623138115258034,,,,
euclidean,43,0.01,original_train_standardized,,1,51,345.74613171030614,0.33764270674834584,0.662357293251654,0.5399,0.517051259811049,0.46687656442238346,0.6282536858111866,,,,
euclidean,44,0.01,original_train_standardized,,1,50,347.7780117608374,0.33962696461019276,0.6603730353898072,0.5561,0.5520036148167509,0.4734622916636288,0.6361903574506172,,,,
euclidean,45,0.01,original_train_standardized,,1,50,349.49636564611353,0.34130504457628275,0.6586949554237173,0.5297,0.533364367669509,0.4440665087987855,0.6162078942381972,,,,
euclidean,46,0.01,original_train_standardized,,1,50,351.5357692009756,0.34329664961032774,0.6567033503896722,0.5502,0.5478348964424302,0.46718980867906623,0.6348015223046537,,,,
euclidean,47,0.01,original_train_standardized,,1,47,353.6300790619331,0.34534187408391903,0.6546581259160809,0.5707,0.5693565106768222,0.48220542359594765,0.6518219667765076,,,,
euclidean,48,0.01,original_train_standardized,,1,46,356.1887614455185,0.34784058734913914,0.6521594126508609,0.5554,0.5456223111689571,0.48096553343240966,0.6354169474806391,,,,
euclidean,49,0.01,original_train_standardized,,1,47,358.56044924511014,0.35015668871592787,0.649843311284072,0.5365,0.5435229595885902,0.4546408366014261,0.6184332099467843,,,,
euclidean,50,0.01,original_train_standardized,,1,45,361.17129584964425,0.3527063436031682,0.6472936563968318,0.4988,0.5320495338283704,0.41592379062884677,0.5797637781377157,,,,
empirical_floor_0.0001,0,0.01,original_train_standardized,6.461498003318411e-14,1,93,6.878371758068609e-26,6.717159919988876e-29,0.999999999999999,0.8858,0.8867625673532802,0.8349587183895695,0.9260332134575423,0.89,0.8966199158088269,0.8400608777339896,0.9323324476134346
empirical_floor_0.0001,1,0.01,original_train_standardized,,1,109,27.897315085877253,0.027243471763552005,0.9727528182700889,0.5866,0.6443675826609253,0.5056285225442835,0.6570589622071541,,,,
empirical_floor_0.0001,2,0.01,original_train_standardized,,1,106,38.37534439572462,0.03747592226144982,0.9624856296247972,0.497,0.5364027940699028,0.4178012033747039,0.5768572555310832,,,,
empirical_floor_0.0001,3,0.01,original_train_standardized,,1,104,43.4919308697629,0.042472588740002835,0.9574465634095867,0.4809,0.4768163752025175,0.3995260080068092,0.5569751724487726,,,,
empirical_floor_0.0001,4,0.01,original_train_standardized,,1,108,47.715892614308125,0.04659755138116028,0.9532607538207765,0.3984,0.4363039470051327,0.3170119322425148,0.4775299847557037,,,,
empirical_floor_0.0001,5,0.01,original_train_standardized,,1,96,51.63383617043182,0.050423668135187324,0.9494623677206269,0.4581,0.46732102712980117,0.37829691168402513,0.5395243753273683,,,,
empirical_floor_0.0001,6,0.01,original_train_standardized,,1,90,54.82269173109849,0.05353778489365087,0.9463793846514289,0.5165,0.5154213454449769,0.4367923426727008,0.5967267338846871,,,,
empirical_floor_0.0001,7,0.01,original_train_standardized,,1,71,58.769019273480836,0.05739162038425863,0.942555478479213,0.4608,0.46317921789266514,0.3846387737132622,0.5401763640238704,,,,
empirical_floor_0.0001,8,0.01,original_train_standardized,,1,67,62.95270103766935,0.061477247107098974,0.9384942712834408,0.5251,0.5267724246351845,0.44829264086156245,0.6114196210821976,,,,
empirical_floor_0.0001,9,0.01,original_train_standardized,,1,64,68.27353000858369,0.06667336914900751,0.9332931062568026,0.5273,0.5174027886162826,0.44468974892993546,0.6078123041473716,,,,
empirical_floor_0.0001,10,0.01,original_train_standardized,,1,61,74.79364772610545,0.07304067160752485,0.9268583746433748,0.3964,0.44110268923935786,0.3228583392258959,0.4807108668209551,,,,
empirical_floor_0.0001,11,0.01,original_train_standardized,,1,59,82.24198835951528,0.08031444175733914,0.9194351743904438,0.4727,0.5028427415336504,0.38927335181428463,0.5565852597536538,,,,
empirical_floor_0.0001,12,0.01,original_train_standardized,,1,49,92.11176467892822,0.08995289519426584,0.9096343142404001,0.4544,0.48315922610249706,0.37539785531951253,0.5339080686993927,,,,
empirical_floor_0.0001,13,0.01,original_train_standardized,,1,40,104.10289008643802,0.10166297860003713,0.8979213487405491,0.4302,0.4546524582249366,0.3516446262273286,0.5093335210322575,,,,
empirical_floor_0.0001,14,0.01,original_train_standardized,,1,38,117.0223288276129,0.11427961799571572,0.8853977927275335,0.4937,0.5065068798734768,0.41584303769060627,0.5749924693849645,,,,
empirical_floor_0.0001,15,0.01,original_train_standardized,,1,36,130.23608040116156,0.12718367226675933,0.8725658316246064,0.5302,0.5339906527709728,0.4436845113649237,0.6162040597480529,,,,
empirical_floor_0.0001,16,0.01,original_train_standardized,,1,33,145.7186151497195,0.14230333510714796,0.8574813537764068,0.4824,0.4938607739082411,0.3923681528722385,0.5598506564577034,,,,
empirical_floor_0.0001,17,0.01,original_train_standardized,,1,27,161.28407339130234,0.1575039779211937,0.8421875170603098,0.4684,0.48993196247126775,0.38847558921316927,0.5517770014409704,,,,
empirical_floor_0.0001,18,0.01,original_train_standardized,,1,26,177.95138336911384,0.17378064782140024,0.8257334555027933,0.4872,0.5117940607512618,0.41267960237297346,0.5725719733720351,,,,
empirical_floor_0.0001,19,0.01,original_train_standardized,,1,24,196.83392366142004,0.1922206285756055,0.8069783699336961,0.5165,0.5093594014588405,0.4410864546417232,0.5991789204423613,,,,
empirical_floor_0.0001,20,0.01,original_train_standardized,,1,20,216.99539726392868,0.21190956764055535,0.7872040439732443,0.4978,0.5386146530271516,0.4155728383458646,0.5816329413909397,,,,
empirical_floor_0.0001,21,0.01,original_train_standardized,,1,19,237.41817577065933,0.2318536872760345,0.7673969486184541,0.4617,0.47818947081185303,0.37752839269830624,0.543323084923524,,,,
empirical_floor_0.0001,22,0.01,original_train_standardized,,1,14,256.8929129776714,0.25087198532975724,0.7487345643168192,0.5018,0.528674874329103,0.4203194900533029,0.5965649679050768,,,,
empirical_floor_0.0001,23,0.01,original_train_standardized,,1,11,271.3153786971113,0.2649564245088978,0.734826637219534,0.4669,0.5034486078182617,0.3918999823746397,0.5476287065488676,,,,
empirical_floor_0.0001,24,0.01,original_train_standardized,,1,3,282.9697041630202,0.2763376017216994,0.7235191406065669,0.4489,0.4991384183959325,0.3706014305474665,0.5248835680470877,,,,
empirical_floor_0.0001,25,0.01,original_train_standardized,,1,6,304.92446315316715,0.2977777960480148,0.7021940454162906,0.4862,0.48066309888843706,0.40627405002405004,0.5710171127605337,,,,
empirical_floor_0.0001,26,0.01,original_train_standardized,,1,1,306.8595190842121,0.29966749910567586,0.7002850527927278,0.5572,0.5258863382550277,0.474327326675351,0.6395997398527107,,,,
empirical_floor_0.0001,27,0.01,original_train_standardized,,1,4,341.2497286114753,0.33325168809714384,0.6667174778839206,0.5311,0.5605001168181513,0.45087398034462506,0.6087062218628229,,,,
empirical_floor_0.0001,28,0.01,original_train_standardized,,1,1,344.2569118687874,0.3361883904968627,0.6637748924372879,0.4285,0.44633389415639585,0.3550167961877572,0.510357156556874,,,,
empirical_floor_0.0001,29,0.01,original_train_standardized,,1,2,373.7261066189118,0.36496690099503104,0.6349150135036371,0.481,0.5090316998416219,0.4,0.5680803821528612,,,,
empirical_floor_0.0001,30,0.01,original_train_standardized,,1,2,384.1279823689019,0.37512498278213074,0.6248468219435084,0.4968,0.5047251249700748,0.41171588891363115,0.57589504081997,,,,
empirical_floor_0.0001,31,0.01,original_train_standardized,,1,1,386.6725375009251,0.37760989990324717,0.6223606407966917,0.5234,0.5446652794587025,0.436092230718399,0.5998464149022543,,,,
empirical_floor_0.0001,32,0.01,original_train_standardized,,1,1,394.2171822654758,0.3849777170561287,0.6149751261134504,0.5019,0.5252127733482552,0.4250206969767804,0.5764455652211925,,,,
empirical_floor_0.0001,33,0.01,original_train_standardized,,1,1,402.5656867927371,0.3931305535085323,0.6068113944985558,0.5087,0.525472558313179,0.43480781412009223,0.5912958270472081,,,,
empirical_floor_0.0001,34,0.01,original_train_standardized,,1,1,412.1552790857381,0.4024953897321661,0.597435205277611,0.5113,0.5401705467082427,0.43205630712205045,0.5945711170858531,,,,
empirical_floor_0.0001,35,0.01,original_train_standardized,,1,1,424.09700352216714,0.41415723000211635,0.5857838080701019,0.4975,0.4957644405017564,0.41960281911124614,0.5787966518175108,,,,
empirical_floor_0.0001,36,0.01,original_train_standardized,,1,1,431.3029865044602,0.4211943227582619,0.5787500658513796,0.5467,0.5143925993530034,0.47087199630404886,0.6302568424797806,,,,
empirical_floor_0.0001,37,0.01,original_train_standardized,,1,1,442.4246324558993,0.4320553051327142,0.5678804517724282,0.6122,0.6186814183530198,0.5292204090064038,0.6902640446303624,,,,
empirical_floor_0.0001,38,0.01,original_train_standardized,,1,1,451.2349727661141,0.4406591530919083,0.5592747716614872,0.5165,0.5587498428314849,0.43497274260335267,0.5894992533095712,,,,
empirical_floor_0.0001,39,0.01,original_train_standardized,,1,1,460.74977764565045,0.4499509547320805,0.5499962576248612,0.5172,0.5047997089547789,0.437143536463229,0.595974833232262,,,,
empirical_floor_0.0001,40,0.01,original_train_standardized,,1,0,466.99431332308654,0.4560491341045767,0.5438980392715783,0.5,0.5,0.5,0.5,,,,
oas_floor_0.0001,0,0.01,original_train_standardized,6.039613253960852e-14,1,93,6.068406651145138e-26,5.926178370258924e-29,0.9999999999999991,0.8858,0.8867625673532802,0.8358775511406487,0.9258378996161883,0.89,0.8966199158088269,0.8427126414342002,0.9314858985898591
oas_floor_0.0001,1,0.01,original_train_standardized,,1,106,27.689672136278077,0.02704069544558406,0.9727532534470423,0.5838,0.6431788178338163,0.5093444062021972,0.6570149355722467,,,,
oas_floor_0.0001,2,0.01,original_train_standardized,,1,98,38.0286682178127,0.037137371306457716,0.9624389328325904,0.4934,0.5337220946453237,0.40535513331865686,0.5786118018697466,,,,
oas_floor_0.0001,3,0.01,original_train_standardized,,1,102,43.17295768075717,0.042161091485114426,0.9574661806882715,0.4789,0.4717736009766066,0.4011888183732844,0.5586645336192604,,,,
oas_floor_0.0001,4,0.01,original_train_standardized,,1,97,47.318998379323915,0.04620995935480851,0.9533473869777409,0.4096,0.44357825213293156,0.33590766297410507,0.4893218139261958,,,,
oas_floor_0.0001,5,0.01,original_train_standardized,,1,90,51.22616779192785,0.05002555448430454,0.949604896159986,0.5054,0.4902035093460315,0.42670276424963927,0.5875082414633773,,,,
oas_floor_0.0001,6,0.01,original_train_standardized,,1,86,54.30895700410919,0.05303609082432538,0.9466263859066754,0.5711,0.5413597927487199,0.4911463850927839,0.6514888011876927,,,,
oas_floor_0.0001,7,0.01,original_train_standardized,,1,73,58.01608974058046,0.05665633763728561,0.9429597370981122,0.5274,0.5108578534227843,0.4506498287144138,0.6055243828631108,,,,
oas_floor_0.0001,8,0.01,original_train_standardized,,1,61,61.95054136475321,0.0604985755515168,0.9391010177339276,0.5922,0.6072736709321751,0.5140833976806589,0.6721774472258546,,,,
oas_floor_0.0001,9,0.01,original_train_standardized,,1,59,66.89793518031985,0.0653300148245311,0.934185366567587,0.5638,0.5719581232343522,0.4781768877214274,0.6445423095017551,,,,
oas_floor_0.0001,10,0.01,original_train_standardized,,1,54,72.93685667278402,0.07122739909451564,0.9281877360026372,0.4665,0.5130700242729362,0.3864707169275477,0.5404102301207564,,,,
oas_floor_0.0001,11,0.01,original_train_standardized,,1,57,80.02219644776532,0.07814667621852082,0.9212165998634617,0.5884,0.6080509458633062,0.5044890813253012,0.6637485851726089,,,,
oas_floor_0.0001,12,0.01,original_train_standardized,,1,50,89.39680146848058,0.08730156393406306,0.9118950094377279,0.5419,0.5261701885140097,0.46223457536375806,0.6217986798679868,,,,
oas_floor_0.0001,13,0.01,original_train_standardized,,1,44,100.81823926868907,0.09845531178582917,0.9005787769383649,0.5198,0.48947832631771626,0.44384985249586206,0.6028697824499539,,,,
oas_floor_0.0001,14,0.01,original_train_standardized,,1,39,113.13370823749166,0.11048213695067545,0.8884597401176663,0.5395,0.5177171433439168,0.4671771804550755,0.6182850275833012,,,,
oas_floor_0.0001,15,0.01,original_train_standardized,,1,33,125.35697024860676,0.12241891625840504,0.8764568613230632,0.507,0.5165615922481958,0.4199330192111348,0.5850141898864809,,,,
oas_floor_0.0001,16,0.01,original_train_standardized,,1,31,139.43853970088983,0.13617044892665023,0.8624797180418595,0.4221,0.47774499779086443,0.3450820646116109,0.5028799407466974,,,,
oas_floor_0.0001,17,0.01,original_train_standardized,,1,26,154.09786494902656,0.15048619623928375,0.8481228955851087,0.4645,0.4771659188790943,0.38368922520464493,0.545678704225861,,,,
oas_floor_0.0001,18,0.01,original_train_standardized,,1,24,170.12516890548758,0.16613786025926522,0.8323799381735129,0.4809,0.5213293473990149,0.39956737102712386,0.5583303914736134,,,,
oas_floor_0.0001,19,0.01,original_train_standardized,,1,21,186.7815531274016,0.18240386047597812,0.8159297494023992,0.5083,0.5081220770271107,0.4266278129444243,0.5890962331741207,,,,
oas_floor_0.0001,20,0.01,original_train_standardized,,1,15,206.26776909590404,0.2014333682577188,0.7968793221389348,0.4692,0.4855621760764062,0.38705331479420646,0.5532625982393704,,,,
oas_floor_0.0001,21,0.01,original_train_standardized,,1,14,225.98904318515065,0.22069242498549868,0.7779069122117843,0.4766,0.47169106411111156,0.3926310656938706,0.5510243321126717,,,,
oas_floor_0.0001,22,0.01,original_train_standardized,,1,12,244.5373674589263,0.2388060229091077,0.7599077414008555,0.5211,0.529342150463813,0.4459026570291282,0.6033519476567256,,,,
oas_floor_0.0001,23,0.01,original_train_standardized,,1,3,259.71315589458385,0.25362612880330454,0.7453088721071345,0.5356,0.5625669234297827,0.455269921069552,0.6172733013460567,,,,
oas_floor_0.0001,24,0.01,original_train_standardized,,1,5,290.1590713635471,0.283358468128464,0.7163828087321527,0.4961,0.49663107148491326,0.41566502603332284,0.5772235902106064,,,,
oas_floor_0.0001,25,0.01,original_train_standardized,,1,2,293.71142962457117,0.2868275679927453,0.7127756076261421,0.5319,0.5114825796452963,0.4469774977880555,0.6207354136580064,,,,
oas_floor_0.0001,26,0.01,original_train_standardized,,1,2,323.20481168766196,0.3156296989137324,0.6840575677767984,0.4846,0.5044142623040204,0.40393196848641283,0.5665630514632295,,,,
oas_floor_0.0001,27,0.01,original_train_standardized,,1,1,333.7886035255987,0.3259654331304675,0.6737169992361498,0.4508,0.45764434677485744,0.37594347950476414,0.5298685767410413,,,,
oas_floor_0.0001,28,0.01,original_train_standardized,,1,4,378.4408815073351,0.36957117334700695,0.6302236539667355,0.546,0.5861937455054538,0.4642094650360144,0.6222773904312163,,,,
oas_floor_0.0001,29,0.01,original_train_standardized,,1,1,380.99905106352014,0.3720693858042189,0.6276716351445869,0.5051,0.5369527646933466,0.4213548560738427,0.5826224065566121,,,,
oas_floor_0.0001,30,0.01,original_train_standardized,,1,3,399.16492131656616,0.38980949347320915,0.6100842052153598,0.4755,0.47993458313171616,0.3923350330676467,0.5506538543918064,,,,
oas_floor_0.0001,31,0.01,original_train_standardized,,1,1,400.3234317530358,0.390940851321324,0.6089279103226758,0.5528,0.5596248960185177,0.4730528931195069,0.6318932883886026,,,,
oas_floor_0.0001,32,0.01,original_train_standardized,,1,2,414.61522311466337,0.40489767882291344,0.594887698957601,0.5182,0.5406789479667957,0.4381655071815159,0.600632185347551,,,,
oas_floor_0.0001,33,0.01,original_train_standardized,,1,1,417.57767419979444,0.40779069746073676,0.5920034263921052,0.4927,0.49251723263761016,0.41495521527293655,0.5727499426736986,,,,
oas_floor_0.0001,34,0.01,original_train_standardized,,1,1,430.53243943020624,0.4204418353810608,0.5794321704235071,0.4868,0.5090320163537492,0.40729385500027704,0.566454104878025,,,,
oas_floor_0.0001,35,0.01,original_train_standardized,,1,1,433.3934945960292,0.42323583456643477,0.5765873664503998,0.6008,0.5902284062323467,0.5237363373184325,0.6735633501993978,,,,
oas_floor_0.0001,36,0.01,original_train_standardized,,1,1,443.82869275202046,0.433426457765645,0.5663658922041939,0.5368,0.5372246117481121,0.4578023783587509,0.6185615969956056,,,,
oas_floor_0.0001,37,0.01,original_train_standardized,,1,0,450.38172150147847,0.43982589990378756,0.5600280912084831,0.5,0.5,0.5,0.5,,,,
ledoit_wolf_floor_0.0001,0,0.01,original_train_standardized,5.5067062021407764e-14,1,93,6.276480311075618e-26,6.129375303784783e-29,0.999999999999998,0.8858,0.8867625673532802,0.8399557076115979,0.9266953277213578,0.89,0.8966199158088269,0.8387152556925584,0.9320541259623105
ledoit_wolf_floor_0.0001,1,0.01,original_train_standardized,,1,98,27.668528262329673,0.02702004713118132,0.9727533452414986,0.5835,0.6430598132546551,0.5086483045921882,0.657407334424216,,,,
ledoit_wolf_floor_0.0001,2,0.01,original_train_standardized,,1,102,37.994076468055795,0.03710359030083574,0.9624346525875097,0.4929,0.5334561560366616,0.41439604451023687,0.5758892928780469,,,,
ledoit_wolf_floor_0.0001,3,0.01,original_train_standardized,,1,103,43.141429772261084,0.042130302511973715,0.9574688539954341,0.4787,0.4709569982418417,0.3942184847942542,0.5581293443016194,,,,
ledoit_wolf_floor_0.0001,4,0.01,original_train_standardized,,1,101,47.28104434796631,0.04617289487106085,0.9533558558564258,0.4122,0.4454644384802142,0.33678826359804054,0.4917500802207675,,,,
ledoit_wolf_floor_0.0001,5,0.01,original_train_standardized,,1,87,51.18769648992448,0.04998798485344187,0.949617388248631,0.5092,0.4926791720221492,0.4266044448418213,0.5926689150296701,,,,
ledoit_wolf_floor_0.0001,6,0.01,original_train_standardized,,1,88,54.26211068653889,0.052990342467323134,0.9466482347328607,0.5768,0.5455027588112067,0.49653944618599793,0.6574355682585094,,,,
ledoit_wolf_floor_0.0001,7,0.01,original_train_standardized,,1,74,57.941496480827,0.056583492657057616,0.9429991139418654,0.5356,0.5201208798122917,0.45262084515474343,0.610283498160767,,,,
ledoit_wolf_floor_0.0001,8,0.01,original_train_standardized,,1,62,61.849603240122285,0.06040000316418192,0.9391641268671123,0.5975,0.6106187120279274,0.5129265606823297,0.6689238258582249,,,,
ledoit_wolf_floor_0.0001,9,0.01,original_train_standardized,,1,59,66.74631124556434,0.06518194457574643,0.934288057456661,0.5688,0.5715715198088439,0.4865426399339577,0.6487833537818067,,,,
ledoit_wolf_floor_0.0001,10,0.01,original_train_standardized,,1,57,72.72636579011845,0.07102184159191255,0.928343682037291,0.4698,0.5160217463239125,0.39408827601510155,0.5568914344583987,,,,
ledoit_wolf_floor_0.0001,11,0.01,original_train_standardized,,1,51,79.77925838233655,0.07790943201400054,0.9214106021637753,0.5913,0.5916075809517326,0.5126308486897986,0.6652232898227834,,,,
ledoit_wolf_floor_0.0001,12,0.01,original_train_standardized,,1,50,89.06431208770171,0.0869768672731462,0.9121568368891818,0.5378,0.5327395070810581,0.4634760597257607,0.6217834900507226,,,,
ledoit_wolf_floor_0.0001,13,0.01,original_train_standardized,,1,43,100.37898995180193,0.09802635737480657,0.9009332427495014,0.523,0.49636846855850253,0.4407172766763138,0.6040617152932193,,,,
ledoit_wolf_floor_0.0001,14,0.01,original_train_standardized,,1,38,112.60094230177357,0.10996185771657575,0.8889134245213469,0.5424,0.5235198117299997,0.46058822929416565,0.6224617390005713,,,,
ledoit_wolf_floor_0.0001,15,0.01,original_train_standardized,,1,33,124.84489188455217,0.12191883973100798,0.8768935627717823,0.5141,0.512359840141091,0.43206791799288524,0.5966389018678258,,,,
ledoit_wolf_floor_0.0001,16,0.01,original_train_standardized,,1,26,139.0756312532471,0.13581604614574913,0.8627252000397501,0.4466,0.474801546428807,0.36309154844733593,0.5291297264901383,,,,
ledoit_wolf_floor_0.0001,17,0.01,original_train_standardized,,1,26,153.64146908836406,0.15004049715660553,0.8485385497895064,0.4742,0.4839722735705638,0.38941251744010996,0.5557495539094017,,,,
ledoit_wolf_floor_0.0001,18,0.01,original_train_standardized,,1,24,169.74125862895403,0.16576294787983792,0.8325992783670111,0.4989,0.5394267794417826,0.4200428365154191,0.583594614772921,,,,
ledoit_wolf_floor_0.0001,19,0.01,original_train_standardized,,1,19,187.6507706064326,0.18325270567034432,0.8147198274696311,0.5247,0.5205373063887668,0.44170200082508254,0.6061612594191915,,,,
ledoit_wolf_floor_0.0001,20,0.01,original_train_standardized,,1,15,209.11032470635416,0.204209301471049,0.7939160125705765,0.4975,0.4910208314436115,0.4131453611052751,0.5695974812582868,,,,
ledoit_wolf_floor_0.0001,21,0.01,original_train_standardized,,1,14,228.0299651910812,0.22268551288191524,0.7758996516713753,0.4859,0.49104669647781035,0.4044743889185765,0.5688396161557214,,,,
ledoit_wolf_floor_0.0001,22,0.01,original_train_standardized,,1,12,242.36951190696644,0.2366889764716469,0.7622406980729112,0.5327,0.5379624498485622,0.4570808003767443,0.6165027901785713,,,,
ledoit_wolf_floor_0.0001,23,0.01,original_train_standardized,,1,4,253.22441046183008,0.24728946334163093,0.7519003435141428,0.5177,0.5155380977463242,0.4379918561588501,0.5975563533258107,,,,
ledoit_wolf_floor_0.0001,24,0.01,original_train_standardized,,1,1,269.8278444587551,0.26350375435425305,0.736127020679574,0.494,0.47930068842632567,0.41639392506971157,0.5739309849507217,,,,
ledoit_wolf_floor_0.0001,25,0.01,original_train_standardized,,1,7,331.33765855854585,0.32357193218607994,0.6760617417469663,0.5158,0.5308407106925871,0.43214807904123853,0.5933719315327759,,,,
ledoit_wolf_floor_0.0001,26,0.01,original_train_standardized,,1,1,334.12496405710596,0.32629391021201753,0.67350754220195,0.3996,0.43618519763123115,0.31704568425308266,0.4789307828696126,,,,
ledoit_wolf_floor_0.0001,27,0.01,original_train_standardized,,1,3,359.2896058065478,0.35086875567045683,0.6489407578343527,0.5569,0.6077670893160374,0.47781272493257027,0.6351869195863233,,,,
ledoit_wolf_floor_0.0001,28,0.01,original_train_standardized,,1,1,361.145903620672,0.3526815465045625,0.6471337411620826,0.5023,0.5119295716330958,0.42555805991882767,0.5858349591344528,,,,
ledoit_wolf_floor_0.0001,29,0.01,original_train_standardized,,1,1,372.9842771260094,0.36424245813086853,0.6354957331671549,0.5223,0.5697628280834633,0.44337780317789516,0.6042436373150658,,,,
ledoit_wolf_floor_0.0001,30,0.01,original_train_standardized,,1,3,391.4300332277816,0.3822558918240055,0.6175562140113456,0.484,0.49066800793091214,0.3987626988690819,0.5649489725758291,,,,
ledoit_wolf_floor_0.0001,31,0.01,original_train_standardized,,1,1,393.2690884593135,0.3840518441985483,0.6158221044711989,0.5294,0.5541132311028122,0.4512301390664962,0.6077942175253257,,,,
ledoit_wolf_floor_0.0001,32,0.01,original_train_standardized,,1,1,407.26123392545486,0.397716048755327,0.6019546642430935,0.5397,0.5747390159565344,0.47170726129216695,0.6185743497433794,,,,
ledoit_wolf_floor_0.0001,33,0.01,original_train_standardized,,1,1,415.25394097607847,0.40552142673445163,0.5941983303525217,0.4774,0.49281860763178437,0.3947874706899383,0.5621478483138116,,,,
ledoit_wolf_floor_0.0001,34,0.01,original_train_standardized,,1,1,423.7588985300438,0.4138270493457459,0.5859529765782971,0.5022,0.535391545302734,0.41868585922236057,0.5829022832817337,,,,
ledoit_wolf_floor_0.0001,35,0.01,original_train_standardized,,1,1,434.85724137756085,0.42466527478277427,0.5751648182140607,0.5201,0.5074029144472604,0.44327287836622253,0.6009067675983437,,,,
ledoit_wolf_floor_0.0001,36,0.01,original_train_standardized,,1,1,445.48012530234206,0.4350391848655684,0.5646482282115207,0.5556,0.5828009898865362,0.4795836642439995,0.6355106795720004,,,,
ledoit_wolf_floor_0.0001,37,0.01,original_train_standardized,,1,1,451.74703775056287,0.44115921655328405,0.5586785300750488,0.5676,0.5502768700180838,0.4849459722249539,0.6473731125912964,,,,
ledoit_wolf_floor_0.0001,38,0.01,original_train_standardized,,1,1,457.82469689165356,0.44709443055825543,0.5527262449316808,0.4952,0.5177171682984887,0.41035105105795366,0.5752612838550338,,,,
ledoit_wolf_floor_0.0001,39,0.01,original_train_standardized,,1,0,464.4920516833094,0.45360551922198183,0.5462070762644813,0.5,0.5,0.5,0.5,,,,


==> anc/artifact_v14_arxiv/results/affine_erasure/100doh_vjepa2/closed_form_erasure.csv <==
method,cross_covariance_norm_before,cross_covariance_norm_after,projection_rank,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,test_auroc,coefficient_norm,interpretation,cross_covariance_relative,idempotence_relative_error
euclidean_mean_projection,1.6503168653760887,1.9865782565665057e-15,1,59.63199239569818,0.058234367573924,0.9417656324260758,0.5,0.5,0.0,algebraic first-moment sanity check,,
leace_empirical_floor_0.0001,1.6503168653760887,1.119499755585571e-14,1,13.632959395752325,0.01331343690991438,0.9861572931506387,0.5,0.5,0.0,closed-form linear guardedness sanity check,6.783544294267692e-15,1.4407861243426513e-15
leace_oas_floor_0.0001,1.6503168653760887,1.029194970428579e-14,1,13.721233007416396,0.013399641608805074,0.9850816894464155,0.5,0.5,0.0,closed-form linear guardedness sanity check,6.2363476494802536e-15,1.1483176635732543e-15
leace_ledoit_wolf_floor_0.0001,1.6503168653760887,1.015689809635777e-14,1,13.74184610591536,0.01341977158780797,0.9849856552806453,0.5,0.5,0.0,closed-form linear guardedness sanity check,6.154513905451198e-15,1.134325438085322e-15


==> anc/artifact_v14_arxiv/results/affine_erasure/100doh_vjepa2/summary.json <==
{
  "dataset": "100DOH",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "sample_counts": {
    "train": 1600,
    "val": 200,
    "test": 200
  },
  "feature_dimension": 1024,
  "probe_regularization": {
    "selected_c": 0.01,
    "selection_split": "validation",
    "search": [
      {
        "c": 0.001,
        "val_auroc": 0.8603,
        "val_auprc": 0.8653667942804855,
        "converged": 1,
        "iterations": 41
      },
      {
        "c": 0.01,
        "val_auroc": 0.8858,
        "val_auprc": 0.8867625673532802,
        "converged": 1,
        "iterations": 93
      },
      {
        "c": 0.1,
        "val_auroc": 0.8766,
        "val_auprc": 0.8781879623964013,
        "converged": 1,
        "iterations": 221
      },
      {
        "c": 1.0,
        "val_auroc": 0.8566,
        "val_auprc": 0.863080367962515,
        "converged": 1,
        "iterations": 372
      }
    ],
    "coordinate_system": "original train-standardized features",
    "reselected_after_erasure": false
  },
  "metric_maps": {
    "euclidean": {
      "estimator": "identity",
      "dimension": 1024
    },
    "empirical_floor_0.0001": {
      "estimator": "empirical",
      "shrinkage": 0.0,
      "sample_count": 1600,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.023103242633177607,
      "floored_eigenvalues": 242,
      "dimension": 1024,
      "minimum_eigenvalue": 0.0008262729857217484,
      "maximum_eigenvalue": 231.03242633177615,
      "median_eigenvalue": 0.0972606111408986,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 279607.8660734256,
      "effective_rank": 100.88775403682254,
      "stable_rank": 4.432278257466229,
      "eigenvalues_ascending": [
        0.0008262729857217484,
        0.0009890103341194166,
        0.0016559898214178925,
        0.0018445526227087584,
        0.0019493279686961713,
        0.002111110996241191,
        0.0023160424910950122,
        0.002353322448699502,
        0.0023915946498468043,
        0.0024724260280880074,
        0.002539459397330107,
        0.0026111882100447437,
        0.0027836623127128783,
        0.002882481906859414,
        0.002924147882747978,
        0.0029648542393204184,
        0.0030237139372221154,
        0.0031076296056890902,
        0.0031898881377548306,
        0.0032739921701122683,
        0.0032949489061343336,
        0.003325456803911883,
        0.003412660057094654,
        0.003446121497307292,
        0.003588095722228365,
        0.0036831126789883305,
        0.0037342159907337493,
        0.0038105964064516825,
        0.0038671039970217982,
        0.0039036965105287134,
        0.0039786991439946144,
        0.004060004025040414,
        0.004147006736659976,
        0.004207983127801143,
        0.004246892562869293,
        0.004268873699654016,
        0.0043383508401907914,
        0.00437432940680527,
        0.004453480928699002,
        0.004548174586193207,
        0.00457889568105513,
        0.004606887955730665,
        0.00465028018137842,
        0.004726969479452766,
        0.004779130882536861,
        0.004854551684122001,
        0.004949159722082231,
        0.005055309881872941,
        0.005129623145878372,
        0.0051535281161898564,
        0.005180367133682742,
        0.0052733677517416665,
        0.00533553667194129,
        0.005462891975078796,
        0.0055343584204666525,
        0.005581967403297264,
        0.00565208110619407,
        0.005672295892125442,
        0.005764155486764438,
        0.005792423887263598,
        0.005801078106080709,
        0.00593006071133297,
        0.005977465105929613,
        0.0059946604151042615,
        0.006071107611963345,
        0.006131797836919856,
        0.006256626046402473,
        0.00634823604193506,
        0.0063684146059632945,
        0.006399857001211761,
        0.0064273117381918165,
        0.0065189407984113995,
        0.006620958700888209,
        0.00669536317762799,
        0.0067415265547576386,
        0.006798668918354721,
        0.006864271919904306,
        0.00695429743090907,
        0.007048059383338047,
        0.007062415315631318,
        0.00713242992508277,
        0.0072303769300099754,
        0.007289595725738576,
        0.0074041066661400465,
        0.007466097626977018,
        0.007552931613078436,
        0.007586723345229848,
        0.007679463678257784,
        0.007731879421037875,
        0.007846235158647437,
        0.007872527931439218,
        0.007949736294043497,
        0.008032569425376472,
        0.008057061126680278,
        0.00819024735263722,
        0.008281116247769518,
        0.008406236976611922,
        0.008437543178823035,
        0.008496192393205461,
        0.008513155768967598,
        0.008630389512205369,
        0.008787761928663073,
        0.008834248987350623,
        0.00886533927950264,
        0.008973593457719692,
        0.009040286277580542,
        0.0090768140008394,
        0.00916639838204813,
        0.00929938864823711,
        0.009361035988786575,
        0.00945409131418022,
        0.00945903997408804,
        0.009517232061055977,
        0.009645897759358285,
        0.00967641243339458,
        0.009806697840084666,
        0.009884515777797568,
        0.009920873024970871,
        0.010005706409067075,
        0.010116150684995528,
        0.010254779781187757,
        0.010287814436214692,
        0.010367345951505152,
        0.010469454160166907,
        0.01058175267248234,
        0.010591280670470698,
        0.010730392581658074,
        0.010774510103360094,
        0.010831447754161356,
        0.010992235821865348,
        0.011022834361862981,
        0.01105351360616307,
        0.01109992225860728,
        0.011298285067307358,
        0.011398101344681636,
        0.011437471951498964,
        0.011552292032626121,
        0.011607164744885778,
        0.011682716658511186,
        0.011793710624020357,
        0.011848771004126006,
        0.012053212483212176,
        0.01208598809629276,
        0.012202771630384364,
        0.012240192935338599,
        0.012311554306772133,
        0.012504566267437801,
        0.012538184970895516,
        0.012619901134576684,
        0.012711790074235584,
        0.012734796386962647,
        0.012947225066283763,
        0.013088146726452653,
        0.013130788378001934,
        0.013203247519772051,
        0.013355641076803653,
        0.013418085309380667,
        0.013469294592851691,
        0.013575603962197891,
        0.013665832662859905,
        0.013818985791758092,
        0.013896757866395111,
        0.01403085124782291,
        0.014064920930604425,
        0.014169865373804186,
        0.014295402284516975,
        0.014313031669136583,
        0.014459436138749714,
        0.014705398064441915,
        0.014726196347674202,
        0.014787018183864922,
        0.014856873207858912,
        0.014981940243114767,
        0.015006508451214049,
        0.015112234621813082,
        0.0152040385322548,
        0.015400412506650108,
        0.01551163460172589,
        0.01561661336043672,
        0.01574766558515874,
        0.015881316410845458,
        0.01595008036270501,
        0.016103425798555688,
        0.01613397201076267,
        0.016272765888608497,
        0.01657726130418847,
        0.016642497712508485,
        0.016727736099048724,
        0.01680973070175077,
        0.016871639018645194,
        0.016952490196963106,
        0.01705012998038778,
        0.01711810742706144,
        0.01719098354427473,
        0.017248195600979975,
        0.01731489229978997,
        0.01748120364113432,
        0.017667592799495598,
        0.01775115419050945,
        0.01801619986129385,
        0.018137895382724083,
        0.018251030926594778,
        0.01834831179919669,
        0.018416579673690807,
        0.018523604483775675,
        0.018636763540244638,
        0.018803919001630556,
        0.018825570602529245,
        0.018940362091645582,
        0.019004154270777573,
        0.019105466923024967,
        0.019266836038371062,
        0.019318389374178322,
        0.019383723477315814,
        0.019665560003485336,
        0.019897757342032262,
        0.019952937047127903,
        0.020105793610381367,
        0.020253787109069114,
        0.020330489910206195,
        0.02046503486431765,
        0.020641148747024843,
        0.020748188437989593,
        0.020850943473737883,
        0.02092260826518998,
        0.02115042314450748,
        0.021188793124286856,
        0.021285126678895892,
        0.021308718714554826,
        0.02154312839462171,
        0.02168031327118537,
        0.021741467560769567,
        0.02186132488133286,
        0.021965842144541337,
        0.022251017425675302,
        0.022325480225506268,
        0.022402625568801814,
        0.022516780634164076,
        0.022745368145274017,
        0.022858348958548182,
        0.022944724098376355,
        0.023061960896339686,
        0.023190760266795483,
        0.023330994162783704,
        0.023542457484262654,
        0.023793791067507276,
        0.02397610272054405,
        0.02406221914875608,
        0.02418690654151309,
        0.02440411891791073,
        0.024578749581400668,
        0.024626944558882417,
        0.02481047403006507,
        0.02488831946096348,
        0.02508006768905092,
        0.025305206071154614,
        0.025390897879618273,
        0.025479394319652966,
        0.025908531185366734,
        0.025969632087874298,
        0.026123461967662524,
        0.026193966418393364,
        0.026493617413108458,
        0.026511247934056972,
        0.02674558127694786,
        0.026839572953826493,
        0.02687762557339682,
        0.026968154282356094,
        0.027354241385671066,
        0.02753836569927032,
        0.027668140919497913,
        0.027683184995478175,
        0.028069523706750647,
        0.02827837299081455,
        0.028438213236859168,
        0.02857128773208852,
        0.028691317647850347,
        0.02888426188564563,
        0.029014617964923016,
        0.029259184100380514,
        0.02938509440099476,
        0.0295906591050638,
        0.029781460178808613,
        0.030025618154078774,
        0.030188739698649398,
        0.03023818882729846,
        0.03044996095311587,
        0.030636337101043146,
        0.030718743642449302,
        0.03095133610138898,
        0.03113537580534166,
        0.03134850327636874,
        0.031541955746307006,
        0.03157163657459882,
        0.03181346982502452,
        0.032099224101089806,
        0.032119456943827535,
        0.032333794089479596,
        0.032445727612625416,
        0.032591184636048015,
        0.03273489224343462,
        0.03282226386443099,
        0.03305765309996755,
        0.033159103946019376,
        0.03346825996451261,
        0.03372345128371203,
        0.033787200231696186,
        0.03400955924069305,
        0.034252055235019896,
        0.034290872154914546,
        0.034483225792106414,
        0.03467684543210124,
        0.03508456273903123,
        0.035263737632817156,
        0.03538613742209942,
        0.03544391512104611,
        0.035731134562928264,
        0.035900994445750206,
        0.036131989985427757,
        0.036540678659849925,
        0.03667315113416221,
        0.0368643274477409,
        0.03707014379267666,
        0.03728771971420175,
        0.0375826415675097,
        0.037692858110453774,
        0.03775532091800551,
        0.03797116238289394,
        0.03811652650071827,
        0.038313387644393404,
        0.03852310053304738,
        0.03867689883783513,
        0.03876942043987873,
        0.03891217462101972,
        0.03923259872739498,
        0.03936593008925613,
        0.039537279762101835,
        0.039921029475697124,
        0.04029323301346908,
        0.040326945204479436,
        0.0405093079856257,
        0.04104767591675534,
        0.04109767473139611,
        0.041184336278142886,
        0.041661685608884794,
        0.04172237369872879,
        0.04211661548607909,
        0.04234771976650284,
        0.04252366738959181,
        0.04298462998196387,
        0.04313143146897932,
        0.04322395762511414,
        0.04331567248403361,
        0.043805946863940994,
        0.04401934908732723,
        0.04432062568764489,
        0.04451392603181204,
        0.04469448435640981,
        0.04511399335487965,
        0.04521669063992094,
        0.04541088038225616,
        0.045504332440730086,
        0.04566687394639348,
        0.045848505717869976,
        0.046259528294255545,
        0.04648483413524921,
        0.04669407042627154,
        0.0469615847329003,
        0.047147135425921735,
        0.047377749155109034,
        0.04776115254234059,
        0.04779380192488133,
        0.04804165986417315,
        0.04824794059895602,
        0.048446412538518877,
        0.04863953257061396,
        0.04901017697596719,
        0.0492117055686828,
        0.049723587764801805,
        0.049906878929543354,
        0.05022782073467937,
        0.05036218042156697,
        0.05061318524135406,
        0.05074124975785818,
        0.051130193191327146,
        0.0514095630013559,
        0.05160796030563457,
        0.051722040413640286,
        0.05201307058165036,
        0.052173573997087865,
        0.05263892553585971,
        0.05289818334710956,
        0.052962811810615955,
        0.053528491375500066,
        0.05382721346451141,
        0.05426443892593363,
        0.05444025395802409,
        0.05473163596905031,
        0.05509847407173606,
        0.05532316892650395,
        0.055391680446875126,
        0.055748424378982135,
        0.0559027206135637,
        0.056380138645823016,
        0.056599413052034246,
        0.05723515926809382,
        0.05760060504771995,
        0.05793051801907343,
        0.058131267477523944,
        0.058235877444618556,
        0.05839863346726428,
        0.05859590731470572,
        0.05888213795737318,
        0.05920661413819766,
        0.059596834767648973,
        0.05974665733705174,
        0.06011032991316367,
        0.06046070435616102,
        0.06071755442377619,
        0.061055407830063926,
        0.06158613125125785,
        0.06199692396487788,
        0.062383449017634963,
        0.06241786776625857,
        0.0627386920373984,
        0.06309480904759145,
        0.06325274526826878,
        0.06353754611194286,
        0.06414380841596633,
        0.0645500532814647,
        0.06465785345156598,
        0.06511557013032933,
        0.06532226288473766,
        0.06543366703131709,
        0.0658214971347707,
        0.06600279484055387,
        0.06640122970663218,
        0.06702738719355658,
        0.06735315344154535,
        0.06775768884577593,
        0.06823453314344645,
        0.06837875961452385,
        0.06873350753780007,
        0.06895475552202299,
        0.06933238755584914,
        0.06999314129082222,
        0.07002406201993784,
        0.07033628502686307,
        0.07078146357546322,
        0.07127411045257587,
        0.07166689635268912,
        0.07190879237580543,
        0.07214390022410186,
        0.07249583087207652,
        0.07293326519293727,
        0.07331152404623939,
        0.07371907769050166,
        0.0742655245867091,
        0.0743260443693201,
        0.07478158997131511,
        0.07495677066164912,
        0.07509062992315244,
        0.07556279595119236,
        0.07607604972728953,
        0.07647456529258181,
        0.07689969581706728,
        0.07719408480599216,
        0.07770526269065854,
        0.07826403093979148,
        0.07843757985199759,
        0.0793148019090493,
        0.07962582477374712,
        0.07999885865323432,
        0.08029064171979955,
        0.08078233102113798,
        0.08110719097454859,
        0.08165270893646392,
        0.08211416118952727,
        0.08276855482028522,
        0.08290784761939969,
        0.08323676327141595,
        0.08363485815666734,
        0.08383489026336723,
        0.08462746417886563,
        0.08501169771168292,
        0.0857776942505397,
        0.08579942865202952,
        0.08598442798574087,
        0.0865686581511684,
        0.08685599761418131,
        0.08704146364231277,
        0.08756803730548594,
        0.08818508847233286,
        0.0888641648702356,
        0.08907705481466886,
        0.08938806442612543,
        0.08988670853156613,
        0.09064352196742473,
        0.09090593756448659,
        0.09159976423643558,
        0.09200428584989326,
        0.09255371184062498,
        0.09356708702064172,
        0.09383939033512398,
        0.0941327808419006,
        0.09452062823524054,
        0.09495944153253932,
        0.09524263308713413,
        0.09553949877675809,
        0.09583689110114729,
        0.09668252296740304,
        0.0970951386131212,
        0.09742608366867599,
        0.09862802968800184,
        0.098772779818094,
        0.09897573595680063,
        0.09983838591146495,
        0.10015372894284587,
        0.10080029060682254,
        0.10089609815391118,
        0.10150014364392779,
        0.10217239490486718,
        0.10324151710017686,
        0.10359793086567905,
        0.10445073189687994,
        0.10492868233870267,
        0.10526122723984704,
        0.1055009055997532,
        0.10575520516221407,
        0.10634578613576186,
        0.10666163863862471,
        0.10701926641809803,
        0.10771953255159453,
        0.10834850508356131,
        0.10897245105751928,
        0.11011902218312358,
        0.11042626011758323,
        0.11091374539378238,
        0.11143243030413266,
        0.11209362664596052,
        0.11252406990306253,
        0.11275542543720064,
        0.1134658294255595,
        0.114064329159465,
        0.1143038237167737,
        0.11532746969221677,
        0.11556416171452491,
        0.1165450764903409,
        0.11667430381800475,
        0.11735275228176544,
        0.11814607945278507,
        0.11888148668224692,
        0.11936880306786019,
        0.11991922572769599,
        0.12088504013259772,
        0.12156019928106508,
        0.12164790445791338,
        0.12279673238939717,
        0.12373163251270973,
        0.12454979641872246,
        0.1250755736225644,
        0.1255831742170814,
        0.1263766171271893,
        0.1266071006291432,
        0.1280995501583825,
        0.12853606895058034,
        0.12875267549300937,
        0.1289059366385599,
        0.12994484877995008,
        0.13032258937448346,
        0.1306157495713551,
        0.1308558658802452,
        0.13190182576805742,
        0.13289292933754515,
        0.13316168817172197,
        0.13379850660097076,
        0.135332789263681,
        0.13627796903584036,
        0.13642287004283019,
        0.13701875621611864,
        0.1378142663359623,
        0.13836289349656675,
        0.1394036310966724,
        0.14049469658377878,
        0.1410356886537822,
        0.14144644002716336,
        0.14213587413904025,
        0.1435653660394047,
        0.14371033989540674,
        0.14496713018161544,
        0.14561137294212098,
        0.14675248540444766,
        0.14728122278008055,
        0.14859336007564053,
        0.14908604611604265,
        0.14965021123710817,
        0.1502533107224823,
        0.15139832698776107,
        0.15217342915124918,
        0.15294007785792796,
        0.15360544791909647,
        0.15443960449795255,
        0.15462590922424177,
        0.15574312636271673,
        0.15700167703750903,
        0.15739936560826392,
        0.15829426796270835,
        0.1589871562844241,
        0.1598210414095742,
        0.1601869499581919,
        0.161309759182233,
        0.16309375661882858,
        0.16368241560790706,
        0.16384861178016474,
        0.16457760571790334,
        0.16642705843930578,
        0.16706969849394537,
        0.1680149021797046,
        0.16965341486790497,
        0.17029929492472104,
        0.17131582485887045,
        0.17241698711628575,
        0.17322229408702242,
        0.17380356755202742,
        0.17422610487892237,
        0.17475922192130436,
        0.176376916521658,
        0.1770835986074085,
        0.17835897970338246,
        0.17936879500117203,
        0.18028614439225776,
        0.1813326302540584,
        0.18215383775123545,
        0.182932774942536,
        0.18352920964391994,
        0.18442845116361173,
        0.18710604024423907,
        0.188085826494389,
        0.1888543141377478,
        0.19026927387901268,
        0.19181529185530177,
        0.19296835536172308,
        0.19522644429414274,
        0.19541574934724446,
        0.1957368703995575,
        0.19638740244380476,
        0.19758014466936025,
        0.19859401485606193,
        0.19932239648967134,
        0.20072956780164375,
        0.20190052167759343,
        0.20343459391553795,
        0.20460479525224226,
        0.205668433339313,
        0.20649738386559308,
        0.2072610038134316,
        0.2090463715306666,
        0.21028050247594163,
        0.21152539986435653,
        0.21236630196537698,
        0.21290604387010048,
        0.21488192960412897,
        0.21649328829630318,
        0.21783876358115484,
        0.21830210822202814,
        0.21903767791476386,
        0.2200536308272525,
        0.22119630246485694,
        0.2221058727561262,
        0.2242596305909729,
        0.22526890351712836,
        0.22689651284677192,
        0.22769894437976884,
        0.22887817314806005,
        0.23048849968191168,
        0.2320913562225584,
        0.23317386615133318,
        0.23486406261086504,
        0.23616560651816687,
        0.23718309265526852,
        0.23865065630130944,
        0.23887176129725451,
        0.24267333403334485,
        0.24352840587043342,
        0.24491831509701065,
        0.2463061661633714,
        0.24711205980636355,
        0.24792332581550128,
        0.25051096945928736,
        0.25234777888199544,
        0.255087178405493,
        0.2559091824050868,
        0.25682444219247413,
        0.2583066834612236,
        0.2605142448092456,
        0.2610058092314261,
        0.26246922709450393,
        0.26568276004752905,
        0.2677037343088669,
        0.2687230035471508,
        0.26948329974514545,
        0.2697346391091115,
        0.27121432141429813,
        0.2727810559967836,
        0.2766196307546221,
        0.27711172406308743,
        0.27826195177550433,
        0.27979964903381477,
        0.2819185184821679,
        0.2858571413378698,
        0.2871594953798568,
        0.28951233130099197,
        0.2902952863170809,
        0.29102365427114746,
        0.2935407428094604,
        0.29538017934245275,
        0.2967224792917016,
        0.2986384091134065,
        0.3001539622609483,
        0.3029514350852758,
        0.30619928526488377,
        0.30727378124666127,
        0.3077833581100121,
        0.31102879784201937,
        0.31428923804469994,
        0.31608998802677085,
        0.3170898477613475,
        0.3182996292772428,
        0.3211289249268757,
        0.32184301666718534,
        0.32318994698957565,
        0.32501679235899167,
        0.3278318808021225,
        0.3298902055674382,
        0.3309899167333542,
        0.33402033929374547,
        0.3370958299531084,
        0.3378805940090505,
        0.34012436346243036,
        0.34256136902763556,
        0.3438972040147019,
        0.34546051977347925,
        0.34885768369307796,
        0.3519267038221769,
        0.3546696091142591,
        0.35643060370885377,
        0.3579723661982611,
        0.3605933017699629,
        0.3628408084894311,
        0.365449725569521,
        0.3675998961156417,
        0.36946691170332985,
        0.3724843650115375,
        0.3756125319995187,
        0.38041059501786745,
        0.3829715135686421,
        0.38621988040342825,
        0.3868203717946352,
        0.38791464911109597,
        0.3918855335191424,
        0.3944748400645496,
        0.3988911292674235,
        0.40257214324949914,
        0.40592289587713554,
        0.40978968584651543,
        0.41244400634807704,
        0.4145530054084766,
        0.41614094689773545,
        0.417801775253837,
        0.42401319460454184,
        0.4264467372564422,
        0.4275314656755846,
        0.42978934712368433,
        0.4352639613865794,
        0.4362925325933181,
        0.4426855935522347,
        0.4452222632396342,
        0.44989362007065736,
        0.45308292481774237,
        0.4582924733173208,
        0.4609498163858231,
        0.46350438130482546,
        0.46402782369931345,
        0.4711486719974301,
        0.4736021827674965,
        0.47696504561431957,
        0.4777923834066664,
        0.4821694476478778,
        0.48581257341983286,
        0.48858787126923675,
        0.4913188326228178,
        0.49547110595627686,
        0.4999843560027266,
        0.5046568557572384,
        0.5064484858823025,
        0.5131762739785027,
        0.5157404868386025,
        0.5195106201062054,
        0.5262025831035494,
        0.5288100735059516,
        0.531233090947914,
        0.5357640698341122,
        0.544693703576856,
        0.5494574160389852,
        0.5498506241007552,
        0.5533919426816385,
        0.5550479041396185,
        0.557860833377548,
        0.5628421875138526,
        0.5677262653733963,
        0.5685741117445097,
        0.5735677266608386,
        0.5880307507023999,
        0.5920936103638282,
        0.5966810665164204,
        0.6007844592516652,
        0.6055347042800318,
        0.6092502474123832,
        0.6119227664345638,
        0.6166821471350483,
        0.6227131842634315,
        0.6262843061960883,
        0.6329597698795207,
        0.6424344678971577,
        0.6447371471238079,
        0.6478421713942748,
        0.6509491376219885,
        0.6600617066131613,
        0.6613256859048077,
        0.6692937935065502,
        0.6710183607488238,
        0.6805920571990752,
        0.6853918268939355,
        0.6912175911764069,
        0.6979655895775211,
        0.7047279454312531,
        0.710111435125317,
        0.7164842164775105,
        0.720897716986401,
        0.7232792222508846,
        0.7302588246471947,
        0.7347592863439666,
        0.7436240972756327,
        0.7449992658978826,
        0.7559537010322361,
        0.766671993987579,
        0.7768939594672012,
        0.7854505256166695,
        0.7943111189625568,
        0.7967238333784861,
        0.8061456015783304,
        0.8103308684689412,
        0.821441085459758,
        0.8287172971948757,
        0.8342441906437427,
        0.8475083245912433,
        0.8512848822764097,
        0.8564914412888891,
        0.8697356257147735,
        0.8765115115372686,
        0.8776324607994487,
        0.8857883047235584,
        0.8947892930256707,
        0.9033893680075208,
        0.9127390205904738,
        0.9316904211264954,
        0.9335975209543657,
        0.9465833497297664,
        0.955324905390565,
        0.9596574484618628,
        0.9723432104767751,
        0.982901416393471,
        0.9948464350755352,
        0.9970787327967936,
        1.011088364275381,
        1.0209819590484668,
        1.0309296296633212,
        1.0331723193174176,
        1.0484975450130953,
        1.0615404443424923,
        1.0670666639765671,
        1.0693979846191113,
        1.0883167922388777,
        1.092416728396355,
        1.1073245165048438,
        1.1131208352182211,
        1.1233476880187885,
        1.1334234453676097,
        1.1738912639883665,
        1.1880635660142693,
        1.1971214245552662,
        1.2107798426899208,
        1.2213434690423124,
        1.2334118832748382,
        1.2520983034719386,
        1.263100153011206,
        1.264708393293281,
        1.2919186209801197,
        1.296253123915798,
        1.317764243946104,
        1.3265936397148117,
        1.3477383605871613,
        1.3537730140998565,
        1.3866156663741758,
        1.4086252631503,
        1.4158569699218464,
        1.4197578220558862,
        1.433965820240464,
        1.4673679618656625,
        1.4872907009653893,
        1.5057992458174607,
        1.518220920436748,
        1.5289471130322572,
        1.5446610459604502,
        1.5584425965067705,
        1.5959581066225619,
        1.607881718446176,
        1.6287754559049803,
        1.632548835239532,
        1.6583653144517703,
        1.675432972323852,
        1.702581312621866,
        1.7365779877006875,
        1.765036698637016,
        1.7904080309949724,
        1.8012522162157951,
        1.8194146834903557,
        1.8605945262492758,
        1.8740170761773594,
        1.8836571137674603,
        1.927385751902031,
        1.9576092167162122,
        1.978362413992509,
        1.9937288367700376,
        2.033131167356331,
        2.0485967409122265,
        2.089755771507654,
        2.1099476923346883,
        2.1350417155988204,
        2.151892170212876,
        2.2084901592388473,
        2.239215197454043,
        2.2574113185411555,
        2.2943635153910993,
        2.3339173371799005,
        2.405866564346041,
        2.418959197391035,
        2.4492370411787214,
        2.4678733670752626,
        2.503923636529833,
        2.5639172376260473,
        2.6162625245404105,
        2.6237273180071274,
        2.66142748721746,
        2.7234434528029783,
        2.7511864932057617,
        2.785385629482742,
        2.816613392638718,
        2.8639085267461666,
        2.894033423488218,
        3.002667000292983,
        3.0296371049015898,
        3.092058756013483,
        3.139358321218814,
        3.184742000178066,
        3.2515452850157476,
        3.3174978422670702,
        3.4210669851337387,
        3.446715430380478,
        3.4994439270472824,
        3.616462978184807,
        3.6786545092323695,
        3.7196667986167227,
        3.779193703189006,
        3.8176689785004854,
        3.88569578324749,
        3.94737827758722,
        4.034363775067531,
        4.164081590967525,
        4.29571141957629,
        4.308565092469148,
        4.338354507139028,
        4.4538296505168935,
        4.588673353456059,
        4.703888885790261,
        4.7797507423525625,
        4.884898259776971,
        5.138738174728011,
        5.151840086121074,
        5.272514334107256,
        5.346649626132624,
        5.4387496653309855,
        5.665753963281679,
        5.7210695825099,
        5.864025223354272,
        5.912861645530701,
        6.163515007996239,
        6.233794666610183,
        6.347545115324725,
        6.7480192244900215,
        6.966343119983094,
        7.075452176421254,
        7.296847043608287,
        7.563190655767178,
        7.854240601326219,
        8.022016479471667,
        8.309767430736628,
        8.704277245451781,
        9.239666767933924,
        9.89172256294237,
        10.179600724220636,
        10.813728084270993,
        11.20957101343422,
        12.407664308516729,
        13.359980022509284,
        13.771361764115287,
        15.397987583242406,
        17.20448065361454,
        18.85793478070998,
        21.107889933016345,
        22.554615846088346,
        32.849546059555806,
        44.8101614189611,
        231.03242633177615
      ]
    },
    "oas_floor_0.0001": {
      "estimator": "oas",
      "shrinkage": 0.011551213086683906,
      "sample_count": 1600,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.022837527275837086,
      "floored_eigenvalues": 135,
      "dimension": 1024,
      "minimum_eigenvalue": 0.012367941617080106,
      "maximum_eigenvalue": 228.37527275837095,
      "median_eigenvalue": 0.10768834618335274,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 18465.09951526494,
      "effective_rank": 106.10392160011897,
      "stable_rank": 4.483847956181437,
      "eigenvalues_ascending": [
        0.012367941617080106,
        0.01252879915168924,
        0.013188074216805621,
        0.013374458888998339,
        0.013478023952638153,
        0.013637938189958,
        0.01384050247744651,
        0.013877351806316987,
        0.013915181917113249,
        0.013995079594880465,
        0.014061338647390353,
        0.014132238905305204,
        0.014302720722861295,
        0.014400398830818862,
        0.014441583514141277,
        0.014481819662915181,
        0.014539999459903797,
        0.01462294580060326,
        0.01470425414683677,
        0.014787386675595184,
        0.014808101335894103,
        0.014838256830443637,
        0.014924452780266925,
        0.014957527700253392,
        0.015097861950649473,
        0.015191781346294925,
        0.01524229435279748,
        0.015317792482057379,
        0.01537364734140795,
        0.015409817166993743,
        0.015483953429058216,
        0.015564319140098528,
        0.01565031686485682,
        0.015710588904710866,
        0.015749048888603057,
        0.01577077611659338,
        0.01583945071187498,
        0.015875013682399877,
        0.015953250908197984,
        0.016046850739076596,
        0.016077216968025325,
        0.01610488589797143,
        0.01614777689077491,
        0.016223580334425496,
        0.016275139210027295,
        0.01634968880986227,
        0.01644320401021636,
        0.016548128006892385,
        0.016621582862550048,
        0.01664521170145526,
        0.016671740695738436,
        0.016763667043840937,
        0.0168251178375958,
        0.016951002032489025,
        0.01702164295373784,
        0.01706870199506284,
        0.017138005799637354,
        0.01715798708026873,
        0.01724878558515651,
        0.01727672745133736,
        0.017285281703428777,
        0.017412774403123252,
        0.017459631219457032,
        0.017476627901951345,
        0.017552192040949443,
        0.017612181220184844,
        0.017735567512420693,
        0.017826119301374274,
        0.01784606477850933,
        0.017877143975950787,
        0.017904281577413667,
        0.017994852210833485,
        0.018095691682780055,
        0.018169236697554464,
        0.018214866831678236,
        0.018271349131656883,
        0.018336194338956533,
        0.018425179946100417,
        0.01851785883423737,
        0.018532048938097862,
        0.018601254793876268,
        0.018698070392078353,
        0.018756605138878852,
        0.018869793339006912,
        0.018931068229045687,
        0.01901689917727058,
        0.019050300573923346,
        0.019141969643602635,
        0.01919377992096909,
        0.019306814711085606,
        0.019332803770456892,
        0.019409120282812053,
        0.019490996590994233,
        0.019515205383437522,
        0.019646853146918546,
        0.01973667239607972,
        0.01986034782872198,
        0.019891292406320354,
        0.019949264151131216,
        0.019966031579324285,
        0.020081911130613188,
        0.020237465704754,
        0.02028341578152068,
        0.02031414694308316,
        0.020421150654220566,
        0.02048707309110761,
        0.02052317887485179,
        0.02061172844778374,
        0.020743182515069146,
        0.02080411775405203,
        0.020896098177553134,
        0.020900989674435815,
        0.02095850957220727,
        0.02108568902561169,
        0.021115851218145947,
        0.021244631670341005,
        0.021321550716473837,
        0.02135748799333736,
        0.021441341448937196,
        0.021550509959500124,
        0.021687537721462424,
        0.021720190786149715,
        0.021798803615959976,
        0.021899732350945663,
        0.02201073367921588,
        0.022020151617268766,
        0.02215765661712751,
        0.02220126452793559,
        0.022257544479799714,
        0.02241647525027163,
        0.022446720340013958,
        0.02247704520182526,
        0.022522917778036344,
        0.022718989255664675,
        0.022817652533949517,
        0.022856568362498126,
        0.022970062132401572,
        0.023024300998269357,
        0.02309898019564167,
        0.023208692046203776,
        0.023263116412126146,
        0.023465196344123557,
        0.023497593359113066,
        0.023613027901717643,
        0.02365001694520469,
        0.023720554006230455,
        0.023911336444609826,
        0.023944566811260407,
        0.02402533905412209,
        0.024116166565058716,
        0.02413890712696551,
        0.024348881997345702,
        0.024488175841389827,
        0.024530324930135565,
        0.02460194708091861,
        0.024752580307499973,
        0.024814303233440728,
        0.02486492098756619,
        0.024970002354733564,
        0.025059188804448306,
        0.02521057282891947,
        0.025287446541750143,
        0.025419990981955812,
        0.02545366711857207,
        0.02555739932614576,
        0.025681486133252537,
        0.025698911877093906,
        0.02584362519748148,
        0.026086745964558976,
        0.026107304002389718,
        0.026167423272590185,
        0.02623647138631714,
        0.026360093745598674,
        0.026384378161091102,
        0.026488883066164245,
        0.026579626530074514,
        0.026773732146846974,
        0.026883669491802875,
        0.026987435618501705,
        0.027116974031050876,
        0.02724908102757082,
        0.027317050672369735,
        0.027468624782414294,
        0.027498818148815725,
        0.027636008789003817,
        0.02793698691315415,
        0.028001469761820504,
        0.028085723541594346,
        0.02816677100716891,
        0.028227964207903248,
        0.028307881457032124,
        0.02840439338251256,
        0.028471585607214918,
        0.028543619916868976,
        0.02860017110491619,
        0.028666097375946532,
        0.02883048761954788,
        0.029014723757023977,
        0.0290973199126044,
        0.029359303984368004,
        0.029479593774898307,
        0.029591422465993937,
        0.02968757962650725,
        0.029755058924235744,
        0.029860847467934066,
        0.029972699400029158,
        0.030137924013062024,
        0.030159325511705887,
        0.030272791019870026,
        0.030335846321947232,
        0.030435988690160655,
        0.0305954937964696,
        0.030646451628709655,
        0.03071103104369992,
        0.03098961201609999,
        0.03121912719371159,
        0.031273669506275324,
        0.03142476039079475,
        0.03157104438504406,
        0.03164686117578059,
        0.03177985197245761,
        0.03195393152617797,
        0.03205973477886391,
        0.032161302869298226,
        0.032232139845473434,
        0.032457323186575474,
        0.032495249946542674,
        0.03259047073173482,
        0.032613790250763455,
        0.0328454922146658,
        0.032981092439487894,
        0.033041540322841935,
        0.03316001314595551,
        0.03326332310798505,
        0.03354520426867974,
        0.033618806932843026,
        0.033695061153839516,
        0.03380789758971706,
        0.03403384463777666,
        0.03414552038560265,
        0.03423089778778492,
        0.03434678035851329,
        0.03447409193999552,
        0.034612705964369474,
        0.03482172662796156,
        0.03507015700343057,
        0.03525036273571503,
        0.035335484414714534,
        0.035458731516828414,
        0.03567343482678145,
        0.035846048294265166,
        0.03589368656129263,
        0.03607509604444627,
        0.036152042266184424,
        0.036341575569630045,
        0.036564113330308026,
        0.03664881529443276,
        0.03673628949323106,
        0.03716046930756546,
        0.03722086442052829,
        0.03737291737859592,
        0.037442607417393005,
        0.03773879707961663,
        0.037756223946660526,
        0.03798785045517485,
        0.03808075641416521,
        0.03811836947981848,
        0.038207852472370116,
        0.038589479801284486,
        0.03877147725570289,
        0.03889975341470843,
        0.03891462371336133,
        0.03929649974385611,
        0.039502936565337106,
        0.039660930462639674,
        0.039792467786018436,
        0.03991111121064634,
        0.04010182670843675,
        0.04023067701686539,
        0.040472418116778444,
        0.040596874000680544,
        0.040800064183050266,
        0.040988661272934566,
        0.04122999892740527,
        0.04139123622025604,
        0.041440114151482875,
        0.04164944005234893,
        0.04183366332967751,
        0.04191511797556409,
        0.042145023709448025,
        0.04232693753156411,
        0.04253760312175875,
        0.04272882098099426,
        0.04275815895971411,
        0.04299719874273281,
        0.04327965221026525,
        0.043299651339124855,
        0.04351151263073472,
        0.043622153185903796,
        0.04376593000425371,
        0.04390797761444492,
        0.04399433998722957,
        0.04422701019154816,
        0.044327289157259364,
        0.04463287404870587,
        0.04488511759859952,
        0.044948130168901396,
        0.04516792066160351,
        0.04540761553302705,
        0.04544598407040882,
        0.045636115789749486,
        0.045827498888024905,
        0.046230506565463285,
        0.04640761177187104,
        0.04652859769510604,
        0.046585707991540354,
        0.04686960970044693,
        0.04703750749556756,
        0.047265834756544195,
        0.04766980258100143,
        0.04780074483753539,
        0.04798971283277864,
        0.048193151749257354,
        0.04840821440495013,
        0.048699729553086615,
        0.04880867296125757,
        0.04887041424760963,
        0.04908376248174428,
        0.04922744746766787,
        0.04942203462632405,
        0.049629325076714234,
        0.04978134682451158,
        0.04987279968981444,
        0.05001390488698978,
        0.050330627706234525,
        0.050462418929123606,
        0.05063178930538606,
        0.051011106244267815,
        0.05137901037966303,
        0.051412333153971354,
        0.05159258942377343,
        0.052124738552211704,
        0.05217415981989061,
        0.05225982032064468,
        0.05273165568755034,
        0.052791642756336465,
        0.05318133057279368,
        0.05340976531842878,
        0.053583680533031336,
        0.05403931844827389,
        0.05418442420003128,
        0.05427588156682079,
        0.054366537007861225,
        0.05485114812393591,
        0.055062085292766405,
        0.05535988178287578,
        0.055550949273577795,
        0.055729421930493656,
        0.056144085091129975,
        0.05624559609794836,
        0.05643754271319061,
        0.05652991528702414,
        0.056690579241120344,
        0.0568701129453011,
        0.0572763877123229,
        0.057499090997537784,
        0.057705910355576796,
        0.05797033454744626,
        0.05815374190487422,
        0.05838169176573483,
        0.05876066637874214,
        0.058792938621308494,
        0.059037933500727884,
        0.05924183144278777,
        0.05943801079068536,
        0.05962890005213808,
        0.059995263064986044,
        0.06019446375798378,
        0.060700433093780023,
        0.06088160702322074,
        0.0611988415611771,
        0.06133164923069191,
        0.061579754640319395,
        0.06170633985630457,
        0.06209079052129479,
        0.062366933271117767,
        0.06256303884585905,
        0.06267580119022799,
        0.06296346960675306,
        0.06312211901303787,
        0.0635820951770248,
        0.06383835824605273,
        0.06390224017240559,
        0.06446138545209684,
        0.06475665693860429,
        0.06518883191555469,
        0.0653626160707456,
        0.06565063226607315,
        0.0660132329436668,
        0.06623533230028715,
        0.06630305242948792,
        0.0666556755364176,
        0.06680818946231498,
        0.06728009273715246,
        0.06749683425797294,
        0.0681252368340217,
        0.06848646127157591,
        0.06881256334789691,
        0.06901099390657589,
        0.06911439550164977,
        0.06927527149479681,
        0.06947026658999005,
        0.06975319092151193,
        0.07007391900883046,
        0.07045963211664058,
        0.07060772405361841,
        0.07096719577031002,
        0.07131352296345583,
        0.07156740610120875,
        0.07190135689080854,
        0.07242594981267421,
        0.07283199737212434,
        0.07321405759163402,
        0.07324807876195816,
        0.07356519712357858,
        0.07391720055030294,
        0.07407331241604113,
        0.07435482346448276,
        0.07495408270344574,
        0.07535563494793747,
        0.07546218989530366,
        0.07591461939117698,
        0.07611892459353575,
        0.07622904188707903,
        0.07661239208236663,
        0.07679159557971788,
        0.07718542803975707,
        0.07780435264812442,
        0.07812635590076546,
        0.07852621843034138,
        0.07899755459792027,
        0.07914011507829737,
        0.07949076523271967,
        0.07970945753433277,
        0.08008272746006707,
        0.08073584868784962,
        0.08076641224503417,
        0.08107502869747599,
        0.08151506489379991,
        0.08200202110185825,
        0.08239026984834186,
        0.08262937167895021,
        0.08286176374639272,
        0.08320962916846084,
        0.0836420105922703,
        0.08401590009695571,
        0.08441874600222905,
        0.08495888077389777,
        0.08501870147960347,
        0.08546898497727938,
        0.08564214211813061,
        0.08577445514278051,
        0.08624116708041894,
        0.08674849215278069,
        0.08714240437985979,
        0.08756262413106745,
        0.08785361257005042,
        0.08835888573004572,
        0.08891119952806695,
        0.0890827437398074,
        0.08994983281795357,
        0.09025726299126646,
        0.09062598787692355,
        0.09091440049511137,
        0.09140041018855787,
        0.09172151761542328,
        0.09226073418311799,
        0.09271685610287654,
        0.09336369069336321,
        0.09350137449167403,
        0.09382649076890583,
        0.09421998717530905,
        0.0944177086685203,
        0.09520112739383364,
        0.09558092256323837,
        0.0963380709128515,
        0.09635955425563819,
        0.09654241662262482,
        0.09711989822092015,
        0.09740391856456719,
        0.0975872422350879,
        0.09810773333367134,
        0.09871765681100457,
        0.09938888905273359,
        0.09959931986005399,
        0.09990673693321683,
        0.10039962109434171,
        0.10114769241693511,
        0.1014070767955183,
        0.10209288892773447,
        0.10249273782583694,
        0.10303581727987428,
        0.10403748674724983,
        0.10430664462812257,
        0.10459664611863745,
        0.10498001340409192,
        0.10541375787548835,
        0.10569367822409184,
        0.10598711475487667,
        0.10628107183715611,
        0.10711693562953212,
        0.10752478506400362,
        0.10785190730270185,
        0.10903996938743987,
        0.1091830474779355,
        0.10938365922703619,
        0.11023634452825493,
        0.11054804496508534,
        0.1111871380575075,
        0.11128183891120393,
        0.1118789069430518,
        0.11254339288642859,
        0.11360016542344437,
        0.11395246217759382,
        0.11479541232236308,
        0.11526784185678714,
        0.11559654546091777,
        0.11583345524501602,
        0.11608481733904351,
        0.11666857638592086,
        0.11698078040921894,
        0.11733427715400582,
        0.1180264543641773,
        0.11864816150040099,
        0.11926490014145963,
        0.12039822697967333,
        0.12070191594328354,
        0.12118377017318072,
        0.12169646364360688,
        0.12235002236559812,
        0.12277549348091486,
        0.12300417657797978,
        0.1237063745384914,
        0.12429796087443849,
        0.12453468897908244,
        0.12554651060173774,
        0.12578046854406078,
        0.12675005256428107,
        0.1268777871595468,
        0.12754839872053386,
        0.12833256200035362,
        0.1290594743842026,
        0.129541161674405,
        0.1300852262848099,
        0.13103988436171804,
        0.13170724460299377,
        0.13179393667865577,
        0.13292949425390274,
        0.13385359514667605,
        0.13466230826707024,
        0.1351820121063948,
        0.135683749298282,
        0.13646802698026284,
        0.13669584811817273,
        0.13817105804487853,
        0.13860253451549165,
        0.13881663898959282,
        0.13896812978299325,
        0.13999504122886017,
        0.14036841846129441,
        0.14065819230226342,
        0.14089553497650387,
        0.14192941275877224,
        0.14290906787973764,
        0.14317472222335184,
        0.143804184627227,
        0.14532074446396492,
        0.14625500626317095,
        0.14639823348775233,
        0.14698723645287745,
        0.1477735574658149,
        0.14831584731718145,
        0.1493445631355012,
        0.15042302549267492,
        0.15095776844799919,
        0.15136377514474075,
        0.15204524545628278,
        0.15345822499109957,
        0.15360152422319873,
        0.15484379705700635,
        0.15548059803210534,
        0.15660852926122476,
        0.15713115907876454,
        0.15842813959682445,
        0.15891513451578945,
        0.1594727828453253,
        0.1600689158000304,
        0.16120070573844178,
        0.16196685453167597,
        0.1627246475157814,
        0.1633823317455914,
        0.16420685280405753,
        0.16439100548475416,
        0.16549531740999918,
        0.16673933029776586,
        0.16713242508309795,
        0.16801699022975447,
        0.16870187485082053,
        0.1695261275912,
        0.16988780945220325,
        0.17099764886764104,
        0.17276103896970066,
        0.17334289823336232,
        0.17350717463821877,
        0.17422774781164335,
        0.1760558371105677,
        0.17669105389299725,
        0.1776253393295722,
        0.1792449252085664,
        0.17988334456721752,
        0.180888132347489,
        0.18197657484502522,
        0.18277257954334306,
        0.18334713859469187,
        0.18376479510288612,
        0.1842917539967125,
        0.18589076226202822,
        0.18658928131242133,
        0.18784993020959007,
        0.18884808091569505,
        0.18975483380849004,
        0.1907892314891088,
        0.19160095304349808,
        0.19237089256531986,
        0.1929604377223764,
        0.19384929191165776,
        0.19649595159025554,
        0.19746442012065174,
        0.19822403079948747,
        0.1996226460392707,
        0.20115080563248064,
        0.2022905498566364,
        0.20452255512262946,
        0.20470967347272398,
        0.20502708518733537,
        0.20567010279732056,
        0.20684906740327022,
        0.207851226159404,
        0.20857119410155456,
        0.20996211087785288,
        0.21111953881606726,
        0.21263589065870037,
        0.21379257475041002,
        0.2148439265272898,
        0.2156633016694024,
        0.2164181008805063,
        0.21818284543480213,
        0.21940272067055097,
        0.22063323798396087,
        0.22146442664562796,
        0.2219979338765976,
        0.2239509957334784,
        0.2255437412780402,
        0.226873674691173,
        0.22733166713936753,
        0.2280587401098423,
        0.2290629575337524,
        0.2301924299277823,
        0.2310914935788007,
        0.23322037289795988,
        0.23421798749748252,
        0.23582679596493705,
        0.2366199584403094,
        0.2377855656858199,
        0.23937729099473926,
        0.24096163259793751,
        0.24203163822385737,
        0.24370231086392613,
        0.24498882036021372,
        0.2459945532981324,
        0.24744516480378037,
        0.24766371576880164,
        0.2514213757281541,
        0.25226657044824874,
        0.25364042453717733,
        0.2550122442401372,
        0.25580882883393485,
        0.25661072373653043,
        0.25916847695719514,
        0.26098406900286186,
        0.2636918251387343,
        0.2645043339949699,
        0.26540902142152417,
        0.26687414100553225,
        0.2690562023420218,
        0.2695420885988151,
        0.27098860221032145,
        0.27416501495944595,
        0.27616264451644795,
        0.27717013995856826,
        0.2779216538131705,
        0.27817008990258574,
        0.2796326800821644,
        0.28118131697963783,
        0.28497555154249965,
        0.28546196057630036,
        0.28659890176331304,
        0.28811883675293026,
        0.2902132306887809,
        0.2941063576726103,
        0.2953936679455427,
        0.2977193257575963,
        0.2984932366934587,
        0.29921319111407924,
        0.30170120422632846,
        0.3035193930359697,
        0.3048461877924798,
        0.3067399863005519,
        0.3082380329707433,
        0.3110031915903727,
        0.3142135251604833,
        0.3152756094102139,
        0.315779300042632,
        0.31898725100873443,
        0.32221002917187863,
        0.3239899783071906,
        0.3249782884489152,
        0.32617409552073295,
        0.3289707093734322,
        0.329676552487885,
        0.33100792413110824,
        0.3328136672203862,
        0.33559623797705274,
        0.33763078659440315,
        0.33871779476230657,
        0.3417132122659623,
        0.3447531772773716,
        0.34552887635647955,
        0.3477467275507868,
        0.3501555827454154,
        0.35147598721789736,
        0.3530212447832238,
        0.356379167338496,
        0.3594127365621166,
        0.36212395797069413,
        0.36386461094148076,
        0.36538856420384364,
        0.3679792247902714,
        0.3702007700807104,
        0.3727795510036805,
        0.37490488447165143,
        0.3767503337644487,
        0.3797329318265147,
        0.38282496469104904,
        0.3875676042610668,
        0.3900989410959641,
        0.39330978535325806,
        0.39390334034045005,
        0.3949849774264519,
        0.39890999330255866,
        0.4014693902163143,
        0.4058346659215517,
        0.4094731597267446,
        0.4127852070967791,
        0.416607330951262,
        0.4192309908311086,
        0.42131562839396086,
        0.42288522723270944,
        0.4245268710065673,
        0.43066654092878565,
        0.43307197321095536,
        0.4341441717009876,
        0.4363759718793538,
        0.4417873477063326,
        0.4428040376678881,
        0.44912325101739065,
        0.45163061909270275,
        0.45624801608556337,
        0.4594004804939175,
        0.46454985238869567,
        0.46717649992116655,
        0.46970155651644646,
        0.47021895251629897,
        0.47725754637836093,
        0.47968271612271535,
        0.4830067338242125,
        0.4838245148614271,
        0.48815101870089017,
        0.4917520619507557,
        0.4944953017433184,
        0.4971947171803733,
        0.5012990267197667,
        0.5057601432532137,
        0.5103786699674152,
        0.5121496045911308,
        0.5187996785734293,
        0.5213342716643846,
        0.5250608553192494,
        0.5316755180260412,
        0.5342528887511836,
        0.5366479174023605,
        0.5411265579859532,
        0.5499530436265501,
        0.5546617294309436,
        0.5550503954626066,
        0.5585508075179509,
        0.5601876406122694,
        0.5629680771051723,
        0.5678918905583886,
        0.5727195513938432,
        0.5735576041108609,
        0.5784935367172157,
        0.5927894952861981,
        0.5968054239899342,
        0.601339889458986,
        0.6053958830303624,
        0.6100912569661964,
        0.613763881068092,
        0.6164055292535651,
        0.6211099333334239,
        0.627071304666802,
        0.6306011758090546,
        0.6371995297890283,
        0.6465647835509271,
        0.6488408640391696,
        0.651910021512644,
        0.6549810985114053,
        0.6639884062764002,
        0.66523778507391,
        0.6731138513668422,
        0.6748184977654207,
        0.6842816064079504,
        0.6890259329402965,
        0.6947844025781467,
        0.7014544534118238,
        0.7081386958521174,
        0.7134599997095771,
        0.719759167706418,
        0.7241216869304716,
        0.7264756829201743,
        0.7333746624419498,
        0.7378231383466697,
        0.7465855499582974,
        0.7479448337147593,
        0.7587727318346256,
        0.7693672155041247,
        0.7794711048823183,
        0.7879288323129082,
        0.7966870750569809,
        0.7990719196945785,
        0.8083848550422901,
        0.8125217770232271,
        0.8235036575301391,
        0.8306958201930376,
        0.8361588713179755,
        0.8492697884278354,
        0.8530027222904466,
        0.8581491392303269,
        0.8712403372597424,
        0.8779379533812524,
        0.8790459543196469,
        0.8871075883526927,
        0.8960046043209257,
        0.9045053380041027,
        0.9137469907577881,
        0.9324794796279235,
        0.9343645501393035,
        0.9472003768394167,
        0.9558409569280679,
        0.9601234538711427,
        0.9726626799458507,
        0.9830989257761844,
        0.9949059650021423,
        0.9971124769767429,
        1.0109602802168476,
        1.0207395919685234,
        1.0305723549203878,
        1.032789138788408,
        1.0479373395364693,
        1.060829577556446,
        1.0662919626499578,
        1.0685963537109915,
        1.087296626152597,
        1.091349203073866,
        1.1060847881452724,
        1.1118141523460647,
        1.1219228725907395,
        1.131882242719408,
        1.1718826089441317,
        1.1858912036893896,
        1.1948444329762828,
        1.2083450798126278,
        1.2187866834660648,
        1.2307156928741632,
        1.249186262249739,
        1.2600610270806378,
        1.2616506902365177,
        1.2885466067852083,
        1.2928310409538464,
        1.3140936814529582,
        1.3228210869897106,
        1.3437215606856008,
        1.3496865066296715,
        1.3821497864292418,
        1.4039051456630502,
        1.4110533174486923,
        1.414909110008523,
        1.4289529885785295,
        1.461969294948257,
        1.4816619022433795,
        1.4999566509499422,
        1.5122348401588004,
        1.5228371322180365,
        1.5383695501585375,
        1.5519919070778454,
        1.5890740675422328,
        1.6008599471849048,
        1.6215123366301403,
        1.6252421288559504,
        1.6507603964156525,
        1.6676309021347617,
        1.694465646169054,
        1.7280696184097963,
        1.7561995967119248,
        1.7812778594035275,
        1.7919967811301085,
        1.8099494498750017,
        1.8506536154953346,
        1.863921118689032,
        1.8734498021507744,
        1.9166733214682536,
        1.9465476686001466,
        1.9670611412724783,
        1.9822500632261344,
        2.0211972490956986,
        2.0364841765159425,
        2.0771677703785083,
        2.0971264500254474,
        2.121930606879679,
        2.1385864183018346,
        2.1945306318963143,
        2.2249007586480154,
        2.2428866924630775,
        2.2794120466131824,
        2.318508973778113,
        2.3896271000898333,
        2.4025684973406407,
        2.4324965953029705,
        2.450917649027903,
        2.4865514941381845,
        2.5458520963642886,
        2.597592731715423,
        2.6049712977621597,
        2.6422359842845315,
        2.703535590236795,
        2.730958164868221,
        2.764762259634687,
        2.7956293042442115,
        2.842378122179651,
        2.872155039820185,
        2.9795337670309343,
        3.0061923342142376,
        3.0678929395328915,
        3.1146461373816448,
        3.15950557979458,
        3.2255372056542124,
        3.290727930863115,
        3.3931007244913483,
        3.4184528990816694,
        3.470572317647723,
        3.5862396567903945,
        3.6477128002106074,
        3.6882513479011143,
        3.7470906445143175,
        3.7851214837220875,
        3.8523624963518506,
        3.913332483055736,
        3.999313192519247,
        4.127532610286625,
        4.257641954696514,
        4.270347152074854,
        4.299792462868179,
        4.413933728258638,
        4.547219822851786,
        4.661104476021114,
        4.736090036113079,
        4.840022972158215,
        5.090930728161754,
        5.103881296584444,
        5.223161610618056,
        5.296440550088029,
        5.387476722108284,
        5.611858845041753,
        5.6665355017652725,
        5.807839831540302,
        5.856112133797785,
        6.103870145862585,
        6.1733379891641995,
        6.285774482206955,
        6.681622629601603,
        6.897424619255898,
        7.005273333733453,
        7.2241108216333165,
        7.487377841973865,
        7.775065807592869,
        7.940903670819126,
        8.225330749530068,
        8.615283497310713,
        9.144488621334238,
        9.789012380910151,
        10.07356520020449,
        10.700367619994799,
        11.091638083134395,
        12.275891947267723,
        13.217207259522104,
        13.623837042970859,
        15.231673360648955,
        17.017299244625576,
        18.65165397076987,
        20.875619411676478,
        22.305633885448582,
        32.48164516630771,
        44.304100909048714,
        228.37527275837095
      ]
    },
    "ledoit_wolf_floor_0.0001": {
      "estimator": "ledoit_wolf",
      "shrinkage": 0.012712697601433806,
      "sample_count": 1600,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.02281080936572962,
      "floored_eigenvalues": 120,
      "dimension": 1024,
      "minimum_eigenvalue": 0.0135284664285521,
      "maximum_eigenvalue": 228.10809365729637,
      "median_eigenvalue": 0.10873686400436741,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 16861.341591229415,
      "effective_rank": 106.627178964721,
      "stable_rank": 4.489099810454033,
      "eigenvalues_ascending": [
        0.0135284664285521,
        0.013689134946251097,
        0.01434763532502122,
        0.014533800984440189,
        0.014637244353138264,
        0.01479697068197673,
        0.01499929694470734,
        0.01503610297348436,
        0.01507388863171173,
        0.015153692425084705,
        0.015219873619374647,
        0.015290690565383718,
        0.015460972056940428,
        0.015558535387469603,
        0.015599671676406296,
        0.015639860545377512,
        0.01569797197773855,
        0.015780820851688564,
        0.015862033655910972,
        0.01594506849913807,
        0.015965758818512255,
        0.015995878878611227,
        0.016081973543206098,
        0.016115009598248194,
        0.01625517894778049,
        0.016348987982701818,
        0.016399441633499285,
        0.016474851048089274,
        0.016530640274748293,
        0.01656676759869617,
        0.01664081674636368,
        0.016721088023043534,
        0.016806984695499492,
        0.016867185912219123,
        0.016905600703405216,
        0.016927302400645754,
        0.016995896299304196,
        0.017031417481281397,
        0.01710956277381261,
        0.017203052619474118,
        0.017233383166346927,
        0.017261019583699647,
        0.017303860177104613,
        0.017379574547323206,
        0.01743107283826304,
        0.01750553483800512,
        0.017598940152587936,
        0.017703740857497024,
        0.017777109399449324,
        0.017800710473101763,
        0.017827208294281763,
        0.01791902662360638,
        0.017980405209123477,
        0.018106141482804233,
        0.018176699396883173,
        0.018223703141112133,
        0.018292925509706442,
        0.01831288331117685,
        0.0184035751225675,
        0.018431484155439087,
        0.01844002835578969,
        0.01856737124418537,
        0.018614173001048607,
        0.018631149711457823,
        0.018706625058220645,
        0.018766543746699605,
        0.018889785052902883,
        0.018980230438265293,
        0.019000152478310942,
        0.01903119515589703,
        0.019058300869107897,
        0.01914876507679343,
        0.019249486056525957,
        0.019322944651652952,
        0.019368521167728723,
        0.019424937097737124,
        0.019489706108166104,
        0.01957858715207323,
        0.01967115713715441,
        0.01968533056682153,
        0.01975445510171562,
        0.01985115693598824,
        0.01990962290107443,
        0.020022678098518293,
        0.020083880987016352,
        0.020169611078910667,
        0.020202973226989992,
        0.020294534580208645,
        0.02034628397750166,
        0.020459185945199805,
        0.020485144465922128,
        0.020561371301960212,
        0.020643151400742406,
        0.020667331746454395,
        0.020798824816196344,
        0.020888538522542882,
        0.021012068629396065,
        0.021042976845325606,
        0.021100880469980692,
        0.02111762819547679,
        0.02123337158158798,
        0.021388743370104442,
        0.021434639452872443,
        0.021465334503541766,
        0.02157221247912737,
        0.021638057453337092,
        0.02167412081069636,
        0.021762566332756705,
        0.0218938659339076,
        0.0219547295704589,
        0.022046601911640533,
        0.022051487660731117,
        0.022108939969294823,
        0.02223596997948321,
        0.02226609672969608,
        0.022394725857408804,
        0.02247155451921201,
        0.02250744956769584,
        0.022591204490633447,
        0.022700244721880425,
        0.022837111468294032,
        0.022869726163741354,
        0.022948246618928057,
        0.023049056756810436,
        0.023159927652097328,
        0.0231693345235287,
        0.0233066779470569,
        0.023350234616046267,
        0.023406448435710703,
        0.023565192453332235,
        0.023595402003343726,
        0.02362569123168821,
        0.023671509904967997,
        0.023867350987265366,
        0.023965898330489666,
        0.024004768430688588,
        0.02411812883884573,
        0.02417230397090773,
        0.024246895415902327,
        0.024356478348692215,
        0.024410838762835802,
        0.02461268123922114,
        0.024645040185843733,
        0.02476033908618197,
        0.0247972846654025,
        0.024867738841300377,
        0.025058297099276403,
        0.025091488418323572,
        0.025172165749126597,
        0.025262886532482744,
        0.025285600372913202,
        0.025495328510672086,
        0.025634458676390116,
        0.02567655823751795,
        0.025748096228129975,
        0.025898552451954656,
        0.025960202849885976,
        0.026010761125222135,
        0.026115719015703285,
        0.02620480066617921,
        0.02635600680566289,
        0.026432790187432813,
        0.02656517888025242,
        0.026598815445459795,
        0.026702425761687736,
        0.02682636675961682,
        0.02684377202720103,
        0.026988315301064467,
        0.027231150387173716,
        0.027251684268120663,
        0.027311732894700232,
        0.027380699872898536,
        0.02750417696875522,
        0.027528432848654152,
        0.02763281495441762,
        0.027723451789507567,
        0.027917329320949702,
        0.028027137483164166,
        0.02813078167866078,
        0.028260167876080315,
        0.028392119639235734,
        0.028460009415769354,
        0.028611405417464292,
        0.02864156330491367,
        0.028778592738161975,
        0.029079217195602136,
        0.029143624273190248,
        0.02922777904989838,
        0.029308731280011706,
        0.029369852575194394,
        0.029449675916931855,
        0.02954607443531588,
        0.029613187705266043,
        0.02968513737043893,
        0.029741622107568096,
        0.029807470911415404,
        0.029971667986969427,
        0.03015568763632421,
        0.030238186736642723,
        0.030499862961964108,
        0.030620011405031115,
        0.030731708690944402,
        0.03082775286123036,
        0.0308951528668799,
        0.031000817102918795,
        0.031112537602521806,
        0.031277568067075025,
        0.03129894441771888,
        0.031412276597346744,
        0.03147525780579578,
        0.031575282500932285,
        0.031734600179512476,
        0.03178549813335155,
        0.03185000166379295,
        0.032128255287432045,
        0.03235750077143009,
        0.032411978993621006,
        0.032562892337609624,
        0.032709004439701574,
        0.03278473214132295,
        0.03291756666611854,
        0.03309144166629141,
        0.0331971205940337,
        0.03329856933608535,
        0.03336932307471494,
        0.033594241812362834,
        0.03363212400619232,
        0.033727232901452395,
        0.033750525018696846,
        0.033981954719385914,
        0.0341173956060983,
        0.03417777245969183,
        0.03429610607038375,
        0.03439929463723085,
        0.0346808445712523,
        0.03475436074802655,
        0.03483052536590125,
        0.03494322921243821,
        0.035168910759643596,
        0.035280455282004554,
        0.03536573236079954,
        0.03548147876280229,
        0.03560864074581031,
        0.0357470918906851,
        0.03595586694290441,
        0.03620400539830838,
        0.03638399937843072,
        0.03646902103453224,
        0.03659212331417062,
        0.03680657433531207,
        0.03697898497198471,
        0.037026567261291984,
        0.03720776357780626,
        0.03728461938328217,
        0.03747392997413043,
        0.037696206240063805,
        0.037780808674479735,
        0.03786818008603301,
        0.03829186146454373,
        0.03835218560975441,
        0.03850405989679871,
        0.03857366804576808,
        0.03886950966800139,
        0.03888691605746849,
        0.039118270391433466,
        0.03921106718054666,
        0.0392486360486715,
        0.03933801389352966,
        0.03971919278825225,
        0.0399009763851313,
        0.040029101812228456,
        0.040043954637419964,
        0.040425381941484304,
        0.040631576187755716,
        0.04078938443308772,
        0.040920767192501026,
        0.041039271204240314,
        0.04122976260028663,
        0.04135846150214761,
        0.041599918542281754,
        0.041724228183319154,
        0.04192717960546753,
        0.04211555508285999,
        0.04235660915162327,
        0.04251765698132625,
        0.04256647747815583,
        0.04277555740897722,
        0.04295956421329598,
        0.04304092314526054,
        0.043270558726605374,
        0.04345225878945543,
        0.04366267683539259,
        0.04385367000257987,
        0.04388297350747735,
        0.04412173240492045,
        0.04440385397328618,
        0.04442382960201222,
        0.04463544194434679,
        0.044745952490461656,
        0.04488956036273104,
        0.04503144105876212,
        0.045117701950761854,
        0.04535009875412848,
        0.045450259886252925,
        0.04575548569777137,
        0.04600743284689954,
        0.04607037137378537,
        0.046289903599941826,
        0.04652931681602321,
        0.04656764026815353,
        0.04675754857172304,
        0.046948706783784815,
        0.04735124090388496,
        0.04752813800142827,
        0.047648981759203284,
        0.04770602494773511,
        0.04798959305570767,
        0.0481572935612045,
        0.04838535252443889,
        0.04878884566332972,
        0.048919634055136475,
        0.04910838000205149,
        0.04931157986603225,
        0.04952638981066164,
        0.04981756241163248,
        0.04992637780499565,
        0.049988046541763885,
        0.05020114407937914,
        0.050344660227131154,
        0.0505390187346173,
        0.05074606560673504,
        0.05089790872018252,
        0.05098925412307736,
        0.0511301935134821,
        0.05144654416508889,
        0.05157818052566584,
        0.05174735188193701,
        0.052126223101468444,
        0.05249369492821823,
        0.05252697854633909,
        0.05270702300459475,
        0.05323854682701788,
        0.0532879100218475,
        0.05337346986655721,
        0.05384475079960705,
        0.05390466738011656,
        0.054293897290842844,
        0.05452206361243505,
        0.05469577446659765,
        0.05515087698092713,
        0.05529581222503117,
        0.05538716212412288,
        0.05547771103977508,
        0.05596175270974915,
        0.05617244201520183,
        0.056469888577205536,
        0.05666073155255097,
        0.05683899449376869,
        0.05725317040119949,
        0.05735456212671176,
        0.0575462831935753,
        0.057638547224289835,
        0.057799022388944195,
        0.05797834513063499,
        0.05838414250129946,
        0.05860658409726901,
        0.05881316043059615,
        0.05907727390874074,
        0.05926046575191236,
        0.05948814775849749,
        0.05986667705440756,
        0.05989891137522137,
        0.06014361837148263,
        0.06034727672166323,
        0.06054322554747629,
        0.06073389050300238,
        0.06109982301811308,
        0.06129878963877097,
        0.061804164431323375,
        0.061985125470914226,
        0.06230198723993409,
        0.06243463885275266,
        0.06268245272416921,
        0.06280888919520153,
        0.06319288810841672,
        0.06346870637453146,
        0.06366458151387597,
        0.06377721135596666,
        0.06406454174545771,
        0.06422300472951041,
        0.06468244039489206,
        0.06493840233998616,
        0.06500220920137972,
        0.06556069745301614,
        0.06585562197844336,
        0.06628728912479062,
        0.06646086907354454,
        0.06674854683317767,
        0.06711072143399587,
        0.06733255981102204,
        0.06740020036515264,
        0.06775240911952943,
        0.06790474383273983,
        0.06837609259392577,
        0.06859257943091909,
        0.06922024359758193,
        0.06958104357552256,
        0.06990676246303612,
        0.07010495985432783,
        0.070208239946545,
        0.07036892690109202,
        0.07056369286576598,
        0.07084628474482893,
        0.07116663595808796,
        0.07155189583067939,
        0.07169981375106348,
        0.07205886306768912,
        0.07240478330634512,
        0.07265836811672184,
        0.07299192649482196,
        0.07351590298965245,
        0.07392147341972696,
        0.07430308469637295,
        0.07433706588985368,
        0.07465381161905152,
        0.07500540142138296,
        0.075161329846647,
        0.07544251010331832,
        0.07604106517800358,
        0.07644214557537457,
        0.07654857531451226,
        0.07700047317955142,
        0.07720453831147633,
        0.07731452621082865,
        0.07769742594745647,
        0.07787641887033021,
        0.07826978855444222,
        0.07888798589058475,
        0.07920961077077386,
        0.07960900343874153,
        0.08007978575905263,
        0.08022217872261682,
        0.08057241684282021,
        0.08079085216832504,
        0.08116368348029979,
        0.08181603725285164,
        0.08184656489608809,
        0.08215481870634209,
        0.08259433783467518,
        0.08308072184101492,
        0.08346851437275785,
        0.0837073352448812,
        0.0839394542381987,
        0.08428691089826892,
        0.0847187842488882,
        0.08509223441177317,
        0.08549460694979978,
        0.08603410703186029,
        0.0860938574447754,
        0.086543611833289,
        0.0867165655044814,
        0.08684872305367258,
        0.08731488657777976,
        0.08782161551382893,
        0.08821506487124997,
        0.08863479083993663,
        0.0889254373506684,
        0.08943011678546592,
        0.08998178158281818,
        0.09015312422018497,
        0.09101919441849554,
        0.09132626334356732,
        0.09169455495614998,
        0.09198262867282461,
        0.09246806727676093,
        0.09278879738382133,
        0.09332738034085046,
        0.09378296629096328,
        0.09442904081338135,
        0.09456656282526198,
        0.09489129707205796,
        0.09528433109741659,
        0.09548182025643365,
        0.09626431841941734,
        0.09664366730752352,
        0.09739992596401817,
        0.09742138406263433,
        0.09760403155575982,
        0.09818083457976426,
        0.0984645211830749,
        0.09864762943767616,
        0.09916750892910396,
        0.09977671571106211,
        0.10044715921607053,
        0.1006573427550173,
        0.10096439859533249,
        0.1014567035890502,
        0.10220389588455743,
        0.10246297547148794,
        0.10314798173476877,
        0.10354736078728138,
        0.1040898020915389,
        0.10509029453933527,
        0.10535913614412419,
        0.10564879686610897,
        0.10603171367282234,
        0.10646494846936927,
        0.10674453989536692,
        0.10703763162125025,
        0.10733124328695055,
        0.1081661248910084,
        0.10857349507879696,
        0.10890023292993785,
        0.11008689897298662,
        0.11022980893844768,
        0.11043018495713622,
        0.11128186830379098,
        0.11159320247457354,
        0.11223154459563514,
        0.11232613417034977,
        0.11292250061271443,
        0.11358620574666126,
        0.11464173651480301,
        0.11499361929988294,
        0.11583557892946046,
        0.11630745333184739,
        0.11663577069022481,
        0.11687240209161939,
        0.11712346882064305,
        0.11770654191686515,
        0.1180183790823723,
        0.11837146044803154,
        0.11906282430993224,
        0.11968380090429978,
        0.12029981484177162,
        0.1214318099553777,
        0.12173514206688475,
        0.12221643009018297,
        0.12272852111611735,
        0.12338131186879651,
        0.12380628303093605,
        0.12403469741213016,
        0.12473607024941018,
        0.12532696143718444,
        0.1255634113726088,
        0.12657404404631498,
        0.1268077270745188,
        0.12777617177741665,
        0.1279037562771429,
        0.1285735798307448,
        0.12935682167334073,
        0.13008287989308057,
        0.13056400117284697,
        0.13110742647585555,
        0.13206096277428864,
        0.1327275388286683,
        0.1328141290361257,
        0.1339483522655202,
        0.13487136728627735,
        0.1356791301219646,
        0.13619822327920852,
        0.13669937090086512,
        0.13748272701119277,
        0.13771028044608416,
        0.139183756915773,
        0.13961472637656855,
        0.13982857926552475,
        0.13997989204847788,
        0.14100559681398028,
        0.1413785353065636,
        0.1416679686465037,
        0.14190503242936986,
        0.1429376953454253,
        0.143916199314942,
        0.14418154149933254,
        0.14481026424846322,
        0.1463250420396473,
        0.14725820602718384,
        0.14740126495148964,
        0.14798957580405203,
        0.14877497284430358,
        0.1493166254737192,
        0.1503441324914326,
        0.1514213275929381,
        0.15195544219435048,
        0.1523609718097324,
        0.15304164135422885,
        0.15445296055634072,
        0.15459609140355116,
        0.15583690449490267,
        0.15647295719201154,
        0.1575995630366769,
        0.15812157873394167,
        0.1594170352248519,
        0.15990345789660998,
        0.16046045095709385,
        0.16105588342108684,
        0.1621863434408365,
        0.16295159196491,
        0.16370849449841499,
        0.16436540591120194,
        0.16518895810971845,
        0.16537289440036068,
        0.16647590869519985,
        0.1677184597958469,
        0.1681110926720627,
        0.16899461840349236,
        0.16967869824550225,
        0.17050198244122186,
        0.17086323930511138,
        0.17197177459502308,
        0.17373309261168554,
        0.17431426815704645,
        0.17447835152762248,
        0.17519807798587747,
        0.17702401917410443,
        0.17765848954006297,
        0.1785916771371929,
        0.1802093599090726,
        0.180847029088039,
        0.1818506361845327,
        0.1829377996991599,
        0.18373286904590122,
        0.1843067529571221,
        0.18472391869475438,
        0.1852502583813913,
        0.1868473877194791,
        0.18754508596957276,
        0.18880425353134697,
        0.18980123135262192,
        0.1907069187583041,
        0.19174010096180008,
        0.1925508686963974,
        0.19331990349473382,
        0.19390875590212017,
        0.19479656563630218,
        0.19744011533664518,
        0.19840744586048448,
        0.19916616395282313,
        0.20056313573877774,
        0.2020894996560482,
        0.2032279046147969,
        0.20545728714546213,
        0.2056441856206693,
        0.20596122435815073,
        0.20660348638524018,
        0.2077810656395645,
        0.20878204680117557,
        0.2095011687393391,
        0.2108904511079492,
        0.21204651900136814,
        0.21356108904285248,
        0.214716413963831,
        0.21576653034154333,
        0.21658494267045636,
        0.21733885494881486,
        0.21910152582615383,
        0.22031996763792086,
        0.2215490390222922,
        0.22237925098918943,
        0.2229121313182956,
        0.22486289821449332,
        0.2264537721908865,
        0.22778214285531098,
        0.22823959713587988,
        0.22896581575354705,
        0.22996885316388194,
        0.2310969983624996,
        0.23199500556170888,
        0.23412138332449392,
        0.23511782566914288,
        0.2367247436935641,
        0.2375169741571375,
        0.23868121174669352,
        0.24027106668628198,
        0.24185354659642688,
        0.24292229490382752,
        0.24459100440688228,
        0.24587600218007588,
        0.24688055332360279,
        0.2483294602768014,
        0.24854775443179355,
        0.2523009989232811,
        0.25314520049067746,
        0.25451744022156325,
        0.2558876479570015,
        0.2566832965178111,
        0.2574842491475007,
        0.2600389968601423,
        0.26185245548010894,
        0.2645570298458543,
        0.26536858395717333,
        0.26627220832365855,
        0.2677356063073852,
        0.2699151035955532,
        0.270400418907882,
        0.27184523278220346,
        0.27501791306256457,
        0.2770131952892574,
        0.2780195068659404,
        0.27877013764828323,
        0.27901828181091926,
        0.2804791533624128,
        0.28202597052193035,
        0.2858157466396522,
        0.28630158411469486,
        0.28743718933003126,
        0.28895533830809395,
        0.2910472712098935,
        0.2949358235442645,
        0.29622162115314576,
        0.2985445461827094,
        0.2993175477284447,
        0.3000366561609673,
        0.30252174571385715,
        0.3043377980464492,
        0.305663033742354,
        0.30755460692760817,
        0.3090508933062866,
        0.31181280270455,
        0.31501936394697,
        0.31608020018625776,
        0.3165832989530396,
        0.31978748039114935,
        0.32300647160348656,
        0.32478432919557787,
        0.3257714780157074,
        0.3269658799450262,
        0.32975920761464084,
        0.3304642213225964,
        0.3317940285271076,
        0.33359764976377737,
        0.33637695083880975,
        0.33840910874381913,
        0.3394948396142317,
        0.34248673732901025,
        0.345523130205645,
        0.34629791779345487,
        0.34851316288428463,
        0.35091918753468626,
        0.35223804045551826,
        0.35378148225379835,
        0.35713545905578536,
        0.3601654636600508,
        0.36287349922660483,
        0.36461210682944,
        0.36613426935854676,
        0.3687218857688922,
        0.3709408206150794,
        0.37351657132126176,
        0.3756394073994386,
        0.377482688182544,
        0.3804617815193179,
        0.3835501810663358,
        0.3882872477604566,
        0.3908156101281132,
        0.3940226814576297,
        0.39461553898336826,
        0.3956959050832157,
        0.39961630883857263,
        0.4021726983128681,
        0.4065328445665859,
        0.4101670629310426,
        0.4134752184537841,
        0.4172928510915971,
        0.41991342801928566,
        0.42199561601238467,
        0.42356337048168474,
        0.4252030852291264,
        0.431335540683951,
        0.43373814644401654,
        0.4348090850387872,
        0.437038262722817,
        0.44244327987010307,
        0.44345877516213106,
        0.4497705630703268,
        0.45227498484307643,
        0.4568869561273176,
        0.4600357162075958,
        0.46517903729245863,
        0.46780259836210636,
        0.47032468786979176,
        0.47084147589940717,
        0.4778717990064427,
        0.48029411903602914,
        0.4836142308244051,
        0.4844310509215839,
        0.4887524708687127,
        0.49234928268440664,
        0.4950892990114947,
        0.4977855424792291,
        0.5018850292174424,
        0.5063409036808502,
        0.5109540033589397,
        0.5127228570320123,
        0.519365116792619,
        0.5218967315900429,
        0.5256189362934965,
        0.5322258263888948,
        0.5348001685543134,
        0.5371923829082518,
        0.5416657608300317,
        0.5504818748393139,
        0.5551850276654479,
        0.5555732369920409,
        0.5590695358606882,
        0.5607044455814181,
        0.5634816149005691,
        0.5683996425880948,
        0.5732216306427463,
        0.5740586985993316,
        0.5789888311992881,
        0.5932679911898102,
        0.5972792009449648,
        0.6018083381547323,
        0.6058595656989882,
        0.6105494222987813,
        0.6142177308548631,
        0.6168562749508837,
        0.6215551510837527,
        0.6275095174608997,
        0.6310352408003249,
        0.6376258413325968,
        0.6469800903794761,
        0.6492534963414496,
        0.6523190473773203,
        0.6553865156829142,
        0.6643832393401372,
        0.6656311500452732,
        0.6734979615046193,
        0.6752006048450486,
        0.684652593787399,
        0.6893913454615743,
        0.6951430485644213,
        0.7018052617024496,
        0.7084816497711383,
        0.7137967007886832,
        0.7200884668986658,
        0.7244458599102207,
        0.7267970898184408,
        0.7336879626401145,
        0.738131211328261,
        0.7468833265992654,
        0.7482410131186686,
        0.7590561878317592,
        0.7696382223699656,
        0.779730239093542,
        0.7881780282050553,
        0.7969259795071612,
        0.7993080218143264,
        0.808610013924174,
        0.8127420747824222,
        0.823711050944352,
        0.830894762399992,
        0.8363513941237704,
        0.8494469051474539,
        0.85317545259679,
        0.8583158221989986,
        0.8713916373132998,
        0.8780813833483511,
        0.8791880823215371,
        0.8872402434681594,
        0.8961268049278626,
        0.9046175497571287,
        0.9138483430341131,
        0.9325588201459933,
        0.9344416755904555,
        0.9472624194515351,
        0.9558928463586499,
        0.9601703111200409,
        0.9726948028786105,
        0.9831187855162707,
        0.9949119507879943,
        0.997115869983357,
        1.0109474012534527,
        1.0207152217480078,
        1.0305364306344813,
        1.032750609653201,
        1.0478810103889302,
        1.0607580992833125,
        1.0662140657582921,
        1.0685157490265018,
        1.0871940475660125,
        1.0912418624749354,
        1.1059601323812889,
        1.1116827642476705,
        1.1217796061611731,
        1.1317272734537065,
        1.1716806369337556,
        1.1856727707696824,
        1.1946154794941295,
        1.2081002622893204,
        1.218529596454339,
        1.2304445885861757,
        1.2488934539740622,
        1.2597554403270868,
        1.261343235536782,
        1.2882075478273725,
        1.2924869475379726,
        1.313724603204271,
        1.3224417535345696,
        1.3433176679645962,
        1.3492756047520553,
        1.3817007383195836,
        1.4034305337475643,
        1.4105703060177808,
        1.4144215677982543,
        1.4284489439983885,
        1.46142645429786,
        1.4810959216400208,
        1.4993691729583603,
        1.5116329345844972,
        1.5222227683371268,
        1.5377369347878669,
        1.5513432846496311,
        1.5883818714299547,
        1.600153901982116,
        1.620782023674865,
        1.6245074331789922,
        1.6499957152978781,
        1.6668463971966512,
        1.6936496088540836,
        1.7272140944831813,
        1.7553110184332423,
        1.78035981271519,
        1.7910661390885636,
        1.8089977124089698,
        1.849654048279614,
        1.862905961389425,
        1.8724234480967825,
        1.9155961772782233,
        1.9454354203237563,
        1.965924788478809,
        1.9810958625703643,
        2.019997283243104,
        2.035266247639164,
        2.0759020359250475,
        2.0958372629686277,
        2.120612273503398,
        2.137248513383494,
        2.1931269892901435,
        2.2234614293857113,
        2.2414262286879323,
        2.277908663433587,
        2.316959649447025,
        2.3879942078455363,
        2.4009203982058205,
        2.4308133289214298,
        2.449212736842436,
        2.484804710122978,
        2.544035630710446,
        2.595715467821391,
        2.6030853636261155,
        2.6403062619857454,
        2.7015338373543165,
        2.72892418887392,
        2.762688561873196,
        2.793519335919388,
        2.84021322128891,
        2.8699551493283857,
        2.9772077003218724,
        3.003834942146339,
        3.0654630456838503,
        3.112161305820038,
        3.1569680357926657,
        3.2229220706713906,
        3.28803619300637,
        3.3902886926789275,
        3.415611076997293,
        3.4676692522309693,
        3.583200675557803,
        3.6446015844777944,
        3.6850924970292347,
        3.743862654064561,
        3.7818488048358674,
        3.8490108053853285,
        3.909909148827214,
        3.995788825982368,
        4.12385757851532,
        4.2538140369175945,
        4.26650430495392,
        4.295915015803374,
        4.409922158603,
        4.543051634323236,
        4.656802466435913,
        4.7316999141562475,
        4.835510722988095,
        5.086123647861183,
        5.099058998616687,
        5.218199151379959,
        5.291391983856224,
        5.382321183107182,
        5.60643964406375,
        5.6610520525521455,
        5.802190341564015,
        5.850405921073398,
        6.097872803139118,
        6.167259017705576,
        6.279563391363572,
        6.674946394281848,
        6.890494804112353,
        6.998216790110455,
        7.216797131300384,
        7.479754797659864,
        7.76710471327407,
        7.932747707415899,
        8.21684056785286,
        8.606335098592744,
        9.13491837597661,
        9.77868478284382,
        10.062903236111753,
        10.688969126792946,
        11.079779824500058,
        12.262642121823893,
        13.202851334123338,
        13.609003304049569,
        15.21495032102746,
        16.998477991276808,
        18.630912256056646,
        20.852264408894985,
        22.28059853292197,
        32.44465241175766,
        44.253216084971896,
        228.10809365729637
      ]
    }
  },
  "stopping": {
    "euclidean": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false,
        "21": false,
        "22": false,
        "23": false,
        "24": false,
        "25": false,
        "26": false,
        "27": false,
        "28": false,
        "29": false,
        "30": false,
        "31": false,
        "32": false,
        "33": false,
        "34": false,
        "35": false,
        "36": false,
        "37": false,
        "38": false,
        "39": false,
        "40": false,
        "41": false,
        "42": false,
        "43": false,
        "44": false,
        "45": false,
        "46": false,
        "47": false,
        "48": false,
        "49": false,
        "50": false
      }
    },
    "empirical_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false,
        "21": false,
        "22": false,
        "23": false,
        "24": false,
        "25": false,
        "26": false,
        "27": false,
        "28": false,
        "29": false,
        "30": false,
        "31": false,
        "32": false,
        "33": false,
        "34": false,
        "35": false,
        "36": false,
        "37": false,
        "38": false,
        "39": false,
        "40": true
      }
    },
    "oas_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false,
        "21": false,
        "22": false,
        "23": false,
        "24": false,
        "25": false,
        "26": false,
        "27": false,
        "28": false,
        "29": false,
        "30": false,
        "31": false,
        "32": false,
        "33": false,
        "34": false,
        "35": false,
        "36": false,
        "37": true
      }
    },
    "ledoit_wolf_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false,
        "21": false,
        "22": false,
        "23": false,
        "24": false,
        "25": false,
        "26": false,
        "27": false,
        "28": false,
        "29": false,
        "30": false,
        "31": false,
        "32": false,
        "33": false,
        "34": false,
        "35": false,
        "36": false,
        "37": false,
        "38": false,
        "39": true
      }
    }
  },
  "closed_form_results": [
    {
      "method": "euclidean_mean_projection",
      "cross_covariance_norm_before": 1.6503168653760887,
      "cross_covariance_norm_after": 1.9865782565665057e-15,
      "projection_rank": 1,
      "mean_squared_displacement": 59.63199239569818,
      "relative_squared_displacement": 0.058234367573924,
      "covariance_trace_ratio": 0.9417656324260758,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "algebraic first-moment sanity check"
    },
    {
      "method": "leace_empirical_floor_0.0001",
      "cross_covariance_norm_before": 1.6503168653760887,
      "cross_covariance_norm_after": 1.119499755585571e-14,
      "cross_covariance_relative": 6.783544294267692e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.4407861243426513e-15,
      "mean_squared_displacement": 13.632959395752325,
      "relative_squared_displacement": 0.01331343690991438,
      "covariance_trace_ratio": 0.9861572931506387,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_oas_floor_0.0001",
      "cross_covariance_norm_before": 1.6503168653760887,
      "cross_covariance_norm_after": 1.029194970428579e-14,
      "cross_covariance_relative": 6.2363476494802536e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.1483176635732543e-15,
      "mean_squared_displacement": 13.721233007416396,
      "relative_squared_displacement": 0.013399641608805074,
      "covariance_trace_ratio": 0.9850816894464155,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_ledoit_wolf_floor_0.0001",
      "cross_covariance_norm_before": 1.6503168653760887,
      "cross_covariance_norm_after": 1.015689809635777e-14,
      "cross_covariance_relative": 6.154513905451198e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.134325438085322e-15,
      "mean_squared_displacement": 13.74184610591536,
      "relative_squared_displacement": 0.01341977158780797,
      "covariance_trace_ratio": 0.9849856552806453,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    }
  ],
  "elapsed_seconds": 27.180874084006064
}


==> anc/artifact_v14_arxiv/results/affine_erasure/touchmoment_dinov2/affine_erasure_curves.csv <==
method,erased_dimensions,regularization_c,probe_coordinates,rank0_max_abs_difference,converged,iterations,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,val_auprc,val_auroc_lower,val_auroc_upper,test_auroc,test_auprc,test_auroc_lower,test_auroc_upper
euclidean,0,0.01,original_train_standardized,0.0,1,213,0.0,0.0,1.0,0.8077313811124727,0.7830275674463513,0.7772968967694035,0.8395215588311267,0.7646449311887704,0.6983448183923443,0.7496202949700127,0.7795041348888121
euclidean,1,0.01,original_train_standardized,,1,218,0.696006110916513,0.0009062579569225426,0.9990937420430775,0.7425561106398132,0.7111488028979959,0.7083223659867246,0.7768367438297143,,,,
euclidean,2,0.01,original_train_standardized,,1,236,1.4248544314215017,0.0018552792075800795,0.9981447207924199,0.6876237157130738,0.6623075630277941,0.6569274193027346,0.7208557232906869,,,,
euclidean,3,0.01,original_train_standardized,,1,232,2.0106935909630614,0.0026180906132331518,0.9973819093867667,0.6634094741362155,0.6348236767670193,0.6340405553294229,0.6928267164577002,,,,
euclidean,4,0.01,original_train_standardized,,1,230,2.486804386324734,0.0032380265446936628,0.9967619734553065,0.6509567348477707,0.6260614375326737,0.6239638671875001,0.6807650066688544,,,,
euclidean,5,0.01,original_train_standardized,,1,230,2.9684863781036306,0.0038652166381557673,0.9961347833618444,0.6242707973314062,0.6055542539554051,0.598556865323566,0.6530898205965379,,,,
euclidean,6,0.01,original_train_standardized,,1,222,3.4731887127754475,0.004522381136426362,0.9954776188635736,0.5836344403598621,0.5770560354549162,0.5624517610101926,0.6079460212306533,,,,
euclidean,7,0.01,original_train_standardized,,1,219,4.001607577287779,0.005210426532926794,0.9947895734670733,0.5733810915260628,0.5636747437103458,0.5543442872804412,0.5955542812883062,,,,
euclidean,8,0.01,original_train_standardized,,1,217,4.594277488781113,0.005982132146850405,0.9940178678531497,0.5632953152983317,0.5643428599321673,0.5441488243229641,0.5859757724016477,,,,
euclidean,9,0.01,original_train_standardized,,1,216,5.204103656254939,0.006776176635748616,0.9932238233642514,0.5522145767220703,0.5492007166612112,0.5360711364933052,0.5706857885227052,,,,
euclidean,10,0.01,original_train_standardized,,1,216,5.825377282684513,0.007585126670162122,0.9924148733298382,0.5460667567369424,0.5456668109384273,0.5308685469864387,0.5637566715530227,,,,
euclidean,11,0.01,original_train_standardized,,1,211,6.476425001385662,0.008432845053887578,0.9915671549461127,0.541008158691258,0.5428017656121942,0.5247027641713327,0.5597892835810196,,,,
euclidean,12,0.01,original_train_standardized,,1,213,7.191065998591358,0.009363367185665827,0.9906366328143342,0.5397513641457463,0.545686304192476,0.524364530419068,0.5574733206890524,,,,
euclidean,13,0.01,original_train_standardized,,1,209,7.861396744368622,0.010236193677563305,0.9897638063224369,0.5458572909793572,0.5459763576348221,0.5295576531571634,0.5642612402907832,,,,
euclidean,14,0.01,original_train_standardized,,1,198,8.563194342535823,0.011149992633510181,0.9888500073664898,0.5345356667818728,0.5357640020364218,0.5189050849221578,0.5501007793603869,,,,
euclidean,15,0.01,original_train_standardized,,1,205,9.296316322086696,0.012104578544383713,0.9878954214556166,0.5192132466145097,0.5256440638986768,0.5053721938448328,0.5324819518393443,0.5483697197145785,0.5359212648660022,0.539736266694574,0.557644766959954
euclidean,16,0.01,original_train_standardized,,1,191,10.140156907582572,0.013203329306748135,0.986796670693252,0.5179040856296017,0.5198605891477396,0.5022816487114156,0.5334225121861669,,,,
euclidean,17,0.01,original_train_standardized,,1,193,10.92436217034193,0.01422442990929938,0.9857755700907007,0.5208051863721578,0.5196371553765348,0.5086715721911101,0.5336735963140171,,,,
euclidean,18,0.01,original_train_standardized,,1,191,11.79869725943641,0.01536288705655782,0.9846371129434424,0.5147620992658225,0.5153650963108326,0.5023104285645094,0.5272270504991995,,,,
euclidean,19,0.01,original_train_standardized,,1,183,12.868087769453833,0.01675532261647634,0.983244677383524,0.5193598726448194,0.5194144078281417,0.5082798885636701,0.531438337870316,,,,
euclidean,20,0.01,original_train_standardized,,1,195,14.015288638040314,0.018249073747448316,0.9817509262525518,0.5177888794629298,0.5179278208724905,0.5059426905675753,0.5307698443991377,,,,
empirical_floor_0.0001,0,0.01,original_train_standardized,5.684341886080802e-14,1,210,3.9783044626888406e-26,5.180083935792759e-29,1.0000000000000009,0.807741854400352,0.783038786333155,0.7764335312784743,0.8407232740636078,0.7646449311887704,0.6983448183923443,0.7514033429132279,0.7780988609438715
empirical_floor_0.0001,1,0.01,original_train_standardized,,1,239,2.9367562129705367,0.0038239013189720512,0.9961760279556557,0.6646034289544517,0.628836136504008,0.635679308182825,0.695077128416034,,,,
empirical_floor_0.0001,2,0.01,original_train_standardized,,1,221,5.8692043906796245,0.007642193217030757,0.9923547812280072,0.5144897937809617,0.5113056463421755,0.4919815140420615,0.5373284823759474,,,,
empirical_floor_0.0001,3,0.01,original_train_standardized,,1,202,8.44518397883174,0.01099633330577049,0.9889845783013796,0.473193619673024,0.4906277790793585,0.4443176378772113,0.49998756403330563,,,,
empirical_floor_0.0001,4,0.01,original_train_standardized,,1,192,11.121053071216613,0.014480537853146624,0.9854662046776874,0.517401367811397,0.5176860283621358,0.49168028728107793,0.5446410828922047,0.5338269124648538,0.5332784503355524,0.5200827460066586,0.5481650991978445
empirical_floor_0.0001,5,0.01,original_train_standardized,,1,160,13.718076216438384,0.017862078406820803,0.9821071568983598,0.5166158712204523,0.5139588773165944,0.4888155279528722,0.5417305402201045,,,,
empirical_floor_0.0001,6,0.01,original_train_standardized,,1,146,15.950597905351982,0.020769007689260384,0.9792255421286632,0.5026968716289104,0.5168762121078294,0.47493193638001274,0.5279412686931088,,,,
empirical_floor_0.0001,7,0.01,original_train_standardized,,1,129,18.05527897966473,0.023509477838105107,0.9763770359850183,0.488233261067647,0.4973784931403083,0.46584425903559035,0.5117483570321478,,,,
empirical_floor_0.0001,8,0.01,original_train_standardized,,1,104,19.83759752735527,0.025830205113743832,0.9739016949533011,0.511169761523235,0.5172190302637025,0.48794033738273634,0.5361406544659658,,,,
empirical_floor_0.0001,9,0.01,original_train_standardized,,1,87,21.78630341498835,0.028367582571599402,0.9714501411896633,0.4938050502194154,0.4992682929719228,0.4677782205874836,0.5196243334669953,,,,
empirical_floor_0.0001,10,0.01,original_train_standardized,,1,68,23.881315591116355,0.031095463009266074,0.9688840792586254,0.490736376870791,0.5072569865037082,0.4621277107264823,0.5195185754042806,,,,
empirical_floor_0.0001,11,0.01,original_train_standardized,,1,55,25.39866740577878,0.033071181517941105,0.966874437495343,0.48451524387050826,0.4840537463995894,0.45745918940064906,0.5095945629348113,,,,
empirical_floor_0.0001,12,0.01,original_train_standardized,,1,37,26.834750296507057,0.03494108111524355,0.9649233169293803,0.5068757134927367,0.4972501495580981,0.479764442255211,0.5353301839935541,,,,
empirical_floor_0.0001,13,0.01,original_train_standardized,,1,15,29.616632973927864,0.03856332418480189,0.9613221238640204,0.4772363087944198,0.4912596517536431,0.4485159223439499,0.5043885145918684,,,,
empirical_floor_0.0001,14,0.01,original_train_standardized,,1,1,39.18129987656556,0.051017317547611386,0.9488649702684144,0.4870602528251694,0.4849518193120878,0.47224301210376546,0.4988772113821607,,,,
empirical_floor_0.0001,15,0.01,original_train_standardized,,1,11,120.84704761344345,0.1573529265800044,0.8426197630408635,0.47995936364302844,0.48583453702062745,0.4523903136417966,0.5037738044989939,,,,
empirical_floor_0.0001,16,0.01,original_train_standardized,,1,1,122.65297691852001,0.15970439702932285,0.8402678104534902,0.5015133900985537,0.5102699778054147,0.4926072287216617,0.510133864156394,,,,
empirical_floor_0.0001,17,0.01,original_train_standardized,,1,1,149.42196684580034,0.19455985266380244,0.8054307709348014,0.5013981839318817,0.5100997043175717,0.4934565620255209,0.50911421564445,,,,
empirical_floor_0.0001,18,0.01,original_train_standardized,,1,1,192.38129359345115,0.2504964760331394,0.7494928454105758,0.5088132717504006,0.5218043789504061,0.49840861674506226,0.5197490349771563,,,,
empirical_floor_0.0001,19,0.01,original_train_standardized,,1,6,215.34497842853307,0.28039710732881895,0.7195932646404966,0.49754401399231263,0.5012687761005055,0.47606244280318954,0.5201361533948369,,,,
empirical_floor_0.0001,20,0.01,original_train_standardized,,1,1,216.94339987893747,0.282478385259033,0.71751244001752,0.48997182685560475,0.49572708186897374,0.4747209670684839,0.5053272952249585,,,,
oas_floor_0.0001,0,0.01,original_train_standardized,6.417089082333405e-14,1,210,4.1022420975687e-26,5.341461064542576e-29,0.9999999999999991,0.807741854400352,0.783038786333155,0.7771715219705603,0.8387198354588876,0.7646449311887704,0.6983448183923443,0.7509300157502233,0.7804684904660233
oas_floor_0.0001,1,0.01,original_train_standardized,,1,238,2.917325204218143,0.003798600526325705,0.9961760827385476,0.6652422995150867,0.6291685680291588,0.6347511961581623,0.6965512196461127,,,,
oas_floor_0.0001,2,0.01,original_train_standardized,,1,216,5.818483194556877,0.007576149992912597,0.9922394293905749,0.5129816403263476,0.5096109018321461,0.4910566363877707,0.5364439350368246,,,,
oas_floor_0.0001,3,0.01,original_train_standardized,,1,198,8.315443009641298,0.010827399752137102,0.9889292299191633,0.46996784700621064,0.49090394753533617,0.4441878468992283,0.5008436967613838,,,,
oas_floor_0.0001,4,0.01,original_train_standardized,,1,180,10.895694455782465,0.014187102155966745,0.9854436595875354,0.5192865596296645,0.5208111689152579,0.49210718643637374,0.5467792295007807,0.5351163018473086,0.5341522352907815,0.5214595057027219,0.5497958005583559
oas_floor_0.0001,5,0.01,original_train_standardized,,1,155,13.467314942426874,0.017535566331284985,0.9821354167782332,0.5181659178265833,0.508807736439828,0.49424830209326265,0.5429478338682392,,,,
oas_floor_0.0001,6,0.01,original_train_standardized,,1,118,15.747060730138823,0.020503985325701583,0.9792655335006512,0.4996805647196825,0.5059512553860464,0.47375672871466146,0.5251361825238834,,,,
oas_floor_0.0001,7,0.01,original_train_standardized,,1,102,17.975747177596954,0.02340592080416269,0.9764016651524372,0.49279961458300603,0.49483577370972703,0.46668960647282837,0.5172752753123638,,,,
oas_floor_0.0001,8,0.01,original_train_standardized,,1,93,19.913890158851377,0.02592954447767105,0.9738649938364144,0.5134005718415182,0.5159257891000114,0.48666961498439126,0.5369872926980479,,,,
oas_floor_0.0001,9,0.01,original_train_standardized,,1,70,21.707006018298802,0.02826433075299322,0.9714560476343795,0.5041840785077659,0.5090556652614115,0.47873529477833177,0.5274183497387648,,,,
oas_floor_0.0001,10,0.01,original_train_standardized,,1,50,23.496006642841984,0.030593758649533818,0.969123464928324,0.4980048386590002,0.5096083229708601,0.47135179990939746,0.5247186272337144,,,,
oas_floor_0.0001,11,0.01,original_train_standardized,,1,28,25.096939899507756,0.03267830716081738,0.9670807720862493,0.49810957153779284,0.5238463039741483,0.47224351527984026,0.5216567989194208,,,,
oas_floor_0.0001,12,0.01,original_train_standardized,,1,1,26.688977251323177,0.03475127246266037,0.9649986399027557,0.5084571799625056,0.5091403761839494,0.5000043771334592,0.5163933319089453,,,,
oas_floor_0.0001,13,0.01,original_train_standardized,,1,4,115.0722075181689,0.14983360353928235,0.8499868727678975,0.5132644190990878,0.5086608304401492,0.4917936500397599,0.5342803851740248,,,,
oas_floor_0.0001,14,0.01,original_train_standardized,,1,1,122.18648446090772,0.1590969849751402,0.8407235102043081,0.49894743456813395,0.498322758554635,0.4898640150497178,0.5077157792408886,,,,
oas_floor_0.0001,15,0.01,original_train_standardized,,1,8,169.45608532999643,0.2206459444400994,0.7792468532044245,0.5017856955834145,0.4873282911751518,0.4782523827097726,0.5276567921145052,,,,
oas_floor_0.0001,16,0.01,original_train_standardized,,1,1,170.37521638226963,0.22184272966441348,0.7780769941206778,0.5030110702652884,0.5071351064251794,0.49237448497260294,0.5135373264836438,,,,
oas_floor_0.0001,17,0.01,original_train_standardized,,1,2,199.59447878368132,0.25988864424958497,0.7399858201370333,0.5196531247054388,0.5203404059369786,0.5015805960930644,0.5401806148671543,,,,
oas_floor_0.0001,18,0.01,original_train_standardized,,1,1,206.9025348643134,0.26940434227124127,0.7304822965275123,0.5108450895989778,0.5165646981386818,0.49872072150891394,0.5233737797908475,,,,
oas_floor_0.0001,19,0.01,original_train_standardized,,1,2,227.094192834474,0.2956955635865546,0.704121469688049,0.5095045087504321,0.5182734014195709,0.4946220810821633,0.524984138966664,,,,
oas_floor_0.0001,20,0.01,original_train_standardized,,1,1,236.94027756720038,0.3085159864156254,0.691383724466621,0.49630816602255945,0.5021467410620609,0.4862074088180979,0.5060561404076837,,,,
ledoit_wolf_floor_0.0001,0,0.01,original_train_standardized,6.794564910705958e-14,1,216,4.036938231450169e-26,5.256429988867406e-29,0.9999999999999969,0.8077313811124727,0.7830275674463513,0.7745584461297566,0.8390616580753768,0.7646449311887704,0.6983448183923443,0.7506236351850204,0.7791009612842595
ledoit_wolf_floor_0.0001,1,0.01,original_train_standardized,,1,228,2.9165256711924754,0.003797559467698534,0.9961760868893531,0.6652213529393283,0.6286117186858053,0.6365929747898106,0.6969861702147738,,,,
ledoit_wolf_floor_0.0001,2,0.01,original_train_standardized,,1,221,5.816629476992483,0.007573736298167291,0.9922346670571404,0.5128664341596757,0.5093241534989881,0.49006550350112754,0.5367152348704082,,,,
ledoit_wolf_floor_0.0001,3,0.01,original_train_standardized,,1,196,8.31014672842155,0.010820503552632222,0.9889276290498366,0.4699469004304521,0.49076185149158474,0.4422647009515787,0.4989146547695711,,,,
ledoit_wolf_floor_0.0001,4,0.01,original_train_standardized,,1,179,10.88629674822632,0.014174865557586347,0.9854438075539286,0.5194017657963365,0.5207350346575184,0.49249580783292113,0.5472739493045674,0.5352046898179447,0.5342324383534419,0.5219201400906611,0.5489471430051566
ledoit_wolf_floor_0.0001,5,0.01,original_train_standardized,,1,143,13.455469471512664,0.017520142541032107,0.9821386423523694,0.5179250322053602,0.5085298045385109,0.494556507759336,0.5413237694079992,,,,
ledoit_wolf_floor_0.0001,6,0.01,original_train_standardized,,1,123,15.733213403321908,0.02048595495224206,0.9792717400073198,0.49939778594694234,0.5053089615181039,0.4726172980758959,0.5239819208867034,,,,
ledoit_wolf_floor_0.0001,7,0.01,original_train_standardized,,1,103,17.957836809513605,0.023382600012387497,0.9764138132029473,0.4935327447345545,0.49440301093483685,0.46837250859610297,0.5192535147726953,,,,
ledoit_wolf_floor_0.0001,8,0.01,original_train_standardized,,1,89,19.904952881257824,0.025917907397471112,0.9738769715299833,0.512761701280883,0.5144519778673556,0.486845565379924,0.5382854281456039,,,,
ledoit_wolf_floor_0.0001,9,0.01,original_train_standardized,,1,67,21.689566503563224,0.028241623051514602,0.9714992446116785,0.5050428881138656,0.5105699702518374,0.481145843077973,0.5312543818555486,,,,
ledoit_wolf_floor_0.0001,10,0.01,original_train_standardized,,1,48,23.403953892736588,0.030473898297834087,0.9692645604904837,0.49985861061362996,0.5091570441089286,0.4729274105133414,0.5259803390319561,,,,
ledoit_wolf_floor_0.0001,11,0.01,original_train_standardized,,1,26,24.88097759032325,0.03239710623740005,0.9673538136855825,0.4988636482650999,0.5248577516084061,0.4727632329207476,0.5226918318673585,,,,
ledoit_wolf_floor_0.0001,12,0.01,original_train_standardized,,1,1,26.502414966011674,0.03450835282032769,0.9652582688089701,0.5137985567809302,0.5050650855876082,0.5036511056615605,0.5256758333536227,,,,
ledoit_wolf_floor_0.0001,13,0.01,original_train_standardized,,1,3,108.79558554381767,0.14166091867684585,0.8581179604710333,0.5130654266293818,0.5129754136429271,0.49262563908536827,0.5331207106449516,,,,
ledoit_wolf_floor_0.0001,14,0.01,original_train_standardized,,1,12,119.2908718020746,0.15532665599228457,0.8445453283870157,0.5056503388108629,0.48859063165284355,0.4788589710523032,0.5295701893806989,,,,
ledoit_wolf_floor_0.0001,15,0.01,original_train_standardized,,1,1,120.2236937065344,0.15654126784704994,0.8433757264973188,0.5099548601292404,0.5173325824800545,0.5002791223792649,0.520888866134731,,,,
ledoit_wolf_floor_0.0001,16,0.01,original_train_standardized,,1,1,142.63133747638025,0.1857178873390367,0.814123716223322,0.5035033147956138,0.507597396850948,0.49249041112766995,0.5146930359720042,,,,
ledoit_wolf_floor_0.0001,17,0.01,original_train_standardized,,1,1,178.775499781347,0.23278059867362882,0.7669974402040398,0.5055770257957081,0.5006032901047976,0.4931442708882909,0.5183801478035894,,,,
ledoit_wolf_floor_0.0001,18,0.01,original_train_standardized,,1,2,205.9184603320509,0.2681229952240245,0.731758131633127,0.5043307045380756,0.5164130980704656,0.4854724650597283,0.5223053842543267,,,,
ledoit_wolf_floor_0.0001,19,0.01,original_train_standardized,,1,1,212.52730395840868,0.2767282603625112,0.7231389275185791,0.5064358354018077,0.5123862039228486,0.499765796961995,0.5144503750979634,,,,
ledoit_wolf_floor_0.0001,20,0.01,original_train_standardized,,1,3,242.8439626333662,0.31620307634552874,0.6836082432123326,0.5057445984017763,0.5190565316642535,0.4837603781659609,0.5284714056964912,,,,


==> anc/artifact_v14_arxiv/results/affine_erasure/touchmoment_dinov2/closed_form_erasure.csv <==
method,cross_covariance_norm_before,cross_covariance_norm_after,projection_rank,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,test_auroc,coefficient_norm,interpretation,cross_covariance_relative,idempotence_relative_error
euclidean_mean_projection,0.47711928935966247,1.6234433388184167e-15,1,6.142223548813068,0.007997686912517012,0.992002313087483,0.5,0.5,0.0,algebraic first-moment sanity check,,
leace_empirical_floor_0.0001,0.47711928935966247,3.348785797413466e-15,1,2.2195803461391077,0.0028900785757019617,0.9971077945961621,0.5,0.5,0.0,closed-form linear guardedness sanity check,7.0187600294002816e-15,9.55642543281424e-16
leace_oas_floor_0.0001,0.47711928935966247,4.295568166096769e-15,1,2.221140006905712,0.0028921093839918114,0.9970454814686782,0.5,0.5,0.0,closed-form linear guardedness sanity check,9.003132469998882e-15,9.485486670173722e-16
leace_ledoit_wolf_floor_0.0001,0.47711928935966247,3.539159758899824e-15,1,2.2212561048883512,0.0028922605532400395,0.9970431337889593,0.5,0.5,0.0,closed-form linear guardedness sanity check,7.417767082210612e-15,9.554230142416344e-16


==> anc/artifact_v14_arxiv/results/affine_erasure/touchmoment_dinov2/summary.json <==
{
  "dataset": "TouchMoment",
  "model_id": "facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415",
  "layer": "layer_11",
  "sample_counts": {
    "train": 11564,
    "val": 618,
    "test": 2588
  },
  "feature_dimension": 768,
  "probe_regularization": {
    "selected_c": 0.01,
    "selection_split": "validation",
    "search": [
      {
        "c": 0.001,
        "val_auroc": 0.789727799248018,
        "val_auprc": 0.7712512049398131,
        "converged": 1,
        "iterations": 79
      },
      {
        "c": 0.01,
        "val_auroc": 0.8077313811124727,
        "val_auprc": 0.7830275674463513,
        "converged": 1,
        "iterations": 213
      },
      {
        "c": 0.1,
        "val_auroc": 0.8035211193850086,
        "val_auprc": 0.766330490848824,
        "converged": 1,
        "iterations": 500
      },
      {
        "c": 1.0,
        "val_auroc": 0.7995936364302846,
        "val_auprc": 0.7593170409203575,
        "converged": 1,
        "iterations": 742
      }
    ],
    "coordinate_system": "original train-standardized features",
    "reselected_after_erasure": false
  },
  "metric_maps": {
    "euclidean": {
      "estimator": "identity",
      "dimension": 768
    },
    "empirical_floor_0.0001": {
      "estimator": "empirical",
      "shrinkage": 0.0,
      "sample_count": 11564,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.009207675844433274,
      "floored_eigenvalues": 3,
      "dimension": 768,
      "minimum_eigenvalue": 0.0023639832994259303,
      "maximum_eigenvalue": 92.07675844433277,
      "median_eigenvalue": 0.12508808060652682,
      "positive_eigenvalues": 768,
      "condition_number_positive": 38949.83457230544,
      "effective_rank": 101.08198237789175,
      "stable_rank": 8.340867043710205,
      "eigenvalues_ascending": [
        0.0023639832994259303,
        0.007931652938584789,
        0.009135952543169647,
        0.010199747313478476,
        0.011200914438619852,
        0.0126872664412636,
        0.013545773372278322,
        0.014210728714368431,
        0.014924116357406134,
        0.015683948619943378,
        0.01600290083106078,
        0.016267275758794036,
        0.016443813238594812,
        0.0165365512552395,
        0.016843830999757503,
        0.01733015526078615,
        0.01758942761795516,
        0.017739448620289516,
        0.01804462853813206,
        0.018336131735351823,
        0.01844418283141012,
        0.01892824207728508,
        0.019204425593801,
        0.01933209972426101,
        0.01955388132411856,
        0.019841930920883624,
        0.019900509732049824,
        0.02014536161862451,
        0.020282567622561243,
        0.02057660534270286,
        0.020777275414597066,
        0.021003431454928116,
        0.021223009564860906,
        0.021416344238360308,
        0.0217212513539844,
        0.021863702719355418,
        0.021980973036688778,
        0.02202829345986857,
        0.022199086092727548,
        0.02243757175429181,
        0.022666169026165733,
        0.022772502598297478,
        0.022907226477493298,
        0.022970256990760884,
        0.0231780920344263,
        0.023321932492901848,
        0.023515890924801133,
        0.023762272856824664,
        0.023960369300066103,
        0.02420455208011265,
        0.024425556858723427,
        0.02451238017408927,
        0.024665937624765655,
        0.02485344473611604,
        0.024908368631340248,
        0.024978884132185134,
        0.025269395936307785,
        0.02541506543304929,
        0.025470258577253276,
        0.025741944883508294,
        0.02594759653236569,
        0.026069898408220077,
        0.026124061821490643,
        0.026152090601594777,
        0.026395965884492806,
        0.02666256867021972,
        0.02693501125746781,
        0.02709372427050509,
        0.027263891595909983,
        0.027376320230276172,
        0.027523933210083784,
        0.027771613049470883,
        0.027937810155790888,
        0.028077730883532173,
        0.02830318028552788,
        0.028489433129905452,
        0.02867137901984503,
        0.028704887755468454,
        0.02900384972236018,
        0.029161320001797775,
        0.029195004289768903,
        0.029368547877328267,
        0.029523919504116796,
        0.02982562635279746,
        0.029881056231962532,
        0.030106776117438075,
        0.030178064170262784,
        0.0303415075850859,
        0.030469078248882734,
        0.030757622140691103,
        0.030810956563762683,
        0.030947426964393666,
        0.031060503805293713,
        0.03119758789375469,
        0.0314409093196749,
        0.03164047149615603,
        0.03176280963426175,
        0.03190962593526906,
        0.03206730531726511,
        0.03241283139626297,
        0.03251842192191126,
        0.03269234081780689,
        0.03279644276425704,
        0.032987505704152036,
        0.03308715654353704,
        0.03324596438185048,
        0.03331637112407765,
        0.03365702777047458,
        0.03386575626676939,
        0.034068190648686,
        0.034130450365492525,
        0.03430379448055953,
        0.034570369084800386,
        0.03476970451269261,
        0.034886746132894365,
        0.03508553265123863,
        0.035220111865419734,
        0.03547644097241318,
        0.0356424100057613,
        0.03573487339343208,
        0.0361694883162462,
        0.0362191499070357,
        0.036340751901338175,
        0.036542553764260875,
        0.036621992488020075,
        0.036927984270791435,
        0.037074747068360524,
        0.03745096535337419,
        0.03761002432025612,
        0.03783559566767712,
        0.037910764739827504,
        0.03806271956792198,
        0.03814058552887501,
        0.038585538058802105,
        0.03860083366794257,
        0.03879302284313844,
        0.039041798545617346,
        0.03918810032747373,
        0.039512728726005274,
        0.039604433040783746,
        0.03991023747453353,
        0.03996419389141306,
        0.04013573398359321,
        0.04015177452146619,
        0.04031353654279664,
        0.04067897504998442,
        0.04088949403589938,
        0.0409561524828372,
        0.0411468700841498,
        0.0413050254551267,
        0.04168774403925689,
        0.04200338550146741,
        0.04236403459122,
        0.04253255090190997,
        0.042641841479143565,
        0.04293520140650078,
        0.04323222464876608,
        0.043304450317710415,
        0.04349899409285934,
        0.04364671645014546,
        0.04382202999674752,
        0.04413227530118612,
        0.04428500076160893,
        0.04462477467063405,
        0.04469063703146963,
        0.04502878564326112,
        0.04522715090232725,
        0.045361060359311575,
        0.04583539780339608,
        0.04591999553531298,
        0.046213658100399256,
        0.04631581556452613,
        0.04646342590900123,
        0.04676535769230721,
        0.04685372101743549,
        0.04699550021428496,
        0.04709333544393072,
        0.04752441817399806,
        0.047706180240448516,
        0.0478722291877553,
        0.048246219544439486,
        0.04851254802192706,
        0.04872828353124878,
        0.04880559412967409,
        0.048928004200593116,
        0.04917329660808567,
        0.049597318815034645,
        0.049703914969119405,
        0.049908550162369524,
        0.050072810643513876,
        0.05050625676783318,
        0.05090237697070407,
        0.05105843157300845,
        0.051376388028691725,
        0.05157210676052065,
        0.05169104260665818,
        0.05180646157040892,
        0.052094492105172134,
        0.05224106717227954,
        0.05262836585888383,
        0.052761659176341076,
        0.053046682970907234,
        0.05332972634429194,
        0.053654789753893,
        0.05393392078932431,
        0.054051883070575686,
        0.0541861741860516,
        0.054513021259665645,
        0.05470171225508976,
        0.0550154821626318,
        0.05503494050010563,
        0.05563032312029495,
        0.05599564538414877,
        0.05625928798277404,
        0.056337243736065204,
        0.056633328077485015,
        0.05678265175635927,
        0.05719886724717473,
        0.05757003212762538,
        0.057969903918651484,
        0.058114772807914605,
        0.05820120416052853,
        0.058384742631304457,
        0.0585776964848094,
        0.05898628956636076,
        0.05915292625247344,
        0.059363869140060414,
        0.05981716023799589,
        0.060041976798912225,
        0.06028345791643681,
        0.06043600717957478,
        0.06049976766457147,
        0.06096971676712028,
        0.06165820352372438,
        0.06200945819795374,
        0.06211556370108828,
        0.06220298753592862,
        0.06241532134981815,
        0.06310346063061119,
        0.0633579129815691,
        0.06354477115653173,
        0.06397319217141313,
        0.06434131949736673,
        0.06463456428086753,
        0.06489338407927493,
        0.06515252090112468,
        0.06550059742481588,
        0.06577266339240409,
        0.06622712758990403,
        0.06656780054703278,
        0.06675376441478761,
        0.06683394033170718,
        0.06736265233011697,
        0.06754405615320853,
        0.06790440773102953,
        0.06809028695375573,
        0.0684720567594102,
        0.06874350867557462,
        0.06925239142115049,
        0.06947133310890259,
        0.06990043800037726,
        0.07000778647797867,
        0.07019638612739311,
        0.07035128225805981,
        0.07061272139083334,
        0.07115938604703893,
        0.07149891142886744,
        0.07167749289895631,
        0.07208454455523786,
        0.07218360850915596,
        0.07247762757064671,
        0.07261192836493191,
        0.07307451062461676,
        0.073837792782068,
        0.07410756097760826,
        0.0743906972837571,
        0.0749562856207633,
        0.07560060652278387,
        0.07581824505445817,
        0.07597259863495938,
        0.07616812209190746,
        0.07659775610709482,
        0.0766517649636323,
        0.07702598227596134,
        0.07737448881379828,
        0.0776193345731853,
        0.07786510222446753,
        0.07844208631051534,
        0.07908065109179115,
        0.07967014057426146,
        0.07987467207539353,
        0.08041457459109608,
        0.08057405584334722,
        0.08111085025478569,
        0.08132323007690316,
        0.08199390752242931,
        0.08205550733037713,
        0.08231409884015478,
        0.08247858817170843,
        0.08273301971882331,
        0.08345741874398355,
        0.08393920628202617,
        0.08444368258217913,
        0.08464768582140544,
        0.08517368031359654,
        0.085770631742547,
        0.0863311059522425,
        0.08658903685725346,
        0.08698915335317668,
        0.08746247391025748,
        0.08779469631936401,
        0.08817948678126274,
        0.08834380531254815,
        0.08886114715200948,
        0.0889366998689413,
        0.08973456124837141,
        0.09033035228519545,
        0.09079712876695602,
        0.09111928226609824,
        0.09145877854712259,
        0.09198700075586268,
        0.09258266826851105,
        0.09275636870071564,
        0.09300979521289407,
        0.09325305490708771,
        0.09403847618196974,
        0.09454525728276593,
        0.09481851730216338,
        0.09529206358414087,
        0.0959194693399933,
        0.0966242567358915,
        0.09685366929977404,
        0.09720705820565075,
        0.09743201010617389,
        0.09773062129510411,
        0.09870651884633855,
        0.09891654215795567,
        0.09924967840194245,
        0.09947723915115836,
        0.1001288741260714,
        0.10102977216647875,
        0.10140669663688093,
        0.10201332021323155,
        0.10222362572442327,
        0.1023902941818644,
        0.1028894058129949,
        0.10373513716569649,
        0.10388306215858902,
        0.10494153351496281,
        0.10517565407828988,
        0.10599412391416191,
        0.1060380473291685,
        0.10705458506673368,
        0.10784807508498374,
        0.10817238237937946,
        0.10838778127876848,
        0.10891524462821987,
        0.10956324135892744,
        0.11025885930952488,
        0.11063508884610153,
        0.11130884408488058,
        0.11203389029238021,
        0.11234261958647757,
        0.1131032308717399,
        0.1139096958415671,
        0.11417855522567033,
        0.11527155070492018,
        0.11550628268644848,
        0.11587023233559769,
        0.11620786565701828,
        0.11722835963152628,
        0.11727336890700663,
        0.11755079408294451,
        0.11866882017445002,
        0.1196229731913423,
        0.12028159661913632,
        0.12076342708831612,
        0.12134826304403959,
        0.12217016945136788,
        0.12269694686110336,
        0.12341149927445337,
        0.1235409308138506,
        0.1243818009982182,
        0.12467392632037752,
        0.1255022348926761,
        0.12560094877396877,
        0.12642910287575185,
        0.12700338056680938,
        0.12770338762740965,
        0.12815042058752354,
        0.12859633850736163,
        0.12934623755053498,
        0.12969942928867115,
        0.13105495665101996,
        0.13150226772522952,
        0.1318806555381772,
        0.13257207367473237,
        0.13347455765584001,
        0.13411663952321395,
        0.1348581892583527,
        0.13587325861106642,
        0.1363848585207189,
        0.13778113733791014,
        0.1386067752099653,
        0.13906539578080973,
        0.13976705354395857,
        0.13991094768251205,
        0.1408764789626567,
        0.14147419966924163,
        0.14283861629632918,
        0.1430740879066588,
        0.14334744214926676,
        0.14499993792984245,
        0.1455120131190267,
        0.14644035164965868,
        0.1469705536515046,
        0.14798144016451073,
        0.14896198737785302,
        0.1500006307597613,
        0.1505912306147443,
        0.15126177032744392,
        0.1524237071517725,
        0.15251108130657554,
        0.1536529232922451,
        0.15533549322890375,
        0.1556537035594267,
        0.15594705610334278,
        0.15647201696335963,
        0.15758661217572928,
        0.15895369859971883,
        0.15943334190005368,
        0.16069899046109537,
        0.16158741287742756,
        0.162334244656838,
        0.16270870919055352,
        0.16419718086816967,
        0.1649997411522279,
        0.1660198016854009,
        0.16647988948546583,
        0.1682010969167722,
        0.16826260137833376,
        0.1689231230002772,
        0.17014829562471206,
        0.17048158361756616,
        0.17136756838541256,
        0.17304935021294193,
        0.17490258493360306,
        0.17510691202960565,
        0.17597207509392473,
        0.17733986829462178,
        0.17790460993427795,
        0.17827054046367566,
        0.1785419262794319,
        0.17978678284727798,
        0.18165502317861776,
        0.18328175036098063,
        0.18506088993444422,
        0.18615096184326455,
        0.1863622883602222,
        0.18812800341129418,
        0.18860990900540392,
        0.18917858931909845,
        0.1902183124258019,
        0.19109444730742067,
        0.19134230181727802,
        0.19350487857042148,
        0.19581099971033195,
        0.1967192401069039,
        0.1982170767680861,
        0.19886455735833666,
        0.20118103024544814,
        0.2013282546178243,
        0.2035254522461026,
        0.20401179701877023,
        0.20492980445194173,
        0.20700683866596006,
        0.20770615215008237,
        0.2087178499307122,
        0.2106349487695004,
        0.2107915358510105,
        0.21301180100929684,
        0.21606885604281978,
        0.21649661933165296,
        0.21783978890357558,
        0.2187087951853332,
        0.21892987864350746,
        0.21963512729245827,
        0.22215629094494677,
        0.22457172982304868,
        0.2253994480237178,
        0.22675906122545478,
        0.22906710439649414,
        0.23086564578589894,
        0.23171028608889635,
        0.23207093833255668,
        0.23383598656424298,
        0.23547087791369106,
        0.2357833072953732,
        0.2374787733027067,
        0.24037515888022593,
        0.24172916007091091,
        0.2443176801374142,
        0.24581307647456954,
        0.2471746638516156,
        0.24851789113425188,
        0.24990103182749018,
        0.25051686481527674,
        0.251915081279951,
        0.25451185962887946,
        0.25586055356826454,
        0.2572741721252765,
        0.257738990366321,
        0.2594239727284221,
        0.26216967183436873,
        0.2634836293274068,
        0.26445833087808424,
        0.2678394184263058,
        0.26947293959034735,
        0.27084898488161335,
        0.2731553223361142,
        0.27410056512741177,
        0.2753933602301247,
        0.2790581505286556,
        0.2798115047122781,
        0.2825663407822261,
        0.2837359705042974,
        0.2859365418567636,
        0.289162833822815,
        0.2900002225934973,
        0.2917679694632163,
        0.2932740708136963,
        0.29513897472764095,
        0.2961410724419247,
        0.298141382879789,
        0.30088174286930247,
        0.3028208758300172,
        0.3050825050960582,
        0.30669417656908077,
        0.30996532925679576,
        0.31137109232485655,
        0.3136997753642477,
        0.31650805786969727,
        0.3186912519302001,
        0.32103736132044947,
        0.3258744620461994,
        0.32614410675047506,
        0.32845959211117187,
        0.33225223050841707,
        0.3324593758429863,
        0.33695045468412155,
        0.33917264756566995,
        0.3419654167524528,
        0.3432411472782526,
        0.3475162975861924,
        0.3477790212988143,
        0.3513291892640804,
        0.35288696646044304,
        0.35599318608678404,
        0.3599255984123804,
        0.3618211481457802,
        0.36481221405756453,
        0.3675863785269469,
        0.37069666675760654,
        0.3730995132539819,
        0.3779795415877533,
        0.37978191858537325,
        0.38320938441403357,
        0.3847116941374888,
        0.3856607656629163,
        0.38869022292581334,
        0.3948100058557924,
        0.39734750487001774,
        0.4037020852154012,
        0.40637241412084363,
        0.41007690654628626,
        0.4114059034355339,
        0.4120025300240431,
        0.41542248104881624,
        0.41896282171602856,
        0.4221388766712762,
        0.4263136365544048,
        0.4312714033882208,
        0.43675447872526857,
        0.439968325969164,
        0.44202736790606,
        0.4440009419896532,
        0.44537430624761715,
        0.44782942364524897,
        0.45576685999413896,
        0.46355147015985465,
        0.46419549955328077,
        0.46736603554132566,
        0.4692310701351878,
        0.47722585219068453,
        0.47982243715214645,
        0.48431128902283527,
        0.49019881001264703,
        0.49171021000160037,
        0.4945804759391169,
        0.49785515612024395,
        0.5031425342274851,
        0.5075586326098978,
        0.510146865123749,
        0.5140658964093429,
        0.5197599418097048,
        0.524681843438127,
        0.5286085144977153,
        0.5364145863799474,
        0.5450606376971893,
        0.5455980529109882,
        0.547861217077615,
        0.5566178782840232,
        0.5586266002467124,
        0.562115185348276,
        0.5681876054821696,
        0.5716796467059061,
        0.5789023079642545,
        0.5845520655481142,
        0.5899946691341922,
        0.5923095026363578,
        0.5991833188083386,
        0.6094002761935909,
        0.6126081920465041,
        0.6159535630791031,
        0.6245053418408895,
        0.6386588388501608,
        0.6464195431405033,
        0.6559945669284329,
        0.6581661397112695,
        0.6644910220565259,
        0.6761032583568656,
        0.6826810384978851,
        0.6832148099622023,
        0.695102480062666,
        0.7045292124733392,
        0.7106415806687055,
        0.719048303973606,
        0.7211297170166244,
        0.7335554333432959,
        0.7363747040397406,
        0.7420447873551698,
        0.7542174241236986,
        0.7610398763860017,
        0.7705601792730091,
        0.78475648782385,
        0.7918023326436636,
        0.7948716081197655,
        0.8059974863548129,
        0.8234518586618402,
        0.8243811553524545,
        0.8416789784930659,
        0.8461426417149812,
        0.8510330227235668,
        0.8690429008427943,
        0.8810780983621601,
        0.8936074730033811,
        0.9019743889969443,
        0.9279321076076402,
        0.934892955173152,
        0.9385945933053848,
        0.9463232763182859,
        0.9644495279717773,
        0.9802670679456484,
        0.99870502146469,
        1.0094342559967993,
        1.0207427758402836,
        1.0219217607291124,
        1.032949522009826,
        1.0415868627066156,
        1.0476128478724096,
        1.0820708825978596,
        1.091547679196184,
        1.1193645057360897,
        1.1249955914278191,
        1.1477297976963838,
        1.1544089089730585,
        1.1729402187250382,
        1.201769292582102,
        1.215888541268005,
        1.2273876827961059,
        1.2354860824005864,
        1.266369658380515,
        1.2799587556060839,
        1.2898487692326954,
        1.3212375767529334,
        1.332130304687342,
        1.3610526583827884,
        1.3702849045803485,
        1.39378509506798,
        1.4012772834858032,
        1.4204393335441212,
        1.4717385252251929,
        1.4821510987845206,
        1.5186055108426482,
        1.5658253276286733,
        1.5934831165553465,
        1.6149348933978953,
        1.6459977060456357,
        1.655949661989899,
        1.7013564340771834,
        1.7361852962279967,
        1.769574866346966,
        1.8156123429709818,
        1.8431313585406868,
        1.9037170177028957,
        1.9256674260637727,
        1.950783218106381,
        1.9782889760724705,
        1.998647730002269,
        2.056113543783062,
        2.0775628561596027,
        2.1486758367241565,
        2.1807704747419914,
        2.2073760890071905,
        2.239740771185004,
        2.3213914157837294,
        2.42957156460222,
        2.5043275367167697,
        2.5164539865208195,
        2.5923258361536825,
        2.6921121670650843,
        2.7208094677405588,
        2.903373855682189,
        2.9547427445279384,
        3.058729681392431,
        3.1517447382341266,
        3.3176425478437306,
        3.363616683104724,
        3.3817769862889877,
        3.480976545186305,
        3.568241927238411,
        3.7385716409626455,
        3.839080848574291,
        3.9634461688621294,
        3.9971720147431933,
        4.134290937533558,
        4.154656296784136,
        4.492635180017049,
        4.579079631523763,
        4.8085964075718355,
        5.143191510651528,
        5.221911102353988,
        5.508508299361731,
        5.738548641467274,
        6.126313602062874,
        6.338426371340185,
        6.539279909292282,
        6.764940372988901,
        7.614050915176248,
        7.722187690446036,
        8.338682590045739,
        8.704731186548633,
        9.325491376710934,
        10.103957391832509,
        10.65893109332769,
        11.095062766547557,
        12.47142524333998,
        13.714897991877661,
        14.202361873967426,
        16.348091143246513,
        18.393976927440193,
        21.97574713924604,
        25.28163616790281,
        28.875385119726023,
        31.46495572445091,
        37.55550330276736,
        51.69981148280058,
        92.07675844433277
      ]
    },
    "oas_floor_0.0001": {
      "estimator": "oas",
      "shrinkage": 0.003032545641582169,
      "sample_count": 11564,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.009180056401746284,
      "floored_eigenvalues": 1,
      "dimension": 768,
      "minimum_eigenvalue": 0.005389360053756902,
      "maximum_eigenvalue": 91.80056401746293,
      "median_eigenvalue": 0.1277412909344521,
      "positive_eigenvalues": 768,
      "condition_number_positive": 17033.666910688054,
      "effective_rank": 102.25456034979723,
      "stable_rank": 8.365961671585223,
      "eigenvalues_ascending": [
        0.005389360053756902,
        0.010940145480617428,
        0.01214079299168503,
        0.01320136175579999,
        0.014199492795939166,
        0.01568133736829567,
        0.016537240837858715,
        0.017200179672523856,
        0.017911403934974354,
        0.0186689319714955,
        0.018986916945475017,
        0.019250490144173536,
        0.019426492266008892,
        0.01951894905038549,
        0.019825296955053875,
        0.020310146415564258,
        0.020568632517476655,
        0.020718198574274305,
        0.02102245302008659,
        0.021313072220556742,
        0.021420795646734398,
        0.021903386960852797,
        0.02217873293824977,
        0.022306019891081955,
        0.022527128928115005,
        0.022814305001331234,
        0.022872706169579125,
        0.02311681553163212,
        0.023253605452099903,
        0.02354675148943457,
        0.023746813020177178,
        0.023972283231993515,
        0.0241911954612862,
        0.02438394383856376,
        0.024687926309443452,
        0.024829945684547095,
        0.024946860374291044,
        0.024994037296127678,
        0.02516431199253217,
        0.025402074435442734,
        0.02562997847565602,
        0.025735989586377177,
        0.025870304909260677,
        0.02593314427961972,
        0.026140349054029274,
        0.026283753309749535,
        0.026477123553851463,
        0.0267227583214208,
        0.026920254028156666,
        0.027163696312777975,
        0.027384030884310306,
        0.02747059090401007,
        0.02762368268470842,
        0.027810621172185145,
        0.02786537850819088,
        0.02793568016756071,
        0.028225310981377885,
        0.028370538728721847,
        0.028425564497197298,
        0.02869642690232829,
        0.028901454903174105,
        0.029023385893008076,
        0.02907738505325573,
        0.02910532883480499,
        0.029348464554776518,
        0.029614258855387886,
        0.02988587524805537,
        0.030044106956636455,
        0.030213758241860338,
        0.03032584593126157,
        0.03047301126797047,
        0.030719940006940158,
        0.030885633112949715,
        0.031025129524698304,
        0.031249895241091983,
        0.0314355832652186,
        0.03161697739594248,
        0.03165038451479556,
        0.03194843986587775,
        0.03210543260950575,
        0.03213901474833605,
        0.03231203205704583,
        0.032466932512284434,
        0.032767724421175835,
        0.032822986206702556,
        0.03304802158632312,
        0.033119093454873946,
        0.03328204122008172,
        0.033409225020018474,
        0.033696893889304996,
        0.03375006657330462,
        0.03388612312121665,
        0.03399885705143599,
        0.034135525426141955,
        0.03437810896873264,
        0.03457706596380474,
        0.03469903310592312,
        0.03484540417979666,
        0.035002605391870056,
        0.03534708364726324,
        0.03545235396482303,
        0.035625745443728936,
        0.03572953169627515,
        0.03592001522908431,
        0.03601936387275059,
        0.036177690119046375,
        0.036247883349614075,
        0.03658750693918283,
        0.036795602456785585,
        0.03699742294719976,
        0.037059493858573406,
        0.037232312299700226,
        0.037498078504286506,
        0.03769680943839557,
        0.037813496124542344,
        0.038011679813696804,
        0.03814585091026837,
        0.038401402687545494,
        0.03856686841222529,
        0.038659051400452456,
        0.03909234833367653,
        0.03914185932342532,
        0.03926309255413006,
        0.03946428244369296,
        0.039543480265896734,
        0.039848544114621014,
        0.03999486184730773,
        0.04036993923320089,
        0.040528515846506505,
        0.04075340313852034,
        0.04082834425702899,
        0.040979838275171564,
        0.04105746810404403,
        0.041501071295116036,
        0.04151632051962353,
        0.04170792687237383,
        0.04195594815118044,
        0.042101806266205646,
        0.042425450214302496,
        0.042516876431561025,
        0.042821753499407575,
        0.04287554629099071,
        0.043046566180011646,
        0.04306255807422139,
        0.04322382954483926,
        0.04358815984307505,
        0.043798040420556676,
        0.04386449672271187,
        0.04405463596419332,
        0.044212311721789584,
        0.044593869694345555,
        0.044908553959415724,
        0.0452681093643425,
        0.04543611464162921,
        0.04554507379019916,
        0.045837544090187435,
        0.04613366659591396,
        0.04620567323722071,
        0.046399627049492125,
        0.04654690143198731,
        0.046721683332257645,
        0.04703098780365062,
        0.04718325011714419,
        0.04752199364628254,
        0.04758765627650275,
        0.04792477943719526,
        0.04812254314455939,
        0.04825604651500352,
        0.04872894550913945,
        0.0488132866945728,
        0.04910605871452795,
        0.04920790638148169,
        0.04935506909085025,
        0.0496560852522426,
        0.049744180611554396,
        0.049885529856518285,
        0.04998306839636486,
        0.050412843848377964,
        0.050594054713066175,
        0.05075960010936124,
        0.0511324563232193,
        0.051397977147443576,
        0.051613058428986565,
        0.05169013457949352,
        0.05181217343628545,
        0.05205672198335674,
        0.05247945832361039,
        0.05258573121999249,
        0.05278974584767943,
        0.05295350820141717,
        0.053385639880581426,
        0.0537805588308577,
        0.05393614019045795,
        0.054253132428677284,
        0.054448257634519076,
        0.05456683280227468,
        0.054681901752749916,
        0.0549690588217703,
        0.05511518939329707,
        0.05550131357895689,
        0.055634202678345186,
        0.05591836212524539,
        0.056200547156681824,
        0.05652462479665696,
        0.05680290935448359,
        0.05692051390973303,
        0.05705439778127195,
        0.057380253676217394,
        0.057568372457585684,
        0.05788119084356204,
        0.05790059017273931,
        0.05849416726795877,
        0.058858381675373536,
        0.059121224765785754,
        0.05919894411469713,
        0.0594941305668375,
        0.05964300141484043,
        0.06005795471318346,
        0.06042799401919316,
        0.06082665318076219,
        0.06097108274850672,
        0.06105725199409821,
        0.061240233876085286,
        0.06143260258822268,
        0.06183995659260497,
        0.0620060879453618,
        0.06221639113901442,
        0.06266830761100654,
        0.06289244240544088,
        0.06313319122045476,
        0.06328527787098989,
        0.06334884499940588,
        0.06381736895985199,
        0.06450376784894297,
        0.0648539573273408,
        0.0649597410606944,
        0.0650468997787658,
        0.06525858968067325,
        0.06594464214768912,
        0.06619832286027916,
        0.06638461437929763,
        0.06681173618789767,
        0.06717874715093355,
        0.06747110265624452,
        0.06772913757179994,
        0.06798748854941004,
        0.06833450951515664,
        0.06860575043028054,
        0.06905883644435913,
        0.06939847629519623,
        0.06958387621903488,
        0.06966380899882714,
        0.07019091765397034,
        0.07037177136168866,
        0.07073103015690282,
        0.07091634569240232,
        0.07129695776369634,
        0.0715675864895357,
        0.07207492602495934,
        0.07229320376205041,
        0.07272100737335677,
        0.07282803031180046,
        0.07301605802416998,
        0.0731704844252504,
        0.07343113073192158,
        0.07397613760260671,
        0.07431463335821832,
        0.07449267327184843,
        0.0748984905254038,
        0.0749972540633601,
        0.07529038149862775,
        0.07542427501962444,
        0.07588545447749356,
        0.07664642194696483,
        0.07691537205813963,
        0.07719764974051764,
        0.07776152290507735,
        0.07840388987455423,
        0.07862086840744822,
        0.0787747539036715,
        0.07896968442681239,
        0.07939801555723983,
        0.07945186062945464,
        0.07982494311070425,
        0.08017239278655877,
        0.08041649604000516,
        0.08066151838966742,
        0.08123675274514014,
        0.08187338104957174,
        0.08246108287828106,
        0.08266499412830043,
        0.08320325936498225,
        0.08336225698305684,
        0.08389742354094283,
        0.08410915931155641,
        0.08477780289711813,
        0.0848392159008367,
        0.0850970232200589,
        0.08526101373020639,
        0.08551467370204242,
        0.08623687595409574,
        0.08671720244943965,
        0.08722014890218768,
        0.08742353349228027,
        0.08794793288216644,
        0.08854307402866272,
        0.08910184857473655,
        0.08935899729250532,
        0.08975790041689252,
        0.09022978560778122,
        0.09056100053726879,
        0.09094462410452968,
        0.09110844433236914,
        0.09162421730909007,
        0.09169954090895917,
        0.09249498273734032,
        0.09308896701065256,
        0.09355432797142763,
        0.09387550452538025,
        0.09421397126843728,
        0.09474059161922073,
        0.09533445274294965,
        0.09550762642066564,
        0.09576028440537894,
        0.09600280640344722,
        0.09678584585246558,
        0.09729109011644327,
        0.09756352146235937,
        0.09803563169362356,
        0.098661134812886,
        0.09936378490883825,
        0.09959250176864999,
        0.09994481900654034,
        0.10016908873015783,
        0.10046679436702839,
        0.10143973246439751,
        0.10164911887073635,
        0.1019812448638583,
        0.10220811552471608,
        0.10285777438682599,
        0.10375594041280743,
        0.10413172184254968,
        0.10473650580521777,
        0.1049461735553481,
        0.10511233658308516,
        0.10560993463541415,
        0.10645310126918824,
        0.10660057767278842,
        0.10765583916646354,
        0.10788924974849629,
        0.10870523753723496,
        0.10874902775248096,
        0.10976248279296026,
        0.11055356651651423,
        0.11087689033423775,
        0.11109163602663312,
        0.11161749981940262,
        0.11226353147044915,
        0.11295703992786238,
        0.1133321285311973,
        0.11400384057646377,
        0.11472668804824697,
        0.11503448110666897,
        0.11579278580349342,
        0.11659680513149084,
        0.11686484918724066,
        0.1179545301078138,
        0.11818855025389455,
        0.11855139620912168,
        0.11888800564208493,
        0.11990540492203812,
        0.11995027770483607,
        0.12022686157626593,
        0.12134149720262054,
        0.1222927567069401,
        0.12294938282912851,
        0.12342975212541929,
        0.12401281453941378,
        0.12483222847804928,
        0.12535740841124618,
        0.12606979391178963,
        0.12619883294413609,
        0.12703715315129144,
        0.12732839259007822,
        0.128154189278826,
        0.12825260380576775,
        0.12907824649243899,
        0.12965078266018779,
        0.13034866691742703,
        0.1307943442296862,
        0.1312389098830793,
        0.13198653482317876,
        0.13233865549124843,
        0.13369007215500256,
        0.13413602673796385,
        0.13451326707259822,
        0.1352025884520967,
        0.13610233560934093,
        0.1367424703341471,
        0.13748177128586755,
        0.13849376239444017,
        0.1390038108540158,
        0.14039585539196597,
        0.1412189894794907,
        0.1416762192625222,
        0.14237574921647933,
        0.14251920698948983,
        0.14348181025195922,
        0.14407771834322022,
        0.14543799731461252,
        0.14567275484653622,
        0.14594528012992738,
        0.14759276464162613,
        0.14810328693942773,
        0.14902881024109388,
        0.1495574043811696,
        0.1505652253346877,
        0.1515427989938512,
        0.15257829264229808,
        0.15316710147626544,
        0.15383560774668145,
        0.15499402094455833,
        0.15508113013324876,
        0.15621950943098123,
        0.1578969768975111,
        0.15821422224068352,
        0.15850668517962138,
        0.1590300540718701,
        0.16014126922338645,
        0.16150420989539896,
        0.1619823986555341,
        0.16324420907954829,
        0.16412993731435377,
        0.16487450429230657,
        0.16524783324523257,
        0.16673179106454983,
        0.16753191754791702,
        0.16854888470096527,
        0.16900757726377752,
        0.17072356505499015,
        0.170784883001465,
        0.17144340156144194,
        0.1726648587939749,
        0.1729971360757789,
        0.17388043405437884,
        0.17555711580175715,
        0.17740473050354352,
        0.17760843796830167,
        0.1784709773861407,
        0.17983462269152886,
        0.1803976517263864,
        0.1807624725547519,
        0.181033035380636,
        0.18227411686412293,
        0.18413669167138844,
        0.18575848572932394,
        0.18753222998082844,
        0.1886189961968322,
        0.18882968185648222,
        0.1905900422960719,
        0.19107048648947236,
        0.19163744225416027,
        0.192674012353088,
        0.19354749031569032,
        0.1937945931954342,
        0.19595061183587048,
        0.1982497395581696,
        0.19915522567428454,
        0.20064852007742795,
        0.2012940371532364,
        0.2036034852305901,
        0.20375026313833744,
        0.20594079766452433,
        0.20642566757447184,
        0.20734089110820236,
        0.20941162662116777,
        0.21010881940523238,
        0.21111744916616648,
        0.21302873431522676,
        0.21318484653926573,
        0.2153983786421223,
        0.2184461630167273,
        0.21887262909386354,
        0.22021172544275452,
        0.2210780964233004,
        0.22129850943579732,
        0.22200161938603155,
        0.22451513749467444,
        0.22692325144413292,
        0.22774845955158088,
        0.22910394966422826,
        0.23140499358900835,
        0.23319808081956164,
        0.2340401597122904,
        0.2343997182615605,
        0.23615941390392456,
        0.23778934737073712,
        0.2381008292960587,
        0.23979115372534138,
        0.2426787558814011,
        0.24402865100167728,
        0.24660932126293383,
        0.24810018274244508,
        0.24945764104362522,
        0.2507967949282197,
        0.25217574118417746,
        0.2527897066303215,
        0.25418368293974875,
        0.2567725864398128,
        0.25811719040326986,
        0.25952652209748767,
        0.25998993075600324,
        0.2616698033321847,
        0.26440717598027524,
        0.26571714883724434,
        0.26668889456098094,
        0.2700597288068946,
        0.27168829624344926,
        0.2730601686145654,
        0.2753595119954702,
        0.27630188829486196,
        0.2775907629374206,
        0.28124443959210355,
        0.2819955091947795,
        0.2847419910986106,
        0.28590807386516687,
        0.28810197188457004,
        0.29131847997298,
        0.2921533293239965,
        0.29391571542064915,
        0.2954172494500437,
        0.2972764979577529,
        0.29827555676497947,
        0.30026980117014324,
        0.30300185089291476,
        0.3049351033444212,
        0.30718987411648974,
        0.30879665812220825,
        0.31205789089009867,
        0.3134593909174941,
        0.3157810121192839,
        0.31858077837986176,
        0.3207573518047307,
        0.32309634651117447,
        0.327918778508201,
        0.328187605502603,
        0.3304960690482625,
        0.33427720609646366,
        0.33448372325335274,
        0.3389611826929215,
        0.34117663667313336,
        0.34396093665989025,
        0.3452327984746446,
        0.3494949841941511,
        0.3497569111851226,
        0.3532963131040005,
        0.3548493662699125,
        0.35794616614346636,
        0.3618666532492031,
        0.36375645464152134,
        0.3667384500094108,
        0.36950420169842185,
        0.37260505783806425,
        0.3750006175927686,
        0.3798658470178885,
        0.3816627582249977,
        0.38507983010709695,
        0.38657758400774966,
        0.3875237774304594,
        0.39054404772593626,
        0.3966452721348625,
        0.39917507606751473,
        0.40551038585796473,
        0.40817261686912387,
        0.4118658752522081,
        0.4131908418977321,
        0.41378565918887983,
        0.4171952390560775,
        0.42072484347863354,
        0.42389126690226653,
        0.4280533666355054,
        0.43299609881511825,
        0.43846254647595106,
        0.4416666475813927,
        0.4437194453796384,
        0.4456870345097473,
        0.4470562339779164,
        0.4495039061199819,
        0.45741727183086744,
        0.4651782748109545,
        0.4658203511558523,
        0.468981272348804,
        0.4708406511401363,
        0.4788111886541568,
        0.4813998993532115,
        0.48587513857572134,
        0.491744805389417,
        0.4932516219889203,
        0.4961131837139764,
        0.49937793327799435,
        0.5046492771698025,
        0.50905198353231,
        0.5116323671129341,
        0.515539513757283,
        0.5212162917050849,
        0.5261232674421737,
        0.5300380306925564,
        0.5378204303055225,
        0.546440262077523,
        0.5469760475551596,
        0.5492323485731561,
        0.5579624548047877,
        0.5599650852264452,
        0.5634430910344653,
        0.5694970962771451,
        0.5729785477264908,
        0.5801793059349174,
        0.5858119303710412,
        0.5912380290133339,
        0.593545842677251,
        0.6003988136879602,
        0.610584787683624,
        0.6137829753852958,
        0.6171182014275514,
        0.6256440465299253,
        0.6397546224135308,
        0.6474917920139022,
        0.6570377791051738,
        0.6592027664944314,
        0.6655084683453032,
        0.6770854900090604,
        0.6836433227315785,
        0.6841754755095681,
        0.6960270957078827,
        0.7054252411222652,
        0.7115190732821045,
        0.7199003028148792,
        0.7219754038778521,
        0.7343634386526376,
        0.7371741597820113,
        0.7428270483110011,
        0.7549627710029522,
        0.7617645338673794,
        0.7712559660013589,
        0.7854092235985779,
        0.7924337015723905,
        0.7954936693305268,
        0.8065858078320258,
        0.8239872489583867,
        0.8249137275143649,
        0.8421590942168096,
        0.8466092211762724,
        0.8514847718812512,
        0.8694400342230761,
        0.8814387344566605,
        0.8939301131974202,
        0.902271656136354,
        0.9281506567806135,
        0.9350903952581766,
        0.9387808080038267,
        0.9464860534327442,
        0.964557336400778,
        0.9803269089627462,
        0.9987089485462012,
        1.0094056461848981,
        1.0206798724258153,
        1.021855281989156,
        1.0328496010804669,
        1.041460748647369,
        1.0474684597381156,
        1.0818219989005367,
        1.0912700566806368,
        1.1190025274244584,
        1.1246165365918177,
        1.1472818003422485,
        1.1539406569091384,
        1.1724157696184814,
        1.2011574179932765,
        1.2152338494131096,
        1.2266981192696986,
        1.234771960107749,
        1.2655618802339375,
        1.279109767901953,
        1.2889697896108454,
        1.3202634091396366,
        1.3311231043794285,
        1.359957749717227,
        1.3691619987068222,
        1.3925909237942153,
        1.4000603918087071,
        1.4191643320756246,
        1.4703079566165544,
        1.4806889535713186,
        1.5170328159610418,
        1.5641094364974726,
        1.5916833519168825,
        1.6130700752670672,
        1.6440386885176916,
        1.6539604647013353,
        1.6992295386798228,
        1.7339527807165258,
        1.7672410954401547,
        1.8131389613150841,
        1.840574524214072,
        1.900976454599627,
        1.9228602973453117,
        1.947899924602221,
        1.97532227010188,
        1.9956192851811727,
        2.05291083125885,
        2.0742950976166274,
        2.145192424821916,
        2.1771897343850997,
        2.203714665910725,
        2.235981200712655,
        2.317384236004961,
        2.4252363235846595,
        2.499765594801784,
        2.511855270593348,
        2.587497035379271,
        2.6869807596877955,
        2.715591034489174,
        2.8976017875918285,
        2.948814897937612,
        3.0524864896699255,
        3.1452194741064097,
        3.3106141910365174,
        3.3564489076340003,
        3.374554138870001,
        3.4734528705773333,
        3.5604536163754386,
        3.730266797468682,
        3.830471206320863,
        3.954459383098667,
        3.9880829538128095,
        4.124786057211495,
        4.145089657580621,
        4.482043604424241,
        4.5682259091863155,
        4.797046665135517,
        5.130627093293671,
        5.209107964241392,
        5.494836042168466,
        5.724178776437146,
        6.110767822091569,
        6.3222373497148645,
        6.522481790145855,
        6.747457928186819,
        7.593993503900254,
        7.701802349463462,
        8.31642770014231,
        8.681366237569312,
        9.30024394412247,
        10.07634922552277,
        10.62963994393824,
        11.064449027953376,
        12.436637622715542,
        13.676339483389258,
        14.16232510900793,
        16.301547356343466,
        18.34122889851909,
        21.912137228679967,
        25.208000997971375,
        28.790851742073805,
        31.372569355747725,
        37.44464707055077,
        51.5460619904594,
        91.80056401746293
      ]
    },
    "ledoit_wolf_floor_0.0001": {
      "estimator": "ledoit_wolf",
      "shrinkage": 0.003157811165976898,
      "sample_count": 11564,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.009178915523955618,
      "floored_eigenvalues": 1,
      "dimension": 768,
      "minimum_eigenvalue": 0.005514329452544195,
      "maximum_eigenvalue": 91.7891552395561,
      "median_eigenvalue": 0.1278508872348341,
      "positive_eigenvalues": 768,
      "condition_number_positive": 16645.569697908875,
      "effective_rank": 102.30304095053269,
      "stable_rank": 8.367001504650895,
      "eigenvalues_ascending": [
        0.005514329452544195,
        0.011064417442347528,
        0.012264914096193718,
        0.013325349603498743,
        0.014323355231913151,
        0.015805013615606794,
        0.0166608095438482,
        0.017323665082534648,
        0.01803479998210728,
        0.01879223283784155,
        0.019110177858105183,
        0.01937371793973985,
        0.01954969794751571,
        0.01964214311501567,
        0.01994845252812572,
        0.020433241068972405,
        0.02069169469299703,
        0.020841241957335176,
        0.021145458174624935,
        0.02143604085979424,
        0.021543750750894805,
        0.02202628142907802,
        0.02230159281020165,
        0.02242886376986675,
        0.02264994502531182,
        0.022937085015844003,
        0.022995478846186173,
        0.023239557536739588,
        0.023376330270025347,
        0.02366943947457067,
        0.02386947586827158,
        0.02409491775053292,
        0.024313802474258277,
        0.024506526633366922,
        0.024810470909896642,
        0.024952472440755363,
        0.02506937244057148,
        0.025116543434790112,
        0.02528679673676617,
        0.025524529305645586,
        0.02575240471050196,
        0.025858402501292004,
        0.025992700947918126,
        0.02605553242272699,
        0.02626271116257069,
        0.026406097400040553,
        0.026599443347837745,
        0.026845047252245527,
        0.027042518144326278,
        0.027285929841263466,
        0.027506236728516466,
        0.027592785872248154,
        0.02774585841749188,
        0.0279327734167923,
        0.02798752387272685,
        0.028057816698935905,
        0.028347411121639635,
        0.028492620621617417,
        0.028547639476294854,
        0.028818467848498515,
        0.029023470088282544,
        0.029145385757907812,
        0.029199378133346943,
        0.029227318403856554,
        0.029470423574662872,
        0.02973618447913622,
        0.030007766744140144,
        0.030165978571452676,
        0.030335608540577243,
        0.03044768214654658,
        0.03059482899243822,
        0.03084172670566286,
        0.031007398992904778,
        0.031146877877409978,
        0.03137161535276637,
        0.03155728004583264,
        0.03173865138500923,
        0.031772054306372984,
        0.0320700722078274,
        0.03222704522585838,
        0.032260623145208694,
        0.03243361871488988,
        0.03258849970742034,
        0.032889253822845146,
        0.03294450866491866,
        0.03316951576961974,
        0.033240578708235234,
        0.03340350599961791,
        0.033530673819348655,
        0.03381830654403308,
        0.033871472547068,
        0.034007511999943826,
        0.034120231765533415,
        0.03425688296832926,
        0.03449943603113369,
        0.03469836802794555,
        0.03482031984531248,
        0.03496667252816543,
        0.03512385398844843,
        0.03546828896133612,
        0.035573546052043103,
        0.03574691574490722,
        0.03585068895706862,
        0.03604114855627864,
        0.03614048471713025,
        0.036298791070278794,
        0.03636897548130912,
        0.03670855639834451,
        0.03691662576946281,
        0.03711842090182771,
        0.0371804840142051,
        0.03735328074129056,
        0.03761901355326944,
        0.03781771951752146,
        0.037934391542388236,
        0.0381325503304451,
        0.038266704568880996,
        0.038522224236958544,
        0.03868766917143994,
        0.0387798405771924,
        0.03921308306815013,
        0.039262587837013974,
        0.039383805835180904,
        0.03958497044592735,
        0.03966415831719769,
        0.039969183835701076,
        0.04011548318406896,
        0.040490513442781643,
        0.04064907013148187,
        0.04087392916718297,
        0.04094886086959837,
        0.04110033585304002,
        0.04117795592799191,
        0.041621503381851124,
        0.04163675069034674,
        0.041828332968419195,
        0.04207632308420687,
        0.04222216287266303,
        0.042545766156013014,
        0.04263718088588235,
        0.04294201964697639,
        0.042995805679680366,
        0.04316680408064212,
        0.0431827939655254,
        0.043344045172938696,
        0.04370832969432805,
        0.04391818390103887,
        0.04398463185318845,
        0.044174747204329824,
        0.04433240315051056,
        0.044713913181622274,
        0.04502855790769884,
        0.04538806813572878,
        0.04555605230373125,
        0.045664997761959675,
        0.045957431314062915,
        0.0462535166130173,
        0.04632551420693772,
        0.046519443649581015,
        0.046666699527557795,
        0.04684145946708491,
        0.047150725075436994,
        0.04730296825769566,
        0.047641669224877295,
        0.04770732360481421,
        0.04804440440714348,
        0.04824214326617936,
        0.048375629862385375,
        0.048848469438392605,
        0.04893280002664652,
        0.04922553526080639,
        0.04932737013095191,
        0.049474514349833285,
        0.049775492689582625,
        0.04986357698001628,
        0.0500049084649345,
        0.050102434749399814,
        0.05053215620160843,
        0.050713344297776124,
        0.050878868893862485,
        0.05125167825962284,
        0.0515171657220705,
        0.05173221997939172,
        0.051809286445546214,
        0.051931309968576395,
        0.052175827788965574,
        0.05259851101385503,
        0.05270477055741417,
        0.05290875955136607,
        0.05307250132892873,
        0.05350457871223689,
        0.053899448042308305,
        0.05405500985364662,
        0.0543719622628839,
        0.05456706295191621,
        0.054685623221110806,
        0.05480067771356912,
        0.055087798702293564,
        0.05523391091301716,
        0.0556199865835047,
        0.05575285898583526,
        0.05603698272908035,
        0.05631913230494007,
        0.056643169225677234,
        0.05692141881800762,
        0.05703900859665036,
        0.05717287564614217,
        0.057498690598417626,
        0.057686785743309335,
        0.057999564824733424,
        0.05801896171645231,
        0.0586124642307556,
        0.05897663287588547,
        0.059239442940968993,
        0.05931715252471219,
        0.059612301887692586,
        0.05976115403058619,
        0.060176055191477396,
        0.060546048003323735,
        0.060944657074743405,
        0.061089068495410494,
        0.0611752269141337,
        0.06135818580507724,
        0.061550530346749406,
        0.06195783316850513,
        0.06212394364743024,
        0.06233422041721129,
        0.06278608010745625,
        0.06301018674012632,
        0.06325090530588108,
        0.06340297284725302,
        0.0634665319886784,
        0.06393499708070373,
        0.06462130972614001,
        0.0649714552044368,
        0.06507722564642911,
        0.06516437341330769,
        0.06537603671710898,
        0.06606200298399692,
        0.06631565182247995,
        0.06650191993461094,
        0.06692898807682776,
        0.06729595292620137,
        0.06758827169805053,
        0.06784627419240838,
        0.06810459270910862,
        0.06845157007286695,
        0.06872277690750471,
        0.06917580599288713,
        0.0695154031691476,
        0.06970077979812467,
        0.06978070253463864,
        0.07030774496039617,
        0.07048857594446953,
        0.07084778960005444,
        0.07103308185129535,
        0.07141364609999448,
        0.07168424082226738,
        0.07219151661222714,
        0.0724097669234728,
        0.07283751678272996,
        0.0729445262741102,
        0.07313253036144576,
        0.0732869373593814,
        0.07354755091674221,
        0.07409248930919254,
        0.07443094253397894,
        0.07460896007750806,
        0.0750147263415237,
        0.0751134774701822,
        0.07540656807499757,
        0.07554044477273511,
        0.07600156628499499,
        0.07676243814152636,
        0.0770313544600467,
        0.07731359667520651,
        0.07787739899104684,
        0.07851968524932873,
        0.07873663651961753,
        0.07889050268065881,
        0.0790854087114513,
        0.07951368602354834,
        0.07956752433031507,
        0.07994055993503688,
        0.08028796595503723,
        0.08053203853775145,
        0.08077703010119991,
        0.081352192180458,
        0.08198874049473831,
        0.08257636848073803,
        0.08278025411001198,
        0.08331845171552196,
        0.0834774293560936,
        0.0840125286721463,
        0.08422423783888981,
        0.08489279741169006,
        0.08495420269907633,
        0.0852119776256971,
        0.08537594753100264,
        0.08562957563133722,
        0.08635168714116688,
        0.08683195328514229,
        0.08733483654440156,
        0.08753819557992158,
        0.08806252908083169,
        0.0886575954498945,
        0.08921629978787272,
        0.08947341619579127,
        0.08987226919937578,
        0.09034409509951656,
        0.09067526841298996,
        0.09105884377927163,
        0.09122264342366421,
        0.09173835159528872,
        0.09181366573100701,
        0.09260900761486408,
        0.09320291725609976,
        0.09366821974587387,
        0.09398935594509931,
        0.09432778016097697,
        0.09485433434372806,
        0.09544812085085354,
        0.09562127276989411,
        0.0958738990090027,
        0.09611639053501748,
        0.09689933159782825,
        0.0974045123796054,
        0.09767690949546196,
        0.09814896040770257,
        0.09877438493465371,
        0.09947694674504332,
        0.09970563486737012,
        0.10005790783781378,
        0.10028214938271382,
        0.10057981761389695,
        0.1015526334649475,
        0.10176199356260639,
        0.10209407782524182,
        0.10232091998058293,
        0.10297049721529622,
        0.10386855038981221,
        0.10424428460391295,
        0.10484899257756068,
        0.10505863398366085,
        0.10522477613358604,
        0.10572231166443471,
        0.10656537235722759,
        0.10671283023092577,
        0.10776795913463146,
        0.10800134038942939,
        0.10881722565211482,
        0.10886101036527106,
        0.10987433806861781,
        0.11066532239522844,
        0.1109886055884283,
        0.11120332429876782,
        0.1117291220185642,
        0.11237507249796039,
        0.11306849381842596,
        0.11344353529317161,
        0.11411516294013405,
        0.11483791958862413,
        0.11514567397390923,
        0.11590388339236171,
        0.11670780169810233,
        0.11697581207504061,
        0.11806535608096157,
        0.11829934682321755,
        0.11866214718810088,
        0.1189987143272494,
        0.12001598577448983,
        0.12006085291917727,
        0.12033740203879693,
        0.12145189761502659,
        0.12240303759686849,
        0.12305958121624734,
        0.12353989015579205,
        0.12412287931000388,
        0.1249421902921021,
        0.1254673042382507,
        0.12617960023001165,
        0.1263086230490481,
        0.12714683792415857,
        0.12743804076971385,
        0.12826373369995434,
        0.12836213586145026,
        0.12918767480896337,
        0.12976013903951564,
        0.13045793561000357,
        0.13090355692444436,
        0.13134806671969604,
        0.13209559772329799,
        0.1324476741486197,
        0.13379892101152768,
        0.13424481956183246,
        0.13462201249751934,
        0.13531124726616264,
        0.13621088137327736,
        0.13685093566736128,
        0.13759014372846565,
        0.13860200768384348,
        0.13911199205758873,
        0.14050386168994006,
        0.14132689235350362,
        0.14178406468718882,
        0.14248350674761878,
        0.14262694649565477,
        0.1435894288103417,
        0.14418526202780568,
        0.14554537008483298,
        0.14578009812028211,
        0.14605258916181105,
        0.14769986667275825,
        0.1482103248251927,
        0.1491357318380467,
        0.1496642595620908,
        0.15067195388637877,
        0.15164940471678204,
        0.15268476825902152,
        0.15327350311118793,
        0.15394192538609539,
        0.15510019303334602,
        0.15518729127706726,
        0.15632552754136436,
        0.15800278423988967,
        0.15831998972227776,
        0.15861241591425526,
        0.15913571904700652,
        0.16024679457816918,
        0.16160956400138393,
        0.16208769267874976,
        0.16334934456063258,
        0.16423496150673894,
        0.16497943493241682,
        0.1653527169778467,
        0.16683648834297857,
        0.16763651429321108,
        0.16865335366784212,
        0.16911198859751414,
        0.170827760780776,
        0.17088907102286202,
        0.17154750684225184,
        0.1727688106028933,
        0.1731010461352024,
        0.17398423313045552,
        0.1756607042085516,
        0.17750808676391852,
        0.17771176863353577,
        0.1785741996762699,
        0.17993767364432497,
        0.18050063193652577,
        0.18086540692641123,
        0.1811359357570086,
        0.1823768613028848,
        0.18423920208404546,
        0.1858607923691475,
        0.1876343137558008,
        0.18872094342337598,
        0.18893160261109818,
        0.19069174186746563,
        0.19117212569470965,
        0.19173901022335957,
        0.19277545008082705,
        0.19364881829393396,
        0.19389589012605232,
        0.19605163787017785,
        0.19835047671500272,
        0.19925584905990854,
        0.20074895583575725,
        0.2013943918045697,
        0.20370354970773294,
        0.2038503091733418,
        0.20604056846641602,
        0.2065253774541304,
        0.20744048599317833,
        0.20951096132536415,
        0.21020806650955762,
        0.21121656953963958,
        0.2131276145423081,
        0.21328370715138334,
        0.21549696113156136,
        0.21854436256256435,
        0.21897077505570778,
        0.2203097031517589,
        0.22117596527577651,
        0.22139635059413804,
        0.22209937220103032,
        0.22461257449478625,
        0.22702038587302728,
        0.22784549029592063,
        0.22920081009590765,
        0.23150156490244916,
        0.23329442683777196,
        0.23413639992619056,
        0.23449591329816777,
        0.2362553878408398,
        0.2378851165121299,
        0.23819655930082143,
        0.23988667134666525,
        0.2427739106854675,
        0.24412363619607425,
        0.24670398220500778,
        0.24819465636291196,
        0.24955194410413536,
        0.2508909297286604,
        0.25226970272477356,
        0.25288359102827507,
        0.25427739218938483,
        0.2568659704026462,
        0.25821040542125034,
        0.25961956003779735,
        0.2600829104706126,
        0.2617625719765946,
        0.26449960068324624,
        0.26580940894664173,
        0.26678103257387886,
        0.27015144328608676,
        0.2717798060987566,
        0.27315150609883726,
        0.2754505605751716,
        0.2763928184682297,
        0.2776815311681307,
        0.2813347487509358,
        0.28208572398430504,
        0.2848318608021514,
        0.28599779705442707,
        0.2881914194181047,
        0.29140752336336045,
        0.2922422678184338,
        0.29400443247734775,
        0.2955057778441664,
        0.2973647927437083,
        0.2983637260226393,
        0.30035771985786774,
        0.30308942630800784,
        0.3050224358530069,
        0.30727692332089956,
        0.30888350543974724,
        0.3121443284449802,
        0.31354565237872656,
        0.31586698187681517,
        0.31866639635641153,
        0.320842696302332,
        0.3231813971221536,
        0.32800322319722025,
        0.3282720164144377,
        0.33058018990960913,
        0.33436085187097264,
        0.3345673430796934,
        0.33904423994191607,
        0.3412594155579714,
        0.3440433657070312,
        0.34531506771673137,
        0.34957671790729405,
        0.34983861198804084,
        0.3533775691932657,
        0.3549304272234037,
        0.35802683799472423,
        0.3619468325047694,
        0.363836396450057,
        0.366818017140506,
        0.3695834213223517,
        0.37268388785010514,
        0.3750791466109847,
        0.3799437647367942,
        0.3817404501682051,
        0.3851570927070009,
        0.386654658420036,
        0.38760073295680486,
        0.39062062376572837,
        0.3967210815768373,
        0.3992505676483444,
        0.4055850814289552,
        0.40824697793996534,
        0.41193977227786094,
        0.41326457244589365,
        0.41385931500030004,
        0.4172684664655372,
        0.4207976274054633,
        0.4239636529789084,
        0.4281252297586614,
        0.4330673409010114,
        0.4385331017215349,
        0.4417368002427191,
        0.4437893401139957,
        0.4457566820233112,
        0.4471257094562867,
        0.44957307405678604,
        0.4574854454805448,
        0.4652454733173546,
        0.4658874689875732,
        0.46904799302167055,
        0.47090713818846813,
        0.47887667423192243,
        0.4814650596683988,
        0.48593973659252704,
        0.4918086659028171,
        0.49331529317601047,
        0.49617649535569774,
        0.4994408347151849,
        0.5047115162808007,
        0.50911366945843,
        0.5116937288227522,
        0.51560038454759,
        0.5212764492278095,
        0.5261828084203078,
        0.5300970797941826,
        0.5378785015754632,
        0.546497250295309,
        0.547032968453347,
        0.5492889859748981,
        0.5580179952987713,
        0.56002037409682,
        0.5634979429053951,
        0.5695511874831851,
        0.5730322015001564,
        0.5802320549581329,
        0.5858639716744083,
        0.5912893885461101,
        0.5935969122411968,
        0.6004490221997149,
        0.6106337163628553,
        0.6138315022232693,
        0.617166309205863,
        0.6256910830651915,
        0.639799886003565,
        0.647536083455248,
        0.6570808711261406,
        0.6592455864921942,
        0.6655504960533627,
        0.6771260631042548,
        0.6836830718576917,
        0.6842151577725197,
        0.6960652888556015,
        0.7054622534254124,
        0.7115553199162407,
        0.7199354963764146,
        0.7220103367100889,
        0.7343968149710025,
        0.7372071829429542,
        0.7428593612059835,
        0.7549935590862035,
        0.7617944673325765,
        0.7712847069008183,
        0.7854361861900008,
        0.7924597815623696,
        0.7955193648461064,
        0.8066101096586302,
        0.8240093643538894,
        0.8249357265010349,
        0.8421789263825904,
        0.8466284941989429,
        0.8515034323077747,
        0.8694564386327762,
        0.8814536312710316,
        0.8939434405131044,
        0.9022839353659186,
        0.9281596844029505,
        0.9350985509262889,
        0.9387884999842959,
        0.9464927772756783,
        0.9645617896493017,
        0.9803293808188288,
        0.9987091107623677,
        1.0094044643978763,
        1.0206772740711185,
        1.0218525359483044,
        1.0328454736413026,
        1.0414555392472105,
        1.0474624954897547,
        1.0818117182483857,
        1.0912585889126067,
        1.1189875751670555,
        1.1246008789535078,
        1.1472632948916692,
        1.1539213147961802,
        1.1723941061712955,
        1.201132143257031,
        1.2152068060217778,
        1.2266696354323756,
        1.2347424618201492,
        1.2655285132989966,
        1.2790746987216284,
        1.2889334815527649,
        1.3202231691461297,
        1.3310814999026486,
        1.359912522266639,
        1.3691156147740715,
        1.3925415960977794,
        1.400010125599358,
        1.419111665522041,
        1.4702488640428124,
        1.4806285566610902,
        1.516967852569774,
        1.5640385580911054,
        1.591609008943056,
        1.6129930451251793,
        1.6439577672762882,
        1.653878296822945,
        1.6991416828983232,
        1.7338605620793466,
        1.7671446942409534,
        1.8130367932072422,
        1.8404689089223014,
        1.900863250013513,
        1.9227443431297726,
        1.9477808242438175,
        1.9751997242202757,
        1.9954941890495892,
        2.0527785366419637,
        2.074160116140385,
        2.1450485353408677,
        2.177041824552391,
        2.2035634233117904,
        2.235825903934843,
        2.317218711216328,
        2.4250572475529673,
        2.4995771544240344,
        2.511665311189513,
        2.5872975718483895,
        2.6867687963698477,
        2.715375476388809,
        2.8973633604676845,
        2.948570036062654,
        3.0522286018168083,
        3.1449499346734067,
        3.3103238703274065,
        3.356152827950722,
        3.3742557843268184,
        3.473142089749402,
        3.5601319042036392,
        3.7299237488559878,
        3.8301155673695577,
        3.9540881654603264,
        3.987707511488681,
        4.1243934386136045,
        4.144694487905335,
        4.481606097646906,
        4.567777573899425,
        4.796569579309306,
        5.130108094236416,
        5.208579104333222,
        5.494271281512099,
        5.7235851996566955,
        6.110125671730006,
        6.321568628936024,
        6.521787909343239,
        6.746735779907892,
        7.593164991344004,
        7.700960291097338,
        8.315508416219288,
        8.680401100376903,
        9.299201047079297,
        10.07520881352603,
        10.628430012869757,
        11.063184464622129,
        12.435200648616883,
        13.674746745024642,
        14.160671308224547,
        16.29962476965793,
        18.339050032877957,
        21.90950969071504,
        25.204959346083616,
        28.787359917339057,
        31.368753147093255,
        37.44006792626007,
        51.539711051987354,
        91.7891552395561
      ]
    }
  },
  "stopping": {
    "euclidean": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 15,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": true,
        "16": true,
        "17": true,
        "18": true,
        "19": true,
        "20": true
      },
      "selected_validation": {
        "auroc": 0.5192132466145097,
        "lower": 0.5053721938448328,
        "upper": 0.5324819518393443
      },
      "single_selected_test_evaluation": {
        "auroc": 0.5483697197145785,
        "lower": 0.539736266694574,
        "upper": 0.557644766959954
      }
    },
    "empirical_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 4,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": true,
        "3": false,
        "4": true,
        "5": true,
        "6": true,
        "7": true,
        "8": true,
        "9": true,
        "10": true,
        "11": true,
        "12": true,
        "13": false,
        "14": true,
        "15": true,
        "16": true,
        "17": true,
        "18": true,
        "19": true,
        "20": true
      },
      "selected_validation": {
        "auroc": 0.517401367811397,
        "lower": 0.49168028728107793,
        "upper": 0.5446410828922047
      },
      "single_selected_test_evaluation": {
        "auroc": 0.5338269124648538,
        "lower": 0.5200827460066586,
        "upper": 0.5481650991978445
      }
    },
    "oas_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 4,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": true,
        "3": false,
        "4": true,
        "5": true,
        "6": true,
        "7": true,
        "8": true,
        "9": true,
        "10": true,
        "11": true,
        "12": true,
        "13": true,
        "14": true,
        "15": true,
        "16": true,
        "17": true,
        "18": true,
        "19": true,
        "20": true
      },
      "selected_validation": {
        "auroc": 0.5192865596296645,
        "lower": 0.49210718643637374,
        "upper": 0.5467792295007807
      },
      "single_selected_test_evaluation": {
        "auroc": 0.5351163018473086,
        "lower": 0.5214595057027219,
        "upper": 0.5497958005583559
      }
    },
    "ledoit_wolf_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 4,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": true,
        "3": false,
        "4": true,
        "5": true,
        "6": true,
        "7": true,
        "8": true,
        "9": true,
        "10": true,
        "11": true,
        "12": true,
        "13": true,
        "14": true,
        "15": true,
        "16": true,
        "17": true,
        "18": true,
        "19": true,
        "20": true
      },
      "selected_validation": {
        "auroc": 0.5194017657963365,
        "lower": 0.49249580783292113,
        "upper": 0.5472739493045674
      },
      "single_selected_test_evaluation": {
        "auroc": 0.5352046898179447,
        "lower": 0.5219201400906611,
        "upper": 0.5489471430051566
      }
    }
  },
  "closed_form_results": [
    {
      "method": "euclidean_mean_projection",
      "cross_covariance_norm_before": 0.47711928935966247,
      "cross_covariance_norm_after": 1.6234433388184167e-15,
      "projection_rank": 1,
      "mean_squared_displacement": 6.142223548813068,
      "relative_squared_displacement": 0.007997686912517012,
      "covariance_trace_ratio": 0.992002313087483,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "algebraic first-moment sanity check"
    },
    {
      "method": "leace_empirical_floor_0.0001",
      "cross_covariance_norm_before": 0.47711928935966247,
      "cross_covariance_norm_after": 3.348785797413466e-15,
      "cross_covariance_relative": 7.0187600294002816e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 9.55642543281424e-16,
      "mean_squared_displacement": 2.2195803461391077,
      "relative_squared_displacement": 0.0028900785757019617,
      "covariance_trace_ratio": 0.9971077945961621,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_oas_floor_0.0001",
      "cross_covariance_norm_before": 0.47711928935966247,
      "cross_covariance_norm_after": 4.295568166096769e-15,
      "cross_covariance_relative": 9.003132469998882e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 9.485486670173722e-16,
      "mean_squared_displacement": 2.221140006905712,
      "relative_squared_displacement": 0.0028921093839918114,
      "covariance_trace_ratio": 0.9970454814686782,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_ledoit_wolf_floor_0.0001",
      "cross_covariance_norm_before": 0.47711928935966247,
      "cross_covariance_norm_after": 3.539159758899824e-15,
      "cross_covariance_relative": 7.417767082210612e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 9.554230142416344e-16,
      "mean_squared_displacement": 2.2212561048883512,
      "relative_squared_displacement": 0.0028922605532400395,
      "covariance_trace_ratio": 0.9970431337889593,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    }
  ],
  "elapsed_seconds": 63.17153633304406
}


==> anc/artifact_v14_arxiv/results/affine_erasure/touchmoment_vjepa2/affine_erasure_curves.csv <==
method,erased_dimensions,regularization_c,probe_coordinates,rank0_max_abs_difference,converged,iterations,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,val_auprc,val_auroc_lower,val_auroc_upper,test_auroc,test_auprc,test_auroc_lower,test_auroc_upper
euclidean,0,0.1,original_train_standardized,0.0,1,615,0.0,0.0,1.0,0.9499586305128769,0.9498840726698696,0.9344277722308386,0.9651746939934317,0.8671552689980387,0.7580436417158944,0.8542070792075309,0.8798145393559704
euclidean,1,0.1,original_train_standardized,,1,652,0.25939282603799557,0.00025331330667773005,0.9997466866933222,0.9236183114965281,0.9167414897850436,0.9033079724300034,0.9442677598244784,,,,
euclidean,2,0.1,original_train_standardized,,1,701,0.6108074499373862,0.0005964916503294787,0.9994035083496705,0.8965762821922686,0.8930651658704997,0.8707141808864943,0.9226395938041568,,,,
euclidean,3,0.1,original_train_standardized,,1,790,1.0066081827854656,0.0009830158035014312,0.9990169841964985,0.8781118756611263,0.8737432636936153,0.8508672560516403,0.9065936630693209,,,,
euclidean,4,0.1,original_train_standardized,,1,743,1.3867082834905944,0.0013542073080962836,0.9986457926919038,0.8644756548423247,0.8649221520037488,0.8366742981452779,0.8950880395660662,,,,
euclidean,5,0.1,original_train_standardized,,1,778,1.7241404075471836,0.0016837308667452964,0.9983162691332547,0.8493417538567882,0.8539130799241398,0.8218350960224736,0.8783472894586892,,,,
euclidean,6,0.1,original_train_standardized,,1,780,2.0600951555888023,0.0020118116753796897,0.9979881883246203,0.827106963689111,0.8259067871323771,0.7976520882043052,0.8583366480160391,,,,
euclidean,7,0.1,original_train_standardized,,1,784,2.3750141452218654,0.002319349751193228,0.9976806502488069,0.8101716571883412,0.7979954700462528,0.7781059963560599,0.841397002850897,,,,
euclidean,8,0.1,original_train_standardized,,1,772,2.6903831665442244,0.002627327311078344,0.9973726726889217,0.8024214241576858,0.7841733351430658,0.7726464689335486,0.8347454429630811,,,,
euclidean,9,0.1,original_train_standardized,,1,887,3.04310126883478,0.0029717785828464647,0.9970282214171536,0.7903980896722909,0.7679131241420648,0.7595937648464778,0.8222291580066523,,,,
euclidean,10,0.1,original_train_standardized,,1,799,3.378723761646308,0.003299534923482723,0.9967004650765172,0.7777987243535363,0.7573016583381853,0.748197560518527,0.8059747634150727,,,,
euclidean,11,0.1,original_train_standardized,,1,824,3.6863078784192207,0.00359991003751877,0.9964000899624812,0.7658487028832962,0.7462359787921335,0.7374630487720262,0.796065806702984,,,,
euclidean,12,0.1,original_train_standardized,,1,802,3.9793200524740606,0.0038860547387442,0.9961139452612559,0.7514060388977912,0.7301790702686076,0.7228514757712643,0.7821727234753983,,,,
euclidean,13,0.1,original_train_standardized,,1,757,4.269621011361951,0.0041695517689081555,0.9958304482310918,0.7384296352153832,0.70697853480862,0.7091511497056115,0.7699243385675022,,,,
euclidean,14,0.1,original_train_standardized,,1,777,4.55003618491617,0.004443394711832197,0.9955566052881679,0.7335595563515255,0.7101732440706336,0.7046019750546709,0.7619423242531466,,,,
euclidean,15,0.1,original_train_standardized,,1,766,4.8223517144502415,0.004709327846142814,0.9952906721538572,0.7158701731234487,0.6975094606001342,0.687799868006982,0.7445749024021607,,,,
euclidean,16,0.1,original_train_standardized,,1,798,5.111771524711567,0.004991964379601139,0.9950080356203989,0.6891528157434463,0.6613279500531745,0.661280374333733,0.7185708814277884,,,,
euclidean,17,0.1,original_train_standardized,,1,789,5.396091760421215,0.005269620859786343,0.9947303791402138,0.6727411736366398,0.6400388592249467,0.6426202761719986,0.7036250309194781,,,,
euclidean,18,0.1,original_train_standardized,,1,793,5.66663817493439,0.005533826342709366,0.9944661736572907,0.6605188466815387,0.6254963488903834,0.6329775661819148,0.6895275463585058,,,,
euclidean,19,0.1,original_train_standardized,,1,727,5.920250001313986,0.005781494141908189,0.9942185058580919,0.6541720342267048,0.6124109434402814,0.6287480782459585,0.6846509166550094,,,,
euclidean,20,0.1,original_train_standardized,,1,756,6.18899188183438,0.006043937384603887,0.9939560626153962,0.6435940134686482,0.6108526950290386,0.6176396118032371,0.6737552523771373,,,,
empirical_floor_0.0001,0,0.1,original_train_standardized,5.684341886080802e-14,1,596,5.816314483495813e-26,5.67999461278888e-29,0.9999999999999962,0.9499586305128769,0.9498840726698696,0.9324640938519898,0.9644740578178916,0.8671552689980387,0.7580436417158944,0.8552534540506038,0.8791834038099589
empirical_floor_0.0001,1,0.1,original_train_standardized,,1,932,5.549533653088908,0.005419466458094636,0.994190019160186,0.7226882835328494,0.6864802358360806,0.6912179526984,0.7519740861736307,,,,
empirical_floor_0.0001,2,0.1,original_train_standardized,,1,867,6.167835001328547,0.006023276368484909,0.9904614639241909,0.7043705030320169,0.6802476132445732,0.6773159361460751,0.7319967256817446,,,,
empirical_floor_0.0001,3,0.1,original_train_standardized,,1,792,11.212082787365118,0.010949299597036248,0.9852776596187853,0.6274546768467025,0.6115670691585456,0.600751784190105,0.6558527315094763,,,,
empirical_floor_0.0001,4,0.1,original_train_standardized,,1,818,14.25553818047027,0.013921424004365497,0.9841798353405484,0.5756642682837423,0.5648776733357124,0.5469806250486295,0.6029831425791234,,,,
empirical_floor_0.0001,5,0.1,original_train_standardized,,1,643,15.404839013517597,0.015043788099138278,0.9840079974883186,0.5528220274190677,0.5503607422937036,0.5218495040069268,0.5859803220844806,,,,
empirical_floor_0.0001,6,0.1,original_train_standardized,,1,614,15.614612526492488,0.01524864504540282,0.984037364480968,0.5084990731140226,0.511133918360174,0.476121468909878,0.538532944288752,,,,
empirical_floor_0.0001,7,0.1,original_train_standardized,,1,565,15.558524564875245,0.015193871645385982,0.9836114642143583,0.48056681434002574,0.4932017320463226,0.45107846541759217,0.5089050774862228,,,,
empirical_floor_0.0001,8,0.1,original_train_standardized,,1,536,16.048002817270195,0.015671877751240425,0.9819391526347401,0.44583739173238657,0.46651178584476644,0.41572036196847884,0.4772770034540082,,,,
empirical_floor_0.0001,9,0.1,original_train_standardized,,1,441,17.561043295380365,0.017149456343144888,0.9797939822459014,0.4577350467632304,0.465398867661353,0.43408124481224086,0.48110823585348955,,,,
empirical_floor_0.0001,10,0.1,original_train_standardized,,1,372,19.30202149382194,0.018849630365060488,0.9784145290086825,0.4432085964746913,0.4719666351276002,0.41526650532007675,0.47099172105553117,,,,
empirical_floor_0.0001,11,0.1,original_train_standardized,,1,318,20.911991614545713,0.020421866811079797,0.9774744480481098,0.4586985892481227,0.47281707709818743,0.43238088413112535,0.48576759595210256,,,,
empirical_floor_0.0001,12,0.1,original_train_standardized,,1,241,21.904876511636534,0.021391480968395053,0.9770834293270644,0.4958892345073889,0.5070536293562773,0.46855107298834325,0.5231711443021551,0.5108567899877929,0.5121593430367195,0.49782560585329316,0.5245723720858718
empirical_floor_0.0001,13,0.1,original_train_standardized,,1,196,22.375078996281342,0.021850663082305998,0.9770293501923945,0.5168253369780376,0.5298516807254829,0.48888890101457066,0.544537944547903,,,,
empirical_floor_0.0001,14,0.1,original_train_standardized,,1,107,22.457446649328514,0.021931100243484877,0.9770399989775725,0.48617002335543197,0.5091653492334504,0.4635765967883159,0.5105487142134371,,,,
empirical_floor_0.0001,15,0.1,original_train_standardized,,1,39,22.500134117481927,0.021972787224103445,0.976225418702974,0.5254762727663095,0.5303177588805974,0.4974674526120265,0.5538399263990149,,,,
empirical_floor_0.0001,16,0.1,original_train_standardized,,1,2,26.852976262578355,0.026223609631424175,0.972308358399965,0.5126255485384527,0.5058777816289286,0.49780289773971625,0.5283194036737788,,,,
empirical_floor_0.0001,17,0.1,original_train_standardized,,1,1,54.2362753852043,0.052965112680863576,0.9455689016913006,0.5411966778730847,0.5370500367771532,0.5294965979860768,0.5560192252456538,,,,
empirical_floor_0.0001,18,0.1,original_train_standardized,,1,2,282.0625245751077,0.27545168415537863,0.7234814938670665,0.5197892774478692,0.5132941394796221,0.5043990534282571,0.5364300688710336,,,,
empirical_floor_0.0001,19,0.1,original_train_standardized,,1,2,386.28304156714097,0.3772295327804111,0.6220421926973849,0.501052565431866,0.5036339570950368,0.48397466774893566,0.5173242948109475,,,,
empirical_floor_0.0001,20,0.1,original_train_standardized,,1,1,397.4814995174609,0.3881655268725204,0.6112419926574226,0.4975754338559504,0.5089061635835492,0.486174513282806,0.5095071228659991,,,,
oas_floor_0.0001,0,0.1,original_train_standardized,5.861977570020827e-14,1,605,5.207224069593701e-26,5.085179755462599e-29,0.9999999999999992,0.9499586305128769,0.9498840726698696,0.9347817158638264,0.9646327195719627,0.8671552689980387,0.7580436417158944,0.8540962819995312,0.8803917735401344
oas_floor_0.0001,1,0.1,original_train_standardized,,1,882,5.535122768859827,0.005405393328964675,0.9941905332246634,0.7224159780479886,0.6863424677302631,0.6938002033779178,0.7531090365189851,,,,
oas_floor_0.0001,2,0.1,original_train_standardized,,1,836,6.1539575379526825,0.0060097241581569165,0.9904654056762561,0.7041610372744316,0.6803662734431465,0.6800088778341993,0.7314238666263947,,,,
oas_floor_0.0001,3,0.1,original_train_standardized,,1,866,11.184879769742441,0.010922734150139102,0.9852345630569688,0.6276850891800463,0.6115430473474823,0.6001892207240697,0.6552075056782287,,,,
oas_floor_0.0001,4,0.1,original_train_standardized,,1,775,14.253172379620084,0.013919113651972738,0.9840803513716924,0.5762507724049811,0.5659219044752029,0.5499180702172715,0.6058085364214613,,,,
oas_floor_0.0001,5,0.1,original_train_standardized,,1,677,15.44894700739233,0.015086862311906573,0.9838597990747838,0.5552623034949362,0.552714906026909,0.5243007379348246,0.5865986250101509,,,,
oas_floor_0.0001,6,0.1,original_train_standardized,,1,630,15.710073260584819,0.015341868418539862,0.983884838297141,0.5137776102051718,0.5158165098605387,0.48563796001252274,0.5458612826410558,,,,
oas_floor_0.0001,7,0.1,original_train_standardized,,1,563,15.666437220227948,0.015299255097878856,0.9835975463318952,0.4878143295524764,0.4955552984306862,0.459524531244728,0.5189012691853601,,,,
oas_floor_0.0001,8,0.1,original_train_standardized,,1,514,15.992953308895995,0.015618118465718745,0.9822238516188874,0.4515662802023439,0.4685462667482633,0.41817913792297,0.48092362165919633,,,,
oas_floor_0.0001,9,0.1,original_train_standardized,,1,454,17.242610457208944,0.01683848677461811,0.9801523637233358,0.4589080550057079,0.4659825390619866,0.4337797689761864,0.48477271199111754,,,,
oas_floor_0.0001,10,0.1,original_train_standardized,,1,391,18.89659909323609,0.01845371005198837,0.9786290615938688,0.4418156491867492,0.47064682239199707,0.4135766226307422,0.47088611970741573,,,,
oas_floor_0.0001,11,0.1,original_train_standardized,,1,319,20.62926018985983,0.02014576190415999,0.9774444091964132,0.4547082665661231,0.4686883307483453,0.42921090202843104,0.4797139263862701,,,,
oas_floor_0.0001,12,0.1,original_train_standardized,,1,229,21.884543039669797,0.021371624062177536,0.9767880712164915,0.4915009268859773,0.4989132757314044,0.4648625910458673,0.5181034888509266,0.5121569292585683,0.5118321182081467,0.5000035161576166,0.5258342579646462
oas_floor_0.0001,13,0.1,original_train_standardized,,1,148,22.574388452148593,0.02204530122280136,0.9766234091012436,0.5116201129020433,0.5240318411643893,0.48248650021619416,0.5382386766486444,,,,
oas_floor_0.0001,14,0.1,original_train_standardized,,1,84,22.70734117483376,0.022175137866048595,0.976634953938029,0.481132371885506,0.5083313909888069,0.4551397192464562,0.5041198548834267,,,,
oas_floor_0.0001,15,0.1,original_train_standardized,,1,17,23.120100695377857,0.02257822333532994,0.9758591652251847,0.52731957143306,0.5280190188859927,0.5032817017780958,0.5553966535146728,,,,
oas_floor_0.0001,16,0.1,original_train_standardized,,1,1,45.37733711556735,0.04431380577692124,0.952843211614935,0.5518480116462962,0.542031346347689,0.5345773756689655,0.5704427907368835,,,,
oas_floor_0.0001,17,0.1,original_train_standardized,,1,3,349.62568322040465,0.3414313312699264,0.6576988900892581,0.5197788041599899,0.5073188275479025,0.49555152639568223,0.5419297059368491,,,,
oas_floor_0.0001,18,0.1,original_train_standardized,,1,1,364.76310669236506,0.35621397137926275,0.6430126720606496,0.5051476209926582,0.5101337281986853,0.49407792219862967,0.5159568802977441,,,,
oas_floor_0.0001,19,0.1,original_train_standardized,,1,24,420.83035411223875,0.41096714268773316,0.5882413331100254,0.4842429383856474,0.5067965816337414,0.4605947174973682,0.5094133894628472,,,,
oas_floor_0.0001,20,0.1,original_train_standardized,,1,1,421.6941847924943,0.4118107273364202,0.5875071182308071,0.5084676532503849,0.4929158739626482,0.4956720721513609,0.5222071587395206,,,,
ledoit_wolf_floor_0.0001,0,0.1,original_train_standardized,7.682743330406083e-14,1,591,4.7433896300883797e-26,4.6322164356331833e-29,0.9999999999999997,0.9499586305128769,0.9498840726698696,0.9348995993418707,0.965505472319269,0.8671552689980387,0.7580436417158944,0.8534455197351866,0.8802256044812662
ledoit_wolf_floor_0.0001,1,0.1,original_train_standardized,,1,893,5.535145602912359,0.005405415627844101,0.9941905337701333,0.7224264513358679,0.6863513952415301,0.6922998460612216,0.7535754000965202,,,,
ledoit_wolf_floor_0.0001,2,0.1,original_train_standardized,,1,869,6.15398135116099,0.006009747413243154,0.9904653981403992,0.7041610372744316,0.6803662734431465,0.678605063851154,0.7313552471380512,,,,
ledoit_wolf_floor_0.0001,3,0.1,original_train_standardized,,1,861,11.184680604270746,0.01092253965260815,0.9852348882807879,0.6276850891800463,0.6115430473474823,0.600969323329967,0.6558451349717426,,,,
ledoit_wolf_floor_0.0001,4,0.1,original_train_standardized,,1,754,14.252854341036658,0.013918803067418611,0.9840807758902738,0.5762821922686189,0.5659274771263094,0.5481177501731301,0.6047414180658829,,,,
ledoit_wolf_floor_0.0001,5,0.1,original_train_standardized,,1,676,15.448864500052133,0.015086781738332162,0.9838601421417129,0.555293723358574,0.5527382349249912,0.5255342467578935,0.5859022015119644,,,,
ledoit_wolf_floor_0.0001,6,0.1,original_train_standardized,,1,611,15.709887437681756,0.01534168695086109,0.9838852080035383,0.5137252437657754,0.5157798325265173,0.48362332371437655,0.5444018612281851,,,,
ledoit_wolf_floor_0.0001,7,0.1,original_train_standardized,,1,569,15.666277757875184,0.015299099372924984,0.9835983557426214,0.48775148982520083,0.4954990145836224,0.45671133021646937,0.5179172317405898,,,,
ledoit_wolf_floor_0.0001,8,0.1,original_train_standardized,,1,498,15.992207790504128,0.015617390420414188,0.9822274975937834,0.45163959321749875,0.4685121920001376,0.41852896626798247,0.4829989886421843,,,,
ledoit_wolf_floor_0.0001,9,0.1,original_train_standardized,,1,453,17.233122759016478,0.01682922144435203,0.9801701519808342,0.4590965741875347,0.4660970185805315,0.4325485791243684,0.48377375848434884,,,,
ledoit_wolf_floor_0.0001,10,0.1,original_train_standardized,,1,383,18.889491517151864,0.018446769059718617,0.9786358835476967,0.4417842293231114,0.47050932421036273,0.4124047843035045,0.471824361003381,,,,
ledoit_wolf_floor_0.0001,11,0.1,original_train_standardized,,1,306,20.645467582888124,0.020161589436414183,0.9774142301142097,0.4548548925964328,0.4685674095017559,0.4278620975571433,0.48308655780998044,,,,
ledoit_wolf_floor_0.0001,12,0.1,original_train_standardized,,1,255,21.8798445961146,0.021367035738393166,0.9767964658215808,0.4908096898859459,0.4979724260340183,0.46502396718482975,0.5174677545073368,0.5109804137034799,0.5104776683400345,0.4974182035471215,0.524083905437952
ledoit_wolf_floor_0.0001,13,0.1,original_train_standardized,,1,178,22.663900003551507,0.02213271484721827,0.9765182433915677,0.5118400519475079,0.5254928731816227,0.4840070641794183,0.5382724477327738,,,,
ledoit_wolf_floor_0.0001,14,0.1,original_train_standardized,,1,98,22.899830929212868,0.02236311614180944,0.9765299052121373,0.48169792943098627,0.5094752270921339,0.45907617980354,0.5040870275415767,,,,
ledoit_wolf_floor_0.0001,15,0.1,original_train_standardized,,1,40,22.857000796659896,0.02232128984048818,0.976284753083351,0.5207109267812444,0.5263010255480547,0.49474684440541566,0.5483574989747908,,,,
ledoit_wolf_floor_0.0001,16,0.1,original_train_standardized,,1,1,25.34668362596565,0.02475262072848208,0.9731741868427927,0.531802138645385,0.5175312383912475,0.5198332168052406,0.545126405213267,,,,
ledoit_wolf_floor_0.0001,17,0.1,original_train_standardized,,1,1,141.8457413677794,0.13852123180447207,0.8590362084904772,0.492757721431489,0.48840127243943104,0.4806816262493058,0.5047542809806863,,,,
ledoit_wolf_floor_0.0001,18,0.1,original_train_standardized,,1,2,391.70930344519235,0.38252861664569565,0.6165516074697998,0.531288947539301,0.5390727162231939,0.5145633920559844,0.5491254499403093,,,,
ledoit_wolf_floor_0.0001,19,0.1,original_train_standardized,,1,2,421.69588279987573,0.41181238554675365,0.5873070762672479,0.49981671746211287,0.4997551024726231,0.4834945176991732,0.5171019867261681,,,,
ledoit_wolf_floor_0.0001,20,0.1,original_train_standardized,,1,1,435.1512529859903,0.42495239549413116,0.5742080988607267,0.4907782700223081,0.5047898034276385,0.47731635416451323,0.503308543067689,,,,


==> anc/artifact_v14_arxiv/results/affine_erasure/touchmoment_vjepa2/closed_form_erasure.csv <==
method,cross_covariance_norm_before,cross_covariance_norm_after,projection_rank,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,test_auroc,coefficient_norm,interpretation,cross_covariance_relative,idempotence_relative_error
euclidean_mean_projection,0.8450287159504982,3.359704330156316e-15,1,18.390586445052307,0.017959557075246393,0.9820404429247538,0.5,0.5,0.0,algebraic first-moment sanity check,,
leace_empirical_floor_0.0001,0.8450287159504982,6.341575595524387e-15,1,4.409419163922331,0.004306073402267901,0.9955422352941543,0.5,0.5,0.0,closed-form linear guardedness sanity check,7.504568159427941e-15,1.0191138510897329e-15
leace_oas_floor_0.0001,0.8450287159504982,7.68808552327116e-15,1,4.409184016096196,0.0043058437657189415,0.9955262480972248,0.5,0.5,0.0,closed-form linear guardedness sanity check,9.098016881738169e-15,1.1062067537724276e-15
leace_ledoit_wolf_floor_0.0001,0.8450287159504982,6.9930837801126625e-15,1,4.409184290757603,0.004305844033942971,0.9955262746662848,0.5,0.5,0.0,closed-form linear guardedness sanity check,8.275557561670268e-15,9.890018080888322e-16


==> anc/artifact_v14_arxiv/results/affine_erasure/touchmoment_vjepa2/summary.json <==
{
  "dataset": "TouchMoment",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "sample_counts": {
    "train": 11564,
    "val": 618,
    "test": 2588
  },
  "feature_dimension": 1024,
  "probe_regularization": {
    "selected_c": 0.1,
    "selection_split": "validation",
    "search": [
      {
        "c": 0.001,
        "val_auroc": 0.910956106450498,
        "val_auprc": 0.91180010979778,
        "converged": 1,
        "iterations": 95
      },
      {
        "c": 0.01,
        "val_auroc": 0.9421141378913083,
        "val_auprc": 0.944116002929008,
        "converged": 1,
        "iterations": 256
      },
      {
        "c": 0.1,
        "val_auroc": 0.9499586305128769,
        "val_auprc": 0.9498840726698696,
        "converged": 1,
        "iterations": 615
      },
      {
        "c": 1.0,
        "val_auroc": 0.9448895591793132,
        "val_auprc": 0.9449699039428593,
        "converged": 1,
        "iterations": 1313
      }
    ],
    "coordinate_system": "original train-standardized features",
    "reselected_after_erasure": false
  },
  "metric_maps": {
    "euclidean": {
      "estimator": "identity",
      "dimension": 1024
    },
    "empirical_floor_0.0001": {
      "estimator": "empirical",
      "shrinkage": 0.0,
      "sample_count": 11564,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.03457071995376692,
      "floored_eigenvalues": 515,
      "dimension": 1024,
      "minimum_eigenvalue": 0.001105025168048341,
      "maximum_eigenvalue": 345.7071995376689,
      "median_eigenvalue": 0.03402297566392509,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 312850.068517666,
      "effective_rank": 34.117454646883154,
      "stable_rank": 2.9620441847015186,
      "eigenvalues_ascending": [
        0.001105025168048341,
        0.0012374120657765756,
        0.0018474652383627852,
        0.002065303414031132,
        0.0023716338326467894,
        0.0025216737548611062,
        0.0026179328768321155,
        0.002876841332958658,
        0.002941562334784549,
        0.0030128117052231266,
        0.003094968228880091,
        0.003130159669305075,
        0.0032002255296522605,
        0.0032707434542638817,
        0.0033203940419380628,
        0.0034132704198667043,
        0.0034444867581031684,
        0.003555514641560458,
        0.0035881443339028938,
        0.003613833786929299,
        0.003630698149556148,
        0.0037046695354908676,
        0.003786161495362373,
        0.003821371794217866,
        0.0038517208942346376,
        0.003891799330940679,
        0.0039207492571333895,
        0.003968163242363223,
        0.004013644097221898,
        0.004039007233017037,
        0.0040975188667508235,
        0.004116292637603088,
        0.004148288114550494,
        0.004168577167638447,
        0.0042013531371827536,
        0.004236151596789326,
        0.004262463211298153,
        0.004328768639645699,
        0.0043857247099855935,
        0.0044213622431260495,
        0.004429882563372512,
        0.00446024279582364,
        0.004463487709094306,
        0.004502545344110341,
        0.0045603599366798005,
        0.0045871097209792015,
        0.0046118048900159,
        0.004614492918240203,
        0.0046849069237192235,
        0.004711984834339748,
        0.004742277959514003,
        0.004759537618339611,
        0.004768007038152168,
        0.004820286209113054,
        0.0048380984720659955,
        0.0048773481925591155,
        0.004918652561975455,
        0.004933803171987738,
        0.0049668701281974,
        0.0049806701160761205,
        0.005012806167095542,
        0.005068679954086917,
        0.005109763685110088,
        0.005125162785840444,
        0.005139988973971216,
        0.005191719477011209,
        0.005205980921155015,
        0.005231023891937421,
        0.005265861367418882,
        0.005293637144089344,
        0.005319376066196843,
        0.005357015044025041,
        0.005411185732561554,
        0.0054196836657821375,
        0.005432499840282049,
        0.005492492696975608,
        0.0055073007288750425,
        0.005534433128630795,
        0.0055675335287382055,
        0.00557848024195127,
        0.005606339795725612,
        0.005648196165628356,
        0.005663649256565956,
        0.0057010577095610825,
        0.0057413697611354165,
        0.00577654645992249,
        0.005819608596710449,
        0.0058419723811145245,
        0.005847231920513533,
        0.005904722896644659,
        0.00593982333223852,
        0.005979422784369928,
        0.0060107865483563375,
        0.006021223890957533,
        0.0060324345334439875,
        0.006066666262484026,
        0.006087720978754919,
        0.006135698375473546,
        0.006150596987226862,
        0.00618246103216592,
        0.006212568103367344,
        0.006223419454371652,
        0.006255780178099897,
        0.0062974717035248345,
        0.00631955202538771,
        0.006392377735770185,
        0.006403269467197443,
        0.00644765926681045,
        0.006461588393558434,
        0.006495539555032333,
        0.006561677361969376,
        0.00658331439286303,
        0.006594138452417686,
        0.006612347011759931,
        0.00665885216690241,
        0.006665264791668456,
        0.006690760329086475,
        0.006702901214122185,
        0.006732311469080391,
        0.006751850376232879,
        0.006821099697602625,
        0.0068806841046273656,
        0.006908898790469717,
        0.006947271908606301,
        0.006962655847735249,
        0.007018620213271313,
        0.007043952248645023,
        0.007068911016506316,
        0.007111825516067991,
        0.007122994707411677,
        0.007167661119673292,
        0.007183674671993841,
        0.007206503148409147,
        0.00725324866514899,
        0.007263776037244338,
        0.007311165344354091,
        0.007381694407297265,
        0.007394705749173014,
        0.0074074847296803845,
        0.007451219274562908,
        0.007501365397853239,
        0.007533382356243139,
        0.007545727251938598,
        0.007601238857347665,
        0.007629479103784783,
        0.007662454131238374,
        0.007704914656379681,
        0.0077099401560002815,
        0.007755706007964544,
        0.007757472039721377,
        0.007804954917119907,
        0.007855631061337562,
        0.007861157411184904,
        0.0079194573307062,
        0.007959133165305964,
        0.007983732538945954,
        0.00804870280212593,
        0.008082447054489005,
        0.008114133220607724,
        0.008138807565022702,
        0.008145985717936073,
        0.008194537458552144,
        0.008222193760590083,
        0.008262397617281968,
        0.00830716859683378,
        0.008354344978076885,
        0.008377698679817273,
        0.008412701253284128,
        0.00842444466321341,
        0.008491703190197746,
        0.008511465604051055,
        0.008571378589775032,
        0.008582314753749331,
        0.00862013572662769,
        0.008654580315941287,
        0.008684489025268563,
        0.008709787196320885,
        0.008775949358680807,
        0.008824646114272049,
        0.008831139105814192,
        0.00888548393925211,
        0.008928467338237074,
        0.008940018032742785,
        0.00896065938568752,
        0.008991329186383039,
        0.009061346229006683,
        0.00908318170082292,
        0.009099913969299902,
        0.009130208852927361,
        0.00919724437169781,
        0.009210563472316961,
        0.009239543604535452,
        0.009281304470701999,
        0.009352919990148336,
        0.009360036982965936,
        0.009401221272295927,
        0.009467668485571944,
        0.009485983379988057,
        0.009520024842559854,
        0.009533823633922177,
        0.0095836885603158,
        0.00962241717311236,
        0.009654675707707186,
        0.009757229559558177,
        0.009774229060819536,
        0.009774718079850747,
        0.00981563316848731,
        0.009919092398629568,
        0.009960210193492284,
        0.009983754084966944,
        0.009994212320209452,
        0.010067795314300873,
        0.010120578692064012,
        0.010140907518903593,
        0.010148375164611484,
        0.010204772868176145,
        0.010260095304995852,
        0.010312452396470061,
        0.010333438086306719,
        0.010359496619407303,
        0.010395855797094625,
        0.010458669630697099,
        0.010482440715587063,
        0.01052689545745704,
        0.010586834843188689,
        0.010619242630379057,
        0.010655019857522718,
        0.01073587757897625,
        0.010793564939361362,
        0.010813279455448235,
        0.010873137230870862,
        0.010951593854482109,
        0.010963236238373008,
        0.01099267762702228,
        0.01107296784458824,
        0.011094526944665485,
        0.011122598010975248,
        0.011154736815039982,
        0.011214188515441597,
        0.011266769975792465,
        0.011335162385721402,
        0.01138349565195644,
        0.0114318327326357,
        0.011462902923320032,
        0.011497121049307358,
        0.011556503025977074,
        0.011589252055519228,
        0.011641622276842577,
        0.011663552896876244,
        0.01169903578433704,
        0.011736649214458442,
        0.011804134292106683,
        0.01184481847978001,
        0.01192392794904575,
        0.011939179101219197,
        0.012020729192018813,
        0.012087088101796168,
        0.012124280062745676,
        0.01213978647917959,
        0.01216809831442086,
        0.012242020557063173,
        0.012296331901242737,
        0.012339576440736796,
        0.012450769839929201,
        0.012481531874242016,
        0.012523693386207124,
        0.01252804875563355,
        0.012658088829463617,
        0.012672573893127008,
        0.012729910874294734,
        0.012798637463596094,
        0.012827661730465864,
        0.01284144391737365,
        0.012901332036128293,
        0.012920232876309955,
        0.013069436699677679,
        0.013095265404382479,
        0.013124250223501653,
        0.013164478825032898,
        0.013184121540189274,
        0.013218536378371554,
        0.013290855137103394,
        0.01336263312131582,
        0.013387580975815975,
        0.01342744517371334,
        0.013491999083214915,
        0.01356536125354539,
        0.013588500676584084,
        0.013651414823180552,
        0.013724299803662616,
        0.013783171871801954,
        0.013801241894199312,
        0.013851125276277583,
        0.013901112681819466,
        0.013923497059426923,
        0.014034436967777736,
        0.014090873667320435,
        0.014168938353166625,
        0.014202578850600452,
        0.014234678081295358,
        0.014274464732457545,
        0.0143686110975524,
        0.014419998721757499,
        0.014499061796894353,
        0.014583504050909756,
        0.01462145618021898,
        0.014637788520007926,
        0.014735297206453814,
        0.014832343991557811,
        0.014845373502456573,
        0.014927106227609756,
        0.014973014312532316,
        0.014990864731053238,
        0.015084587374052829,
        0.015110738064528709,
        0.015181847667288674,
        0.015248974216144993,
        0.01527968731937598,
        0.015395178446483984,
        0.015431435273091994,
        0.015456709724733357,
        0.015575216864938136,
        0.015640652635391994,
        0.015697491330025466,
        0.015741528706977325,
        0.015811069119369876,
        0.01588766786931081,
        0.015934383858738275,
        0.015992032106122895,
        0.016043936923112154,
        0.01612516448938061,
        0.016152183337179275,
        0.01619487814139067,
        0.01628605205296635,
        0.016361090141914312,
        0.016446521034609283,
        0.016472632100890915,
        0.016586627550039472,
        0.016655869381265787,
        0.016709784206410238,
        0.01677840898673738,
        0.01680152861973499,
        0.01687979138877851,
        0.016985453342379997,
        0.01705875351798923,
        0.01707176086062514,
        0.017158182826704307,
        0.017229406318867702,
        0.01733976863475007,
        0.017371827523876972,
        0.017411381750200242,
        0.01749600754246411,
        0.017528083000333528,
        0.017652031371295406,
        0.017733860354990267,
        0.0178335369705517,
        0.017908865830720155,
        0.01792487377667856,
        0.018050241337062574,
        0.01809798764993882,
        0.01816898604272268,
        0.01823158476831413,
        0.018327703151318254,
        0.018340606300648283,
        0.018427815734137355,
        0.018556352043549967,
        0.018599858387259582,
        0.01866041249739319,
        0.01875726685422735,
        0.018816991494011982,
        0.01885761412175914,
        0.01895230366046199,
        0.01895568257075267,
        0.019058097432759043,
        0.019111851193647257,
        0.019140377741234105,
        0.019206926571777822,
        0.019383604103982023,
        0.01946710390449248,
        0.019501817611395914,
        0.019554015314215453,
        0.019659102320492967,
        0.019741855183694555,
        0.01981204464607809,
        0.019858498199089237,
        0.019887112981389624,
        0.020023834571292646,
        0.020242897677863275,
        0.020348322686661337,
        0.020388472386798574,
        0.020488954940231324,
        0.020559009200033115,
        0.020648021511695213,
        0.020727873228184666,
        0.020760448374408106,
        0.020848594088780304,
        0.020933966248714048,
        0.021099078902624364,
        0.021194463133515418,
        0.02120115675722413,
        0.021379345889918692,
        0.02143693390708478,
        0.02144692243695391,
        0.02155906397447556,
        0.02165294021239237,
        0.021707816539675996,
        0.021872999981908274,
        0.021938889891627414,
        0.02202910087918378,
        0.02207991400584228,
        0.02216393644296883,
        0.022331620811708017,
        0.02236246697938174,
        0.022459940188189684,
        0.022544461404364776,
        0.022626224316328082,
        0.02269497373715907,
        0.022781496865945695,
        0.022903658511834193,
        0.022954969930465134,
        0.023020988795181538,
        0.02305938387948916,
        0.0231346975977379,
        0.023385529286775692,
        0.023446513441480195,
        0.023520998589641774,
        0.023563912580545136,
        0.023671740015485106,
        0.023821604757802175,
        0.02388994398019823,
        0.023917332715915108,
        0.02414610079817324,
        0.024188114736328998,
        0.024240315590945506,
        0.024306453045721467,
        0.024413596005882887,
        0.024528280065254447,
        0.024602086880235047,
        0.024808995076493173,
        0.0248661559234291,
        0.024997868682360917,
        0.025135322350620767,
        0.025191288776202497,
        0.02535110290486423,
        0.02542374801513521,
        0.025530586318280403,
        0.025621123753519156,
        0.025760888224874986,
        0.025829475333957904,
        0.025976094046693297,
        0.02608939732963904,
        0.026234777865371872,
        0.026300254680026468,
        0.026323432430494984,
        0.026407809193301438,
        0.026536112370980837,
        0.02665214210965898,
        0.026762532177410335,
        0.026864770457683474,
        0.027077494207137946,
        0.02713052223150672,
        0.027260132303608534,
        0.02734443258753313,
        0.027430198209264192,
        0.027502348376825473,
        0.027730595487716586,
        0.027827518231280022,
        0.028013788997463474,
        0.028116513638269686,
        0.028228653891430193,
        0.028338698088687744,
        0.028615848583732974,
        0.02867023202300402,
        0.02874325444165427,
        0.028857286508547957,
        0.028990558757622655,
        0.029150322195509955,
        0.029201328467708725,
        0.029429796418930013,
        0.02946035532588677,
        0.029751971262353624,
        0.029905175237863294,
        0.02996880644540449,
        0.030052521840902742,
        0.030074543484695605,
        0.030270938097294444,
        0.030412476365306612,
        0.030546158972529682,
        0.030756354714603234,
        0.03091638244947385,
        0.03107591935103212,
        0.03111525387925717,
        0.031282524538595834,
        0.031364339321185306,
        0.03152369860669578,
        0.031603283694349706,
        0.03178514480639364,
        0.031958460027090796,
        0.0320068302201104,
        0.03215091926032809,
        0.032345094049246924,
        0.032464506215928855,
        0.03263632532901878,
        0.03272378229373123,
        0.03286743485212647,
        0.033136737535352685,
        0.033269731308085554,
        0.033396004110903266,
        0.03350290483878594,
        0.03357279804140873,
        0.03370619663693759,
        0.03391431132109715,
        0.03413164000675303,
        0.034266817799316,
        0.034408532564574344,
        0.03463403089576138,
        0.03473110042661984,
        0.034873049557115045,
        0.034945637898465956,
        0.03517468433720357,
        0.03530013649702836,
        0.035523051722942754,
        0.03556877863603324,
        0.03571229231587197,
        0.03580780223036636,
        0.035998889081110666,
        0.03607316669559886,
        0.03642647651552487,
        0.03650396379368532,
        0.03663661254059022,
        0.03677866155351771,
        0.03695413015618871,
        0.03726185712866862,
        0.03749642634920853,
        0.037758471680519656,
        0.037884349937037085,
        0.03813774067690032,
        0.038168224367444284,
        0.03833630982317519,
        0.038538740015576826,
        0.03864118781260917,
        0.03877129356561733,
        0.038960458755642254,
        0.03906718666464525,
        0.03929189286380345,
        0.03937334985648485,
        0.03957423116590861,
        0.03973829023077686,
        0.04001416839410193,
        0.040179393352994947,
        0.040300326090832686,
        0.04064627395541717,
        0.040732307879661867,
        0.0411097068873064,
        0.04123177313777549,
        0.04149009398070728,
        0.04168968529135416,
        0.041908786122934874,
        0.042007157963237306,
        0.042272187240669196,
        0.04254291716684934,
        0.04279231605869768,
        0.04288564531510889,
        0.04315128120546848,
        0.043291217275060676,
        0.04357137135473598,
        0.04406690421171772,
        0.0442698818928004,
        0.0443551319481461,
        0.04460505610374733,
        0.04477487784060835,
        0.04502332465609439,
        0.04517080600156538,
        0.04534125604663073,
        0.04557111661490684,
        0.04590647920780393,
        0.04604643792175644,
        0.046083937097739086,
        0.0465571857966296,
        0.0469743818914643,
        0.047149615903561225,
        0.047422217958696625,
        0.047517729402566475,
        0.04781357371762681,
        0.04800180674277448,
        0.04826601408242673,
        0.04831623335914642,
        0.048694622295806414,
        0.048840944024090276,
        0.04901015543337625,
        0.049375892110825874,
        0.04950151741438661,
        0.049646865713804514,
        0.04982510709661677,
        0.049990541025420124,
        0.05013933086541611,
        0.05054982828514938,
        0.050860040442720425,
        0.0510046669955847,
        0.0511213062213619,
        0.05153766633355234,
        0.051739584387497935,
        0.05202484037684474,
        0.05252768981103899,
        0.052795346733803955,
        0.05316406537114447,
        0.05346349577709627,
        0.0537282580318996,
        0.05395618817709234,
        0.054313314184412424,
        0.0544005201499766,
        0.05498230686099527,
        0.05514189713489039,
        0.05518847501787082,
        0.055499664548011085,
        0.0558551791133827,
        0.0562423217039587,
        0.05639882913821796,
        0.05660099979484407,
        0.05692930163876158,
        0.057009049828594414,
        0.05715337672541383,
        0.057702214602421927,
        0.05783289996484882,
        0.05805035325558533,
        0.05845266579871704,
        0.058543403796939834,
        0.05910236363286956,
        0.05927178562336638,
        0.05975784868472623,
        0.059830176926029814,
        0.06026560151131142,
        0.0604835880509875,
        0.06118799407509851,
        0.06133841210900118,
        0.06175761183705116,
        0.06210620028325537,
        0.0626732521317934,
        0.0627607998281203,
        0.06304075065822952,
        0.06340941507904574,
        0.06390393670025252,
        0.06427849508471346,
        0.06437396581319982,
        0.0648542863762954,
        0.06512469949765741,
        0.06582594208839442,
        0.0664079226725917,
        0.06653896742984948,
        0.0670315304626666,
        0.06730118375881505,
        0.06738549684921684,
        0.06789131379944097,
        0.06867100339156819,
        0.06944512209910189,
        0.06969976637476193,
        0.06978310376102125,
        0.06998169790870055,
        0.07027452627975683,
        0.07060159731699449,
        0.07093515012333869,
        0.07115821558382301,
        0.07160285500542019,
        0.07239988399089796,
        0.07266299027134017,
        0.07323181663070351,
        0.07356236623023878,
        0.07414101087576648,
        0.07468448134211912,
        0.0748631619921139,
        0.07554712652680519,
        0.07601409702247494,
        0.07662966341115371,
        0.0767850969392867,
        0.07731932657190892,
        0.07784865456893801,
        0.07811402573469019,
        0.0785746216506592,
        0.07874728598873244,
        0.07949541907505768,
        0.0800561070966277,
        0.08033153738610356,
        0.08073505246081081,
        0.08122758233700092,
        0.08149473646695234,
        0.08174590436876311,
        0.08262336400402812,
        0.08324424984647863,
        0.08351976128911157,
        0.08389290474966202,
        0.08466555062581138,
        0.08531785706868038,
        0.08565993917271958,
        0.08617898496137943,
        0.08676786730195228,
        0.08718469680260683,
        0.08765124452200183,
        0.08805947881245732,
        0.08813139812252371,
        0.08897241838845454,
        0.08959602853576888,
        0.08981656151036814,
        0.09009822658403774,
        0.090402203267333,
        0.09175640628956286,
        0.09213969083731985,
        0.09322531800474533,
        0.09365199247029979,
        0.09380611720141008,
        0.09477911389772896,
        0.09524454514247149,
        0.09596116981491849,
        0.09618242253049565,
        0.09671453810004191,
        0.09738058065466317,
        0.09809353810483408,
        0.09862378027749,
        0.09989997983306355,
        0.10037409232119456,
        0.10091801533455852,
        0.10107961277143593,
        0.1022555304091813,
        0.10269655233995384,
        0.10286414776960921,
        0.10347870681487435,
        0.10368091628895845,
        0.1055363390159352,
        0.10649444148978418,
        0.10711869239158489,
        0.10781023966193722,
        0.10871618130334416,
        0.10875434238679103,
        0.10950362311299469,
        0.11037377998703975,
        0.11129042746813073,
        0.11168895800467465,
        0.11256256689252596,
        0.11292971778663216,
        0.11389049742933641,
        0.11438131680528521,
        0.11505320836225061,
        0.11513608228980188,
        0.11702288343482528,
        0.11853452989461738,
        0.11921412958849983,
        0.12029245222422762,
        0.12070762881506959,
        0.12154206470597922,
        0.12177740466770023,
        0.12302413888016608,
        0.1236583098078914,
        0.12452568463938211,
        0.12576029074944198,
        0.12660084310340378,
        0.12703449001555703,
        0.12762386017644628,
        0.1290042421075822,
        0.12998232331094312,
        0.13123818539785237,
        0.13181316564832501,
        0.1327302528913788,
        0.13441350304633784,
        0.1350267989496622,
        0.13605077313624397,
        0.13733550718426113,
        0.13812358971081157,
        0.1387701951549831,
        0.13913601707309606,
        0.14033478179635164,
        0.14160889392796946,
        0.14272421164089988,
        0.1433810418629529,
        0.14509929646859662,
        0.1451950873335072,
        0.14551115691587138,
        0.1489205939904686,
        0.1498065761436884,
        0.14993367283415823,
        0.1512727826749886,
        0.15230810198193268,
        0.15316119432815534,
        0.15432257255718831,
        0.1547944962258674,
        0.1569879083685929,
        0.157663216398002,
        0.1586889343280646,
        0.16063846662448572,
        0.1621591853685293,
        0.16310804168166934,
        0.16371076806995072,
        0.1644361044174111,
        0.16577252585939994,
        0.1680130184287425,
        0.16932998668782373,
        0.17133548578314878,
        0.17195952256398675,
        0.17369707938676546,
        0.1743743427323702,
        0.17668584935940357,
        0.17924683681722728,
        0.1799319875208542,
        0.1819568470693226,
        0.18260510316162912,
        0.1839559436126892,
        0.18654486716766439,
        0.1891116331083289,
        0.1902294733285749,
        0.19182937122607346,
        0.19365230415196574,
        0.1952161180142576,
        0.19644716173180443,
        0.19775109941331157,
        0.2004510663134434,
        0.201693486899369,
        0.20349997593873212,
        0.2046601129566212,
        0.2067056719493042,
        0.20913009767902402,
        0.20937809480882805,
        0.21314792294098228,
        0.21597986727592075,
        0.2181467612961595,
        0.22005544335641672,
        0.22197715782662333,
        0.22325013555172812,
        0.22597870139661633,
        0.2278794760287998,
        0.2285990372609175,
        0.23059198052266006,
        0.232458468988752,
        0.23519056839924057,
        0.23706785435311398,
        0.23780499064333344,
        0.23902423096935593,
        0.2417509845456192,
        0.24477233973509432,
        0.24698704805905422,
        0.24870812341650622,
        0.2502936932868114,
        0.2528981717027838,
        0.25351799219065,
        0.2563877904180272,
        0.2634001848993863,
        0.2651584983860891,
        0.2679231463184029,
        0.26900760687038117,
        0.2730323171793519,
        0.2758943722454529,
        0.27687492652138074,
        0.278469580565387,
        0.28035144769401427,
        0.28250098422711567,
        0.28624861845347804,
        0.2933384640084694,
        0.29428826457786783,
        0.29597620947193204,
        0.3002684623205816,
        0.30155440709711795,
        0.3075161162452034,
        0.30945230424074993,
        0.3122503347750334,
        0.31502630965659284,
        0.3193550347394781,
        0.32250531611327254,
        0.3267875292304424,
        0.33290002535102786,
        0.3342748946574817,
        0.34125961090905577,
        0.3443547433590359,
        0.3498304007653095,
        0.3515605703190458,
        0.3573741420891639,
        0.3614882471042968,
        0.36335528047830107,
        0.3728879381991147,
        0.3775258212641434,
        0.3782409850448539,
        0.38625237561532216,
        0.38741159634351374,
        0.3943900551156583,
        0.3962800706538762,
        0.40016777927304026,
        0.404409767988121,
        0.41001187116868515,
        0.41610996705564407,
        0.41858836972583996,
        0.42658101432258333,
        0.426877145160164,
        0.43369676999573803,
        0.44346781038188593,
        0.4466648056694229,
        0.4548177478673414,
        0.4570962464224059,
        0.46352175255643335,
        0.47373169147139704,
        0.4781396225790628,
        0.489569892993444,
        0.4934653828236007,
        0.5006328980684397,
        0.5049709078210677,
        0.5079637766140958,
        0.5165949945400462,
        0.5184785917173228,
        0.5257009827572323,
        0.5388901021457237,
        0.5464801345393453,
        0.5538680288875621,
        0.5662691016134495,
        0.5716768934791592,
        0.5798021731754235,
        0.5898476025794861,
        0.598420730002582,
        0.6022655784452711,
        0.6077962903253237,
        0.6317579330525879,
        0.6329680527982087,
        0.6450661866180817,
        0.6562102313234863,
        0.6656953225655929,
        0.6747238368993569,
        0.6915166233338195,
        0.699744470269679,
        0.7067625459151647,
        0.7235449791359535,
        0.7405905273438502,
        0.7512091154154963,
        0.7672344524473113,
        0.7739697237456925,
        0.7763326316356447,
        0.7956263810513319,
        0.8160179669320797,
        0.8186804100833192,
        0.8406750014948515,
        0.8488819317242712,
        0.8610044759748056,
        0.8766031526303947,
        0.9146611910139502,
        0.9222151480984019,
        0.9309398909503708,
        0.9442095580621174,
        0.9629961802427482,
        0.9745473524410542,
        1.0111097860316296,
        1.0278304560765046,
        1.0378344908632047,
        1.047379271976124,
        1.0693186669326789,
        1.0793367753606709,
        1.0979706552636355,
        1.1660629560720797,
        1.184850872027332,
        1.2099711182563153,
        1.2256208544086376,
        1.2618813515933183,
        1.2750863905404968,
        1.2894850416447285,
        1.304709113880387,
        1.332927724690587,
        1.3987547865229337,
        1.454524705914092,
        1.4629147123701278,
        1.4884990357620131,
        1.5413811097965813,
        1.5587645395777967,
        1.5772100542885739,
        1.632308326154026,
        1.6745835392095099,
        1.6961918246757084,
        1.7649076836908053,
        1.7826710340801857,
        1.8880404618456041,
        1.9854810838881234,
        2.063446229618241,
        2.070941347708356,
        2.1168522151639055,
        2.224338248572356,
        2.291754651872157,
        2.3734860222641148,
        2.424596088883163,
        2.521582974445085,
        2.757018115901643,
        2.796410369807945,
        2.836388736490098,
        2.9602485702646146,
        3.081546075871044,
        3.0976864723913504,
        3.332731347399963,
        3.462868003875201,
        3.5980264069518366,
        3.682506718700194,
        3.7956397834380584,
        3.9153480659896003,
        4.054169784668705,
        4.408253918614818,
        4.494290005265419,
        4.67105038126407,
        4.717264883881493,
        5.076960117764285,
        5.711327644838964,
        5.87924250634328,
        6.573944764805085,
        6.897458171470708,
        7.074644455685828,
        7.5248561468578705,
        8.03872990370636,
        8.347496367506679,
        8.962198914906974,
        9.186392214738017,
        9.992785343164599,
        10.455108841143398,
        11.331064386239598,
        13.873713650460012,
        15.247698392660611,
        17.35532171819832,
        17.76294513163129,
        19.544490624947528,
        24.020700069968676,
        24.91935629585016,
        29.829193449937087,
        31.848161276433014,
        39.32212819087535,
        58.16041931603081,
        63.630220963020236,
        345.7071995376689
      ]
    },
    "oas_floor_0.0001": {
      "estimator": "oas",
      "shrinkage": 0.0007673841907677699,
      "sample_count": 11564,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.03454426766823002,
      "floored_eigenvalues": 511,
      "dimension": 1024,
      "minimum_eigenvalue": 0.001871561379971851,
      "maximum_eigenvalue": 345.4426766823001,
      "median_eigenvalue": 0.03476425116104529,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 184574.5912364871,
      "effective_rank": 34.28486393204327,
      "stable_rank": 2.96431237111378,
      "eigenvalues_ascending": [
        0.001871561379971851,
        0.0020038466860876894,
        0.00261343171351341,
        0.0028311027236098078,
        0.0031371980691046676,
        0.003287122853055305,
        0.003383308107297872,
        0.0036420178811681064,
        0.003706689217120569,
        0.003777883911918442,
        0.0038599773899577684,
        0.003895141825028054,
        0.00396515391794168,
        0.0040356177282126066,
        0.0040852302148107825,
        0.004178035320876096,
        0.0042092277041877405,
        0.004320170386601957,
        0.004352775039435082,
        0.004378444778780792,
        0.004395296199962591,
        0.004469210821424934,
        0.004550640245654971,
        0.004585823524683454,
        0.004616149335280613,
        0.004656197016428152,
        0.004685124726905622,
        0.004732502327392009,
        0.004777948280961748,
        0.004803291953487947,
        0.0048617586863185965,
        0.004880518050476114,
        0.004912488974600192,
        0.004932762458189583,
        0.004965513275973221,
        0.005000285031791909,
        0.005026576455183603,
        0.005092831001793736,
        0.005149743364945807,
        0.005185353550406942,
        0.00519386733229366,
        0.005224204266782917,
        0.005227446689958463,
        0.005266474352762791,
        0.005324244579327581,
        0.0053509738362657175,
        0.005375650054619924,
        0.00537833602009422,
        0.005448695990978213,
        0.005475753122438481,
        0.005506023001147464,
        0.005523269415183838,
        0.0055317323356969495,
        0.0055839713884487914,
        0.005601769982552863,
        0.005640989583430858,
        0.005682262256527733,
        0.005697401240201137,
        0.005730442821351231,
        0.0057442322193376255,
        0.005776343609659579,
        0.005832174519989907,
        0.0058732267240073875,
        0.005888614007711174,
        0.005903428818459678,
        0.0059551196243294,
        0.005969370124466458,
        0.005994393877669195,
        0.006029204619422443,
        0.006056959081401004,
        0.006082678251866005,
        0.0061202883461385065,
        0.006174417464944425,
        0.0061829088769857965,
        0.006195715216556225,
        0.006255662035680272,
        0.006270458704129798,
        0.006297570282910892,
        0.006330645282294277,
        0.006341583595172484,
        0.006369421769965689,
        0.006411246019952016,
        0.0064266872524319976,
        0.006464066998771477,
        0.00650434811551513,
        0.0065394978202597785,
        0.006582526911844303,
        0.006604873534634327,
        0.00661012903794559,
        0.006667575896410794,
        0.006702649396484865,
        0.0067422184606227,
        0.0067735581565524445,
        0.006783987489702052,
        0.006795189529318602,
        0.006829394989471727,
        0.0068504335486853874,
        0.006898374128307801,
        0.006913261307103097,
        0.006945100900077458,
        0.006975184867588144,
        0.0069860278914374765,
        0.007018363782057848,
        0.007060023314065536,
        0.00708208669183815,
        0.007154856516922264,
        0.007165739890206787,
        0.007210095625789515,
        0.007224014063545546,
        0.007257939171434924,
        0.007324026225264671,
        0.007345646652242693,
        0.007356462405585449,
        0.0073746569919665795,
        0.007421126459788239,
        0.0074275341636075454,
        0.007453010136153691,
        0.007465141704465657,
        0.007494529390459266,
        0.00751405330376364,
        0.007583249484298528,
        0.007642788167191564,
        0.007670981201529809,
        0.0077093248727422604,
        0.007724697006479403,
        0.007780618425846404,
        0.007805931021816159,
        0.00783087063671355,
        0.00787375220436731,
        0.007884912824649927,
        0.00792954496061326,
        0.00794554622438684,
        0.007968357182589324,
        0.008015066827559574,
        0.008025586121115598,
        0.008072939062420138,
        0.008143414002475357,
        0.00815641535965381,
        0.008169184533773289,
        0.008212885517457328,
        0.008262993159405665,
        0.008294985548487724,
        0.00830732097090494,
        0.008362789977586363,
        0.008391008552904373,
        0.00842395827584307,
        0.008466386217448687,
        0.008471407860580366,
        0.00851713859255375,
        0.008518903269085422,
        0.008566349708874814,
        0.00861698696502018,
        0.008622509074033745,
        0.008680764255118897,
        0.008720409643110162,
        0.008744990139579883,
        0.008809910545607159,
        0.008843628903164508,
        0.008875290753820259,
        0.008899946163533037,
        0.00890711880804579,
        0.008955633290823474,
        0.008983268369852406,
        0.009023441374740137,
        0.00906817799774944,
        0.009115318176584185,
        0.009138653957063298,
        0.009173629670108452,
        0.009185364068330914,
        0.009252570982184618,
        0.009272318230673812,
        0.009332185240120533,
        0.00934311301185507,
        0.00938090496151638,
        0.00941532311859689,
        0.009445208876453432,
        0.009470487634089282,
        0.009536599024651605,
        0.009585258411122809,
        0.009591746420045915,
        0.009646049550117367,
        0.009688999964321729,
        0.00970054179500676,
        0.009721167308104114,
        0.00975181357327926,
        0.009821776885931137,
        0.009843595601551501,
        0.00986031502995017,
        0.009890586665762646,
        0.009957570742536158,
        0.009970879622288023,
        0.009999837515610921,
        0.010041566335148635,
        0.010113126897977382,
        0.010120238429327692,
        0.0101613911144854,
        0.01022778733722004,
        0.010246088177076063,
        0.010280103516767527,
        0.01029389171915534,
        0.010343718379993051,
        0.010382417273064149,
        0.010414651052969731,
        0.010517126206616418,
        0.010534112662729049,
        0.010534601306495087,
        0.010575484997539573,
        0.010678864834703462,
        0.010719951076420672,
        0.010743476900685254,
        0.010753927110443552,
        0.010827453638108305,
        0.010880196510741767,
        0.010900509737561412,
        0.010907971652715499,
        0.010964326077574442,
        0.011019606060830828,
        0.01107192297430083,
        0.011092892560050875,
        0.011118931096244957,
        0.011155262372474202,
        0.011218028003734073,
        0.011241780847068686,
        0.011286201475072562,
        0.011346094864267863,
        0.011378477782234534,
        0.011414227554499374,
        0.011495023227015837,
        0.011552666319032295,
        0.01157236570651106,
        0.011632177548022652,
        0.011710573965261798,
        0.011722207414971934,
        0.011751626210765257,
        0.01183185481488672,
        0.011853397370852205,
        0.011881446895868985,
        0.011913561037123769,
        0.01197296711522992,
        0.01202550822539969,
        0.012093848152074692,
        0.012142144328125238,
        0.012190444315692767,
        0.012221490663603988,
        0.012255682531142656,
        0.012315018939021712,
        0.01234774283747677,
        0.01240007287072039,
        0.012421986661542277,
        0.012457442319996495,
        0.012495026886166705,
        0.012562460176832766,
        0.012603113144103645,
        0.012682161906013525,
        0.012697401354693485,
        0.01277888886524285,
        0.012845196852242991,
        0.012882360272669079,
        0.012897854789724248,
        0.012926144898910237,
        0.013000010414792379,
        0.013054280081304558,
        0.013097491435622778,
        0.013208599506758133,
        0.013239337934772562,
        0.013281467092660574,
        0.013285819119844076,
        0.013415759402977625,
        0.013430233351032335,
        0.013487526332707552,
        0.013556200182310399,
        0.013585202176417208,
        0.013598973787092817,
        0.013658815948651506,
        0.013677702284627153,
        0.013826791611339977,
        0.013852600495504883,
        0.013881563072132211,
        0.013921760802870777,
        0.013941388444517602,
        0.013975776873297258,
        0.014048040135757217,
        0.014119763038679003,
        0.014144691748590477,
        0.014184525355332538,
        0.014249029727184377,
        0.014322335600545381,
        0.014345457266756229,
        0.01440832313403134,
        0.014481152183731555,
        0.014539979074376413,
        0.014558035230124798,
        0.014607880332483981,
        0.014657829378481287,
        0.01468019657867093,
        0.014791051353489881,
        0.014847444744401432,
        0.014925449524642644,
        0.014959064206890211,
        0.014991138805143068,
        0.01503089492465797,
        0.015124969043320472,
        0.015176317233475088,
        0.01525531963685788,
        0.015339697091222885,
        0.015377620096668048,
        0.015393939903277754,
        0.015491373763098903,
        0.01558834607603387,
        0.01560136558829241,
        0.015683035593044358,
        0.015728908448828703,
        0.015746745169220856,
        0.015840395890945557,
        0.015866526513794582,
        0.015937581548169842,
        0.016004656585174082,
        0.016035346119655187,
        0.01615074862069801,
        0.016186977624390187,
        0.01621223268081709,
        0.016330648880515778,
        0.016396034436593987,
        0.01645282951411193,
        0.01649683309747652,
        0.016566320145656337,
        0.01664286011492751,
        0.016689540255243218,
        0.016747144264274528,
        0.016799009250327127,
        0.01688017448384539,
        0.01690717259780763,
        0.016949834638701027,
        0.017040938584858577,
        0.01711591909076323,
        0.017201284425142457,
        0.017227375454204052,
        0.017341283425047576,
        0.01741047212118688,
        0.017464345572947074,
        0.017532917691702468,
        0.01755601958305937,
        0.01763422229449118,
        0.01773980316477951,
        0.017813047090992896,
        0.0178260444519998,
        0.017912400099228416,
        0.01798356893561013,
        0.01809384656119576,
        0.018125880848838285,
        0.01816540472187363,
        0.01824996557364236,
        0.018282016417312336,
        0.018405869672253734,
        0.018487635861680587,
        0.018587235986982635,
        0.0186625070409753,
        0.018678502702688393,
        0.018803774057988783,
        0.018851483731099825,
        0.018922427640839085,
        0.018984978329157656,
        0.01908102295243445,
        0.019093916200091602,
        0.01918105871044069,
        0.019309496383121027,
        0.019352969340750176,
        0.019413476982617524,
        0.019510257014949413,
        0.01956993582298928,
        0.019610527277574525,
        0.01970514415302196,
        0.01970852047039015,
        0.019810856740850466,
        0.01986456925195248,
        0.019893073908717574,
        0.019959571670739862,
        0.02013611362340016,
        0.02021954934748352,
        0.020254236415637134,
        0.02030639406276519,
        0.020411400426935067,
        0.020494089786897682,
        0.020564225386997127,
        0.02061064329228629,
        0.020639236116055632,
        0.020775852787972098,
        0.020994747788977548,
        0.02110009189629063,
        0.02114021078618297,
        0.021240616230892115,
        0.02131061673216278,
        0.021399560737184447,
        0.021479351176728965,
        0.02151190132530036,
        0.021599979398044606,
        0.02168528604473244,
        0.021850271993802354,
        0.021945583028342864,
        0.02195227151547009,
        0.0221303239086412,
        0.022187867733673778,
        0.022197848598502934,
        0.022309904080381648,
        0.022403708279157667,
        0.02245854249521529,
        0.022623599178284624,
        0.022689438525129113,
        0.022779580286200248,
        0.0228303544196682,
        0.022914312379304656,
        0.023081868069710784,
        0.02311269056652321,
        0.023210088975931582,
        0.023294545331861254,
        0.023376245500258748,
        0.023444942163870778,
        0.0235313988961756,
        0.023653466797150115,
        0.023704738840208753,
        0.02377070704309197,
        0.023809072663618976,
        0.023884328587310627,
        0.024134967792075745,
        0.02419590514850445,
        0.024270333137941014,
        0.024313214197325926,
        0.024420958887197402,
        0.02457070862568041,
        0.024638995405637642,
        0.02466636312367101,
        0.02489495565291952,
        0.02493693735024383,
        0.024989098146749343,
        0.025055184848688464,
        0.025162245589035875,
        0.025276841641672747,
        0.025350591818470755,
        0.02555734123665024,
        0.02561445821925572,
        0.025746069903898793,
        0.025883418092386836,
        0.025939341570218377,
        0.026099033060044147,
        0.026171622423606093,
        0.026278378740726388,
        0.026368846698968607,
        0.026508503917279054,
        0.02657703839369822,
        0.026723544593551668,
        0.026836760929349522,
        0.026982029902357083,
        0.02704745647113906,
        0.02707061643536876,
        0.02715492844878077,
        0.027283133168630794,
        0.02739907386792122,
        0.027509379224080147,
        0.02761153904831363,
        0.027824099556925684,
        0.0278770868884264,
        0.02800659749980816,
        0.028090833093027685,
        0.028176532899576126,
        0.028248627700239698,
        0.02847669965790681,
        0.028573548024488797,
        0.028759675849431336,
        0.028862321660971926,
        0.028974375859475567,
        0.02908433561055448,
        0.0293612734246928,
        0.029415615130971535,
        0.02948858151337141,
        0.029602526073860585,
        0.029735696051918326,
        0.02989533688986867,
        0.029946304020660702,
        0.03017459664918817,
        0.030205132105722437,
        0.03049652426072974,
        0.030649610669931545,
        0.03071319304788991,
        0.03079684420151668,
        0.030818848946248017,
        0.03101509284872645,
        0.03115652250250974,
        0.03129010252381338,
        0.031500136964997386,
        0.031660041897114105,
        0.03181945637257598,
        0.0318587607161066,
        0.03202590301458603,
        0.032107655013804186,
        0.03226689200951809,
        0.03234641602483383,
        0.03252813757953572,
        0.03270131980087246,
        0.03274965287537041,
        0.03289363134393713,
        0.03308765712619212,
        0.033206977657865226,
        0.03337866491968426,
        0.03346605477130473,
        0.033609597092997386,
        0.03387869311760182,
        0.0340115848330163,
        0.03413776073608196,
        0.03424457943003575,
        0.034314418997719545,
        0.03444771522527525,
        0.034655670205516055,
        0.03487283211657453,
        0.035007906175836545,
        0.035149512191424245,
        0.0353748374787572,
        0.035471832519991864,
        0.035613672720968596,
        0.0356862053591745,
        0.035915076031295304,
        0.03604043192111605,
        0.03626317608541014,
        0.036308867908390545,
        0.036452271458100434,
        0.03654770807979616,
        0.03673864829351269,
        0.03681286890853324,
        0.03716590760408895,
        0.03724333541973648,
        0.03737588237409109,
        0.037517822380851704,
        0.0376931563316913,
        0.0380006471593576,
        0.0382350363751862,
        0.038496880617052504,
        0.038622662276585604,
        0.038875858568401096,
        0.03890631886624248,
        0.03907427533585206,
        0.03927655018652474,
        0.03937891936673656,
        0.039508925278646856,
        0.03969794530629588,
        0.03980459131398888,
        0.04002912507716239,
        0.040110519561035334,
        0.040311246717317936,
        0.040475179885853155,
        0.04075084634463701,
        0.04091594451250828,
        0.041036784448475465,
        0.04138246683813816,
        0.04146843474130949,
        0.04184554413892201,
        0.04196751671767992,
        0.04222563932928072,
        0.042425077476710676,
        0.04264401017377827,
        0.04274230652508531,
        0.043007132423239475,
        0.043277654595553834,
        0.04352686210263597,
        0.04362011973965102,
        0.04388555178522728,
        0.04402538047009225,
        0.04430531956395605,
        0.0448004721568573,
        0.045003294076076596,
        0.04508847871187768,
        0.045338211079632595,
        0.04550790249797767,
        0.04575615865930517,
        0.045903526829923276,
        0.04607384607431875,
        0.04630353025122857,
        0.04663863549217391,
        0.04677848680402231,
        0.04681595720372936,
        0.04728884273905023,
        0.047705718684197214,
        0.0478808182244838,
        0.04815321108911183,
        0.04824864923900961,
        0.04854426652781919,
        0.048732355105919355,
        0.048996359697036085,
        0.04904654043627635,
        0.04942463900324885,
        0.0495708484465517,
        0.04973993000567747,
        0.05010538602258276,
        0.05023091492327152,
        0.05037615168470202,
        0.050554256287895116,
        0.05071956326531724,
        0.05086823892634181,
        0.051278421336844585,
        0.05158839544251072,
        0.05173291101124471,
        0.05184946072992412,
        0.0522655013339467,
        0.052467264439169346,
        0.05275230152758049,
        0.05325476508306809,
        0.0535222166101423,
        0.05389065229862917,
        0.054189852926421325,
        0.054454412006856086,
        0.05468216724205854,
        0.05503901919652614,
        0.05512615824161181,
        0.055707498498705835,
        0.055866966305548015,
        0.0559135084453965,
        0.05622445917361158,
        0.05657970092272685,
        0.05696654642619857,
        0.05712293375912738,
        0.05732494927318736,
        0.057652999183460174,
        0.05773268617579343,
        0.05787690231843338,
        0.05842531902593153,
        0.05855590410247705,
        0.058773190522996184,
        0.0591751943378425,
        0.059265862705159884,
        0.05982439360414794,
        0.05999368558288817,
        0.06047937564713915,
        0.06055164838489372,
        0.060986738832232386,
        0.06120455809248444,
        0.061908423566548104,
        0.0620587261720298,
        0.06247760421283552,
        0.06282592515777696,
        0.06339254185969151,
        0.06348002237329994,
        0.06375975837356783,
        0.06412813988713569,
        0.06462228202026823,
        0.064996552974547,
        0.06509195044030491,
        0.06557190241299436,
        0.06584210802360174,
        0.06654281249186124,
        0.06712434647335888,
        0.06725529066894174,
        0.06774747571667458,
        0.06801692208514626,
        0.06810117047501582,
        0.06860659926930852,
        0.06938569053996856,
        0.07015921520104444,
        0.07041366406671373,
        0.07049693750117997,
        0.07069537925084968,
        0.0709879829100438,
        0.07131480295813851,
        0.07164809980133237,
        0.07187099408490877,
        0.07231529229724301,
        0.07311170965527762,
        0.07337461403211937,
        0.07394300388312786,
        0.07427329982412591,
        0.07485150042690053,
        0.0753945538426095,
        0.07557309737589792,
        0.07625653704701847,
        0.07672314919691199,
        0.07733824320967632,
        0.07749355746057711,
        0.07802737713382463,
        0.07855629893291699,
        0.07882146645703193,
        0.07928170891897705,
        0.07945424075716563,
        0.08020179973798897,
        0.08076205749643522,
        0.08103727642506092,
        0.08144048184867855,
        0.0819326337652289,
        0.08219958288532438,
        0.08245055804485846,
        0.08332734433147104,
        0.08394775371594147,
        0.08422305373544954,
        0.08459591085160678,
        0.08536796381152635,
        0.0860197696847435,
        0.0863615892803836,
        0.08688023676151142,
        0.08746866720308587,
        0.08788517683537098,
        0.08835136653342214,
        0.088759287551337,
        0.08883115167166183,
        0.08967152655193651,
        0.09029465815068254,
        0.09051502189176366,
        0.09079647082010882,
        0.09110021423650214,
        0.09245337806474245,
        0.0928363684859964,
        0.09392116256029662,
        0.09434750960261146,
        0.09450151606084081,
        0.09547376609487636,
        0.0959388401750399,
        0.09665491492104258,
        0.09687599785078381,
        0.09740770508325425,
        0.09807323652734917,
        0.09878564686524373,
        0.0993154821384398,
        0.1005907023586494,
        0.10106445102035261,
        0.10160795663579447,
        0.10176943006535395,
        0.10294444532249405,
        0.10338512882000946,
        0.1035525956395822,
        0.10416668308195147,
        0.10436873738368155,
        0.10622273628859075,
        0.10718010352974898,
        0.10780387539127514,
        0.10849489197918585,
        0.10940013841529923,
        0.10943827021453396,
        0.11018697595455322,
        0.11105646508396992,
        0.11197240914427575,
        0.11237063385478571,
        0.1132435723489884,
        0.11361044149730272,
        0.11457048385289825,
        0.11506092658181702,
        0.11573230253982371,
        0.11581511287123372,
        0.11770046611488778,
        0.11921095256108356,
        0.1198900307409056,
        0.12096752588888954,
        0.12138238387977981,
        0.12221617943777807,
        0.12245133880333312,
        0.12369711629167443,
        0.1243308005666556,
        0.12519750978841257,
        0.12643116848126246,
        0.1272710758086358,
        0.12770438994700442,
        0.12829330783454965,
        0.12967263048241434,
        0.13064996112172297,
        0.13190485947992023,
        0.13247939849964005,
        0.13339578198444083,
        0.13507774043984144,
        0.1356905657095858,
        0.1367137541145661,
        0.13799750227798452,
        0.1387849800424637,
        0.13943108929183828,
        0.13979663048399488,
        0.1409944752941546,
        0.14226760969226418,
        0.14338207152801413,
        0.14403839770893945,
        0.14575533375316263,
        0.145851051109679,
        0.1461668781452422,
        0.1495736988717276,
        0.15045900113625046,
        0.1505860002947305,
        0.15192408252383807,
        0.1529586073431132,
        0.1538110450397563,
        0.1549715320454969,
        0.15544309356741326,
        0.15763482252033692,
        0.15830961232903992,
        0.15933454313937875,
        0.1612825793955375,
        0.1628021311640573,
        0.16375025933986334,
        0.16435252320544305,
        0.16507730294125775,
        0.16641269883456,
        0.16865147208532438,
        0.16996742972378495,
        0.17197138983080792,
        0.17259494773568748,
        0.17433117118482974,
        0.1750079148092483,
        0.17731764762264068,
        0.17987666981917588,
        0.18056129474898486,
        0.1825846004522471,
        0.18323235908307697,
        0.1845821629205311,
        0.18716909977649893,
        0.18973389602155943,
        0.19085087842889256,
        0.1924495485900375,
        0.1942710826260212,
        0.19583369644227758,
        0.19706379547633884,
        0.19836673253668205,
        0.20106462752489984,
        0.20230609469690916,
        0.20411119746514272,
        0.20527044421222515,
        0.2073144334752763,
        0.20973699873901835,
        0.2099848055597457,
        0.2137517407853904,
        0.2165815119310174,
        0.21874674311104123,
        0.22065396047885974,
        0.22257420025576358,
        0.2238462011178878,
        0.2265726731044812,
        0.22847198911226285,
        0.22919099816446664,
        0.2311824120730562,
        0.2330474682254075,
        0.2357774710660011,
        0.23765331642031248,
        0.2383898870437966,
        0.23960819174406717,
        0.24233285285274375,
        0.24535188950201312,
        0.24756489829381592,
        0.24928465292524873,
        0.25086900605430285,
        0.2534714858347117,
        0.254090830682136,
        0.2569584266717224,
        0.2639654399524167,
        0.2657224041371458,
        0.26848493052234607,
        0.26956855887643955,
        0.27359018068634794,
        0.2764500394566362,
        0.27742984127071674,
        0.279023271602419,
        0.2809036946159633,
        0.2830515816287097,
        0.28679633997981513,
        0.29388074489941324,
        0.29482981660687063,
        0.2965164661987073,
        0.3008054252403791,
        0.30209038320322285,
        0.30804751742995923,
        0.3099822196254466,
        0.3127781029953339,
        0.31555194763765176,
        0.3198773509253449,
        0.32302521482302005,
        0.3273041418375363,
        0.33341194732523477,
        0.3347857615787192,
        0.3417651178694631,
        0.3448578751637345,
        0.3503293306370802,
        0.3520581724860524,
        0.35786728301310516,
        0.361978230929086,
        0.3638438315711963,
        0.37336917408118075,
        0.37800349810806655,
        0.3787181130833973,
        0.38672335583939677,
        0.38788168699992553,
        0.3948547906131375,
        0.39674335578330944,
        0.40062808103633946,
        0.40486681451634277,
        0.4104646187314918,
        0.41655803503607297,
        0.4190345358192379,
        0.4270210469868775,
        0.42731695057833624,
        0.43413134214162075,
        0.44389488438585356,
        0.4470894263497472,
        0.4552361121087131,
        0.457512862180012,
        0.46393343748221155,
        0.4741355414514651,
        0.4785400899824845,
        0.48996158898805203,
        0.4938540894808978,
        0.5010161044878494,
        0.505350785320375,
        0.5083413574332072,
        0.5169659518989729,
        0.5188481036335543,
        0.5260649523247594,
        0.5392439505915418,
        0.5468281585142978,
        0.5542103835091887,
        0.5666019398479212,
        0.5720055818596443,
        0.5801246263447235,
        0.5901623470450734,
        0.5987288955857145,
        0.6025707935524955,
        0.608097261251689,
        0.6320405161931406,
        0.6332497073120014,
        0.645338557215237,
        0.6564740501569151,
        0.6659518626899602,
        0.6749734486845507,
        0.6917533486001886,
        0.6999748816163862,
        0.7069875717015707,
        0.7237571263484222,
        0.7407895940720988,
        0.7514000336071346,
        0.7674130730486564,
        0.7741431758063252,
        0.7765042704381182,
        0.7957832141355264,
        0.8161591518356386,
        0.8188195518700988,
        0.8407972649798982,
        0.848997897340804,
        0.8611111389425308,
        0.8766978454202565,
        0.9147266786668254,
        0.9222748389640377,
        0.9309928865862616,
        0.944252370765259,
        0.9630245763890282,
        0.9745668844004051,
        1.011101260557464,
        1.027809099424483,
        1.0378054572730526,
        1.0473429138718435,
        1.069265472883552,
        1.0792758935735074,
        1.0978954741316258,
        1.165935521984916,
        1.1847090203904935,
        1.2098099897396424,
        1.2254477165318602,
        1.2616803879842486,
        1.2748752935932999,
        1.2892628954003074,
        1.3044752849236185,
        1.3326722412179872,
        1.3984487884037657,
        1.454175910840455,
        1.4625594789381753,
        1.4881241693247738,
        1.540965662491746,
        1.5583357525037564,
        1.5767671124181633,
        1.631823102740844,
        1.6740658744661652,
        1.695657578075714,
        1.7643207056269377,
        1.7820704247020642,
        1.8873589936344257,
        1.984724841284046,
        2.0626301577939046,
        2.0701195242488795,
        2.1159951604305616,
        2.2233987107562543,
        2.2907633797739613,
        2.3724320308043865,
        2.4235028763663182,
        2.5204153357255654,
        2.7556698079766098,
        2.795031832890019,
        2.8349795208056094,
        2.95874430650182,
        3.0799487303200697,
        3.0960767409552568,
        3.330941246242654,
        3.4609780379050736,
        3.5960327225599644,
        3.6804482054526306,
        3.793494453665175,
        3.9131108739731664,
        4.051826063060004,
        4.4056384784395775,
        4.491608542357401,
        4.668233275237987,
        4.714412313576688,
        5.073831523023521,
        5.707712246486795,
        5.875498252780996,
        6.569667407712356,
        6.892932555304204,
        7.069982869565991,
        7.519849075403761,
        8.033328493655162,
        8.34185801495252,
        8.956088849335892,
        9.180110106772995,
        9.985884421861314,
        10.447853140096743,
        11.323136490755772,
        13.863834566128183,
        15.236764934159256,
        17.342770902876886,
        17.7500815125466,
        19.53025987601609,
        24.00303434867458,
        24.901000959975388,
        29.807070382651094,
        31.824488885155226,
        39.29272039554509,
        58.11655531391004,
        63.582159521588906,
        345.4426766823001
      ]
    },
    "ledoit_wolf_floor_0.0001": {
      "estimator": "ledoit_wolf",
      "shrinkage": 0.0007660940585170349,
      "sample_count": 11564,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.03454431214001754,
      "floored_eigenvalues": 511,
      "dimension": 1024,
      "minimum_eigenvalue": 0.0018702726733493412,
      "maximum_eigenvalue": 345.4431214001753,
      "median_eigenvalue": 0.03476300492293292,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 184702.00967089212,
      "effective_rank": 34.28458270975626,
      "stable_rank": 2.9643085549060824,
      "eigenvalues_ascending": [
        0.0018702726733493412,
        0.0020025581502619524,
        0.0026121439647371447,
        0.002829815255873396,
        0.0031359109965755083,
        0.003285835974097014,
        0.003382021352526649,
        0.0036407314604233816,
        0.0037054028798742685,
        0.0037765976665932867,
        0.0038586912506258977,
        0.0038938557310974286,
        0.003963867914405182,
        0.004034331815653684,
        0.004083944366307531,
        0.004176749592195539,
        0.004207942015780181,
        0.004318884841435761,
        0.00435148953636502,
        0.004377159308853904,
        0.00439401075179279,
        0.004467925468688115,
        0.0045493549980534405,
        0.004584538322507667,
        0.004614864172259486,
        0.0046549119051133014,
        0.004683839652940008,
        0.004731217314596754,
        0.004776663326842853,
        0.004802007032090702,
        0.004860473840409676,
        0.004879233228787705,
        0.004911204194189759,
        0.0049314777039546846,
        0.004964228564023806,
        0.004999000364737135,
        0.005025291822074299,
        0.00509154645422694,
        0.005148458890860302,
        0.005184069122297902,
        0.005192582915177677,
        0.005222919888835323,
        0.005226162316197147,
        0.005265190029390479,
        0.005322960330544068,
        0.005349689621993212,
        0.0053743658722076315,
        0.005377051841149675,
        0.005447411902877399,
        0.005474469069271569,
        0.005504738987062766,
        0.005521985423366023,
        0.005530448354806217,
        0.005582687475005006,
        0.0056004860920888105,
        0.00563970574360446,
        0.005680978469988959,
        0.005696117473208769,
        0.005729159097020079,
        0.00574294851280985,
        0.0057750599445914805,
        0.005830890927006751,
        0.005871943184027486,
        0.005887330487598617,
        0.0059021453174745156,
        0.005953836190083309,
        0.005968086708619895,
        0.005993110494130837,
        0.00602792128082977,
        0.006055675778642167,
        0.006081394982313963,
        0.006119005125145756,
        0.006173134313839305,
        0.0061816257368436465,
        0.006194432092948752,
        0.006254378989471392,
        0.006269175677025281,
        0.006296287290811075,
        0.006329362332898177,
        0.006340300659898994,
        0.006368138870634906,
        0.006409963174621291,
        0.006425404427038158,
        0.006462784221639433,
        0.006503065390390764,
        0.0065382151405178135,
        0.006581244287658359,
        0.006603590939300275,
        0.0066088464493976595,
        0.00666629338203351,
        0.006701366927391585,
        0.006740936042618441,
        0.006772275779011703,
        0.0067827051256269975,
        0.006793907179706332,
        0.006828112684022331,
        0.006849151270399697,
        0.006897091911919885,
        0.006911979109935855,
        0.006943818744019423,
        0.0069739027503719925,
        0.006984745788221033,
        0.007017081720591503,
        0.007058741306386264,
        0.00708080471264552,
        0.007153574631684046,
        0.007164458019020565,
        0.0072088138118721525,
        0.007222732267598508,
        0.007256657419289333,
        0.007322744558445647,
        0.007344365013338164,
        0.007355180780645336,
        0.007373375390518341,
        0.007419844918337716,
        0.00742625263043035,
        0.007451728635868309,
        0.007463860219844,
        0.007493247943780753,
        0.007512771882292756,
        0.007581968152168695,
        0.007641506911933433,
        0.0076696999826725955,
        0.00770804370339133,
        0.007723415856975561,
        0.007779337348543905,
        0.007804649977195641,
        0.007829589624293887,
        0.007872471247312123,
        0.0078836318820048,
        0.007928264075593008,
        0.007944265360026473,
        0.007967076347681287,
        0.008013786052958948,
        0.008024305360096776,
        0.008071658362540044,
        0.0081421333935868,
        0.008155134767551149,
        0.008167903958157662,
        0.008211604998264963,
        0.008261712704908185,
        0.008293705135296458,
        0.008306040573640249,
        0.008361509651939278,
        0.008389728263690787,
        0.00842267802917176,
        0.008465106025557122,
        0.008470127675172207,
        0.008515858466189444,
        0.008517623144999696,
        0.008565069646048478,
        0.008615706967572726,
        0.008621229083715855,
        0.008679484340015333,
        0.008719129779193978,
        0.008743710307399906,
        0.00880863079724745,
        0.00884234919833938,
        0.00887401108987493,
        0.00889866653142106,
        0.008905839185194142,
        0.008954353730610015,
        0.008981988845318976,
        0.009022161902074976,
        0.009066898582845482,
        0.009114038822543401,
        0.00913737463315174,
        0.00917235039135479,
        0.009184084804727757,
        0.009251291805354408,
        0.009271039079339393,
        0.009330906166081645,
        0.009341833951925603,
        0.009379625950380574,
        0.00941404415189944,
        0.009443929948342632,
        0.00946920873861607,
        0.009535320214535993,
        0.009583979663832603,
        0.009590467681133133,
        0.009644770881315741,
        0.009687721350974683,
        0.009699263196561614,
        0.009719888736288741,
        0.00975053504103286,
        0.009820498444015478,
        0.009842317187806827,
        0.009859036637792043,
        0.009889308312689176,
        0.009956292475947289,
        0.009969601372881946,
        0.009998559303593285,
        0.010040288177008477,
        0.010111848832230734,
        0.01011896037276246,
        0.010160113111053325,
        0.010226509419514073,
        0.010244810282998708,
        0.010278825666608227,
        0.01029261388679823,
        0.010342440611968174,
        0.010381139555003846,
        0.010413373376527282,
        0.010515848662482227,
        0.01053283514052638,
        0.010533323784923112,
        0.010574207528753848,
        0.01067758749939392,
        0.010718673794158176,
        0.010742199648797857,
        0.010752649872048466,
        0.010826176494645123,
        0.010878919435376338,
        0.01089923268842296,
        0.010906694613211108,
        0.010963049110830401,
        0.011018329165460108,
        0.011070646146477453,
        0.011091615759302181,
        0.011117654329115018,
        0.011153985652252263,
        0.01121675136455027,
        0.011240504238552964,
        0.011284924923909551,
        0.011344818390434082,
        0.011377201350211433,
        0.011412951168633874,
        0.01149374694546704,
        0.011551390111908349,
        0.011571089524821148,
        0.011630901443557601,
        0.011709297962016228,
        0.011720931426746031,
        0.011750350260522293,
        0.01183057896822883,
        0.011852121552008365,
        0.011880171113240988,
        0.011912285295958967,
        0.011971691450765815,
        0.012024232628772263,
        0.012092572643682164,
        0.012140868882089555,
        0.012189168932018503,
        0.012220215320014077,
        0.012254407231698801,
        0.012313743716188957,
        0.012346467656894062,
        0.01239879775770197,
        0.012420711576817579,
        0.012456167281049504,
        0.012493751895745257,
        0.012561185273476204,
        0.012601838293235221,
        0.012680887157206706,
        0.012696126625563584,
        0.012777614241323112,
        0.012843922313933966,
        0.0128810857823429,
        0.012896580319403297,
        0.01292487046511598,
        0.012998736076367314,
        0.013053005812948533,
        0.013096217223057989,
        0.01320732543764834,
        0.0132380639053487,
        0.013280193117630916,
        0.013284545150433468,
        0.013414485601336063,
        0.013428959568077931,
        0.013486252623725565,
        0.013554926561995148,
        0.013583928593546932,
        0.013597700222003161,
        0.013657542460825149,
        0.013676428821186004,
        0.013825518340391005,
        0.013851327257878266,
        0.013880289871900098,
        0.013920487654538608,
        0.01394011532152777,
        0.013974503794706635,
        0.014046767150467869,
        0.01411849014599239,
        0.014143418888089341,
        0.014183252546261713,
        0.0142477570013974,
        0.014321062969404429,
        0.014344184665468338,
        0.014407050613911012,
        0.014479879757643114,
        0.014538706724240746,
        0.014556762903301233,
        0.014606608070016822,
        0.014656557180504438,
        0.014678924409572608,
        0.014789779327518807,
        0.014846172791241211,
        0.014924177672196299,
        0.014957792397844517,
        0.014989867037509305,
        0.015029623208354504,
        0.015123697448478478,
        0.015175045704929694,
        0.015254048210314727,
        0.0153384257736208,
        0.01537634882802948,
        0.015392668655710193,
        0.015490102641330378,
        0.015587075079468946,
        0.01560009460853668,
        0.01568176471873493,
        0.015727637633746697,
        0.015745474377168125,
        0.01583912521980786,
        0.0158652558763945,
        0.01593631100251047,
        0.01600338612611652,
        0.0160340757002214,
        0.016149478350263403,
        0.016185707400731577,
        0.016210962489766327,
        0.01632937884235474,
        0.016394764482853676,
        0.016451559633701276,
        0.016495563273879865,
        0.016565050411775622,
        0.016641590479869444,
        0.016688270680455187,
        0.016745874763860365,
        0.016797739816877013,
        0.01687890515518975,
        0.01690590330400967,
        0.016948565399985044,
        0.017039669463768836,
        0.017114650066482016,
        0.01720001551107951,
        0.017226106573827272,
        0.0173400146917397,
        0.01740920347721047,
        0.017463076998527685,
        0.017531649205818466,
        0.017554751127002697,
        0.017632953939403548,
        0.017738534946010125,
        0.017811778966790693,
        0.017824776344578457,
        0.01791113210330279,
        0.01798230103157214,
        0.018092578799539908,
        0.018124613128542622,
        0.018164137052607977,
        0.01824869801355513,
        0.018280748898606692,
        0.018404602313458023,
        0.01848636860845518,
        0.01858596886235312,
        0.018661240013530662,
        0.018677235695895474,
        0.018802507212936536,
        0.018850216947646714,
        0.018921160948982652,
        0.018983711718062863,
        0.019079756465344815,
        0.019092649729649292,
        0.019179792352509203,
        0.019308230191018266,
        0.019351703204776666,
        0.019412210924766728,
        0.01950899108205357,
        0.01956866996714627,
        0.019609261474139977,
        0.01970387847174948,
        0.01970725479347757,
        0.019809591196065596,
        0.019863303776517377,
        0.01989180847008572,
        0.01995830631796539,
        0.020134848498562338,
        0.02021828433037152,
        0.02025297144331036,
        0.02030512915778028,
        0.020410135657526488,
        0.020492825124251796,
        0.02056296081490419,
        0.020609378780124917,
        0.020637971640810774,
        0.020774588489115765,
        0.020993483772742426,
        0.02109882801606707,
        0.021138946957757924,
        0.021239352532103142,
        0.021309353123752973,
        0.021398297243611482,
        0.02147808778617586,
        0.021510637976773682,
        0.02159871616323756,
        0.0216840229200666,
        0.021849009082154067,
        0.0219443202397521,
        0.021951008735515934,
        0.022129061358574096,
        0.02218660525790328,
        0.022196586135618764,
        0.02230864176217479,
        0.022402446082063415,
        0.022457280368918482,
        0.02262233726509736,
        0.02268817669694781,
        0.02277831857440306,
        0.02282909277342694,
        0.02291305084146352,
        0.02308060674820433,
        0.023111429284811847,
        0.02320882781997428,
        0.023293284284947563,
        0.023374984558829633,
        0.023443681311137922,
        0.02353013815506871,
        0.023652206213647605,
        0.023703478322905383,
        0.023769446610961545,
        0.023807812281022772,
        0.023883068301879647,
        0.024133707830250654,
        0.02419464526535711,
        0.024269073350889153,
        0.024311954465638594,
        0.024419699294621858,
        0.02456944922645034,
        0.024637736094573794,
        0.024665103847942738,
        0.024893696672332113,
        0.02493567842385987,
        0.02498783928771176,
        0.02505392607497669,
        0.025160986953552678,
        0.025275583154147636,
        0.02534933342616501,
        0.025556083111284596,
        0.02561320016763454,
        0.025744812022204865,
        0.025882160388026102,
        0.025938083938061657,
        0.02609777563406902,
        0.02617036509135257,
        0.02627712154630897,
        0.02636758962135595,
        0.026507247019980567,
        0.026575781584886573,
        0.02672228797389785,
        0.026835504455871833,
        0.02698077361643942,
        0.027046200269695522,
        0.02706936026382726,
        0.02715367238609676,
        0.027281877271474086,
        0.027397818120459064,
        0.02750812361903538,
        0.027610283575169644,
        0.02782284435822361,
        0.027875831758137518,
        0.028005342536733084,
        0.02808957823871122,
        0.028175278155909183,
        0.028247373049655786,
        0.028475445301791292,
        0.02857229379341696,
        0.028758421858673024,
        0.02886106780274216,
        0.02897312214592179,
        0.029083082038972488,
        0.02936002021067103,
        0.029414361987111864,
        0.029487328463720715,
        0.029601273171325788,
        0.029734443321322353,
        0.02989408436538879,
        0.029945051561985563,
        0.030173344485267466,
        0.030203879981226596,
        0.03049527251245696,
        0.03064835911931174,
        0.030711941579362925,
        0.030795592840994007,
        0.030817597614136258,
        0.031013841769989333,
        0.031155271606375087,
        0.03128885180014745,
        0.031498886512511606,
        0.03165879165108574,
        0.03181820633237125,
        0.031857510726648074,
        0.03202465324092921,
        0.03210640534569917,
        0.03226564254700773,
        0.032345166664998704,
        0.032526888454325366,
        0.03270007089926196,
        0.032748404036163664,
        0.0328923826906242,
        0.03308640872339085,
        0.033205729409121205,
        0.0333774168926094,
        0.033464806857061075,
        0.033608349364084786,
        0.03387744573612389,
        0.03401033762311922,
        0.03413651368909306,
        0.03424333252096304,
        0.03431317217881866,
        0.03444646857847601,
        0.03465442382721222,
        0.034871586018653616,
        0.035006660252312624,
        0.035148266450731054,
        0.03537359202898659,
        0.03547058719545391,
        0.03561242757956409,
        0.03568496031141813,
        0.03591383127903957,
        0.03603918733071008,
        0.03626193178259473,
        0.03630762366456851,
        0.036451027399430104,
        0.03654646414434615,
        0.03673740460458969,
        0.03681162531543844,
        0.03716466446681051,
        0.03724209238242732,
        0.037374639507915475,
        0.037516579697938576,
        0.03769191387515565,
        0.03799940509983032,
        0.03823379461828456,
        0.038495639198223755,
        0.038621421020156824,
        0.038874617638879554,
        0.038905077976049224,
        0.03907303466251113,
        0.039275309774345665,
        0.03937767908672886,
        0.03950768516649246,
        0.03969670543818952,
        0.03980335158357532,
        0.04002788563664969,
        0.04010928022561299,
        0.04031000764105902,
        0.040473941021252326,
        0.040749607835955964,
        0.04091470621698881,
        0.04103554630897515,
        0.04138122914495628,
        0.04146719715912293,
        0.04184430704363031,
        0.04196627977986973,
        0.04222440272473879,
        0.042423841129668606,
        0.04264277410940441,
        0.04274107058762393,
        0.04300589682770084,
        0.043276419349292786,
        0.043525627178132194,
        0.04361888493555423,
        0.04388431732383615,
        0.044024146189237445,
        0.04430408564453659,
        0.04479923887674102,
        0.045002061057828044,
        0.04508724580361298,
        0.04533697849380342,
        0.04550667013124086,
        0.045754926613097775,
        0.045902294973985826,
        0.046072614438285066,
        0.04630229891174522,
        0.04663740458535254,
        0.046777256077766206,
        0.046814726525852404,
        0.04728761267172644,
        0.04770448915511163,
        0.0478795889214731,
        0.048151982137794064,
        0.04824742041091388,
        0.04854303808140236,
        0.04873112690234776,
        0.04899513183432726,
        0.049045312638357014,
        0.04942341169350082,
        0.049569621325577504,
        0.04973870310300882,
        0.050104159591762544,
        0.05022968865452465,
        0.05037492560347339,
        0.050553030436622064,
        0.050718337627475456,
        0.050867013480459106,
        0.051277196420558474,
        0.05158717092643861,
        0.05173168668175978,
        0.051848236550919566,
        0.05226427769210135,
        0.05246604105782506,
        0.05275107851425381,
        0.05325354271848418,
        0.05352099459087111,
        0.05388943075505395,
        0.05418863176915069,
        0.05445319119116385,
        0.054680946720426324,
        0.05503779913563443,
        0.05512493829322646,
        0.05570627930090261,
        0.055865747313637484,
        0.0559122895135776,
        0.05622324064326768,
        0.05657848285104398,
        0.056965328853981236,
        0.05712171638882469,
        0.05732373216371215,
        0.05765178249753728,
        0.05773146959275656,
        0.05787568592159722,
        0.05842410333716872,
        0.05855468858231611,
        0.058771975283378804,
        0.059173979617261147,
        0.05926464810164247,
        0.05982317972176323,
        0.059992471919080165,
        0.06047816261041623,
        0.06055043544148391,
        0.060985526450577636,
        0.06120334599206068,
        0.06190721237490218,
        0.062057515174442995,
        0.06247639375607261,
        0.06282471515073801,
        0.06339133258422451,
        0.06347881321078136,
        0.06375854957222252,
        0.06412693156141643,
        0.06462107433254762,
        0.06499534577005552,
        0.06509074335898375,
        0.0655706959513502,
        0.06584090191082663,
        0.06654160728378147,
        0.06712314201611094,
        0.06725408638075887,
        0.06774627206396261,
        0.06801571878032354,
        0.06809996727896749,
        0.06860539672583173,
        0.06938448900239436,
        0.07015801466218556,
        0.07041246385637939,
        0.07049573739836208,
        0.0706941794042448,
        0.070986783441226,
        0.07131360391128551,
        0.07164690118480643,
        0.07186979575616742,
        0.07231409454214502,
        0.0731105129284521,
        0.073373417644736,
        0.07394180822960568,
        0.07427210459705658,
        0.07485030594635947,
        0.07539336006321667,
        0.07557190382702716,
        0.07625534438055218,
        0.07672195713289932,
        0.07733705193982585,
        0.07749236639125617,
        0.07802618675373087,
        0.07855510923572649,
        0.07882027710220517,
        0.07928052015837979,
        0.07945305221932805,
        0.08020061216534183,
        0.08076087064714989,
        0.08103608993111748,
        0.08143929587532361,
        0.08193144842730234,
        0.0821983978920619,
        0.08244937337563484,
        0.08332616079428687,
        0.08394657097978259,
        0.08422187135473631,
        0.08459472895229826,
        0.08536678290903364,
        0.08601858962381173,
        0.08636040966078337,
        0.08687905781154884,
        0.08746748901285946,
        0.08788399918290948,
        0.08835018948286928,
        0.08875811102745955,
        0.08882997524057007,
        0.08967035120587265,
        0.0902934836091578,
        0.09051384763475565,
        0.090795296926486,
        0.09109904073505008,
        0.09245220631039044,
        0.09283519722613257,
        0.09391999270103554,
        0.09434634029381683,
        0.09450034695088631,
        0.09547259824021707,
        0.09593767292084841,
        0.09665374859139221,
        0.09687483180657804,
        0.09740653972554872,
        0.09807207202892576,
        0.0987844832866304,
        0.09931431924390775,
        0.10058954111058438,
        0.10106329038395541,
        0.10160679670113028,
        0.10176827033917182,
        0.10294328711340109,
        0.1033839711798932,
        0.10355143821568566,
        0.10416552645091749,
        0.10436758101352464,
        0.10622158231217396,
        0.10717895078941085,
        0.10780272345630497,
        0.1084937409364018,
        0.10939898854129979,
        0.10943712038976765,
        0.11018582709645894,
        0.11105531734849264,
        0.11197126259139502,
        0.11236948781606197,
        0.11324242743733517,
        0.11360929705932286,
        0.1145693406544517,
        0.11505978401659216,
        0.11573116084142669,
        0.11581397127975686,
        0.11769932695763335,
        0.11920981535405258,
        0.11988889441064755,
        0.12096639094981135,
        0.12138124947633368,
        0.12221504611086473,
        0.1224502057800398,
        0.1236959848768326,
        0.12432966996997771,
        0.12519638031076438,
        0.12643004059641902,
        0.12726994900821623,
        0.12770326370604634,
        0.1282921823539569,
        0.1296715067826974,
        0.13064883868385962,
        0.1319037386622852,
        0.13247827842380447,
        0.1333946630917706,
        0.13507662371878565,
        0.13568944977976416,
        0.13671263950580492,
        0.13799638932670055,
        0.13878386810790994,
        0.13942997819149247,
        0.13979551985560754,
        0.1409933662123317,
        0.1422665022542148,
        0.14338096552887156,
        0.14403729255719472,
        0.1457542308181936,
        0.14584994829829215,
        0.14616577574162784,
        0.14957260086673788,
        0.1504579042742955,
        0.1505849035967461,
        0.15192298755348377,
        0.15295751370845673,
        0.1538099525057022,
        0.15497044100977403,
        0.1554420031405343,
        0.15763373492324992,
        0.15830852560318945,
        0.1593334577368394,
        0.1612814965081529,
        0.1628010502386014,
        0.16374917963855695,
        0.16435144428173376,
        0.16507622495332894,
        0.16641162257079045,
        0.1686503987120883,
        0.16996635804961058,
        0.17197032074399352,
        0.17259387945396293,
        0.17433010514478256,
        0.175006849642961,
        0.17731658543850248,
        0.179875610939049,
        0.18056023675279434,
        0.18258354506839225,
        0.18323130453556064,
        0.18458111011577538,
        0.18716805031179712,
        0.18973284986832475,
        0.19084983371782116,
        0.1924485059430458,
        0.19427004233085327,
        0.19583265816463705,
        0.19706275878690654,
        0.19836569752950337,
        0.20106359600103457,
        0.2023050647759303,
        0.20411016987477312,
        0.20526941811858715,
        0.20731341002067952,
        0.20973597841225108,
        0.20998378555292796,
        0.2137507256421497,
        0.21658050044135865,
        0.21874573441696218,
        0.22065295424723408,
        0.22257319650340346,
        0.22384519900783678,
        0.22657167451464172,
        0.22847099297467385,
        0.22919000295520622,
        0.23118141943495632,
        0.23304647799532446,
        0.23577648436068824,
        0.23765233213694537,
        0.23838890371143368,
        0.23960720998468568,
        0.24233187461123462,
        0.24535091515845145,
        0.24756392680752365,
        0.24928368365936765,
        0.2508680388340178,
        0.25347052197454906,
        0.25408986762162167,
        0.25695746731363067,
        0.2639644896412385,
        0.2657214560944255,
        0.2684839860463877,
        0.2695676157995764,
        0.27358924280189406,
        0.2764491052646142,
        0.2774289083437394,
        0.2790223407327558,
        0.2809027661741571,
        0.28305065596008916,
        0.2867954191461398,
        0.2938798332125747,
        0.29482890614540147,
        0.2965155579149083,
        0.30080452249415524,
        0.30208948211603903,
        0.30804662403416805,
        0.30998132872759343,
        0.3127772157073106,
        0.3155510639310038,
        0.3198764728033226,
        0.3230243407652791,
        0.3273032733044172,
        0.3334110866780432,
        0.33478490270529093,
        0.3417642680072433,
        0.3448570292946438,
        0.3503284918323105,
        0.35205733591343347,
        0.35786645394075983,
        0.36197740716448173,
        0.36384301021531174,
        0.3733683650236851,
        0.3780026950340548,
        0.3787173109320399,
        0.38672256402379235,
        0.3878808966798692,
        0.3948540092962153,
        0.39674257690475645,
        0.400627307173446,
        0.4048660461261776,
        0.41046385756877746,
        0.41655728174071105,
        0.41903378572134425,
        0.42702030720055134,
        0.42731621117405666,
        0.4341306115355623,
        0.44389416638572343,
        0.44708871247416954,
        0.4552354087515079,
        0.4575121617623686,
        0.4639327453543249,
        0.474134862495747,
        0.47853941671358147,
        0.4899609304657097,
        0.49385343598425213,
        0.5010154602382455,
        0.5053501466673781,
        0.5083407226414085,
        0.5169653282425861,
        0.5188474824072562,
        0.5260643404162981,
        0.5392433556987928,
        0.546827573413694,
        0.5542098079399456,
        0.5666013802777032,
        0.5720050292661876,
        0.5801240842339552,
        0.5901618178942376,
        0.5987283774953448,
        0.6025702804224926,
        0.6080967552570349,
        0.6320400411121754,
        0.6332492337922466,
        0.6453380993036809,
        0.6564736066226469,
        0.6659514313927122,
        0.6749730290352806,
        0.6917529506158354,
        0.6999744942470424,
        0.7069871933864752,
        0.7237567696848849,
        0.7407892593995717,
        0.7513997126339933,
        0.7674127727503147,
        0.7741428841973761,
        0.7765039818776333,
        0.7957829504665265,
        0.8161589144744854,
        0.818819317943854,
        0.8407970594295776,
        0.8489977023785092,
        0.8611109596199229,
        0.8766976862220057,
        0.9147265685684721,
        0.9222747386112901,
        0.9309927974895876,
        0.9442522987882109,
        0.9630245286492055,
        0.974566851563123,
        1.0111012748905583,
        1.0278091353294554,
        1.0378055060845524,
        1.0473429749973666,
        1.069265562313794,
        1.079275995928447,
        1.0978956005267269,
        1.1659357362280918,
        1.1847092588725634,
        1.2098102606301604,
        1.2254480076125964,
        1.2616807258458245,
        1.2748756484911297,
        1.28926326887429,
        1.3044756780386706,
        1.332672670738785,
        1.3984493028501754,
        1.4541764972374411,
        1.462560076159376,
        1.4881247995531337,
        1.54096636094497,
        1.5583364733839113,
        1.5767678570954649,
        1.6318239185022083,
        1.6740667447681468,
        1.6956584762552382,
        1.7643216924590137,
        1.782071434451204,
        1.8873601393240633,
        1.9847261126849736,
        2.062631529780183,
        2.0701209059048518,
        2.1159966013176237,
        2.223400290314515,
        2.290765046308297,
        2.3724338027829974,
        2.4235047142836774,
        2.520417298768833,
        2.755672074762349,
        2.79503415049697,
        2.8349818899899426,
        2.9587468354817212,
        3.0799514157897896,
        3.0960794472482296,
        3.330944255774598,
        3.460981215330519,
        3.596036074357608,
        3.68045166624107,
        3.7934980604102173,
        3.9131146351577266,
        4.051830003342978,
        4.405642875537873,
        4.491613050453635,
        4.66823801137847,
        4.7144171093400065,
        5.073836782841249,
        5.70771832472255,
        5.875504547649107,
        6.569674598838243,
        6.892940163805198,
        7.069990706660709,
        7.519857493331105,
        8.033337574547613,
        8.341867494194556,
        8.956099121625508,
        9.180120668301626,
        9.985896023743681,
        10.447865338437607,
        11.323149819195146,
        13.863851174921347,
        15.236783315574453,
        17.342792003404888,
        17.75010313896272,
        19.530283800861504,
        24.00306404842215,
        24.901031819108404,
        29.807107576123304,
        31.824528683362985,
        39.29276983615851,
        58.11662905841046,
        63.58224032285685,
        345.4431214001753
      ]
    }
  },
  "stopping": {
    "euclidean": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false
      }
    },
    "empirical_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 12,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": true,
        "7": true,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": true,
        "13": true,
        "14": true,
        "15": false,
        "16": true,
        "17": false,
        "18": true,
        "19": true,
        "20": true
      },
      "selected_validation": {
        "auroc": 0.4958892345073889,
        "lower": 0.46855107298834325,
        "upper": 0.5231711443021551
      },
      "single_selected_test_evaluation": {
        "auroc": 0.5108567899877929,
        "lower": 0.49782560585329316,
        "upper": 0.5245723720858718
      }
    },
    "oas_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 12,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": true,
        "7": true,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": true,
        "13": true,
        "14": true,
        "15": false,
        "16": false,
        "17": true,
        "18": true,
        "19": true,
        "20": true
      },
      "selected_validation": {
        "auroc": 0.4915009268859773,
        "lower": 0.4648625910458673,
        "upper": 0.5181034888509266
      },
      "single_selected_test_evaluation": {
        "auroc": 0.5121569292585683,
        "lower": 0.5000035161576166,
        "upper": 0.5258342579646462
      }
    },
    "ledoit_wolf_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 12,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": true,
        "7": true,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": true,
        "13": true,
        "14": true,
        "15": true,
        "16": true,
        "17": true,
        "18": true,
        "19": true,
        "20": true
      },
      "selected_validation": {
        "auroc": 0.4908096898859459,
        "lower": 0.46502396718482975,
        "upper": 0.5174677545073368
      },
      "single_selected_test_evaluation": {
        "auroc": 0.5109804137034799,
        "lower": 0.4974182035471215,
        "upper": 0.524083905437952
      }
    }
  },
  "closed_form_results": [
    {
      "method": "euclidean_mean_projection",
      "cross_covariance_norm_before": 0.8450287159504982,
      "cross_covariance_norm_after": 3.359704330156316e-15,
      "projection_rank": 1,
      "mean_squared_displacement": 18.390586445052307,
      "relative_squared_displacement": 0.017959557075246393,
      "covariance_trace_ratio": 0.9820404429247538,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "algebraic first-moment sanity check"
    },
    {
      "method": "leace_empirical_floor_0.0001",
      "cross_covariance_norm_before": 0.8450287159504982,
      "cross_covariance_norm_after": 6.341575595524387e-15,
      "cross_covariance_relative": 7.504568159427941e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.0191138510897329e-15,
      "mean_squared_displacement": 4.409419163922331,
      "relative_squared_displacement": 0.004306073402267901,
      "covariance_trace_ratio": 0.9955422352941543,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_oas_floor_0.0001",
      "cross_covariance_norm_before": 0.8450287159504982,
      "cross_covariance_norm_after": 7.68808552327116e-15,
      "cross_covariance_relative": 9.098016881738169e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.1062067537724276e-15,
      "mean_squared_displacement": 4.409184016096196,
      "relative_squared_displacement": 0.0043058437657189415,
      "covariance_trace_ratio": 0.9955262480972248,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_ledoit_wolf_floor_0.0001",
      "cross_covariance_norm_before": 0.8450287159504982,
      "cross_covariance_norm_after": 6.9930837801126625e-15,
      "cross_covariance_relative": 8.275557561670268e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 9.890018080888322e-16,
      "mean_squared_displacement": 4.409184290757603,
      "relative_squared_displacement": 0.004305844033942971,
      "covariance_trace_ratio": 0.9955262746662848,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    }
  ],
  "elapsed_seconds": 117.13701383396983
}


==> anc/artifact_v14_arxiv/results/channel_routes_v1/channel_patching_summary.csv <==
dataset,model_id,layer,split_count,channel_count,intact_auroc,selected_opposite_fixed_auroc,same_label_fixed_auroc,random_opposite_fixed_auroc,selected_fixed_drop,selected_vs_same_excess_drop,selected_vs_random_excess_drop,selected_opposite_retrained_diagnostic_auroc,interpretation,result_dir
100doh_dinov2,facebook/dinov2-base,layer_12,20,50,0.8384589943085814,0.708860180550547,0.8823595291166079,0.8150973429538223,0.1295988137580344,0.17349934856606086,0.1062371624032753,0.8930206470603281,fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only,explore_outputs/channel_routes_v1/patching_20split/100doh_dinov2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,20,50,0.8237113325724407,0.6969326385031738,0.8557445048392076,0.8045134778081001,0.1267786940692669,0.15881186633603384,0.10758083930492635,0.8790885535068501,fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only,explore_outputs/channel_routes_v1/patching_20split/100doh_vjepa2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,20,50,0.8414602712094267,0.5792690736664724,0.8037666059793185,0.7938897243991923,0.2621911975429543,0.22449753231284608,0.21462065073271985,0.8715775958943419,fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only,explore_outputs/channel_routes_v1/patching_20split/touchmoment_dinov2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,20,50,0.9424840523468001,0.6860614082850065,0.8982847486345538,0.8901513992771046,0.2564226440617936,0.21222334034954726,0.20408999099209812,0.960161199429904,fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only,explore_outputs/channel_routes_v1/patching_20split/touchmoment_vjepa2
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,20,50,0.9289151704640158,0.6804561692712484,0.852151974975399,0.8625073615859513,0.24845900119276743,0.17169580570415055,0.1820511923147029,0.9443698609576984,fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only,explore_outputs/channel_routes_v1/patching_20split/touchmoment_vjepa2_layer22
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,5,50,0.8913643503933628,0.6965353908729786,0.8979495077118834,0.851514433810856,0.19482895952038426,0.20141411683890487,0.15497904293787745,0.9282804748083354,fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only,explore_outputs/channel_routes_v1/patching_full_5split/100doh_full_vjepa2
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,10,50,0.9109126394102145,0.7106665809457194,0.904613687258777,0.8820875832850106,0.20024605846449506,0.19394710631305756,0.17142100233929114,0.9351101464704982,fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only,explore_outputs/channel_routes_v1/patching_later_10split/touchmoment_subset_vjepa2_layer20
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,10,50,0.9248487429635487,0.6993864501556798,0.8678416706168312,0.8555435795376567,0.2254622928078689,0.16845522046115136,0.1561571293819769,0.9392027061599281,fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only,explore_outputs/channel_routes_v1/patching_later_10split/touchmoment_vjepa2_layer23


==> anc/artifact_v14_arxiv/results/channel_routes_v1/consensus_20split/channel_consensus.csv <==
dataset,model_id,layer,feature_dimension,split_count,consensus_rank,channel,top_k_selection_frequency,median_full_rank
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,1,24,20,2.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,2,216,20,2.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,3,323,20,5.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,4,474,20,5.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,5,657,20,7.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,6,643,20,8.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,7,524,20,11.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,8,129,20,13.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,9,27,20,19.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,10,139,20,19.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,11,466,20,20.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,12,680,19,14.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,13,390,19,20.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,14,410,19,22.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,15,293,19,28.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,16,361,18,15.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,17,709,17,16.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,18,44,17,23.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,19,99,17,26.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,20,66,17,27.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,21,646,16,25.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,22,117,16,35.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,23,346,16,36.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,24,296,15,26.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,25,57,15,31.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,26,147,15,36.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,27,35,15,37.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,28,700,15,38.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,29,492,15,44.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,30,637,14,22.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,31,107,14,32.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,32,552,13,34.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,33,765,13,38.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,34,126,13,46.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,35,303,12,38.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,36,197,12,41.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,37,425,12,41.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,38,547,12,42.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,39,369,12,47.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,40,468,11,46.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,41,675,11,46.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,42,134,10,45.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,43,672,10,46.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,44,582,10,49.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,45,286,10,51.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,46,729,10,52.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,47,152,10,54.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,48,84,10,58.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,49,767,9,52.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,50,414,9,52.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,1,398,20,1.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,2,839,20,2.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,3,593,20,5.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,4,465,20,6.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,5,65,20,7.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,6,202,20,8.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,7,287,20,11.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,8,984,20,13.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,9,379,20,16.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,10,702,20,16.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,11,758,20,26.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,12,539,19,11.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,13,884,19,12.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,14,762,19,16.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,15,505,19,17.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,16,33,19,18.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,17,225,19,25.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,18,704,18,14.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,19,479,18,22.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,20,293,17,23.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,21,948,17,23.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,22,686,17,28.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,23,129,17,28.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,24,440,17,36.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,25,193,16,20.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,26,1003,16,31.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,27,68,15,25.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,28,512,15,28.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,29,776,14,33.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,30,935,14,33.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,31,738,14,37.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,32,421,13,39.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,33,709,13,41.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,34,545,12,33.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,35,950,12,35.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,36,332,12,41.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,37,665,12,42.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,38,1002,12,46.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,39,906,11,46.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,40,599,11,49.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,41,773,10,50.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,42,369,10,52.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,43,64,9,51.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,44,778,9,56.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,45,957,9,56.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,46,861,8,57.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,47,853,8,60.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,48,604,8,69.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,49,278,8,75.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,50,560,7,60.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,1,236,20,1.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,2,319,20,2.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,3,435,20,3.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,4,397,20,5.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,5,718,20,5.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,6,199,20,6.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,7,671,20,7.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,8,10,20,8.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,9,180,20,9.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,10,556,20,9.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,11,26,20,12.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,12,571,20,14.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,13,736,20,15.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,14,455,20,16.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,15,495,20,16.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,16,655,20,16.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,17,501,20,16.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,18,656,20,17.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,19,3,20,18.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,20,181,20,19.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,21,493,20,20.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,22,333,20,21.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,23,79,20,23.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,24,210,20,23.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,25,631,20,24.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,26,481,20,25.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,27,677,20,25.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,28,165,20,27.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,29,621,20,30.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,30,410,20,32.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,31,472,20,32.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,32,542,20,34.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,33,624,20,34.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,34,734,20,35.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,35,466,20,36.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,36,245,20,36.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,37,444,20,39.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,38,125,19,36.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,39,187,19,36.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,40,577,19,37.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,41,586,19,40.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,42,528,19,43.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,43,270,15,45.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,44,197,13,47.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,45,250,12,48.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,46,17,11,49.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,47,494,10,50.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,48,719,9,53.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,49,675,7,53.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,50,653,7,56.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,1,892,20,1.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,2,155,20,2.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,3,700,20,3.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,4,182,20,5.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,5,301,20,6.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,6,309,20,6.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,7,314,20,6.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,8,333,20,9.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,9,981,20,10.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,10,358,20,10.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,11,1013,20,11.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,12,30,20,13.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,13,472,20,15.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,14,329,20,15.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,15,960,20,17.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,16,737,20,17.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,17,22,20,18.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,18,658,20,18.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,19,335,20,19.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,20,549,20,19.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,21,512,20,20.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,22,64,20,20.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,23,267,20,21.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,24,23,20,25.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,25,668,20,25.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,26,727,20,27.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,27,745,20,29.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,28,1015,20,29.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,29,978,20,31.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,30,469,20,32.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,31,762,20,32.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,32,2,20,34.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,33,323,20,35.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,34,799,20,36.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,35,197,20,36.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,36,634,20,37.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,37,994,20,39.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,38,602,18,31.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,39,431,18,39.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,40,767,18,40.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,41,920,18,40.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,42,96,18,47.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,43,305,17,35.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,44,430,17,39.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,45,273,17,43.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,46,353,16,43.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,47,63,16,45.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,48,560,13,46.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,49,991,9,51.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,50,473,7,52.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,1,520,20,1.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,2,374,20,3.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,3,670,20,4.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,4,6,20,4.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,5,132,20,5.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,6,971,20,6.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,7,944,20,8.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,8,362,20,9.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,9,920,20,9.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,10,323,20,11.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,11,562,20,11.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,12,727,20,12.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,13,282,20,13.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,14,333,20,14.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,15,777,20,14.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,16,691,20,14.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,17,854,20,15.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,18,419,20,18.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,19,65,20,19.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,20,26,20,21.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,21,720,20,21.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,22,627,20,23.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,23,998,20,23.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,24,353,20,25.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,25,164,20,30.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,26,444,20,30.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,27,28,20,31.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,28,71,19,28.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,29,722,19,31.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,30,131,19,32.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,31,112,19,32.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,32,251,19,33.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,33,182,19,35.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,34,568,18,36.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,35,140,17,33.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,36,1017,17,35.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,37,1013,17,40.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,38,179,16,35.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,39,228,16,40.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,40,155,14,41.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,41,472,14,42.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,42,423,14,44.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,43,647,13,42.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,44,68,13,45.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,45,979,13,46.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,46,197,12,47.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,47,288,12,47.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,48,369,12,48.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,49,196,11,48.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,50,643,10,51.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,1,41,20,1.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,2,979,20,2.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,3,353,20,4.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,4,132,20,5.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,5,282,20,5.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,6,777,20,6.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,7,2,20,7.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,8,466,20,7.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,9,130,20,9.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,10,95,20,10.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,11,164,20,11.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,12,323,20,11.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,13,376,20,13.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,14,59,20,13.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,15,920,20,15.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,16,461,20,16.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,17,523,20,18.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,18,419,20,19.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,19,881,20,20.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,20,636,20,22.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,21,407,20,22.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,22,894,20,23.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,23,911,20,23.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,24,80,20,24.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,25,565,20,25.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,26,670,20,27.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,27,35,20,28.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,28,210,20,28.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,29,338,20,30.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,30,751,20,32.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,31,577,20,32.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,32,253,20,36.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,33,138,20,38.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,34,179,19,29.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,35,248,19,34.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,36,720,19,39.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,37,819,19,41.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,38,378,18,38.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,39,333,18,40.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,40,283,17,37.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,41,971,17,40.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,42,189,16,42.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,43,835,16,43.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,44,493,14,41.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,45,806,13,48.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,46,303,12,41.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,47,187,12,48.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,48,213,12,48.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,49,480,12,49.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,50,92,11,49.0


==> anc/artifact_v14_arxiv/results/channel_routes_v1/consensus_20split/cross_layer_overlap.csv <==
left_dataset,left_layer,right_dataset,right_layer,model_id,channel_count,intersection_count,jaccard,shared_channels
100doh_vjepa2,layer_21,touchmoment_vjepa2,layer_18,facebook/vjepa2-vitl-fpc64-256,50,4,0.041666666666666664,64;512;560;762
100doh_vjepa2,layer_21,touchmoment_vjepa2_layer21,layer_21,facebook/vjepa2-vitl-fpc64-256,50,3,0.030927835051546393,65;68;369
100doh_vjepa2,layer_21,touchmoment_vjepa2_layer22,layer_22,facebook/vjepa2-vitl-fpc64-256,50,0,0.0,
touchmoment_vjepa2,layer_18,touchmoment_vjepa2_layer21,layer_21,facebook/vjepa2-vitl-fpc64-256,50,10,0.1111111111111111,155;182;197;323;333;353;472;727;920;1013
touchmoment_vjepa2,layer_18,touchmoment_vjepa2_layer22,layer_22,facebook/vjepa2-vitl-fpc64-256,50,5,0.05263157894736842,2;323;333;353;920
touchmoment_vjepa2_layer21,layer_21,touchmoment_vjepa2_layer22,layer_22,facebook/vjepa2-vitl-fpc64-256,50,14,0.16279069767441862,132;164;179;282;323;333;353;419;670;720;777;920;971;979


==> anc/artifact_v14_arxiv/results/channel_routes_v1/consensus_20split/summary.json <==
{
  "result_directories": 6,
  "ranking_method": "univariate_auroc",
  "channel_count": 50,
  "model_matched_pairwise_comparisons": 6
}


==> anc/artifact_v14_arxiv/results/channel_routes_v1/consensus_all/channel_consensus.csv <==
dataset,model_id,layer,feature_dimension,split_count,consensus_rank,channel,top_k_selection_frequency,median_full_rank
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,1,24,20,2.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,2,216,20,2.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,3,323,20,5.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,4,474,20,5.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,5,657,20,7.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,6,643,20,8.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,7,524,20,11.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,8,129,20,13.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,9,27,20,19.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,10,139,20,19.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,11,466,20,20.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,12,680,19,14.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,13,390,19,20.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,14,410,19,22.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,15,293,19,28.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,16,361,18,15.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,17,709,17,16.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,18,44,17,23.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,19,99,17,26.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,20,66,17,27.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,21,646,16,25.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,22,117,16,35.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,23,346,16,36.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,24,296,15,26.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,25,57,15,31.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,26,147,15,36.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,27,35,15,37.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,28,700,15,38.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,29,492,15,44.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,30,637,14,22.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,31,107,14,32.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,32,552,13,34.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,33,765,13,38.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,34,126,13,46.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,35,303,12,38.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,36,197,12,41.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,37,425,12,41.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,38,547,12,42.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,39,369,12,47.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,40,468,11,46.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,41,675,11,46.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,42,134,10,45.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,43,672,10,46.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,44,582,10,49.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,45,286,10,51.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,46,729,10,52.5
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,47,152,10,54.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,48,84,10,58.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,49,767,9,52.0
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,50,414,9,52.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,1,398,20,1.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,2,839,20,2.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,3,593,20,5.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,4,465,20,6.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,5,65,20,7.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,6,202,20,8.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,7,287,20,11.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,8,984,20,13.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,9,379,20,16.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,10,702,20,16.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,11,758,20,26.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,12,539,19,11.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,13,884,19,12.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,14,762,19,16.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,15,505,19,17.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,16,33,19,18.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,17,225,19,25.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,18,704,18,14.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,19,479,18,22.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,20,293,17,23.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,21,948,17,23.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,22,686,17,28.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,23,129,17,28.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,24,440,17,36.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,25,193,16,20.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,26,1003,16,31.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,27,68,15,25.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,28,512,15,28.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,29,776,14,33.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,30,935,14,33.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,31,738,14,37.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,32,421,13,39.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,33,709,13,41.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,34,545,12,33.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,35,950,12,35.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,36,332,12,41.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,37,665,12,42.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,38,1002,12,46.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,39,906,11,46.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,40,599,11,49.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,41,773,10,50.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,42,369,10,52.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,43,64,9,51.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,44,778,9,56.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,45,957,9,56.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,46,861,8,57.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,47,853,8,60.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,48,604,8,69.0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,49,278,8,75.5
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,50,560,7,60.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,1,236,20,1.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,2,319,20,2.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,3,435,20,3.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,4,397,20,5.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,5,718,20,5.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,6,199,20,6.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,7,671,20,7.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,8,10,20,8.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,9,180,20,9.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,10,556,20,9.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,11,26,20,12.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,12,571,20,14.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,13,736,20,15.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,14,455,20,16.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,15,495,20,16.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,16,655,20,16.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,17,501,20,16.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,18,656,20,17.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,19,3,20,18.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,20,181,20,19.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,21,493,20,20.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,22,333,20,21.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,23,79,20,23.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,24,210,20,23.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,25,631,20,24.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,26,481,20,25.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,27,677,20,25.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,28,165,20,27.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,29,621,20,30.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,30,410,20,32.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,31,472,20,32.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,32,542,20,34.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,33,624,20,34.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,34,734,20,35.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,35,466,20,36.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,36,245,20,36.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,37,444,20,39.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,38,125,19,36.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,39,187,19,36.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,40,577,19,37.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,41,586,19,40.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,42,528,19,43.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,43,270,15,45.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,44,197,13,47.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,45,250,12,48.5
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,46,17,11,49.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,47,494,10,50.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,48,719,9,53.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,49,675,7,53.0
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,50,653,7,56.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,1,892,20,1.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,2,155,20,2.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,3,700,20,3.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,4,182,20,5.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,5,301,20,6.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,6,309,20,6.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,7,314,20,6.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,8,333,20,9.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,9,981,20,10.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,10,358,20,10.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,11,1013,20,11.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,12,30,20,13.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,13,472,20,15.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,14,329,20,15.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,15,960,20,17.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,16,737,20,17.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,17,22,20,18.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,18,658,20,18.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,19,335,20,19.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,20,549,20,19.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,21,512,20,20.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,22,64,20,20.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,23,267,20,21.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,24,23,20,25.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,25,668,20,25.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,26,727,20,27.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,27,745,20,29.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,28,1015,20,29.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,29,978,20,31.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,30,469,20,32.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,31,762,20,32.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,32,2,20,34.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,33,323,20,35.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,34,799,20,36.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,35,197,20,36.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,36,634,20,37.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,37,994,20,39.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,38,602,18,31.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,39,431,18,39.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,40,767,18,40.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,41,920,18,40.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,42,96,18,47.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,43,305,17,35.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,44,430,17,39.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,45,273,17,43.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,46,353,16,43.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,47,63,16,45.0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,48,560,13,46.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,49,991,9,51.5
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,50,473,7,52.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,1,520,20,1.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,2,374,20,3.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,3,670,20,4.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,4,6,20,4.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,5,132,20,5.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,6,971,20,6.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,7,944,20,8.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,8,362,20,9.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,9,920,20,9.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,10,323,20,11.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,11,562,20,11.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,12,727,20,12.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,13,282,20,13.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,14,333,20,14.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,15,777,20,14.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,16,691,20,14.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,17,854,20,15.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,18,419,20,18.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,19,65,20,19.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,20,26,20,21.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,21,720,20,21.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,22,627,20,23.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,23,998,20,23.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,24,353,20,25.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,25,164,20,30.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,26,444,20,30.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,27,28,20,31.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,28,71,19,28.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,29,722,19,31.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,30,131,19,32.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,31,112,19,32.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,32,251,19,33.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,33,182,19,35.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,34,568,18,36.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,35,140,17,33.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,36,1017,17,35.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,37,1013,17,40.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,38,179,16,35.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,39,228,16,40.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,40,155,14,41.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,41,472,14,42.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,42,423,14,44.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,43,647,13,42.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,44,68,13,45.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,45,979,13,46.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,46,197,12,47.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,47,288,12,47.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,48,369,12,48.0
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,49,196,11,48.5
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,50,643,10,51.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,1,41,20,1.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,2,979,20,2.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,3,353,20,4.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,4,132,20,5.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,5,282,20,5.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,6,777,20,6.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,7,2,20,7.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,8,466,20,7.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,9,130,20,9.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,10,95,20,10.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,11,164,20,11.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,12,323,20,11.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,13,376,20,13.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,14,59,20,13.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,15,920,20,15.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,16,461,20,16.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,17,523,20,18.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,18,419,20,19.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,19,881,20,20.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,20,636,20,22.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,21,407,20,22.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,22,894,20,23.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,23,911,20,23.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,24,80,20,24.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,25,565,20,25.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,26,670,20,27.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,27,35,20,28.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,28,210,20,28.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,29,338,20,30.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,30,751,20,32.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,31,577,20,32.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,32,253,20,36.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,33,138,20,38.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,34,179,19,29.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,35,248,19,34.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,36,720,19,39.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,37,819,19,41.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,38,378,18,38.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,39,333,18,40.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,40,283,17,37.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,41,971,17,40.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,42,189,16,42.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,43,835,16,43.0
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,44,493,14,41.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,45,806,13,48.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,46,303,12,41.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,47,187,12,48.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,48,213,12,48.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,49,480,12,49.5
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,50,92,11,49.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,1,398,5,1.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,2,65,5,3.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,3,839,5,3.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,4,287,5,4.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,5,539,5,4.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,6,33,5,8.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,7,505,5,8.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,8,465,5,9.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,9,593,5,9.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,10,440,5,10.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,11,702,5,11.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,12,202,5,13.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,13,984,5,13.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,14,686,5,14.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,15,704,5,15.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,16,1003,5,17.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,17,68,5,18.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,18,293,5,18.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,19,479,5,18.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,20,193,5,23.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,21,225,5,23.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,22,758,5,24.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,23,778,5,24.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,24,129,5,25.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,25,762,5,26.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,26,935,5,27.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,27,950,5,28.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,28,278,5,29.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,29,379,5,30.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,30,91,5,32.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,31,854,5,33.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,32,709,5,34.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,33,332,5,36.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,34,604,5,37.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,35,512,5,38.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,36,720,5,41.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,37,776,4,28.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,38,560,4,31.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,39,389,4,40.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,40,64,4,50.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,41,160,3,34.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,42,907,3,43.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,43,948,3,44.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,44,137,3,48.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,45,497,3,48.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,46,665,3,48.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,47,804,3,50.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,48,1012,3,50.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,49,853,2,51.0
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,50,199,2,52.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,1,839,10,2.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,2,50,10,2.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,3,202,10,3.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,4,398,10,3.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,5,952,10,5.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,6,1015,10,6.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,7,854,10,9.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,8,189,10,14.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,9,762,10,16.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,10,686,10,18.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,11,356,10,19.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,12,738,9,14.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,13,888,9,14.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,14,671,9,16.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,15,479,9,17.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,16,704,9,23.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,17,581,9,33.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,18,465,8,17.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,19,1018,8,21.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,20,57,8,34.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,21,284,7,25.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,22,421,7,27.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,23,519,7,30.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,24,310,7,44.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,25,68,6,30.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,26,377,6,35.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,27,131,6,38.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,28,117,6,40.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,29,595,6,44.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,30,817,6,46.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,31,909,6,46.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,32,226,6,47.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,33,428,6,47.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,34,224,6,50.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,35,291,5,36.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,36,319,5,44.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,37,287,5,45.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,38,906,5,49.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,39,579,5,49.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,40,606,5,53.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,41,114,5,53.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,42,174,5,54.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,43,652,5,56.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,44,585,5,57.0
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,45,504,4,57.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,46,626,4,57.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,47,1008,4,58.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,48,148,4,59.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,49,627,4,61.5
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,50,1021,4,64.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,1,228,10,1.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,2,512,10,2.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,3,251,10,2.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,4,313,10,5.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,5,376,10,6.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,6,201,10,7.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,7,799,10,7.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,8,693,10,8.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,9,694,10,9.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,10,374,10,10.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,11,426,10,10.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,12,323,10,12.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,13,509,10,18.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,14,197,10,19.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,15,271,10,20.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,16,525,10,20.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,17,943,10,21.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,18,30,10,21.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,19,353,10,21.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,20,670,10,21.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,21,132,10,25.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,22,182,10,26.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,23,230,10,28.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,24,560,10,29.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,25,920,9,22.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,26,762,9,23.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,27,155,9,24.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,28,844,9,26.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,29,634,9,30.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,30,200,9,34.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,31,665,9,39.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,32,469,8,31.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,33,785,8,35.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,34,27,8,37.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,35,636,7,38.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,36,388,7,42.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,37,562,7,44.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,38,530,6,37.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,39,32,6,43.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,40,278,6,44.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,41,675,6,45.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,42,705,6,48.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,43,472,5,48.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,44,274,5,49.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,45,150,5,51.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,46,985,5,51.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,47,116,4,52.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,48,569,4,52.0
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,49,22,4,54.5
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,50,781,4,55.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,1,228,10,2.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,2,516,10,2.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,3,376,10,3.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,4,230,10,4.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,5,251,10,4.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,6,520,10,5.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,7,537,10,8.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,8,374,10,10.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,9,745,10,10.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,10,323,10,11.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,11,75,10,12.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,12,647,10,12.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,13,920,10,14.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,14,65,10,15.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,15,525,10,17.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,16,313,10,18.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,17,21,10,18.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,18,455,10,20.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,19,562,10,20.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,20,512,10,22.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,21,893,10,24.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,22,276,10,26.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,23,749,10,27.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,24,968,10,29.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,25,577,10,33.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,26,472,9,19.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,27,433,9,22.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,28,155,9,24.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,29,691,9,27.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,30,125,9,29.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,31,643,9,38.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,32,636,9,40.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,33,353,8,36.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,34,762,8,37.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,35,765,8,41.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,36,896,7,34.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,37,634,7,37.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,38,670,7,42.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,39,417,7,43.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,40,362,7,44.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,41,711,7,48.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,42,378,6,41.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,43,490,6,42.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,44,196,6,43.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,45,108,6,46.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,46,518,6,48.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,47,1022,5,44.0
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,48,761,5,50.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,49,570,5,52.5
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,50,693,4,53.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,1,353,10,1.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,2,480,10,2.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,3,835,10,3.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,4,920,10,5.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,5,282,10,5.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,6,285,10,6.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,7,419,10,8.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,8,323,10,8.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,9,811,10,10.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,10,516,10,10.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,11,538,10,11.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,12,777,10,12.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,13,739,10,13.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,14,116,10,15.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,15,407,10,15.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,16,971,10,15.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,17,523,10,17.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,18,1016,10,17.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,19,461,10,19.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,20,477,10,20.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,21,704,10,20.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,22,735,10,21.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,23,670,10,21.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,24,78,10,23.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,25,423,10,25.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,26,586,10,26.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,27,782,10,28.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,28,80,10,29.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,29,765,10,29.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,30,953,10,32.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,31,847,10,35.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,32,368,10,37.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,33,68,9,33.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,34,506,9,34.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,35,189,9,36.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,36,362,9,40.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,37,378,8,36.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,38,187,8,41.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,39,283,8,45.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,40,132,7,35.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,41,75,7,43.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,42,720,7,45.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,43,751,6,42.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,44,808,6,45.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,45,40,6,47.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,46,138,6,47.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,47,1021,6,47.0
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,48,314,5,50.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,49,648,5,50.5
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,50,806,5,51.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,1,545,10,1.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,2,253,10,2.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,3,622,10,3.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,4,189,10,4.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,5,765,10,4.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,6,712,10,7.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,7,647,10,8.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,8,110,10,9.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,9,416,10,10.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,10,423,10,10.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,11,1016,10,10.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,12,353,10,11.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,13,538,10,13.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,14,916,10,14.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,15,302,10,15.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,16,93,10,15.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,17,920,10,16.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,18,441,10,18.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,19,811,10,19.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,20,381,10,20.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,21,739,10,22.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,22,506,10,22.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,23,183,10,23.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,24,931,10,23.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,25,184,10,25.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,26,472,10,26.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,27,7,10,28.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,28,52,10,29.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,29,219,10,29.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,30,90,10,30.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,31,530,10,31.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,32,994,10,32.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,33,795,10,33.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,34,695,10,33.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,35,80,10,34.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,36,586,10,34.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,37,438,10,37.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,38,210,9,36.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,39,778,9,39.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,40,355,8,39.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,41,654,8,43.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,42,971,8,44.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,43,708,8,46.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,44,128,7,46.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,45,516,7,46.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,46,648,7,47.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,47,152,7,49.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,48,257,6,41.5
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,49,182,4,51.0
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,50,131,4,53.5


==> anc/artifact_v14_arxiv/results/channel_routes_v1/consensus_all/cross_layer_overlap.csv <==
left_dataset,left_layer,right_dataset,right_layer,model_id,channel_count,intersection_count,jaccard,shared_channels
100doh_vjepa2,layer_21,touchmoment_vjepa2,layer_18,facebook/vjepa2-vitl-fpc64-256,50,4,0.041666666666666664,64;512;560;762
100doh_vjepa2,layer_21,touchmoment_vjepa2_layer21,layer_21,facebook/vjepa2-vitl-fpc64-256,50,3,0.030927835051546393,65;68;369
100doh_vjepa2,layer_21,touchmoment_vjepa2_layer22,layer_22,facebook/vjepa2-vitl-fpc64-256,50,0,0.0,
100doh_vjepa2,layer_21,100doh_full_vjepa2,layer_21,facebook/vjepa2-vitl-fpc64-256,50,39,0.639344262295082,33;64;65;68;129;193;202;225;278;287;293;332;379;398;440;465;479;505;512;539;560;593;604;665;686;702;704;709;758;762;776;778;839;853;935;948;950;984;1003
100doh_vjepa2,layer_21,100doh_vjepa2_layer18,layer_18,facebook/vjepa2-vitl-fpc64-256,50,13,0.14942528735632185,68;202;287;398;421;465;479;686;704;738;762;839;906
100doh_vjepa2,layer_21,touchmoment_subset_vjepa2_layer19,layer_19,facebook/vjepa2-vitl-fpc64-256,50,5,0.05263157894736842,278;512;560;665;762
100doh_vjepa2,layer_21,touchmoment_subset_vjepa2_layer20,layer_20,facebook/vjepa2-vitl-fpc64-256,50,3,0.030927835051546393,65;512;762
100doh_vjepa2,layer_21,touchmoment_vjepa2_layer23,layer_23,facebook/vjepa2-vitl-fpc64-256,50,2,0.02040816326530612,68;704
100doh_vjepa2,layer_21,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,2,0.02040816326530612,545;778
touchmoment_vjepa2,layer_18,touchmoment_vjepa2_layer21,layer_21,facebook/vjepa2-vitl-fpc64-256,50,10,0.1111111111111111,155;182;197;323;333;353;472;727;920;1013
touchmoment_vjepa2,layer_18,touchmoment_vjepa2_layer22,layer_22,facebook/vjepa2-vitl-fpc64-256,50,5,0.05263157894736842,2;323;333;353;920
touchmoment_vjepa2,layer_18,100doh_full_vjepa2,layer_21,facebook/vjepa2-vitl-fpc64-256,50,4,0.041666666666666664,64;512;560;762
touchmoment_vjepa2,layer_18,100doh_vjepa2_layer18,layer_18,facebook/vjepa2-vitl-fpc64-256,50,2,0.02040816326530612,762;1015
touchmoment_vjepa2,layer_18,touchmoment_subset_vjepa2_layer19,layer_19,facebook/vjepa2-vitl-fpc64-256,50,15,0.17647058823529413,22;30;155;182;197;323;353;469;472;512;560;634;762;799;920
touchmoment_vjepa2,layer_18,touchmoment_subset_vjepa2_layer20,layer_20,facebook/vjepa2-vitl-fpc64-256,50,9,0.0989010989010989,155;323;353;472;512;634;745;762;920
touchmoment_vjepa2,layer_18,touchmoment_vjepa2_layer23,layer_23,facebook/vjepa2-vitl-fpc64-256,50,4,0.041666666666666664,314;323;353;920
touchmoment_vjepa2,layer_18,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,5,0.05263157894736842,182;353;472;920;994
touchmoment_vjepa2_layer21,layer_21,touchmoment_vjepa2_layer22,layer_22,facebook/vjepa2-vitl-fpc64-256,50,14,0.16279069767441862,132;164;179;282;323;333;353;419;670;720;777;920;971;979
touchmoment_vjepa2_layer21,layer_21,100doh_full_vjepa2,layer_21,facebook/vjepa2-vitl-fpc64-256,50,4,0.041666666666666664,65;68;720;854
touchmoment_vjepa2_layer21,layer_21,100doh_vjepa2_layer18,layer_18,facebook/vjepa2-vitl-fpc64-256,50,4,0.041666666666666664,68;131;627;854
touchmoment_vjepa2_layer21,layer_21,touchmoment_subset_vjepa2_layer19,layer_19,facebook/vjepa2-vitl-fpc64-256,50,13,0.14942528735632185,132;155;182;197;228;251;323;353;374;472;562;670;920
touchmoment_vjepa2_layer21,layer_21,touchmoment_subset_vjepa2_layer20,layer_20,facebook/vjepa2-vitl-fpc64-256,50,17,0.20481927710843373,65;155;196;228;251;323;353;362;374;472;520;562;643;647;670;691;920
touchmoment_vjepa2_layer21,layer_21,touchmoment_vjepa2_layer23,layer_23,facebook/vjepa2-vitl-fpc64-256,50,13,0.14942528735632185,68;132;282;323;353;362;419;423;670;720;777;920;971
touchmoment_vjepa2_layer21,layer_21,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,8,0.08695652173913043,131;182;353;423;472;647;920;971
touchmoment_vjepa2_layer22,layer_22,100doh_full_vjepa2,layer_21,facebook/vjepa2-vitl-fpc64-256,50,1,0.010101010101010102,720
touchmoment_vjepa2_layer22,layer_22,100doh_vjepa2_layer18,layer_18,facebook/vjepa2-vitl-fpc64-256,50,1,0.010101010101010102,189
touchmoment_vjepa2_layer22,layer_22,touchmoment_subset_vjepa2_layer19,layer_19,facebook/vjepa2-vitl-fpc64-256,50,7,0.07526881720430108,132;323;353;376;636;670;920
touchmoment_vjepa2_layer22,layer_22,touchmoment_subset_vjepa2_layer20,layer_20,facebook/vjepa2-vitl-fpc64-256,50,8,0.08695652173913043,323;353;376;378;577;636;670;920
touchmoment_vjepa2_layer22,layer_22,touchmoment_vjepa2_layer23,layer_23,facebook/vjepa2-vitl-fpc64-256,50,23,0.2987012987012987,80;132;138;187;189;282;283;323;353;378;407;419;461;480;523;670;720;751;777;806;835;920;971
touchmoment_vjepa2_layer22,layer_22,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,7,0.07526881720430108,80;189;210;253;353;920;971
100doh_full_vjepa2,layer_21,100doh_vjepa2_layer18,layer_18,facebook/vjepa2-vitl-fpc64-256,50,11,0.12359550561797752,68;202;287;398;465;479;686;704;762;839;854
100doh_full_vjepa2,layer_21,touchmoment_subset_vjepa2_layer19,layer_19,facebook/vjepa2-vitl-fpc64-256,50,5,0.05263157894736842,278;512;560;665;762
100doh_full_vjepa2,layer_21,touchmoment_subset_vjepa2_layer20,layer_20,facebook/vjepa2-vitl-fpc64-256,50,3,0.030927835051546393,65;512;762
100doh_full_vjepa2,layer_21,touchmoment_vjepa2_layer23,layer_23,facebook/vjepa2-vitl-fpc64-256,50,3,0.030927835051546393,68;704;720
100doh_full_vjepa2,layer_21,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,1,0.010101010101010102,778
100doh_vjepa2_layer18,layer_18,touchmoment_subset_vjepa2_layer19,layer_19,facebook/vjepa2-vitl-fpc64-256,50,1,0.010101010101010102,762
100doh_vjepa2_layer18,layer_18,touchmoment_subset_vjepa2_layer20,layer_20,facebook/vjepa2-vitl-fpc64-256,50,1,0.010101010101010102,762
100doh_vjepa2_layer18,layer_18,touchmoment_vjepa2_layer23,layer_23,facebook/vjepa2-vitl-fpc64-256,50,4,0.041666666666666664,68;189;704;1021
100doh_vjepa2_layer18,layer_18,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,2,0.02040816326530612,131;189
touchmoment_subset_vjepa2_layer19,layer_19,touchmoment_subset_vjepa2_layer20,layer_20,facebook/vjepa2-vitl-fpc64-256,50,19,0.2345679012345679,155;228;230;251;313;323;353;374;376;472;512;525;562;634;636;670;693;762;920
touchmoment_subset_vjepa2_layer19,layer_19,touchmoment_vjepa2_layer23,layer_23,facebook/vjepa2-vitl-fpc64-256,50,6,0.06382978723404255,116;132;323;353;670;920
touchmoment_subset_vjepa2_layer19,layer_19,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,5,0.05263157894736842,182;353;472;530;920
touchmoment_subset_vjepa2_layer20,layer_20,touchmoment_vjepa2_layer23,layer_23,facebook/vjepa2-vitl-fpc64-256,50,9,0.0989010989010989,75;323;353;362;378;516;670;765;920
touchmoment_subset_vjepa2_layer20,layer_20,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,6,0.06382978723404255,353;472;516;647;765;920
touchmoment_vjepa2_layer23,layer_23,touchmoment_vjepa2_layer24,layer_24,facebook/vjepa2-vitl-fpc64-256,50,15,0.17647058823529413,80;189;353;423;506;516;538;586;648;739;765;811;920;971;1016


==> anc/artifact_v14_arxiv/results/channel_routes_v1/consensus_all/summary.json <==
{
  "result_directories": 12,
  "ranking_method": "univariate_auroc",
  "channel_count": 50,
  "model_matched_pairwise_comparisons": 45
}


==> anc/artifact_v14_arxiv/results/channel_routes_v1/summary_20split/channel_route_summary.csv <==
dataset,model_id,layer,feature_dimension,split_count,intact_auroc,intact_auroc_std,ranking_method,channel_count,attacker_mode,selected_auroc_drop,random_auroc_drop,selected_excess_auroc_drop,selected_excess_auroc_drop_std,selected_excess_auroc_repeated_split_ci95_low,selected_excess_auroc_repeated_split_ci95_high,selected_auprc_drop,selected_excess_auprc_drop,mean_pairwise_jaccard,channel_407_median_rank,channel_407_selection_frequency,top_ranked_channel,top_ranked_frequency,result_dir
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,1,fixed_intact_attacker,0.0002800517851843376,8.911376688519045e-05,0.00019093801829914714,0.0009233351099056701,-0.00021373143576607114,0.0005956074723643655,0.00029676259129784446,0.0001690478347579516,0.37894736842105264,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,1,retrained_attacker,0.00019019803454379814,-0.00019170806347719173,0.00038190609802098987,0.0019211836628001391,-0.0004600897663665065,0.0012239019624084861,0.00021512288559834557,0.0004634319819831978,0.37894736842105264,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,5,fixed_intact_attacker,0.0007329436370516861,0.00021419207331730417,0.000518751563734382,0.0016437602994525148,-0.00020165815085069973,0.0012391612783194637,0.00035634697254158796,0.00013279423725622851,0.3653717627401838,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,5,retrained_attacker,0.0004602423277983381,5.576524417071349e-05,0.00040447708362762456,0.0021704083007230077,-0.0005467462942442798,0.001355700461499529,0.00017251308045067028,0.00015984344215334568,0.3653717627401838,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,10,fixed_intact_attacker,0.0007600547923158951,0.00030994495483862574,0.0004501098374772694,0.0027194741958645515,-0.0007417522788646348,0.0016419719538191735,0.0004100804405229808,0.000219601060887048,0.33854451362191307,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,10,retrained_attacker,0.00045377418000322467,0.0002522567133181108,0.00020151746668511383,0.0018709663453856528,-0.0006184696879666334,0.001021504621336861,0.00023025094016984048,0.00011989045488389194,0.33854451362191307,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,25,fixed_intact_attacker,0.0021988057132848516,0.0011795787041422423,0.0010192270091426091,0.00516587869197317,-0.001244819150936253,0.0032832731692214712,0.002101379470266629,0.0011623927941802614,0.38562500314476034,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,25,retrained_attacker,0.00036297450840852563,0.0010936289092213058,-0.0007306544008127802,0.003120536797591828,-0.0020982899523309265,0.0006369811507053662,0.0003688959610075093,-0.0003620700335678573,0.38562500314476034,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,50,fixed_intact_attacker,0.008350746849336371,0.0016317059070918793,0.0067190409422444915,0.010312105271423334,0.0021995615401493394,0.011238520344339644,0.008733089817110462,0.007402144543348537,0.4754895033690402,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,50,retrained_attacker,0.0018521045270122939,0.0014943515385169137,0.0003577529884953801,0.005191938179778396,-0.0019177142456769792,0.002633220222667739,0.0013734204329024502,-0.00012546432311260068,0.4754895033690402,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,1,fixed_intact_attacker,0.0006992086414629118,8.911376688519045e-05,0.0006100948745777213,0.0010812438796999134,0.00013621885078585753,0.001083970898369585,0.0007694266324831556,0.0006417118759432627,0.18947368421052632,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,1,retrained_attacker,0.0005355209247782766,-0.00019170806347719173,0.0007272289882554684,0.0018163235436952445,-6.880990266036331e-05,0.0015232678791713,0.0005467012968112028,0.000795010393196055,0.18947368421052632,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,5,fixed_intact_attacker,0.0022707564194499206,0.00021419207331730417,0.002056564346132617,0.0014975204437953746,0.0014002470741682831,0.0027128816180969507,0.002370920766190382,0.0021473680309050227,0.08586048454469507,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,5,retrained_attacker,0.002203522990853246,5.576524417071349e-05,0.0021477577466825328,0.0027136015901942927,0.0009584694132554437,0.003337046080109622,0.002026279818487092,0.0020136101801897675,0.08586048454469507,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,10,fixed_intact_attacker,0.0036137312128124823,0.00030994495483862574,0.003303786257973856,0.0024574109712392064,0.0022267784138263057,0.004380794102121407,0.0034091633294923485,0.0032186839498564157,0.09217496786341497,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,10,retrained_attacker,0.002980199536583933,0.0002522567133181108,0.002727942823265822,0.002965381929570729,0.0014283068908069719,0.0040275787557246725,0.002655623038811761,0.0025452625535258124,0.09217496786341497,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,25,fixed_intact_attacker,0.004784122537193442,0.0011795787041422423,0.003604543833051199,0.003737476013342656,0.001966522748749818,0.005242564917352581,0.005450038642730204,0.0045110519666438365,0.11188833193482746,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,25,retrained_attacker,0.00387291555966498,0.0010936289092213058,0.0027792866504436744,0.0028935138584018517,0.0015111482889237232,0.004047425011963626,0.003827992324484214,0.0030970263299088473,0.11188833193482746,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,50,fixed_intact_attacker,0.00804226923075777,0.0016317059070918793,0.006410563323665891,0.004104250447883073,0.004611796256028392,0.00820933039130339,0.008828518495351583,0.007497573221589659,0.13223415650345963,387.5,2,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,50,retrained_attacker,0.004626894673391879,0.0014943515385169137,0.0031325431348749656,0.003716633195759377,0.0015036568181375166,0.004761429451612414,0.00412516917339178,0.0026262844173767287,0.13223415650345963,387.5,2,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,1,fixed_intact_attacker,0.00016996461201491676,8.911376688519045e-05,8.085084512972629e-05,0.000753831695863399,-0.0002495304623169971,0.00041123215257644967,0.0001064995660061796,-2.1215190533713237e-05,0.30526315789473685,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,1,retrained_attacker,0.00015381845312764653,-0.00019170806347719173,0.00034552651660483825,0.0019283709697836395,-0.0004996193239527502,0.0011906723571624266,0.00011233297246115436,0.0003606420688460066,0.30526315789473685,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,5,fixed_intact_attacker,0.0005675325430108847,0.00021419207331730417,0.00035334046969358047,0.001486943849606448,-0.00029834140548968684,0.0010050223448768477,0.00022988657098681474,6.333835701455293e-06,0.36035923141186305,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,5,retrained_attacker,0.0003480169065853855,5.576524417071349e-05,0.00029225166241467204,0.001849327829487851,-0.000518251994511055,0.0011027553193403991,3.2104075366745644e-06,-9.459230760650028e-06,0.36035923141186305,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,10,fixed_intact_attacker,0.0008992533557262538,0.00030994495483862574,0.0005893084008876282,0.0031633860271518847,-0.0007971066534861553,0.0019757234552614114,0.0005091618570168876,0.0003186824773809549,0.32865922347346493,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,10,retrained_attacker,0.00022658212262089417,0.0002522567133181108,-2.567459069721667e-05,0.0019210263588607065,-0.0008676015135935798,0.0008162523321991465,0.00010282504804179916,-7.535437244149401e-06,0.32865922347346493,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,25,fixed_intact_attacker,0.0025285332006276693,0.0011795787041422423,0.0013489544964854273,0.005618995160577672,-0.0011136787117962004,0.003811587704767055,0.002058357174659531,0.0011193704985731634,0.39002052237035856,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,25,retrained_attacker,0.0008494070710559798,0.0010936289092213058,-0.0002442218381653261,0.002785394549722549,-0.0014649748234033854,0.0009765311470727331,0.0006136474150202742,-0.0001173185795550924,0.39002052237035856,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,50,fixed_intact_attacker,0.009352507896275708,0.0016317059070918793,0.007720801989183829,0.01170382672828495,0.002591373765564304,0.012850230212803354,0.010111682942246514,0.008780737668484589,0.4806068337041821,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,50,retrained_attacker,0.002348854220257779,0.0014943515385169137,0.0008545026817408652,0.004542865716721097,-0.0011364960030865031,0.0028455013665682335,0.0021386199749198363,0.0006397352189047856,0.4806068337041821,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,1,fixed_intact_attacker,0.0006886811455960928,4.8012208329101244e-05,0.0006406689372669916,0.0010748040457470131,0.00016961529514569708,0.0011117225793882861,0.0005946128574330301,0.0005378236965532024,0.3684210526315789,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,1,retrained_attacker,0.00017547088460681537,4.587873797437525e-05,0.00012959214663244012,0.0005950486008166954,-0.00013119940115064436,0.0003903836944155246,0.00025662605214039625,0.00012155081876918938,0.3684210526315789,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,5,fixed_intact_attacker,0.0016695630194125787,4.2041390503888557e-05,0.0016275216289086901,0.0019410383821709721,0.0007768240500924704,0.00247821920772491,0.0013579636005593588,0.0012911101301314287,0.2643274853801169,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,5,retrained_attacker,0.000592521563655879,2.8930811849564587e-05,0.0005635907518063143,0.0011389614503070774,6.441888738519311e-05,0.0010627626162274355,0.0008595582043711969,0.0007363257590728256,0.2643274853801169,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,10,fixed_intact_attacker,0.003663550819123029,0.00038620735018790044,0.003277343468935129,0.00263037976942657,0.002124528706603834,0.0044301582312664236,0.003037553887801325,0.0025779326968305817,0.35510087788481143,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,10,retrained_attacker,0.0006440817945031374,-8.129837968477438e-05,0.0007253801741879118,0.0010548092671942599,0.00026308963013826344,0.0011876707182375602,0.0005079319487767741,0.0004569679450178887,0.35510087788481143,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,25,fixed_intact_attacker,0.008317464328557489,0.0011644646457923235,0.007152999682765166,0.0038310726230023997,0.005473958075657895,0.008832041289872437,0.007375079331936718,0.006233282343145652,0.4871107037805124,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,25,retrained_attacker,0.000998605570849953,0.00011880027154639316,0.0008798052993035599,0.0018280354513615204,7.863343853688144e-05,0.0016809771600702385,0.0008803132959157245,0.0007263619379421771,0.4871107037805124,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,50,fixed_intact_attacker,0.018774164389174064,0.0018387919574899326,0.01693537243168413,0.007717471639784446,0.013553041356291111,0.02031770350707715,0.01650495046868177,0.014555590240309113,0.48296501162508704,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,50,retrained_attacker,0.0023425262794957435,0.0005455510580822054,0.0017969752214135382,0.002696765147007696,0.0006150657845534998,0.0029788846582735765,0.0021174085647781894,0.0015421368961094362,0.48296501162508704,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,1,fixed_intact_attacker,0.0003216828069013855,4.8012208329101244e-05,0.00027367059857228424,0.0010258742353295729,-0.00017593860863397378,0.0007232798057785423,0.0002336689277816273,0.00017687976690179962,0.11578947368421053,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,1,retrained_attacker,0.0004551118096386586,4.587873797437525e-05,0.00040923307166428334,0.001129196546112565,-8.565913480058815e-05,0.0009041252781291549,0.0008259598800404944,0.0006908846466692875,0.11578947368421053,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,5,fixed_intact_attacker,0.0009990018300729485,4.2041390503888557e-05,0.00095696043956906,0.0011141238001053447,0.00046867415530141624,0.001445246723836704,0.0008499121656421083,0.0007830586952141782,0.04298245614035087,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,5,retrained_attacker,0.0006600025609799831,2.8930811849564587e-05,0.0006310717491304185,0.0015543225919375475,-5.014016187864195e-05,0.001312283660139479,0.0009388320407187567,0.0008155995954203854,0.04298245614035087,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,10,fixed_intact_attacker,0.001491000814429072,0.00038620735018790044,0.0011047934642411717,0.0021143067700097715,0.00017815766628731858,0.0020314292621950248,0.0015371859678942278,0.0010775647769234841,0.05094599243206055,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,10,retrained_attacker,0.0008765293092181603,-8.129837968477438e-05,0.0009578276889029347,0.0013451134472082622,0.0003683057282432119,0.0015473496495626575,0.000860898792008774,0.0008099347882498886,0.05094599243206055,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,25,fixed_intact_attacker,0.0029110322826663817,0.0011644646457923235,0.001746567636874058,0.002954503236049241,0.0004516995020664128,0.0030414357716817032,0.0024797190898480205,0.001337922101056954,0.0792648409852226,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,25,retrained_attacker,0.0020112792000815337,0.00011880027154639316,0.0018924789285351407,0.0018393822861056013,0.0010863340981802868,0.0026986237588899945,0.0020649622405874033,0.001911010882613856,0.0792648409852226,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,50,fixed_intact_attacker,0.005680993646659027,0.0018387919574899326,0.0038422016891690946,0.004631897316485028,0.0018121831853350565,0.005872220193003133,0.005009696928217716,0.0030603366998450563,0.10535694837689069,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,50,retrained_attacker,0.0036192468254323705,0.0005455510580822054,0.003073695767350165,0.0026706581350344756,0.0019032282329685848,0.004244163301731746,0.0031238906528874124,0.002548618984218659,0.10535694837689069,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,1,fixed_intact_attacker,0.0005739111396273033,4.8012208329101244e-05,0.0005258989312982021,0.0010525378586661637,6.460387592775892e-05,0.0009871939866686451,0.0005057383646621894,0.00044894920378236167,0.3105263157894737,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,1,retrained_attacker,0.00017772083908053625,4.587873797437525e-05,0.000131842101106161,0.0005705625172295289,-0.0001182179473858088,0.0003819021495981308,0.00026772909575169533,0.0001326538623804885,0.3105263157894737,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,5,fixed_intact_attacker,0.0014586364146065677,4.2041390503888557e-05,0.0014165950241026791,0.0017385213182831785,0.0006546544618919872,0.0021785355863133712,0.001205202088414864,0.001138348617986934,0.3203007518796992,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,5,retrained_attacker,0.00015556175578583243,2.8930811849564587e-05,0.00012663094393626783,0.0007307042022330425,-0.00019361429252074812,0.0004468761803932838,0.0002040353317490251,8.080288645065381e-05,0.3203007518796992,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,10,fixed_intact_attacker,0.0026318730606777474,0.00038620735018790044,0.002245665710489847,0.0027218430232521366,0.0010527654097710847,0.0034385660112086092,0.0019586320312803608,0.0014990108403096169,0.33166138534396644,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,10,retrained_attacker,0.000280980913752249,-8.129837968477438e-05,0.00036227929343702334,0.0010371349045617095,-9.226511965677354e-05,0.0008168237065308202,0.00011877536373404718,6.781135997516174e-05,0.33166138534396644,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,25,fixed_intact_attacker,0.007834204872507966,0.0011644646457923235,0.006669740226715642,0.003779853252615953,0.005013146498422343,0.008326333955008942,0.007075574427144604,0.005933777438353538,0.45439179594445406,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,25,retrained_attacker,0.0009525373524664315,0.00011880027154639316,0.0008337370809200384,0.002009973411544274,-4.7172606591272277e-05,0.0017146467684313492,0.0007649053788912174,0.0006109540209176701,0.45439179594445406,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,50,fixed_intact_attacker,0.019021687413579746,0.0018387919574899326,0.017182895456089815,0.007937053405608864,0.013704328428716241,0.02066146248346339,0.016743089211760032,0.014793728983387372,0.47784686173721275,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,50,retrained_attacker,0.003459457971944807,0.0005455510580822054,0.002913906913862602,0.005135007312979091,0.0006633907321737637,0.00516442309555144,0.0034104532603400294,0.002835181591671276,0.47784686173721275,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,1,fixed_intact_attacker,0.002649050552407667,0.00030025378892190036,0.0023487967634857666,0.001628728635389508,0.0016349749661420103,0.003062618560829523,0.003694697080859044,0.0033477533460974764,1.0,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,1,retrained_attacker,0.0003976512345919336,-8.378714170828027e-05,0.0004814383763002139,0.0006433577079857155,0.00019947442879492816,0.0007634023238054996,0.0010728076341195048,0.001228507847043564,1.0,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,5,fixed_intact_attacker,0.005820194278261065,0.0014033089658710084,0.004416885312390056,0.002091642940981193,0.0035001823754545166,0.005333588249325596,0.006575702267120215,0.005269960536707285,0.5788847117794487,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,5,retrained_attacker,0.0007620229652234411,-0.0001447438749842489,0.00090676684020769,0.0015595394332724329,0.00022326854767551322,0.0015902651327398668,0.0015229418401993488,0.0018789384583385305,0.5788847117794487,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,10,fixed_intact_attacker,0.011394476575561908,0.0030966911361327955,0.008297785439429111,0.003740072254326404,0.006658626502347906,0.009936944376510316,0.013375329591852026,0.010112174329977224,0.7485461906514539,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,10,retrained_attacker,0.0010494491580694764,0.000435066588545685,0.0006143825695237914,0.0012469269630895525,6.789273284445174e-05,0.001160872406203131,0.001880749626598055,0.001339020918895767,0.7485461906514539,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,25,fixed_intact_attacker,0.04149108469079046,0.0077110920305078655,0.033779992660282594,0.008052489171867952,0.03025083367771256,0.03730915164285263,0.042595217090694346,0.034333306892771066,0.804134503186081,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,25,retrained_attacker,0.0041166074040620785,0.0011014498579699106,0.0030151575460921677,0.0019818742481759015,0.002146562859903757,0.0038837522322805783,0.0052198487283807715,0.00409900426653863,0.804134503186081,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,50,fixed_intact_attacker,0.09537795635992359,0.016115279081262868,0.07926267727866072,0.01382216892870377,0.07320484465173158,0.08532050990558987,0.08840061958563725,0.07073407444413136,0.7926918936018837,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,50,retrained_attacker,0.00959040732069763,0.002456617935771771,0.007133789384925859,0.0026169034375811916,0.005986880885436913,0.008280697884414805,0.012155450083808767,0.0095618240848163,0.7926918936018837,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,1,fixed_intact_attacker,0.0027289214473140977,0.00030025378892190036,0.0024286676583921973,0.0016504352430423577,0.0017053325207949939,0.003152002795989401,0.0030059742100649544,0.0026590304753033867,0.37894736842105264,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,1,retrained_attacker,0.0008018300328067052,-8.378714170828027e-05,0.0008856171745149855,0.0007515376285289495,0.000556241286407201,0.00121499306262277,0.0007877002656035914,0.0009434004785276506,0.37894736842105264,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,5,fixed_intact_attacker,0.009193879978180924,0.0014033089658710084,0.007790571012309916,0.0046824882118358824,0.005738380070990648,0.009842761953629185,0.010896848140530862,0.009591106410117933,0.22238930659983291,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,5,retrained_attacker,0.0017519534140622238,-0.0001447438749842489,0.0018966972890464729,0.0007218584866270914,0.0015803288583847463,0.0022130657197081995,0.002021498357253382,0.0023774949753925636,0.22238930659983291,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,10,fixed_intact_attacker,0.0182312932127262,0.0030966911361327955,0.015134602076593406,0.005178844477000007,0.01286487341068102,0.017404330742505792,0.022226496667931295,0.018963341406056496,0.24559216967559808,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,10,retrained_attacker,0.0037579007086398163,0.000435066588545685,0.0033228341200941315,0.0013287852658636632,0.00274046830042776,0.0039051999397605027,0.005037641810125615,0.004495913102423327,0.24559216967559808,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,25,fixed_intact_attacker,0.03569731995918564,0.0077110920305078655,0.027986227928677776,0.008239794323972262,0.02437497884379007,0.03159747701356548,0.04024244008765854,0.03198052988973526,0.28499954327184035,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,25,retrained_attacker,0.007359196774094962,0.0011014498579699106,0.006257746916125051,0.0016003705873253386,0.00555635358132471,0.0069591402509253915,0.00925995219087904,0.008139107729036898,0.28499954327184035,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,50,fixed_intact_attacker,0.06097278670574215,0.016115279081262868,0.044857507624479286,0.013150625215268937,0.03909399200659831,0.05062102324236026,0.06600728485516061,0.048340739713654726,0.3307359683712046,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,50,retrained_attacker,0.012918541673598216,0.002456617935771771,0.010461923737826445,0.002405069205326153,0.009407855684021114,0.011515991791631777,0.01583138070956148,0.013237754710569016,0.3307359683712046,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,1,fixed_intact_attacker,0.002649050552407667,0.00030025378892190036,0.0023487967634857666,0.001628728635389508,0.0016349749661420103,0.003062618560829523,0.003694697080859044,0.0033477533460974764,1.0,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,1,retrained_attacker,0.0003976512345919336,-8.378714170828027e-05,0.0004814383763002139,0.0006433577079857155,0.00019947442879492816,0.0007634023238054996,0.0010728076341195048,0.001228507847043564,1.0,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,5,fixed_intact_attacker,0.005782213220924359,0.0014033089658710084,0.004378904255053351,0.001732464813535166,0.00361961807308189,0.005138190437024812,0.00662366799050132,0.005317926260088391,0.56593567251462,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,5,retrained_attacker,0.0007591620484202033,-0.0001447438749842489,0.0009039059234044522,0.0015390473932071639,0.00022938866341065916,0.0015784231833982452,0.0014091289320174282,0.00176512555015661,0.56593567251462,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,10,fixed_intact_attacker,0.011616024117952557,0.0030966911361327955,0.00851933298181976,0.0038733376777512073,0.006821767897756237,0.010216898065883284,0.013459498617859694,0.010196343355984894,0.7078149920255185,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,10,retrained_attacker,0.0007709915184019811,0.000435066588545685,0.00033592492985629605,0.0017716810760879393,-0.00044054853697789533,0.0011123983966904874,0.0013960746947485557,0.0008543459870462677,0.7078149920255185,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,25,fixed_intact_attacker,0.039744509247968476,0.0077110920305078655,0.03203341721746061,0.007523826102289542,0.028735955040801692,0.03533087939411952,0.04221764572943397,0.03395573553151069,0.7964021090155391,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,25,retrained_attacker,0.004239737157186019,0.0011014498579699106,0.003138287299216108,0.0017317345348449055,0.0023793211759922596,0.0038972534224399565,0.005391996936870524,0.004271152475028383,0.7964021090155391,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,50,fixed_intact_attacker,0.08977202739694609,0.016115279081262868,0.07365674831568325,0.014698160834004296,0.06721499530894777,0.08009850132241873,0.08522084861834656,0.06755430347684067,0.7995694964670754,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,50,retrained_attacker,0.009224549100247576,0.002456617935771771,0.006767931164475804,0.002566559263174501,0.005643086972250773,0.007892775356700835,0.011495738261865429,0.008902112262872963,0.7995694964670754,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,1,fixed_intact_attacker,0.0011959331900602387,0.0005289625088953254,0.0006669706811649134,0.0011355392481566013,0.00016929866296546954,0.0011646426993643572,0.001475536252677695,0.0009685054697829099,0.6052631578947368,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,1,retrained_attacker,6.755763158243777e-05,9.569114055862915e-06,5.798851752657486e-05,0.00019178073232865346,-2.6063094308691022e-05,0.00014204012936184075,0.00011025260964359074,9.774644526180376e-05,0.6052631578947368,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,5,fixed_intact_attacker,0.008045443833372879,0.0023059589096563584,0.00573948492371652,0.0028738426807736668,0.004479967835909891,0.0069990020115231494,0.009148648588258302,0.006867949071006352,0.774436090225564,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,5,retrained_attacker,-6.074290035569252e-05,9.260052161372267e-05,-0.0001533434219694152,0.002091804817665689,-0.0010701173044899738,0.0007634304605511435,2.8164722636964123e-05,-6.776544207170998e-05,0.774436090225564,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,10,fixed_intact_attacker,0.014959360602177235,0.004797633763403375,0.01016172683877386,0.005351450526326586,0.007816350236375579,0.012507103441172143,0.016377544823819423,0.011533892220205056,0.6517570149149097,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,10,retrained_attacker,-0.00010718708787417764,0.00019516323818903337,-0.000302350326063211,0.002045667730528529,-0.0011989037386117554,0.0005942030864853334,-9.958552461623028e-05,-0.0002505689158460167,0.6517570149149097,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,25,fixed_intact_attacker,0.04672666661211648,0.01072531302857237,0.03600135358354411,0.0146852745860969,0.029565248223962608,0.04243745894312561,0.05304013812787252,0.0419586877299369,0.7257751286533266,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,25,retrained_attacker,0.00021451906080213745,0.0004021004329290645,-0.00018758137212692704,0.002106970456023642,-0.0011110018887124356,0.0007358391444585816,0.0003677504891900385,2.623554783048876e-06,0.7257751286533266,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,50,fixed_intact_attacker,0.1110402491338526,0.02237184315768388,0.0886684059761687,0.026013587484176186,0.07726744858533058,0.10006936336700681,0.11428534926868199,0.09158015999843375,0.8133359542816226,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,50,retrained_attacker,0.001612851827158951,0.0007095770088717867,0.0009032748182871642,0.0017819217166385466,0.00012231319284573014,0.0016842364437285981,0.0020206261287397274,0.001264238705922388,0.8133359542816226,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,1,fixed_intact_attacker,0.0039445610639086415,0.0005289625088953254,0.0034155985550133163,0.001960700883707389,0.0025562835049486444,0.004274913605077988,0.004167190550702804,0.003660159767808019,0.35789473684210527,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,1,retrained_attacker,0.0003021369347733671,9.569114055862915e-06,0.0002925678207175042,0.0002787017759047752,0.0001704213819083981,0.00041471425952661027,0.00033970553602670207,0.00032719937164491506,0.35789473684210527,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,5,fixed_intact_attacker,0.015482790456779949,0.0023059589096563584,0.013176831547123591,0.007786372333928239,0.009764303411113295,0.016589359683133888,0.01620383105924675,0.013923131541994798,0.22796574770258982,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,5,retrained_attacker,0.0013176976320763757,9.260052161372267e-05,0.001225097110462653,0.0004674046703449089,0.0010202479817478021,0.0014299462391775038,0.001494436215557743,0.0013985060508490688,0.22796574770258982,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,10,fixed_intact_attacker,0.026661560759328812,0.004797633763403375,0.021863926995925438,0.01287313214322262,0.016222028079031104,0.027505825912819772,0.02765963765629057,0.0228159850526762,0.25699199276272766,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,10,retrained_attacker,0.002276818795060265,0.00019516323818903337,0.0020816555568712314,0.0008333314358161548,0.001716431952169836,0.0024468791615726267,0.0024964458972844606,0.0023454625060546743,0.25699199276272766,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,25,fixed_intact_attacker,0.05945795944463315,0.01072531302857237,0.04873264641606079,0.019614615547569776,0.04013616212755029,0.05732913070457128,0.061557899702739075,0.05047644930480344,0.2877190469702682,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,25,retrained_attacker,0.0038260412593496716,0.0004021004329290645,0.003423940826420607,0.0024175490354572376,0.0023644032459052065,0.004483478406936008,0.004174969017669744,0.0038098420832627542,0.2877190469702682,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,50,fixed_intact_attacker,0.0998726929908691,0.02237184315768388,0.07750084983318524,0.02986862447581313,0.06441034798760814,0.09059135167876234,0.10237029214684326,0.079665102876595,0.3065538434176507,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,50,retrained_attacker,0.0070950858206364435,0.0007095770088717867,0.006385508811764656,0.0016782449851441973,0.005649985517307269,0.0071210321062220435,0.0074230102832914925,0.0066666228604741525,0.3065538434176507,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,1,fixed_intact_attacker,0.0016951171658802166,0.0005289625088953254,0.0011661546569848914,0.0011742760394792683,0.0006515054914544168,0.001680803822515366,0.001926767747710756,0.0014197369648159708,1.0,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,1,retrained_attacker,6.955329860757752e-05,9.569114055862915e-06,5.9984184551714616e-05,0.00021860398380584684,-3.5823235564944184e-05,0.0001557916046683734,0.00010765687881297836,9.515071443119138e-05,1.0,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,5,fixed_intact_attacker,0.007355754801280151,0.0023059589096563584,0.005049795891623793,0.003263304124718278,0.0036195898002151913,0.006480001983032395,0.008238170931613126,0.005957471414361176,0.5588972431077694,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,5,retrained_attacker,0.0003022562385440686,9.260052161372267e-05,0.0002096557169303459,0.00036024321621527913,5.177216623180423e-05,0.00036753926762888754,0.00032586349170224405,0.00022993332699356995,0.5588972431077694,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,10,fixed_intact_attacker,0.017042933380116577,0.004797633763403375,0.0122452996167132,0.005832769962167036,0.009688975470738425,0.014801623762687977,0.01902713398018982,0.014183481376575453,0.5760463220989537,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,10,retrained_attacker,4.520962750344526e-05,0.00019516323818903337,-0.0001499536106855881,0.0020494665097482243,-0.0010481719116332158,0.0007482646902620397,5.757575080846955e-05,-9.340764042131688e-05,0.5760463220989537,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,25,fixed_intact_attacker,0.037441185303936704,0.01072531302857237,0.026715872275364334,0.009657623903907427,0.02248323197951261,0.030948512571216058,0.04070205171002555,0.029620601312089927,0.7445624180611154,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,25,retrained_attacker,0.0004912737942150691,0.0004021004329290645,8.917336128600462e-05,0.0021841449058600418,-0.0008680703492277299,0.0010464170717997391,0.0004072861530801275,4.215921867313788e-05,0.7445624180611154,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,50,fixed_intact_attacker,0.07422631128842108,0.02237184315768388,0.05185446813073721,0.014517300869989754,0.04549198049809488,0.058216955763379534,0.08061730357321419,0.057912114302965945,0.8407751916093599,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,50,retrained_attacker,0.0013581628563732629,0.0007095770088717867,0.000648585847501476,0.0019320093668211077,-0.0001981545908646754,0.0014953262858676275,0.0013471380393557941,0.0005907506165384546,0.8407751916093599,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,1,fixed_intact_attacker,0.0003096570749625882,0.00046916046918522023,-0.00015950339422263204,0.0008302122680509922,-0.0005233599633774259,0.00020435317493216185,0.0002922701559377905,-0.0003195594253206535,1.0,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,1,retrained_attacker,-1.8649813461552035e-05,4.595383303712674e-06,-2.3245196765264708e-05,7.655864513092217e-05,-5.679850238175766e-05,1.0308108851228243e-05,-3.702035824537098e-05,-5.833373541053732e-05,1.0,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,5,fixed_intact_attacker,0.005541728399286861,0.0028309297731234084,0.002710798626163452,0.0022218105761865285,0.0017370472077931657,0.0036845500445337387,0.0051925191995878806,0.002419800292913088,0.5283834586466166,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,5,retrained_attacker,-7.786767784490057e-06,0.00011613423374771115,-0.0001239210015322012,0.0003655969102632059,-0.0002841509120998353,3.63089090354329e-05,2.643976652056401e-05,-0.00011158246295105423,0.5283834586466166,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,10,fixed_intact_attacker,0.010140417930968038,0.005501351985947872,0.004639065945020166,0.002749688000420815,0.003433962044992309,0.005844169845048023,0.009989248944968948,0.00390609076942669,0.7155511155511156,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,10,retrained_attacker,2.6916988336972424e-05,0.00027962290922949886,-0.0002527059208925264,0.0003666158701903737,-0.0004133824103382056,-9.20294314468472e-05,-1.614143640414345e-05,-0.00040164739068059284,0.7155511155511156,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,25,fixed_intact_attacker,0.04418849922704315,0.012659354786284072,0.03152914444075908,0.008389611455395721,0.027852235103020224,0.03520605377849793,0.044579255403091336,0.03129928999600996,0.8093048118046654,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,25,retrained_attacker,0.00024109790350250736,0.0006785048889865808,-0.0004374069854840734,0.0008404082602146519,-0.000805732145227763,-6.908182574038392e-05,6.214804481922132e-05,-0.0007553510213320569,0.8093048118046654,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,50,fixed_intact_attacker,0.09291326006256151,0.0254475526436156,0.06746570741894592,0.011128407970153083,0.06258846758523381,0.07234294725265802,0.09668355716473118,0.07015157547187027,0.7647631744010708,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,50,retrained_attacker,0.001354114606786938,0.001322015698202428,3.209890858451026e-05,0.0010446503423012763,-0.00042573929032388896,0.0004899371074929095,0.0012430640636918121,-0.0003546373357219856,0.7647631744010708,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,1,fixed_intact_attacker,0.0030366024679194747,0.00046916046918522023,0.0025674419987342543,0.001858789607514994,0.001752791534752613,0.0033820924627158957,0.0035702792658406425,0.0029584496845821984,0.1,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,1,retrained_attacker,0.0003466898109986627,4.595383303712674e-06,0.00034209442769495,0.0001640639219500603,0.0002701902435963813,0.00041399861179351873,0.0004859367671104731,0.00046462338994530673,0.1,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,5,fixed_intact_attacker,0.013094089122767022,0.0028309297731234084,0.010263159349643614,0.004444150189434178,0.00831542465218811,0.012210894047099118,0.014208733563730947,0.011436014657056154,0.16814954051796155,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,5,retrained_attacker,0.001203962395865532,0.00011613423374771115,0.001087828162117821,0.0004671843776041269,0.0008830755809534645,0.0012925807432821775,0.0014925944776081502,0.0013545722481365318,0.16814954051796155,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,10,fixed_intact_attacker,0.02318258464451458,0.005501351985947872,0.01768123265856671,0.008166614864477931,0.014102055885892265,0.021260409431241155,0.024362245752631913,0.018279087577089653,0.23055957946784084,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,10,retrained_attacker,0.002184054227905674,0.00027962290922949886,0.0019044313186761751,0.0006944014155142503,0.0016000964799988348,0.0022087661573535157,0.0027128035176705425,0.002327297563394093,0.23055957946784084,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,25,fixed_intact_attacker,0.054035225874696224,0.012659354786284072,0.04137587108841215,0.012262402239331066,0.03600163635339253,0.04675010582343177,0.05635676869548173,0.04307680328840037,0.267392992916724,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,25,retrained_attacker,0.0049492441817069795,0.0006785048889865808,0.004270739292720399,0.0012689904206358846,0.0037145797194261727,0.004826898866014626,0.005811505123111993,0.004994006056960714,0.267392992916724,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,50,fixed_intact_attacker,0.08867931430439353,0.0254475526436156,0.0632317616607779,0.0192889397367895,0.05477801108956769,0.07168551223198812,0.09124069380398206,0.06470871211112117,0.28844180727569835,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,50,retrained_attacker,0.008342471123163515,0.001322015698202428,0.007020455424961086,0.0017207595658051188,0.006266299293994726,0.007774611555927447,0.009201282246324249,0.007603580846910452,0.28844180727569835,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,1,fixed_intact_attacker,0.0003096570749625882,0.00046916046918522023,-0.00015950339422263204,0.0008302122680509922,-0.0005233599633774259,0.00020435317493216185,0.0002922701559377905,-0.0003195594253206535,1.0,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,1,retrained_attacker,-1.8649813461552035e-05,4.595383303712674e-06,-2.3245196765264708e-05,7.655864513092217e-05,-5.679850238175766e-05,1.0308108851228243e-05,-3.702035824537098e-05,-5.833373541053732e-05,1.0,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,5,fixed_intact_attacker,0.004007354964710696,0.0028309297731234084,0.0011764251915872882,0.0025545767281313853,5.683257689049603e-05,0.0022960178062840803,0.0034363706743440747,0.0006636517676692821,0.6279448621553886,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,5,retrained_attacker,0.00011459080756323625,0.00011613423374771115,-1.5434261844748941e-06,0.0003491387679352059,-0.00015456023784646917,0.00015147338547751938,2.9361485999501723e-05,-0.00010866074347211652,0.6279448621553886,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,10,fixed_intact_attacker,0.0103251619522499,0.005501351985947872,0.004823809966302028,0.002937029942218803,0.003536599840162338,0.006111020092441718,0.009526810680772862,0.0034436525052306045,0.6081953134584713,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,10,retrained_attacker,0.0001586506215975947,0.00027962290922949886,-0.00012097228763190415,0.0004280862677424678,-0.0003085893666335455,6.664479136973718e-05,9.400325168201774e-06,-0.00037610562910824765,0.6081953134584713,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,25,fixed_intact_attacker,0.04498221663934482,0.012659354786284072,0.03232286185306075,0.007843914545252227,0.028885114731015616,0.035760608975105884,0.04496026667749089,0.03168030127040952,0.7799014246968113,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,25,retrained_attacker,0.00017020787775567925,0.0006785048889865808,-0.0005082970112309015,0.0008455745470371222,-0.0008788863960057468,-0.00013770762645605623,0.0001542977375062815,-0.0006632013286449967,0.7799014246968113,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,50,fixed_intact_attacker,0.09379999820336578,0.0254475526436156,0.06835244555975017,0.01531500193260954,0.06164035002196648,0.07506454109753387,0.09796675603426315,0.07143477434140223,0.7319976422824906,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,50,retrained_attacker,0.0012763292148366633,0.001322015698202428,-4.5686483365764416e-05,0.0011525211568335233,-0.0005508011511943094,0.0004594281844627806,0.0012121930227255607,-0.00038550837668823725,0.7319976422824906,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,1,fixed_intact_attacker,0.0004140263833810054,0.0007614508726540182,-0.0003474244892730127,0.0009978097507544494,-0.0007847338938076307,8.98849152616052e-05,0.0006309513504985931,-0.0002509335343452102,0.48947368421052634,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,1,retrained_attacker,-4.5546780722732774e-05,6.578414452895753e-06,-5.212519517562853e-05,0.000134644035225609,-0.00011113554541937877,6.885155068121707e-06,-3.444416535633432e-05,-7.306008528268348e-05,0.48947368421052634,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,5,fixed_intact_attacker,0.002631901943657905,0.002657502613355034,-2.560066969712893e-05,0.0018078829014720034,-0.0008179402860551159,0.0007667389466608581,0.0027897702600016227,0.00012435088889229952,0.6671679197994989,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,5,retrained_attacker,-2.064091788815947e-05,5.900055696144158e-05,-7.964147484960105e-05,0.0002740871613705551,-0.00019976546966816612,4.0482519968964014e-05,-5.3327794244162344e-06,-0.00010656975375576972,0.6671679197994989,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,10,fixed_intact_attacker,0.006177643565936308,0.006422863838217757,-0.00024522027228144895,0.0028584928556317727,-0.0014980100026059156,0.0010075694580430178,0.006882010928036764,0.00018856734406007546,0.8567783094098883,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,10,retrained_attacker,0.0001295000332133589,0.00025253852029466506,-0.00012303848708130615,0.00045396627693095157,-0.0003219979802044862,7.592100604187388e-05,0.0001292379996409243,-0.00017545227604688353,0.8567783094098883,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,25,fixed_intact_attacker,0.028079924423582266,0.0141291968320707,0.013950727591511563,0.005612862805308248,0.011490782006425879,0.016410673176597248,0.0302704078278972,0.015447449987473638,0.6928163859549611,23.0,11,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,25,retrained_attacker,0.001207223272591784,0.0005825466963991277,0.0006246765761926565,0.0006303171747887953,0.0003484278943508374,0.0009009252580344756,0.000846242499892047,0.00016325687928043232,0.6928163859549611,23.0,11,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,50,fixed_intact_attacker,0.08539671024464872,0.029834913908057085,0.055561796336591654,0.011365760582504826,0.05058053213401185,0.06054306053917146,0.09082226384046217,0.061093588157869916,0.820226359418519,23.0,20,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,50,retrained_attacker,0.003007504888017326,0.0013082161692992533,0.0016992887187180727,0.0011355306713461315,0.0012016204594715518,0.0021969569779645938,0.003503292103336281,0.0021315246661638863,0.820226359418519,23.0,20,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,1,fixed_intact_attacker,0.0024276190634002328,0.0007614508726540182,0.0016661681907462144,0.0017797083105870388,0.0008861766332778047,0.002446159748214624,0.0020561639228407424,0.0011742790379969392,0.04736842105263158,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,1,retrained_attacker,0.0002082966144689724,6.578414452895753e-06,0.00020171820001607665,0.0002452342115886297,9.42395679820111e-05,0.0003091968320501422,0.00026113180113519486,0.0002225158812088457,0.04736842105263158,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,5,fixed_intact_attacker,0.013770331563159927,0.002657502613355034,0.011112828949804893,0.0053133439448251225,0.008784153293105583,0.013441504606504203,0.011898417364216679,0.009232997993107356,0.14147869674185462,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,5,retrained_attacker,0.0012113295144905722,5.900055696144158e-05,0.0011523289575291306,0.0005825930987920391,0.0008969962741933657,0.0014076616408648956,0.0015768829216200487,0.0014756459472886952,0.14147869674185462,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,10,fixed_intact_attacker,0.024604457280185017,0.006422863838217757,0.018181593441967257,0.00900434913817273,0.014235263435812467,0.022127923448122047,0.02416947831350581,0.017476034729529123,0.16999341749626906,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,10,retrained_attacker,0.0020553578302688726,0.00025253852029466506,0.0018028193099742073,0.0007236589787780384,0.0014856617788353561,0.0021199768411130585,0.002704605709661456,0.0023999154339736485,0.16999341749626906,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,25,fixed_intact_attacker,0.0576622193931539,0.0141291968320707,0.04353302256108319,0.016054202151740655,0.03649695824326336,0.050569086878903026,0.05955658564064783,0.04473362780022426,0.2133757301107579,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,25,retrained_attacker,0.004463148751004181,0.0005825466963991277,0.0038806020546050535,0.0014362518276544941,0.003251136937594076,0.004510067171616031,0.005518802414814028,0.004835816794202414,0.2133757301107579,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,50,fixed_intact_attacker,0.09439285413677037,0.029834913908057085,0.06455794022871328,0.01990131575860498,0.05583580403263928,0.07328007642478727,0.1018190815402344,0.07209040585764218,0.24436888984958485,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,50,retrained_attacker,0.007682921000282117,0.0013082161692992533,0.006374704830982863,0.0015427807435354954,0.005698551358065948,0.007050858303899779,0.009121265483485736,0.007749498046313341,0.24436888984958485,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,1,fixed_intact_attacker,0.0005297587111849633,0.0007614508726540182,-0.0002316921614690548,0.0009578843672160389,-0.0006515034951662239,0.00018811917222811425,0.0006812833328609935,-0.0002006015519828097,1.0,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,1,retrained_attacker,-7.177712631284972e-05,6.578414452895753e-06,-7.835554076574547e-05,0.0001257630615695298,-0.00013347363269242563,-2.3237448839065308e-05,-4.523449776051569e-05,-8.385041768686485e-05,1.0,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,5,fixed_intact_attacker,0.0025046834392772888,0.002657502613355034,-0.00015281917407774514,0.0016121262931026543,-0.0008593646740974331,0.0005537263259419428,0.003406388606704891,0.0007409692355955678,0.5838972431077695,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,5,retrained_attacker,3.5768501500860195e-05,5.900055696144158e-05,-2.323205546058138e-05,0.00023865273115903577,-0.00012782622651854827,8.13621155973855e-05,0.00010909867443714138,7.861700105787906e-06,0.5838972431077695,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,10,fixed_intact_attacker,0.009679656967246703,0.006422863838217757,0.0032567931290289455,0.003698477684374521,0.0016358638159855673,0.004877722442072324,0.012031547736405268,0.00533810415242858,0.776162434057171,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,10,retrained_attacker,0.0003421482449430469,0.00025253852029466506,8.960972464838179e-05,0.0005315592759585594,-0.00014335639967394428,0.00032257584897070783,8.108566557572527e-05,-0.00022360461011208254,0.776162434057171,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,25,fixed_intact_attacker,0.027385788477491617,0.0141291968320707,0.013256591645420918,0.004841426285395605,0.01113474302210994,0.015378440268731896,0.030162265852355447,0.015339308011931885,0.7349047936908718,22.5,15,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,25,retrained_attacker,0.0010405056477194696,0.0005825466963991277,0.0004579589513203419,0.0006966238876071972,0.00015265007130212815,0.0007632678313385557,0.0006878179132693563,4.832292657741544e-06,0.7349047936908718,22.5,15,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,50,fixed_intact_attacker,0.09229872462885405,0.029834913908057085,0.062463810720796945,0.012913623262533439,0.05680416578843086,0.06812345565316304,0.09879256700755239,0.06906389132496016,0.8002137731593402,22.5,20,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,50,retrained_attacker,0.0026989152236812975,0.0013082161692992533,0.001390699054382044,0.0012344490721480595,0.0008496778945254617,0.0019317202142386265,0.002920781554398233,0.0015490141172258387,0.8002137731593402,22.5,20,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22


==> anc/artifact_v14_arxiv/results/channel_routes_v1/summary_20split/summary.json <==
{
  "result_directories": 6,
  "summary_rows": 180,
  "primary_plot": "top50 univariate-AUROC selected-minus-random AUROC drop"
}


==> anc/artifact_v14_arxiv/results/channel_routes_v1/summary_all/channel_route_summary.csv <==
dataset,model_id,layer,feature_dimension,split_count,intact_auroc,intact_auroc_std,ranking_method,channel_count,attacker_mode,selected_auroc_drop,random_auroc_drop,selected_excess_auroc_drop,selected_excess_auroc_drop_std,selected_excess_auroc_repeated_split_ci95_low,selected_excess_auroc_repeated_split_ci95_high,selected_auprc_drop,selected_excess_auprc_drop,mean_pairwise_jaccard,channel_407_median_rank,channel_407_selection_frequency,top_ranked_channel,top_ranked_frequency,result_dir
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,1,fixed_intact_attacker,0.0002800517851843376,8.911376688519045e-05,0.00019093801829914714,0.0009233351099056701,-0.00021373143576607114,0.0005956074723643655,0.00029676259129784446,0.0001690478347579516,0.37894736842105264,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,1,retrained_attacker,0.00019019803454379814,-0.00019170806347719173,0.00038190609802098987,0.0019211836628001391,-0.0004600897663665065,0.0012239019624084861,0.00021512288559834557,0.0004634319819831978,0.37894736842105264,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,5,fixed_intact_attacker,0.0007329436370516861,0.00021419207331730417,0.000518751563734382,0.0016437602994525148,-0.00020165815085069973,0.0012391612783194637,0.00035634697254158796,0.00013279423725622851,0.3653717627401838,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,5,retrained_attacker,0.0004602423277983381,5.576524417071349e-05,0.00040447708362762456,0.0021704083007230077,-0.0005467462942442798,0.001355700461499529,0.00017251308045067028,0.00015984344215334568,0.3653717627401838,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,10,fixed_intact_attacker,0.0007600547923158951,0.00030994495483862574,0.0004501098374772694,0.0027194741958645515,-0.0007417522788646348,0.0016419719538191735,0.0004100804405229808,0.000219601060887048,0.33854451362191307,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,10,retrained_attacker,0.00045377418000322467,0.0002522567133181108,0.00020151746668511383,0.0018709663453856528,-0.0006184696879666334,0.001021504621336861,0.00023025094016984048,0.00011989045488389194,0.33854451362191307,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,25,fixed_intact_attacker,0.0021988057132848516,0.0011795787041422423,0.0010192270091426091,0.00516587869197317,-0.001244819150936253,0.0032832731692214712,0.002101379470266629,0.0011623927941802614,0.38562500314476034,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,25,retrained_attacker,0.00036297450840852563,0.0010936289092213058,-0.0007306544008127802,0.003120536797591828,-0.0020982899523309265,0.0006369811507053662,0.0003688959610075093,-0.0003620700335678573,0.38562500314476034,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,50,fixed_intact_attacker,0.008350746849336371,0.0016317059070918793,0.0067190409422444915,0.010312105271423334,0.0021995615401493394,0.011238520344339644,0.008733089817110462,0.007402144543348537,0.4754895033690402,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,mean_difference,50,retrained_attacker,0.0018521045270122939,0.0014943515385169137,0.0003577529884953801,0.005191938179778396,-0.0019177142456769792,0.002633220222667739,0.0013734204329024502,-0.00012546432311260068,0.4754895033690402,330.5,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,1,fixed_intact_attacker,0.0006992086414629118,8.911376688519045e-05,0.0006100948745777213,0.0010812438796999134,0.00013621885078585753,0.001083970898369585,0.0007694266324831556,0.0006417118759432627,0.18947368421052632,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,1,retrained_attacker,0.0005355209247782766,-0.00019170806347719173,0.0007272289882554684,0.0018163235436952445,-6.880990266036331e-05,0.0015232678791713,0.0005467012968112028,0.000795010393196055,0.18947368421052632,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,5,fixed_intact_attacker,0.0022707564194499206,0.00021419207331730417,0.002056564346132617,0.0014975204437953746,0.0014002470741682831,0.0027128816180969507,0.002370920766190382,0.0021473680309050227,0.08586048454469507,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,5,retrained_attacker,0.002203522990853246,5.576524417071349e-05,0.0021477577466825328,0.0027136015901942927,0.0009584694132554437,0.003337046080109622,0.002026279818487092,0.0020136101801897675,0.08586048454469507,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,10,fixed_intact_attacker,0.0036137312128124823,0.00030994495483862574,0.003303786257973856,0.0024574109712392064,0.0022267784138263057,0.004380794102121407,0.0034091633294923485,0.0032186839498564157,0.09217496786341497,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,10,retrained_attacker,0.002980199536583933,0.0002522567133181108,0.002727942823265822,0.002965381929570729,0.0014283068908069719,0.0040275787557246725,0.002655623038811761,0.0025452625535258124,0.09217496786341497,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,25,fixed_intact_attacker,0.004784122537193442,0.0011795787041422423,0.003604543833051199,0.003737476013342656,0.001966522748749818,0.005242564917352581,0.005450038642730204,0.0045110519666438365,0.11188833193482746,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,25,retrained_attacker,0.00387291555966498,0.0010936289092213058,0.0027792866504436744,0.0028935138584018517,0.0015111482889237232,0.004047425011963626,0.003827992324484214,0.0030970263299088473,0.11188833193482746,387.5,0,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,50,fixed_intact_attacker,0.00804226923075777,0.0016317059070918793,0.006410563323665891,0.004104250447883073,0.004611796256028392,0.00820933039130339,0.008828518495351583,0.007497573221589659,0.13223415650345963,387.5,2,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,probe_weight,50,retrained_attacker,0.004626894673391879,0.0014943515385169137,0.0031325431348749656,0.003716633195759377,0.0015036568181375166,0.004761429451612414,0.00412516917339178,0.0026262844173767287,0.13223415650345963,387.5,2,66,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,1,fixed_intact_attacker,0.00016996461201491676,8.911376688519045e-05,8.085084512972629e-05,0.000753831695863399,-0.0002495304623169971,0.00041123215257644967,0.0001064995660061796,-2.1215190533713237e-05,0.30526315789473685,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,1,retrained_attacker,0.00015381845312764653,-0.00019170806347719173,0.00034552651660483825,0.0019283709697836395,-0.0004996193239527502,0.0011906723571624266,0.00011233297246115436,0.0003606420688460066,0.30526315789473685,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,5,fixed_intact_attacker,0.0005675325430108847,0.00021419207331730417,0.00035334046969358047,0.001486943849606448,-0.00029834140548968684,0.0010050223448768477,0.00022988657098681474,6.333835701455293e-06,0.36035923141186305,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,5,retrained_attacker,0.0003480169065853855,5.576524417071349e-05,0.00029225166241467204,0.001849327829487851,-0.000518251994511055,0.0011027553193403991,3.2104075366745644e-06,-9.459230760650028e-06,0.36035923141186305,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,10,fixed_intact_attacker,0.0008992533557262538,0.00030994495483862574,0.0005893084008876282,0.0031633860271518847,-0.0007971066534861553,0.0019757234552614114,0.0005091618570168876,0.0003186824773809549,0.32865922347346493,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,10,retrained_attacker,0.00022658212262089417,0.0002522567133181108,-2.567459069721667e-05,0.0019210263588607065,-0.0008676015135935798,0.0008162523321991465,0.00010282504804179916,-7.535437244149401e-06,0.32865922347346493,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,25,fixed_intact_attacker,0.0025285332006276693,0.0011795787041422423,0.0013489544964854273,0.005618995160577672,-0.0011136787117962004,0.003811587704767055,0.002058357174659531,0.0011193704985731634,0.39002052237035856,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,25,retrained_attacker,0.0008494070710559798,0.0010936289092213058,-0.0002442218381653261,0.002785394549722549,-0.0014649748234033854,0.0009765311470727331,0.0006136474150202742,-0.0001173185795550924,0.39002052237035856,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,50,fixed_intact_attacker,0.009352507896275708,0.0016317059070918793,0.007720801989183829,0.01170382672828495,0.002591373765564304,0.012850230212803354,0.010111682942246514,0.008780737668484589,0.4806068337041821,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_dinov2,facebook/dinov2-base,layer_12,768,20,0.8384589943085814,0.020108278894990336,univariate_auroc,50,retrained_attacker,0.002348854220257779,0.0014943515385169137,0.0008545026817408652,0.004542865716721097,-0.0011364960030865031,0.0028455013665682335,0.0021386199749198363,0.0006397352189047856,0.4806068337041821,344.0,0,24,9,explore_outputs/channel_routes_v1/results_20split/100doh_dinov2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,1,fixed_intact_attacker,0.0006886811455960928,4.8012208329101244e-05,0.0006406689372669916,0.0010748040457470131,0.00016961529514569708,0.0011117225793882861,0.0005946128574330301,0.0005378236965532024,0.3684210526315789,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,1,retrained_attacker,0.00017547088460681537,4.587873797437525e-05,0.00012959214663244012,0.0005950486008166954,-0.00013119940115064436,0.0003903836944155246,0.00025662605214039625,0.00012155081876918938,0.3684210526315789,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,5,fixed_intact_attacker,0.0016695630194125787,4.2041390503888557e-05,0.0016275216289086901,0.0019410383821709721,0.0007768240500924704,0.00247821920772491,0.0013579636005593588,0.0012911101301314287,0.2643274853801169,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,5,retrained_attacker,0.000592521563655879,2.8930811849564587e-05,0.0005635907518063143,0.0011389614503070774,6.441888738519311e-05,0.0010627626162274355,0.0008595582043711969,0.0007363257590728256,0.2643274853801169,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,10,fixed_intact_attacker,0.003663550819123029,0.00038620735018790044,0.003277343468935129,0.00263037976942657,0.002124528706603834,0.0044301582312664236,0.003037553887801325,0.0025779326968305817,0.35510087788481143,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,10,retrained_attacker,0.0006440817945031374,-8.129837968477438e-05,0.0007253801741879118,0.0010548092671942599,0.00026308963013826344,0.0011876707182375602,0.0005079319487767741,0.0004569679450178887,0.35510087788481143,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,25,fixed_intact_attacker,0.008317464328557489,0.0011644646457923235,0.007152999682765166,0.0038310726230023997,0.005473958075657895,0.008832041289872437,0.007375079331936718,0.006233282343145652,0.4871107037805124,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,25,retrained_attacker,0.000998605570849953,0.00011880027154639316,0.0008798052993035599,0.0018280354513615204,7.863343853688144e-05,0.0016809771600702385,0.0008803132959157245,0.0007263619379421771,0.4871107037805124,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,50,fixed_intact_attacker,0.018774164389174064,0.0018387919574899326,0.01693537243168413,0.007717471639784446,0.013553041356291111,0.02031770350707715,0.01650495046868177,0.014555590240309113,0.48296501162508704,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,mean_difference,50,retrained_attacker,0.0023425262794957435,0.0005455510580822054,0.0017969752214135382,0.002696765147007696,0.0006150657845534998,0.0029788846582735765,0.0021174085647781894,0.0015421368961094362,0.48296501162508704,199.5,0,398,12,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,1,fixed_intact_attacker,0.0003216828069013855,4.8012208329101244e-05,0.00027367059857228424,0.0010258742353295729,-0.00017593860863397378,0.0007232798057785423,0.0002336689277816273,0.00017687976690179962,0.11578947368421053,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,1,retrained_attacker,0.0004551118096386586,4.587873797437525e-05,0.00040923307166428334,0.001129196546112565,-8.565913480058815e-05,0.0009041252781291549,0.0008259598800404944,0.0006908846466692875,0.11578947368421053,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,5,fixed_intact_attacker,0.0009990018300729485,4.2041390503888557e-05,0.00095696043956906,0.0011141238001053447,0.00046867415530141624,0.001445246723836704,0.0008499121656421083,0.0007830586952141782,0.04298245614035087,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,5,retrained_attacker,0.0006600025609799831,2.8930811849564587e-05,0.0006310717491304185,0.0015543225919375475,-5.014016187864195e-05,0.001312283660139479,0.0009388320407187567,0.0008155995954203854,0.04298245614035087,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,10,fixed_intact_attacker,0.001491000814429072,0.00038620735018790044,0.0011047934642411717,0.0021143067700097715,0.00017815766628731858,0.0020314292621950248,0.0015371859678942278,0.0010775647769234841,0.05094599243206055,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,10,retrained_attacker,0.0008765293092181603,-8.129837968477438e-05,0.0009578276889029347,0.0013451134472082622,0.0003683057282432119,0.0015473496495626575,0.000860898792008774,0.0008099347882498886,0.05094599243206055,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,25,fixed_intact_attacker,0.0029110322826663817,0.0011644646457923235,0.001746567636874058,0.002954503236049241,0.0004516995020664128,0.0030414357716817032,0.0024797190898480205,0.001337922101056954,0.0792648409852226,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,25,retrained_attacker,0.0020112792000815337,0.00011880027154639316,0.0018924789285351407,0.0018393822861056013,0.0010863340981802868,0.0026986237588899945,0.0020649622405874033,0.001911010882613856,0.0792648409852226,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,50,fixed_intact_attacker,0.005680993646659027,0.0018387919574899326,0.0038422016891690946,0.004631897316485028,0.0018121831853350565,0.005872220193003133,0.005009696928217716,0.0030603366998450563,0.10535694837689069,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,probe_weight,50,retrained_attacker,0.0036192468254323705,0.0005455510580822054,0.003073695767350165,0.0026706581350344756,0.0019032282329685848,0.004244163301731746,0.0031238906528874124,0.002548618984218659,0.10535694837689069,654.5,0,319,7,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,1,fixed_intact_attacker,0.0005739111396273033,4.8012208329101244e-05,0.0005258989312982021,0.0010525378586661637,6.460387592775892e-05,0.0009871939866686451,0.0005057383646621894,0.00044894920378236167,0.3105263157894737,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,1,retrained_attacker,0.00017772083908053625,4.587873797437525e-05,0.000131842101106161,0.0005705625172295289,-0.0001182179473858088,0.0003819021495981308,0.00026772909575169533,0.0001326538623804885,0.3105263157894737,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,5,fixed_intact_attacker,0.0014586364146065677,4.2041390503888557e-05,0.0014165950241026791,0.0017385213182831785,0.0006546544618919872,0.0021785355863133712,0.001205202088414864,0.001138348617986934,0.3203007518796992,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,5,retrained_attacker,0.00015556175578583243,2.8930811849564587e-05,0.00012663094393626783,0.0007307042022330425,-0.00019361429252074812,0.0004468761803932838,0.0002040353317490251,8.080288645065381e-05,0.3203007518796992,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,10,fixed_intact_attacker,0.0026318730606777474,0.00038620735018790044,0.002245665710489847,0.0027218430232521366,0.0010527654097710847,0.0034385660112086092,0.0019586320312803608,0.0014990108403096169,0.33166138534396644,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,10,retrained_attacker,0.000280980913752249,-8.129837968477438e-05,0.00036227929343702334,0.0010371349045617095,-9.226511965677354e-05,0.0008168237065308202,0.00011877536373404718,6.781135997516174e-05,0.33166138534396644,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,25,fixed_intact_attacker,0.007834204872507966,0.0011644646457923235,0.006669740226715642,0.003779853252615953,0.005013146498422343,0.008326333955008942,0.007075574427144604,0.005933777438353538,0.45439179594445406,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,25,retrained_attacker,0.0009525373524664315,0.00011880027154639316,0.0008337370809200384,0.002009973411544274,-4.7172606591272277e-05,0.0017146467684313492,0.0007649053788912174,0.0006109540209176701,0.45439179594445406,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,50,fixed_intact_attacker,0.019021687413579746,0.0018387919574899326,0.017182895456089815,0.007937053405608864,0.013704328428716241,0.02066146248346339,0.016743089211760032,0.014793728983387372,0.47784686173721275,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.8237113325724407,0.024201797948082603,univariate_auroc,50,retrained_attacker,0.003459457971944807,0.0005455510580822054,0.002913906913862602,0.005135007312979091,0.0006633907321737637,0.00516442309555144,0.0034104532603400294,0.002835181591671276,0.47784686173721275,167.0,0,398,11,explore_outputs/channel_routes_v1/results_20split/100doh_vjepa2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,1,fixed_intact_attacker,0.002649050552407667,0.00030025378892190036,0.0023487967634857666,0.001628728635389508,0.0016349749661420103,0.003062618560829523,0.003694697080859044,0.0033477533460974764,1.0,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,1,retrained_attacker,0.0003976512345919336,-8.378714170828027e-05,0.0004814383763002139,0.0006433577079857155,0.00019947442879492816,0.0007634023238054996,0.0010728076341195048,0.001228507847043564,1.0,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,5,fixed_intact_attacker,0.005820194278261065,0.0014033089658710084,0.004416885312390056,0.002091642940981193,0.0035001823754545166,0.005333588249325596,0.006575702267120215,0.005269960536707285,0.5788847117794487,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,5,retrained_attacker,0.0007620229652234411,-0.0001447438749842489,0.00090676684020769,0.0015595394332724329,0.00022326854767551322,0.0015902651327398668,0.0015229418401993488,0.0018789384583385305,0.5788847117794487,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,10,fixed_intact_attacker,0.011394476575561908,0.0030966911361327955,0.008297785439429111,0.003740072254326404,0.006658626502347906,0.009936944376510316,0.013375329591852026,0.010112174329977224,0.7485461906514539,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,10,retrained_attacker,0.0010494491580694764,0.000435066588545685,0.0006143825695237914,0.0012469269630895525,6.789273284445174e-05,0.001160872406203131,0.001880749626598055,0.001339020918895767,0.7485461906514539,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,25,fixed_intact_attacker,0.04149108469079046,0.0077110920305078655,0.033779992660282594,0.008052489171867952,0.03025083367771256,0.03730915164285263,0.042595217090694346,0.034333306892771066,0.804134503186081,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,25,retrained_attacker,0.0041166074040620785,0.0011014498579699106,0.0030151575460921677,0.0019818742481759015,0.002146562859903757,0.0038837522322805783,0.0052198487283807715,0.00409900426653863,0.804134503186081,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,50,fixed_intact_attacker,0.09537795635992359,0.016115279081262868,0.07926267727866072,0.01382216892870377,0.07320484465173158,0.08532050990558987,0.08840061958563725,0.07073407444413136,0.7926918936018837,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,mean_difference,50,retrained_attacker,0.00959040732069763,0.002456617935771771,0.007133789384925859,0.0026169034375811916,0.005986880885436913,0.008280697884414805,0.012155450083808767,0.0095618240848163,0.7926918936018837,485.0,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,1,fixed_intact_attacker,0.0027289214473140977,0.00030025378892190036,0.0024286676583921973,0.0016504352430423577,0.0017053325207949939,0.003152002795989401,0.0030059742100649544,0.0026590304753033867,0.37894736842105264,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,1,retrained_attacker,0.0008018300328067052,-8.378714170828027e-05,0.0008856171745149855,0.0007515376285289495,0.000556241286407201,0.00121499306262277,0.0007877002656035914,0.0009434004785276506,0.37894736842105264,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,5,fixed_intact_attacker,0.009193879978180924,0.0014033089658710084,0.007790571012309916,0.0046824882118358824,0.005738380070990648,0.009842761953629185,0.010896848140530862,0.009591106410117933,0.22238930659983291,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,5,retrained_attacker,0.0017519534140622238,-0.0001447438749842489,0.0018966972890464729,0.0007218584866270914,0.0015803288583847463,0.0022130657197081995,0.002021498357253382,0.0023774949753925636,0.22238930659983291,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,10,fixed_intact_attacker,0.0182312932127262,0.0030966911361327955,0.015134602076593406,0.005178844477000007,0.01286487341068102,0.017404330742505792,0.022226496667931295,0.018963341406056496,0.24559216967559808,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,10,retrained_attacker,0.0037579007086398163,0.000435066588545685,0.0033228341200941315,0.0013287852658636632,0.00274046830042776,0.0039051999397605027,0.005037641810125615,0.004495913102423327,0.24559216967559808,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,25,fixed_intact_attacker,0.03569731995918564,0.0077110920305078655,0.027986227928677776,0.008239794323972262,0.02437497884379007,0.03159747701356548,0.04024244008765854,0.03198052988973526,0.28499954327184035,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,25,retrained_attacker,0.007359196774094962,0.0011014498579699106,0.006257746916125051,0.0016003705873253386,0.00555635358132471,0.0069591402509253915,0.00925995219087904,0.008139107729036898,0.28499954327184035,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,50,fixed_intact_attacker,0.06097278670574215,0.016115279081262868,0.044857507624479286,0.013150625215268937,0.03909399200659831,0.05062102324236026,0.06600728485516061,0.048340739713654726,0.3307359683712046,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,probe_weight,50,retrained_attacker,0.012918541673598216,0.002456617935771771,0.010461923737826445,0.002405069205326153,0.009407855684021114,0.011515991791631777,0.01583138070956148,0.013237754710569016,0.3307359683712046,462.5,0,17,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,1,fixed_intact_attacker,0.002649050552407667,0.00030025378892190036,0.0023487967634857666,0.001628728635389508,0.0016349749661420103,0.003062618560829523,0.003694697080859044,0.0033477533460974764,1.0,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,1,retrained_attacker,0.0003976512345919336,-8.378714170828027e-05,0.0004814383763002139,0.0006433577079857155,0.00019947442879492816,0.0007634023238054996,0.0010728076341195048,0.001228507847043564,1.0,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,5,fixed_intact_attacker,0.005782213220924359,0.0014033089658710084,0.004378904255053351,0.001732464813535166,0.00361961807308189,0.005138190437024812,0.00662366799050132,0.005317926260088391,0.56593567251462,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,5,retrained_attacker,0.0007591620484202033,-0.0001447438749842489,0.0009039059234044522,0.0015390473932071639,0.00022938866341065916,0.0015784231833982452,0.0014091289320174282,0.00176512555015661,0.56593567251462,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,10,fixed_intact_attacker,0.011616024117952557,0.0030966911361327955,0.00851933298181976,0.0038733376777512073,0.006821767897756237,0.010216898065883284,0.013459498617859694,0.010196343355984894,0.7078149920255185,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,10,retrained_attacker,0.0007709915184019811,0.000435066588545685,0.00033592492985629605,0.0017716810760879393,-0.00044054853697789533,0.0011123983966904874,0.0013960746947485557,0.0008543459870462677,0.7078149920255185,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,25,fixed_intact_attacker,0.039744509247968476,0.0077110920305078655,0.03203341721746061,0.007523826102289542,0.028735955040801692,0.03533087939411952,0.04221764572943397,0.03395573553151069,0.7964021090155391,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,25,retrained_attacker,0.004239737157186019,0.0011014498579699106,0.003138287299216108,0.0017317345348449055,0.0023793211759922596,0.0038972534224399565,0.005391996936870524,0.004271152475028383,0.7964021090155391,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,50,fixed_intact_attacker,0.08977202739694609,0.016115279081262868,0.07365674831568325,0.014698160834004296,0.06721499530894777,0.08009850132241873,0.08522084861834656,0.06755430347684067,0.7995694964670754,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_dinov2,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,768,20,0.8414602712094267,0.009757181223313137,univariate_auroc,50,retrained_attacker,0.009224549100247576,0.002456617935771771,0.006767931164475804,0.002566559263174501,0.005643086972250773,0.007892775356700835,0.011495738261865429,0.008902112262872963,0.7995694964670754,389.5,0,236,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_dinov2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,1,fixed_intact_attacker,0.0011959331900602387,0.0005289625088953254,0.0006669706811649134,0.0011355392481566013,0.00016929866296546954,0.0011646426993643572,0.001475536252677695,0.0009685054697829099,0.6052631578947368,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,1,retrained_attacker,6.755763158243777e-05,9.569114055862915e-06,5.798851752657486e-05,0.00019178073232865346,-2.6063094308691022e-05,0.00014204012936184075,0.00011025260964359074,9.774644526180376e-05,0.6052631578947368,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,5,fixed_intact_attacker,0.008045443833372879,0.0023059589096563584,0.00573948492371652,0.0028738426807736668,0.004479967835909891,0.0069990020115231494,0.009148648588258302,0.006867949071006352,0.774436090225564,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,5,retrained_attacker,-6.074290035569252e-05,9.260052161372267e-05,-0.0001533434219694152,0.002091804817665689,-0.0010701173044899738,0.0007634304605511435,2.8164722636964123e-05,-6.776544207170998e-05,0.774436090225564,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,10,fixed_intact_attacker,0.014959360602177235,0.004797633763403375,0.01016172683877386,0.005351450526326586,0.007816350236375579,0.012507103441172143,0.016377544823819423,0.011533892220205056,0.6517570149149097,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,10,retrained_attacker,-0.00010718708787417764,0.00019516323818903337,-0.000302350326063211,0.002045667730528529,-0.0011989037386117554,0.0005942030864853334,-9.958552461623028e-05,-0.0002505689158460167,0.6517570149149097,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,25,fixed_intact_attacker,0.04672666661211648,0.01072531302857237,0.03600135358354411,0.0146852745860969,0.029565248223962608,0.04243745894312561,0.05304013812787252,0.0419586877299369,0.7257751286533266,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,25,retrained_attacker,0.00021451906080213745,0.0004021004329290645,-0.00018758137212692704,0.002106970456023642,-0.0011110018887124356,0.0007358391444585816,0.0003677504891900385,2.623554783048876e-06,0.7257751286533266,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,50,fixed_intact_attacker,0.1110402491338526,0.02237184315768388,0.0886684059761687,0.026013587484176186,0.07726744858533058,0.10006936336700681,0.11428534926868199,0.09158015999843375,0.8133359542816226,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,mean_difference,50,retrained_attacker,0.001612851827158951,0.0007095770088717867,0.0009032748182871642,0.0017819217166385466,0.00012231319284573014,0.0016842364437285981,0.0020206261287397274,0.001264238705922388,0.8133359542816226,963.5,0,892,15,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,1,fixed_intact_attacker,0.0039445610639086415,0.0005289625088953254,0.0034155985550133163,0.001960700883707389,0.0025562835049486444,0.004274913605077988,0.004167190550702804,0.003660159767808019,0.35789473684210527,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,1,retrained_attacker,0.0003021369347733671,9.569114055862915e-06,0.0002925678207175042,0.0002787017759047752,0.0001704213819083981,0.00041471425952661027,0.00033970553602670207,0.00032719937164491506,0.35789473684210527,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,5,fixed_intact_attacker,0.015482790456779949,0.0023059589096563584,0.013176831547123591,0.007786372333928239,0.009764303411113295,0.016589359683133888,0.01620383105924675,0.013923131541994798,0.22796574770258982,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,5,retrained_attacker,0.0013176976320763757,9.260052161372267e-05,0.001225097110462653,0.0004674046703449089,0.0010202479817478021,0.0014299462391775038,0.001494436215557743,0.0013985060508490688,0.22796574770258982,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,10,fixed_intact_attacker,0.026661560759328812,0.004797633763403375,0.021863926995925438,0.01287313214322262,0.016222028079031104,0.027505825912819772,0.02765963765629057,0.0228159850526762,0.25699199276272766,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,10,retrained_attacker,0.002276818795060265,0.00019516323818903337,0.0020816555568712314,0.0008333314358161548,0.001716431952169836,0.0024468791615726267,0.0024964458972844606,0.0023454625060546743,0.25699199276272766,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,25,fixed_intact_attacker,0.05945795944463315,0.01072531302857237,0.04873264641606079,0.019614615547569776,0.04013616212755029,0.05732913070457128,0.061557899702739075,0.05047644930480344,0.2877190469702682,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,25,retrained_attacker,0.0038260412593496716,0.0004021004329290645,0.003423940826420607,0.0024175490354572376,0.0023644032459052065,0.004483478406936008,0.004174969017669744,0.0038098420832627542,0.2877190469702682,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,50,fixed_intact_attacker,0.0998726929908691,0.02237184315768388,0.07750084983318524,0.02986862447581313,0.06441034798760814,0.09059135167876234,0.10237029214684326,0.079665102876595,0.3065538434176507,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,probe_weight,50,retrained_attacker,0.0070950858206364435,0.0007095770088717867,0.006385508811764656,0.0016782449851441973,0.005649985517307269,0.0071210321062220435,0.0074230102832914925,0.0066666228604741525,0.3065538434176507,774.0,0,301,12,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,1,fixed_intact_attacker,0.0016951171658802166,0.0005289625088953254,0.0011661546569848914,0.0011742760394792683,0.0006515054914544168,0.001680803822515366,0.001926767747710756,0.0014197369648159708,1.0,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,1,retrained_attacker,6.955329860757752e-05,9.569114055862915e-06,5.9984184551714616e-05,0.00021860398380584684,-3.5823235564944184e-05,0.0001557916046683734,0.00010765687881297836,9.515071443119138e-05,1.0,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,5,fixed_intact_attacker,0.007355754801280151,0.0023059589096563584,0.005049795891623793,0.003263304124718278,0.0036195898002151913,0.006480001983032395,0.008238170931613126,0.005957471414361176,0.5588972431077694,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,5,retrained_attacker,0.0003022562385440686,9.260052161372267e-05,0.0002096557169303459,0.00036024321621527913,5.177216623180423e-05,0.00036753926762888754,0.00032586349170224405,0.00022993332699356995,0.5588972431077694,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,10,fixed_intact_attacker,0.017042933380116577,0.004797633763403375,0.0122452996167132,0.005832769962167036,0.009688975470738425,0.014801623762687977,0.01902713398018982,0.014183481376575453,0.5760463220989537,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,10,retrained_attacker,4.520962750344526e-05,0.00019516323818903337,-0.0001499536106855881,0.0020494665097482243,-0.0010481719116332158,0.0007482646902620397,5.757575080846955e-05,-9.340764042131688e-05,0.5760463220989537,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,25,fixed_intact_attacker,0.037441185303936704,0.01072531302857237,0.026715872275364334,0.009657623903907427,0.02248323197951261,0.030948512571216058,0.04070205171002555,0.029620601312089927,0.7445624180611154,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,25,retrained_attacker,0.0004912737942150691,0.0004021004329290645,8.917336128600462e-05,0.0021841449058600418,-0.0008680703492277299,0.0010464170717997391,0.0004072861530801275,4.215921867313788e-05,0.7445624180611154,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,50,fixed_intact_attacker,0.07422631128842108,0.02237184315768388,0.05185446813073721,0.014517300869989754,0.04549198049809488,0.058216955763379534,0.08061730357321419,0.057912114302965945,0.8407751916093599,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,20,0.9424840523468001,0.0054367653001176795,univariate_auroc,50,retrained_attacker,0.0013581628563732629,0.0007095770088717867,0.000648585847501476,0.0019320093668211077,-0.0001981545908646754,0.0014953262858676275,0.0013471380393557941,0.0005907506165384546,0.8407751916093599,877.5,0,892,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,1,fixed_intact_attacker,0.0003096570749625882,0.00046916046918522023,-0.00015950339422263204,0.0008302122680509922,-0.0005233599633774259,0.00020435317493216185,0.0002922701559377905,-0.0003195594253206535,1.0,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,1,retrained_attacker,-1.8649813461552035e-05,4.595383303712674e-06,-2.3245196765264708e-05,7.655864513092217e-05,-5.679850238175766e-05,1.0308108851228243e-05,-3.702035824537098e-05,-5.833373541053732e-05,1.0,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,5,fixed_intact_attacker,0.005541728399286861,0.0028309297731234084,0.002710798626163452,0.0022218105761865285,0.0017370472077931657,0.0036845500445337387,0.0051925191995878806,0.002419800292913088,0.5283834586466166,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,5,retrained_attacker,-7.786767784490057e-06,0.00011613423374771115,-0.0001239210015322012,0.0003655969102632059,-0.0002841509120998353,3.63089090354329e-05,2.643976652056401e-05,-0.00011158246295105423,0.5283834586466166,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,10,fixed_intact_attacker,0.010140417930968038,0.005501351985947872,0.004639065945020166,0.002749688000420815,0.003433962044992309,0.005844169845048023,0.009989248944968948,0.00390609076942669,0.7155511155511156,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,10,retrained_attacker,2.6916988336972424e-05,0.00027962290922949886,-0.0002527059208925264,0.0003666158701903737,-0.0004133824103382056,-9.20294314468472e-05,-1.614143640414345e-05,-0.00040164739068059284,0.7155511155511156,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,25,fixed_intact_attacker,0.04418849922704315,0.012659354786284072,0.03152914444075908,0.008389611455395721,0.027852235103020224,0.03520605377849793,0.044579255403091336,0.03129928999600996,0.8093048118046654,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,25,retrained_attacker,0.00024109790350250736,0.0006785048889865808,-0.0004374069854840734,0.0008404082602146519,-0.000805732145227763,-6.908182574038392e-05,6.214804481922132e-05,-0.0007553510213320569,0.8093048118046654,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,50,fixed_intact_attacker,0.09291326006256151,0.0254475526436156,0.06746570741894592,0.011128407970153083,0.06258846758523381,0.07234294725265802,0.09668355716473118,0.07015157547187027,0.7647631744010708,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,mean_difference,50,retrained_attacker,0.001354114606786938,0.001322015698202428,3.209890858451026e-05,0.0010446503423012763,-0.00042573929032388896,0.0004899371074929095,0.0012430640636918121,-0.0003546373357219856,0.7647631744010708,216.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,1,fixed_intact_attacker,0.0030366024679194747,0.00046916046918522023,0.0025674419987342543,0.001858789607514994,0.001752791534752613,0.0033820924627158957,0.0035702792658406425,0.0029584496845821984,0.1,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,1,retrained_attacker,0.0003466898109986627,4.595383303712674e-06,0.00034209442769495,0.0001640639219500603,0.0002701902435963813,0.00041399861179351873,0.0004859367671104731,0.00046462338994530673,0.1,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,5,fixed_intact_attacker,0.013094089122767022,0.0028309297731234084,0.010263159349643614,0.004444150189434178,0.00831542465218811,0.012210894047099118,0.014208733563730947,0.011436014657056154,0.16814954051796155,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,5,retrained_attacker,0.001203962395865532,0.00011613423374771115,0.001087828162117821,0.0004671843776041269,0.0008830755809534645,0.0012925807432821775,0.0014925944776081502,0.0013545722481365318,0.16814954051796155,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,10,fixed_intact_attacker,0.02318258464451458,0.005501351985947872,0.01768123265856671,0.008166614864477931,0.014102055885892265,0.021260409431241155,0.024362245752631913,0.018279087577089653,0.23055957946784084,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,10,retrained_attacker,0.002184054227905674,0.00027962290922949886,0.0019044313186761751,0.0006944014155142503,0.0016000964799988348,0.0022087661573535157,0.0027128035176705425,0.002327297563394093,0.23055957946784084,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,25,fixed_intact_attacker,0.054035225874696224,0.012659354786284072,0.04137587108841215,0.012262402239331066,0.03600163635339253,0.04675010582343177,0.05635676869548173,0.04307680328840037,0.267392992916724,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,25,retrained_attacker,0.0049492441817069795,0.0006785048889865808,0.004270739292720399,0.0012689904206358846,0.0037145797194261727,0.004826898866014626,0.005811505123111993,0.004994006056960714,0.267392992916724,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,50,fixed_intact_attacker,0.08867931430439353,0.0254475526436156,0.0632317616607779,0.0192889397367895,0.05477801108956769,0.07168551223198812,0.09124069380398206,0.06470871211112117,0.28844180727569835,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,probe_weight,50,retrained_attacker,0.008342471123163515,0.001322015698202428,0.007020455424961086,0.0017207595658051188,0.006266299293994726,0.007774611555927447,0.009201282246324249,0.007603580846910452,0.28844180727569835,712.0,0,330,5,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,1,fixed_intact_attacker,0.0003096570749625882,0.00046916046918522023,-0.00015950339422263204,0.0008302122680509922,-0.0005233599633774259,0.00020435317493216185,0.0002922701559377905,-0.0003195594253206535,1.0,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,1,retrained_attacker,-1.8649813461552035e-05,4.595383303712674e-06,-2.3245196765264708e-05,7.655864513092217e-05,-5.679850238175766e-05,1.0308108851228243e-05,-3.702035824537098e-05,-5.833373541053732e-05,1.0,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,5,fixed_intact_attacker,0.004007354964710696,0.0028309297731234084,0.0011764251915872882,0.0025545767281313853,5.683257689049603e-05,0.0022960178062840803,0.0034363706743440747,0.0006636517676692821,0.6279448621553886,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,5,retrained_attacker,0.00011459080756323625,0.00011613423374771115,-1.5434261844748941e-06,0.0003491387679352059,-0.00015456023784646917,0.00015147338547751938,2.9361485999501723e-05,-0.00010866074347211652,0.6279448621553886,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,10,fixed_intact_attacker,0.0103251619522499,0.005501351985947872,0.004823809966302028,0.002937029942218803,0.003536599840162338,0.006111020092441718,0.009526810680772862,0.0034436525052306045,0.6081953134584713,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,10,retrained_attacker,0.0001586506215975947,0.00027962290922949886,-0.00012097228763190415,0.0004280862677424678,-0.0003085893666335455,6.664479136973718e-05,9.400325168201774e-06,-0.00037610562910824765,0.6081953134584713,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,25,fixed_intact_attacker,0.04498221663934482,0.012659354786284072,0.03232286185306075,0.007843914545252227,0.028885114731015616,0.035760608975105884,0.04496026667749089,0.03168030127040952,0.7799014246968113,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,25,retrained_attacker,0.00017020787775567925,0.0006785048889865808,-0.0005082970112309015,0.0008455745470371222,-0.0008788863960057468,-0.00013770762645605623,0.0001542977375062815,-0.0006632013286449967,0.7799014246968113,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,50,fixed_intact_attacker,0.09379999820336578,0.0254475526436156,0.06835244555975017,0.01531500193260954,0.06164035002196648,0.07506454109753387,0.09796675603426315,0.07143477434140223,0.7319976422824906,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer21,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,20,0.9395055297284088,0.004704116691409125,univariate_auroc,50,retrained_attacker,0.0012763292148366633,0.001322015698202428,-4.5686483365764416e-05,0.0011525211568335233,-0.0005508011511943094,0.0004594281844627806,0.0012121930227255607,-0.00038550837668823725,0.7319976422824906,155.0,0,520,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer21
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,1,fixed_intact_attacker,0.0004140263833810054,0.0007614508726540182,-0.0003474244892730127,0.0009978097507544494,-0.0007847338938076307,8.98849152616052e-05,0.0006309513504985931,-0.0002509335343452102,0.48947368421052634,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,1,retrained_attacker,-4.5546780722732774e-05,6.578414452895753e-06,-5.212519517562853e-05,0.000134644035225609,-0.00011113554541937877,6.885155068121707e-06,-3.444416535633432e-05,-7.306008528268348e-05,0.48947368421052634,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,5,fixed_intact_attacker,0.002631901943657905,0.002657502613355034,-2.560066969712893e-05,0.0018078829014720034,-0.0008179402860551159,0.0007667389466608581,0.0027897702600016227,0.00012435088889229952,0.6671679197994989,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,5,retrained_attacker,-2.064091788815947e-05,5.900055696144158e-05,-7.964147484960105e-05,0.0002740871613705551,-0.00019976546966816612,4.0482519968964014e-05,-5.3327794244162344e-06,-0.00010656975375576972,0.6671679197994989,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,10,fixed_intact_attacker,0.006177643565936308,0.006422863838217757,-0.00024522027228144895,0.0028584928556317727,-0.0014980100026059156,0.0010075694580430178,0.006882010928036764,0.00018856734406007546,0.8567783094098883,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,10,retrained_attacker,0.0001295000332133589,0.00025253852029466506,-0.00012303848708130615,0.00045396627693095157,-0.0003219979802044862,7.592100604187388e-05,0.0001292379996409243,-0.00017545227604688353,0.8567783094098883,23.0,0,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,25,fixed_intact_attacker,0.028079924423582266,0.0141291968320707,0.013950727591511563,0.005612862805308248,0.011490782006425879,0.016410673176597248,0.0302704078278972,0.015447449987473638,0.6928163859549611,23.0,11,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,25,retrained_attacker,0.001207223272591784,0.0005825466963991277,0.0006246765761926565,0.0006303171747887953,0.0003484278943508374,0.0009009252580344756,0.000846242499892047,0.00016325687928043232,0.6928163859549611,23.0,11,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,50,fixed_intact_attacker,0.08539671024464872,0.029834913908057085,0.055561796336591654,0.011365760582504826,0.05058053213401185,0.06054306053917146,0.09082226384046217,0.061093588157869916,0.820226359418519,23.0,20,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,mean_difference,50,retrained_attacker,0.003007504888017326,0.0013082161692992533,0.0016992887187180727,0.0011355306713461315,0.0012016204594715518,0.0021969569779645938,0.003503292103336281,0.0021315246661638863,0.820226359418519,23.0,20,41,13,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,1,fixed_intact_attacker,0.0024276190634002328,0.0007614508726540182,0.0016661681907462144,0.0017797083105870388,0.0008861766332778047,0.002446159748214624,0.0020561639228407424,0.0011742790379969392,0.04736842105263158,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,1,retrained_attacker,0.0002082966144689724,6.578414452895753e-06,0.00020171820001607665,0.0002452342115886297,9.42395679820111e-05,0.0003091968320501422,0.00026113180113519486,0.0002225158812088457,0.04736842105263158,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,5,fixed_intact_attacker,0.013770331563159927,0.002657502613355034,0.011112828949804893,0.0053133439448251225,0.008784153293105583,0.013441504606504203,0.011898417364216679,0.009232997993107356,0.14147869674185462,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,5,retrained_attacker,0.0012113295144905722,5.900055696144158e-05,0.0011523289575291306,0.0005825930987920391,0.0008969962741933657,0.0014076616408648956,0.0015768829216200487,0.0014756459472886952,0.14147869674185462,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,10,fixed_intact_attacker,0.024604457280185017,0.006422863838217757,0.018181593441967257,0.00900434913817273,0.014235263435812467,0.022127923448122047,0.02416947831350581,0.017476034729529123,0.16999341749626906,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,10,retrained_attacker,0.0020553578302688726,0.00025253852029466506,0.0018028193099742073,0.0007236589787780384,0.0014856617788353561,0.0021199768411130585,0.002704605709661456,0.0023999154339736485,0.16999341749626906,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,25,fixed_intact_attacker,0.0576622193931539,0.0141291968320707,0.04353302256108319,0.016054202151740655,0.03649695824326336,0.050569086878903026,0.05955658564064783,0.04473362780022426,0.2133757301107579,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,25,retrained_attacker,0.004463148751004181,0.0005825466963991277,0.0038806020546050535,0.0014362518276544941,0.003251136937594076,0.004510067171616031,0.005518802414814028,0.004835816794202414,0.2133757301107579,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,50,fixed_intact_attacker,0.09439285413677037,0.029834913908057085,0.06455794022871328,0.01990131575860498,0.05583580403263928,0.07328007642478727,0.1018190815402344,0.07209040585764218,0.24436888984958485,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,probe_weight,50,retrained_attacker,0.007682921000282117,0.0013082161692992533,0.006374704830982863,0.0015427807435354954,0.005698551358065948,0.007050858303899779,0.009121265483485736,0.007749498046313341,0.24436888984958485,413.0,0,380,3,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,1,fixed_intact_attacker,0.0005297587111849633,0.0007614508726540182,-0.0002316921614690548,0.0009578843672160389,-0.0006515034951662239,0.00018811917222811425,0.0006812833328609935,-0.0002006015519828097,1.0,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,1,retrained_attacker,-7.177712631284972e-05,6.578414452895753e-06,-7.835554076574547e-05,0.0001257630615695298,-0.00013347363269242563,-2.3237448839065308e-05,-4.523449776051569e-05,-8.385041768686485e-05,1.0,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,5,fixed_intact_attacker,0.0025046834392772888,0.002657502613355034,-0.00015281917407774514,0.0016121262931026543,-0.0008593646740974331,0.0005537263259419428,0.003406388606704891,0.0007409692355955678,0.5838972431077695,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,5,retrained_attacker,3.5768501500860195e-05,5.900055696144158e-05,-2.323205546058138e-05,0.00023865273115903577,-0.00012782622651854827,8.13621155973855e-05,0.00010909867443714138,7.861700105787906e-06,0.5838972431077695,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,10,fixed_intact_attacker,0.009679656967246703,0.006422863838217757,0.0032567931290289455,0.003698477684374521,0.0016358638159855673,0.004877722442072324,0.012031547736405268,0.00533810415242858,0.776162434057171,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,10,retrained_attacker,0.0003421482449430469,0.00025253852029466506,8.960972464838179e-05,0.0005315592759585594,-0.00014335639967394428,0.00032257584897070783,8.108566557572527e-05,-0.00022360461011208254,0.776162434057171,22.5,0,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,25,fixed_intact_attacker,0.027385788477491617,0.0141291968320707,0.013256591645420918,0.004841426285395605,0.01113474302210994,0.015378440268731896,0.030162265852355447,0.015339308011931885,0.7349047936908718,22.5,15,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,25,retrained_attacker,0.0010405056477194696,0.0005825466963991277,0.0004579589513203419,0.0006966238876071972,0.00015265007130212815,0.0007632678313385557,0.0006878179132693563,4.832292657741544e-06,0.7349047936908718,22.5,15,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,50,fixed_intact_attacker,0.09229872462885405,0.029834913908057085,0.062463810720796945,0.012913623262533439,0.05680416578843086,0.06812345565316304,0.09879256700755239,0.06906389132496016,0.8002137731593402,22.5,20,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
touchmoment_vjepa2_layer22,facebook/vjepa2-vitl-fpc64-256,layer_22,1024,20,0.9289151704640158,0.0053404688128964985,univariate_auroc,50,retrained_attacker,0.0026989152236812975,0.0013082161692992533,0.001390699054382044,0.0012344490721480595,0.0008496778945254617,0.0019317202142386265,0.002920781554398233,0.0015490141172258387,0.8002137731593402,22.5,20,41,20,explore_outputs/channel_routes_v1/results_20split/touchmoment_vjepa2_layer22
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,0.8913643503933628,0.006662586731338557,univariate_auroc,50,fixed_intact_attacker,0.038459796080556365,0.006763562462519235,0.031696233618037126,0.016193499325145223,0.017502005626465422,0.04589046160960883,0.03568644372746186,0.02929281863113411,0.7132493412200823,182.0,0,398,5,explore_outputs/channel_routes_v1/results_full_5split/100doh_full_vjepa2
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1024,5,0.8913643503933628,0.006662586731338557,univariate_auroc,50,retrained_attacker,0.0014507897053733121,0.0010196793307047924,0.00043111037466851964,0.0011905290741209627,-0.0006124343693898286,0.001474655118726868,0.0015710648329958943,0.0007299541449300228,0.7132493412200823,182.0,0,398,5,explore_outputs/channel_routes_v1/results_full_5split/100doh_full_vjepa2
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,0.8173086125647837,0.03012535226218898,univariate_auroc,50,fixed_intact_attacker,0.03257354166334372,0.002366939074563523,0.030206602588780197,0.014456910272577858,0.021246116768333982,0.03916708840922641,0.028457024137434672,0.025961261908521126,0.3964873091496103,123.0,2,50,4,explore_outputs/channel_routes_v1/results_later_10split/100doh_vjepa2_layer18
100doh_vjepa2_layer18,facebook/vjepa2-vitl-fpc64-256,layer_18,1024,10,0.8173086125647837,0.03012535226218898,univariate_auroc,50,retrained_attacker,0.003590372486289828,0.0007356520924070465,0.0028547203938827813,0.004435373675852753,0.00010564730831175975,0.005603793479453802,0.0032462872820197774,0.0028107899009795823,0.3964873091496103,123.0,2,50,4,explore_outputs/channel_routes_v1/results_later_10split/100doh_vjepa2_layer18
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,0.9178005190562185,0.011799105806507464,univariate_auroc,50,fixed_intact_attacker,0.028272355729475195,0.00647911303231814,0.021793242697157055,0.017543434766304353,0.010919709175712373,0.032666776218601735,0.03347773491014022,0.026854008554077692,0.6047162907911109,525.5,0,228,6,explore_outputs/channel_routes_v1/results_later_10split/touchmoment_subset_vjepa2_layer19
touchmoment_subset_vjepa2_layer19,facebook/vjepa2-vitl-fpc64-256,layer_19,1024,10,0.9178005190562185,0.011799105806507464,univariate_auroc,50,retrained_attacker,0.0020437848425832405,0.0005055089924288047,0.0015382758501544358,0.003936271250399961,-0.0009014503471881225,0.003978002047496994,0.002884776214558582,0.00306305827851443,0.6047162907911109,525.5,0,228,6,explore_outputs/channel_routes_v1/results_later_10split/touchmoment_subset_vjepa2_layer19
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,0.9109126394102145,0.010797673257386484,univariate_auroc,50,fixed_intact_attacker,0.04557382081367643,0.007074313180246927,0.038499507633429506,0.014586735866076127,0.029458555076471906,0.0475404601903871,0.047005803712212954,0.0393741614547948,0.6390079293020094,285.0,0,228,4,explore_outputs/channel_routes_v1/results_later_10split/touchmoment_subset_vjepa2_layer20
touchmoment_subset_vjepa2_layer20,facebook/vjepa2-vitl-fpc64-256,layer_20,1024,10,0.9109126394102145,0.010797673257386484,univariate_auroc,50,retrained_attacker,0.0060164485388416455,0.0011134529088515422,0.004902995629990104,0.0025334137544516535,0.0033327695169356143,0.006473221743044593,0.007876224543086252,0.0062773126525893065,0.6390079293020094,285.0,0,228,4,explore_outputs/channel_routes_v1/results_later_10split/touchmoment_subset_vjepa2_layer20
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,0.9248487429635487,0.006499471437255478,univariate_auroc,50,fixed_intact_attacker,0.07586619953072588,0.0320812154349658,0.04378498409576007,0.013127449743032033,0.0356485064485149,0.05192146174300524,0.07528017056786235,0.043350906807355837,0.7354459107050696,15.5,10,353,8,explore_outputs/channel_routes_v1/results_later_10split/touchmoment_vjepa2_layer23
touchmoment_vjepa2_layer23,facebook/vjepa2-vitl-fpc64-256,layer_23,1024,10,0.9248487429635487,0.006499471437255478,univariate_auroc,50,retrained_attacker,0.00208297806650255,0.0014224044045130558,0.0006605736619894942,0.0012934796515102797,-0.00014113333195776,0.0014622806559367483,0.0019236275059685503,0.0005741781112033939,0.7354459107050696,15.5,10,353,8,explore_outputs/channel_routes_v1/results_later_10split/touchmoment_vjepa2_layer23
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,0.9218069614169003,0.006663322515250612,univariate_auroc,50,fixed_intact_attacker,0.10236482394374624,0.037854224317065546,0.06451059962668068,0.012850190669935306,0.05654596893333033,0.07247523032003103,0.11020225866513386,0.0718179018931153,0.7928495233148104,215.5,0,545,9,explore_outputs/channel_routes_v1/results_later_10split/touchmoment_vjepa2_layer24
touchmoment_vjepa2_layer24,facebook/vjepa2-vitl-fpc64-256,layer_24,1024,10,0.9218069614169003,0.006663322515250612,univariate_auroc,50,retrained_attacker,0.0019830149628993652,0.0014558133184440214,0.000527201644455344,0.0010639381620423738,-0.00013223406034358783,0.001186637349254276,0.0018096941537587342,0.0002437898444291986,0.7928495233148104,215.5,0,545,9,explore_outputs/channel_routes_v1/results_later_10split/touchmoment_vjepa2_layer24


==> anc/artifact_v14_arxiv/results/channel_routes_v1/summary_all/summary.json <==
{
  "result_directories": 12,
  "summary_rows": 192,
  "primary_plot": "top50 univariate-AUROC selected-minus-random AUROC drop"
}


==> anc/artifact_v14_arxiv/results/channel_routes_v1/targeted_channel_summary.csv <==
dataset,model_id,layer,channels,split_count,fixed_target_auroc_drop,fixed_random_auroc_drop,fixed_excess_auroc_drop,fixed_excess_auroc_drop_std,retrained_excess_auroc_drop,retrained_excess_auroc_drop_std,result_dir
touchmoment_subset_vjepa2_layer19_channel228,facebook/vjepa2-vitl-fpc64-256,layer_19,228,10,-0.0003132344187533498,2.7631615825507437e-05,-0.00034086603457885725,0.0006760695081713716,-0.00027894358155815534,0.0004139431884736672,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_subset_vjepa2_layer19_channel228
touchmoment_subset_vjepa2_layer19_channel407,facebook/vjepa2-vitl-fpc64-256,layer_19,407,10,-7.301924832239237e-05,2.7631615825507437e-05,-0.00010065086414789981,0.0004799426869468595,-1.8450109724510444e-05,0.000204479165389995,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_subset_vjepa2_layer19_channel407
touchmoment_subset_vjepa2_layer20_channel228,facebook/vjepa2-vitl-fpc64-256,layer_20,228,10,0.00024260638544576496,0.00018606686805582305,5.653951738994189e-05,0.0011653094134975329,0.0007681597507514737,0.0012587183585034626,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_subset_vjepa2_layer20_channel228
touchmoment_subset_vjepa2_layer20_channel407,facebook/vjepa2-vitl-fpc64-256,layer_20,407,10,0.00024502931458179054,0.00018606686805582305,5.8962446525967496e-05,0.0009437893819468714,0.00022736643457618166,0.0015405941600663354,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_subset_vjepa2_layer20_channel407
touchmoment_vjepa2_layer21_channel520,facebook/vjepa2-vitl-fpc64-256,layer_21,520,10,0.0002536286757760742,0.0005702531186175363,-0.00031662444284146217,0.0003514731140099686,-7.151120455319848e-05,0.00012696400919533338,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_vjepa2_layer21_channel520
touchmoment_vjepa2_layer22_channel41,facebook/vjepa2-vitl-fpc64-256,layer_22,41,10,0.0003821387102614371,0.0007077792367169988,-0.00032564052645556174,0.0006660953481690789,-0.00010538708019732778,0.0001662446317002459,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_vjepa2_layer22_channel41
touchmoment_vjepa2_layer23_channel353,facebook/vjepa2-vitl-fpc64-256,layer_23,353,10,0.0020425827078522363,0.0008547355033065807,0.0011878472045456557,0.0011205822059941362,-1.5616832297893346e-05,0.00021712823911798794,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_vjepa2_layer23_channel353
touchmoment_vjepa2_layer23_channel407,facebook/vjepa2-vitl-fpc64-256,layer_23,407,10,0.0013489993276544544,0.0008547355033065807,0.0004942638243478736,0.0010209947533508356,0.00011227366447585929,0.0001837322416483419,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_vjepa2_layer23_channel407
touchmoment_vjepa2_layer24_channel545,facebook/vjepa2-vitl-fpc64-256,layer_24,545,10,0.0004949858238172178,0.0007693124422631148,-0.000274326618445897,0.0011212241550106927,-7.625699322497682e-05,0.00012117614130411704,explore_outputs/channel_routes_v1/targeted_10split/touchmoment_vjepa2_layer24_channel545
touchmoment_vjepa2_layer22_channel407,facebook/vjepa2-vitl-fpc64-256,layer_22,407,20,0.000589837750056188,0.0006056870228151213,-1.584927275893322e-05,0.0009095007520167082,1.5409851595149515e-05,0.00017081427154684117,explore_outputs/channel_routes_v1/targeted_20split/touchmoment_vjepa2_layer22_channel407


==> anc/artifact_v14_arxiv/results/covariance_scaling/100doh_vjepa2/covariance_scaling.csv <==
dataset,model_id,layer,covariance_sample_count,estimator,eigenvalue_floor_fraction,shrinkage,floored_eigenvalues,condition_number_positive,effective_rank,stable_rank,intact_val_auroc,intact_test_auroc,rank1_val_auroc,rank1_test_auroc,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,direction_participation_ratio,direction_top_1pct_eigenspace_energy,direction_top_10pct_eigenspace_energy,direction_variance,direction_eigenvalue_centroid,leace_val_auroc,leace_test_auroc,leace_coefficient_norm,leace_cross_covariance_relative,leace_relative_squared_displacement
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,empirical,1e-05,0.0,825,1380.854502604741,63.631496925505466,4.811789149040498,0.8858,0.89,0.7562,0.8182,30.32938182932206,0.029618536942697324,0.9795897720527994,265.16605275694377,0.03516489111648961,0.21030407701944495,2.397186221560555,2.3971862215605553,0.5,0.5,0.0,2.962554853297755e-14,0.04078633097090922
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,empirical,0.0001,0.0,825,1380.854502604741,63.631496925505466,4.811789149040498,0.8858,0.89,0.7541,0.817,30.05440104775104,0.029350001023194374,0.9795421427829213,265.1660527569416,0.035164891116489724,0.21030407701944615,2.3971862215605615,2.3971862215605633,0.5,0.5,0.0,7.831805691889378e-15,0.040048644144360865
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,empirical,0.001,0.0,826,1380.854502604741,63.631496925505466,4.811789149040498,0.8858,0.89,0.7417,0.8084,27.508606301736112,0.026863873341539172,0.9791596967426284,265.1660527569414,0.035164891116489745,0.2103040770194459,2.3971862215605593,2.397186221560563,0.5,0.5,0.0,4.614432804091924e-15,0.035280471280359015
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,oas,1e-05,0.09974160734730803,0,1921.809010462528,107.56049815026456,5.342116671339928,0.8858,0.89,0.7455,0.8143,27.98978621421242,0.027333775599816815,0.979241171865216,259.7566135585442,0.03516489111648954,0.2103040770194461,2.2572228522537516,2.2572228522537525,0.5,0.5,0.0,4.86629285869705e-15,0.03749987676752328
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,ledoit_wolf,1e-05,0.1092053257020269,0,1736.9098266619683,112.10719254725844,5.3985716032626945,0.8858,0.89,0.7443,0.8134,27.755459658233804,0.02710494107249395,0.9792110912041722,266.04595714097104,0.035164891116489454,0.21030407701944592,2.243942798499601,2.243942798499604,0.5,0.5,0.0,5.2759148255227845e-15,0.037237095405431235
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,empirical,1e-05,0.0,625,5323.8494257204475,80.8354732624731,4.753033509248986,0.8858,0.89,0.7499,0.7969,28.918974156156153,0.028241185699371243,0.973821262349017,200.3036727774491,0.04078107204847368,0.25880573401301077,2.8397930139950978,2.8397930139950978,0.5,0.5,0.0,1.7807196406653908e-14,0.05089703304793602
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,empirical,0.0001,0.0,625,5323.8494257204475,80.8354732624731,4.753033509248986,0.8858,0.89,0.7487,0.7959,28.79797311955279,0.02812302062456327,0.9738157520248564,200.30367277744924,0.040781072048473206,0.25880573401300977,2.839793013995078,2.839793013995078,0.5,0.5,0.0,7.531189689243714e-15,0.045071939723738505
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,empirical,0.001,0.0,734,5323.8494257204475,80.8354732624731,4.753033509248986,0.8858,0.89,0.7394,0.7866,27.498716397985007,0.026854215232407233,0.973776803179065,200.30367277744773,0.040781072048473525,0.25880573401301066,2.8397930139950938,2.8397930139950924,0.5,0.5,0.0,4.212744055925055e-15,0.03136732023453472
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,oas,1e-05,0.05027915656125017,0,4070.4626452338352,104.51091356098662,5.003434275777238,0.8858,0.89,0.7467,0.7916,28.006170223749105,0.027349775609129986,0.9737929625649298,201.39900247265126,0.040781072048473394,0.2588057340130103,2.746058988173175,2.746058988173173,0.5,0.5,0.0,6.027554266856546e-15,0.039913717304615154
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,ledoit_wolf,1e-05,0.05366521146291677,0,3800.102763810416,106.09367784985363,5.021249141783432,0.8858,0.89,0.7468,0.7913,27.94213378653171,0.027287240025909872,0.9737915516059218,201.83891516490988,0.04078107204847342,0.2588057340130105,2.73974646069073,2.7397464606907302,0.5,0.5,0.0,5.131259429384324e-15,0.03945308008385142
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,empirical,1e-05,0.0,234,302880.7771335141,94.3388416714698,4.6034838606250075,0.8858,0.89,0.6797,0.6877,29.411019434587505,0.02872169866658936,0.973219396255094,184.51803735441413,0.04619721204952319,0.2281991565542254,2.7002741119328397,2.7002741119328375,0.5,0.5,0.0,2.3377638300069965e-14,0.06193700844651781
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,empirical,0.0001,0.0,383,302880.7771335141,94.3388416714698,4.6034838606250075,0.8858,0.89,0.6788,0.6867,29.373687137624987,0.0286852413453369,0.9732178444811589,184.5180373544147,0.04619721204952328,0.22819915655422612,2.700274111932849,2.7002741119328517,0.5,0.5,0.0,7.571741176179406e-15,0.034534864194687306
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,empirical,0.001,0.0,693,302880.7771335141,94.3388416714698,4.6034838606250075,0.8858,0.89,0.6693,0.6701,28.44826368663033,0.027781507506474932,0.9731897801166675,184.5180373544151,0.04619721204952285,0.228199156554225,2.7002741119328313,2.700274111932832,0.5,0.5,0.0,3.696029149343806e-15,0.02163475546126314
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,oas,1e-05,0.024366938716609148,0,8907.331780749262,105.86723557514028,4.717928516020346,0.8858,0.89,0.6767,0.6827,28.934372828056375,0.028256223464898804,0.973204073797565,184.4169547654782,0.04619721204952289,0.22819915655422499,2.6585010535339153,2.658501053533912,0.5,0.5,0.0,5.884442285329753e-15,0.03207299642220053
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,ledoit_wolf,1e-05,0.026447352077017212,0,8189.240260810507,106.83246795575664,4.727963847006407,0.8858,0.89,0.676,0.682,28.892948761647695,0.028215770275046577,0.9732029334388885,184.12599070916522,0.04619721204952264,0.22819915655422507,2.654934531296181,2.6549345312961776,0.5,0.5,0.0,6.428001125213261e-15,0.0313258184550499
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,empirical,1e-05,0.0,6,279607.8660734256,100.88775403682254,4.432278257466229,0.8858,0.89,0.5866,0.6224,27.90111408644546,0.027247181725044395,0.9727528172763467,167.32776204409532,0.046688339072290024,0.25055981982859016,2.768535295616144,2.7685352956161466,0.5,0.5,0.0,9.618758235223545e-15,0.01285105653850208
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,empirical,0.0001,0.0,242,279607.8660734256,100.88775403682254,4.432278257466229,0.8858,0.89,0.5866,0.6219,27.897315090184655,0.027243471767758452,0.9727528182658882,167.32776204409515,0.04668833907229064,0.25055981982859066,2.76853529561617,2.7685352956161733,0.5,0.5,0.0,6.783544294267692e-15,0.01331343690991438
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,empirical,0.001,0.0,675,279607.8660734256,100.88775403682254,4.432278257466229,0.8858,0.89,0.5818,0.6067,27.286713924560125,0.026647181566953247,0.9727577792041353,167.32776204409527,0.046688339072290586,0.2505598198285906,2.768535295616167,2.7685352956161693,0.5,0.5,0.0,6.008692288096537e-15,0.015410595842132793
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,oas,1e-05,0.011551213086683906,0,18465.09951526494,106.10392160011897,4.483847956181437,0.8858,0.89,0.5839,0.6211,27.690277837011582,0.027041286950206623,0.972753250912166,167.32776204409478,0.046688339072290704,0.2505598198285902,2.7481065675651823,2.7481065675651846,0.5,0.5,0.0,8.040224453994115e-15,0.013323790232047421
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,ledoit_wolf,1e-05,0.012712697601433806,0,16861.341591229415,106.627178964721,4.489099810454033,0.8858,0.89,0.5836,0.6207,27.668953973383523,0.027020462864632347,0.9727533432874096,167.32776204409555,0.04668833907229049,0.25055981982858966,2.7460524412055207,2.746052441205524,0.5,0.5,0.0,6.2710752256060355e-15,0.013366471481852745


==> anc/artifact_v14_arxiv/results/covariance_scaling/100doh_vjepa2/covariance_spectra.csv <==
covariance_sample_count,estimator,eigenvalue_floor_fraction,ascending_index,eigenvalue,is_floored
200,empirical,1e-05,0,0.0,1
200,empirical,1e-05,1,0.0,1
200,empirical,1e-05,2,0.0,1
200,empirical,1e-05,3,0.0,1
200,empirical,1e-05,4,0.0,1
200,empirical,1e-05,5,0.0,1
200,empirical,1e-05,6,0.0,1
200,empirical,1e-05,7,0.0,1
200,empirical,1e-05,8,0.0,1
200,empirical,1e-05,9,0.0,1
200,empirical,1e-05,10,0.0,1
200,empirical,1e-05,11,0.0,1
200,empirical,1e-05,12,0.0,1
200,empirical,1e-05,13,0.0,1
200,empirical,1e-05,14,0.0,1
200,empirical,1e-05,15,0.0,1
200,empirical,1e-05,16,0.0,1
200,empirical,1e-05,17,0.0,1
200,empirical,1e-05,18,0.0,1
200,empirical,1e-05,19,0.0,1
200,empirical,1e-05,20,0.0,1
200,empirical,1e-05,21,0.0,1
200,empirical,1e-05,22,0.0,1
200,empirical,1e-05,23,0.0,1
200,empirical,1e-05,24,0.0,1
200,empirical,1e-05,25,0.0,1
200,empirical,1e-05,26,0.0,1
200,empirical,1e-05,27,0.0,1
200,empirical,1e-05,28,0.0,1
200,empirical,1e-05,29,0.0,1
200,empirical,1e-05,30,0.0,1
200,empirical,1e-05,31,0.0,1
200,empirical,1e-05,32,0.0,1
200,empirical,1e-05,33,0.0,1
200,empirical,1e-05,34,0.0,1
200,empirical,1e-05,35,0.0,1
200,empirical,1e-05,36,0.0,1
200,empirical,1e-05,37,0.0,1
200,empirical,1e-05,38,0.0,1
200,empirical,1e-05,39,0.0,1
200,empirical,1e-05,40,0.0,1
200,empirical,1e-05,41,0.0,1
200,empirical,1e-05,42,0.0,1
200,empirical,1e-05,43,0.0,1
200,empirical,1e-05,44,0.0,1
200,empirical,1e-05,45,0.0,1
200,empirical,1e-05,46,0.0,1
200,empirical,1e-05,47,0.0,1
200,empirical,1e-05,48,0.0,1
200,empirical,1e-05,49,0.0,1
200,empirical,1e-05,50,0.0,1
200,empirical,1e-05,51,0.0,1
200,empirical,1e-05,52,0.0,1
200,empirical,1e-05,53,0.0,1
200,empirical,1e-05,54,0.0,1
200,empirical,1e-05,55,0.0,1
200,empirical,1e-05,56,0.0,1
200,empirical,1e-05,57,0.0,1
200,empirical,1e-05,58,0.0,1
200,empirical,1e-05,59,0.0,1
200,empirical,1e-05,60,0.0,1
200,empirical,1e-05,61,0.0,1
200,empirical,1e-05,62,0.0,1
200,empirical,1e-05,63,0.0,1
200,empirical,1e-05,64,0.0,1
200,empirical,1e-05,65,0.0,1
200,empirical,1e-05,66,0.0,1
200,empirical,1e-05,67,0.0,1
200,empirical,1e-05,68,0.0,1
200,empirical,1e-05,69,0.0,1
200,empirical,1e-05,70,0.0,1
200,empirical,1e-05,71,0.0,1
200,empirical,1e-05,72,0.0,1
200,empirical,1e-05,73,0.0,1
200,empirical,1e-05,74,0.0,1
200,empirical,1e-05,75,0.0,1
200,empirical,1e-05,76,0.0,1
200,empirical,1e-05,77,0.0,1
200,empirical,1e-05,78,0.0,1
200,empirical,1e-05,79,0.0,1
200,empirical,1e-05,80,0.0,1
200,empirical,1e-05,81,0.0,1
200,empirical,1e-05,82,0.0,1
200,empirical,1e-05,83,0.0,1
200,empirical,1e-05,84,0.0,1
200,empirical,1e-05,85,0.0,1
200,empirical,1e-05,86,0.0,1
200,empirical,1e-05,87,0.0,1
200,empirical,1e-05,88,0.0,1
200,empirical,1e-05,89,0.0,1
200,empirical,1e-05,90,0.0,1
200,empirical,1e-05,91,0.0,1
200,empirical,1e-05,92,0.0,1
200,empirical,1e-05,93,0.0,1
200,empirical,1e-05,94,0.0,1
200,empirical,1e-05,95,0.0,1
200,empirical,1e-05,96,0.0,1
200,empirical,1e-05,97,0.0,1
200,empirical,1e-05,98,0.0,1
200,empirical,1e-05,99,0.0,1
200,empirical,1e-05,100,0.0,1
200,empirical,1e-05,101,0.0,1
200,empirical,1e-05,102,0.0,1
200,empirical,1e-05,103,0.0,1
200,empirical,1e-05,104,0.0,1
200,empirical,1e-05,105,0.0,1
200,empirical,1e-05,106,0.0,1
200,empirical,1e-05,107,0.0,1
200,empirical,1e-05,108,0.0,1
200,empirical,1e-05,109,0.0,1
200,empirical,1e-05,110,0.0,1
200,empirical,1e-05,111,0.0,1
200,empirical,1e-05,112,0.0,1
200,empirical,1e-05,113,0.0,1
200,empirical,1e-05,114,0.0,1
200,empirical,1e-05,115,0.0,1
200,empirical,1e-05,116,0.0,1
200,empirical,1e-05,117,0.0,1
200,empirical,1e-05,118,0.0,1
200,empirical,1e-05,119,0.0,1
200,empirical,1e-05,120,0.0,1
200,empirical,1e-05,121,0.0,1
200,empirical,1e-05,122,0.0,1
200,empirical,1e-05,123,0.0,1
200,empirical,1e-05,124,0.0,1
200,empirical,1e-05,125,0.0,1
200,empirical,1e-05,126,0.0,1
200,empirical,1e-05,127,0.0,1
200,empirical,1e-05,128,0.0,1
200,empirical,1e-05,129,0.0,1
200,empirical,1e-05,130,0.0,1
200,empirical,1e-05,131,0.0,1
200,empirical,1e-05,132,0.0,1
200,empirical,1e-05,133,0.0,1
200,empirical,1e-05,134,0.0,1
200,empirical,1e-05,135,0.0,1
200,empirical,1e-05,136,0.0,1
200,empirical,1e-05,137,0.0,1
200,empirical,1e-05,138,0.0,1
200,empirical,1e-05,139,0.0,1
200,empirical,1e-05,140,0.0,1
200,empirical,1e-05,141,0.0,1
200,empirical,1e-05,142,0.0,1
200,empirical,1e-05,143,0.0,1
200,empirical,1e-05,144,0.0,1
200,empirical,1e-05,145,0.0,1
200,empirical,1e-05,146,0.0,1
200,empirical,1e-05,147,0.0,1
200,empirical,1e-05,148,0.0,1
200,empirical,1e-05,149,0.0,1
200,empirical,1e-05,150,0.0,1
200,empirical,1e-05,151,0.0,1
200,empirical,1e-05,152,0.0,1
200,empirical,1e-05,153,0.0,1
200,empirical,1e-05,154,0.0,1
200,empirical,1e-05,155,0.0,1
200,empirical,1e-05,156,0.0,1
200,empirical,1e-05,157,0.0,1
200,empirical,1e-05,158,0.0,1
200,empirical,1e-05,159,0.0,1
200,empirical,1e-05,160,0.0,1
200,empirical,1e-05,161,0.0,1
200,empirical,1e-05,162,0.0,1
200,empirical,1e-05,163,0.0,1
200,empirical,1e-05,164,0.0,1
200,empirical,1e-05,165,0.0,1
200,empirical,1e-05,166,0.0,1
200,empirical,1e-05,167,0.0,1
200,empirical,1e-05,168,0.0,1
200,empirical,1e-05,169,0.0,1
200,empirical,1e-05,170,0.0,1
200,empirical,1e-05,171,0.0,1
200,empirical,1e-05,172,0.0,1
200,empirical,1e-05,173,0.0,1
200,empirical,1e-05,174,0.0,1
200,empirical,1e-05,175,0.0,1
200,empirical,1e-05,176,0.0,1
200,empirical,1e-05,177,0.0,1
200,empirical,1e-05,178,0.0,1
200,empirical,1e-05,179,0.0,1
200,empirical,1e-05,180,0.0,1
200,empirical,1e-05,181,0.0,1
200,empirical,1e-05,182,0.0,1
200,empirical,1e-05,183,0.0,1
200,empirical,1e-05,184,0.0,1
200,empirical,1e-05,185,0.0,1
200,empirical,1e-05,186,0.0,1
200,empirical,1e-05,187,0.0,1
200,empirical,1e-05,188,0.0,1
200,empirical,1e-05,189,0.0,1
200,empirical,1e-05,190,0.0,1
200,empirical,1e-05,191,0.0,1
200,empirical,1e-05,192,0.0,1
200,empirical,1e-05,193,0.0,1
200,empirical,1e-05,194,0.0,1
200,empirical,1e-05,195,0.0,1
200,empirical,1e-05,196,0.0,1
200,empirical,1e-05,197,0.0,1
200,empirical,1e-05,198,0.0,1
200,empirical,1e-05,199,0.0,1
200,empirical,1e-05,200,0.0,1
200,empirical,1e-05,201,0.0,1
200,empirical,1e-05,202,0.0,1
200,empirical,1e-05,203,0.0,1
200,empirical,1e-05,204,0.0,1
200,empirical,1e-05,205,0.0,1
200,empirical,1e-05,206,0.0,1
200,empirical,1e-05,207,0.0,1
200,empirical,1e-05,208,0.0,1
200,empirical,1e-05,209,0.0,1
200,empirical,1e-05,210,0.0,1
200,empirical,1e-05,211,0.0,1
200,empirical,1e-05,212,0.0,1
200,empirical,1e-05,213,0.0,1
200,empirical,1e-05,214,0.0,1
200,empirical,1e-05,215,0.0,1
200,empirical,1e-05,216,0.0,1
200,empirical,1e-05,217,0.0,1
200,empirical,1e-05,218,0.0,1
200,empirical,1e-05,219,0.0,1
200,empirical,1e-05,220,0.0,1
200,empirical,1e-05,221,0.0,1
200,empirical,1e-05,222,0.0,1
200,empirical,1e-05,223,0.0,1
200,empirical,1e-05,224,0.0,1
200,empirical,1e-05,225,0.0,1
200,empirical,1e-05,226,0.0,1
200,empirical,1e-05,227,0.0,1
200,empirical,1e-05,228,0.0,1
200,empirical,1e-05,229,0.0,1
200,empirical,1e-05,230,0.0,1
200,empirical,1e-05,231,0.0,1
200,empirical,1e-05,232,0.0,1
200,empirical,1e-05,233,0.0,1
200,empirical,1e-05,234,0.0,1
200,empirical,1e-05,235,0.0,1
200,empirical,1e-05,236,0.0,1
200,empirical,1e-05,237,0.0,1
200,empirical,1e-05,238,0.0,1
200,empirical,1e-05,239,0.0,1
200,empirical,1e-05,240,0.0,1
200,empirical,1e-05,241,0.0,1
200,empirical,1e-05,242,0.0,1
200,empirical,1e-05,243,0.0,1
200,empirical,1e-05,244,0.0,1
200,empirical,1e-05,245,0.0,1
200,empirical,1e-05,246,0.0,1
200,empirical,1e-05,247,0.0,1
200,empirical,1e-05,248,0.0,1
200,empirical,1e-05,249,0.0,1
200,empirical,1e-05,250,0.0,1
200,empirical,1e-05,251,0.0,1
200,empirical,1e-05,252,0.0,1
200,empirical,1e-05,253,0.0,1
200,empirical,1e-05,254,0.0,1
200,empirical,1e-05,255,0.0,1
200,empirical,1e-05,256,0.0,1
200,empirical,1e-05,257,0.0,1
200,empirical,1e-05,258,0.0,1
200,empirical,1e-05,259,0.0,1
200,empirical,1e-05,260,0.0,1
200,empirical,1e-05,261,0.0,1
200,empirical,1e-05,262,0.0,1
200,empirical,1e-05,263,0.0,1
200,empirical,1e-05,264,0.0,1
200,empirical,1e-05,265,0.0,1
200,empirical,1e-05,266,0.0,1
200,empirical,1e-05,267,0.0,1
200,empirical,1e-05,268,0.0,1
200,empirical,1e-05,269,0.0,1
200,empirical,1e-05,270,0.0,1
200,empirical,1e-05,271,0.0,1
200,empirical,1e-05,272,0.0,1
200,empirical,1e-05,273,0.0,1
200,empirical,1e-05,274,0.0,1
200,empirical,1e-05,275,0.0,1
200,empirical,1e-05,276,0.0,1
200,empirical,1e-05,277,0.0,1
200,empirical,1e-05,278,0.0,1
200,empirical,1e-05,279,0.0,1
200,empirical,1e-05,280,0.0,1
200,empirical,1e-05,281,0.0,1
200,empirical,1e-05,282,0.0,1
200,empirical,1e-05,283,0.0,1
200,empirical,1e-05,284,0.0,1
200,empirical,1e-05,285,0.0,1
200,empirical,1e-05,286,0.0,1
200,empirical,1e-05,287,0.0,1
200,empirical,1e-05,288,0.0,1
200,empirical,1e-05,289,0.0,1
200,empirical,1e-05,290,0.0,1
200,empirical,1e-05,291,0.0,1
200,empirical,1e-05,292,0.0,1
200,empirical,1e-05,293,0.0,1
200,empirical,1e-05,294,0.0,1
200,empirical,1e-05,295,0.0,1
200,empirical,1e-05,296,0.0,1
200,empirical,1e-05,297,0.0,1
200,empirical,1e-05,298,0.0,1
200,empirical,1e-05,299,0.0,1
200,empirical,1e-05,300,0.0,1
200,empirical,1e-05,301,0.0,1
200,empirical,1e-05,302,0.0,1
200,empirical,1e-05,303,0.0,1
200,empirical,1e-05,304,0.0,1
200,empirical,1e-05,305,0.0,1
200,empirical,1e-05,306,0.0,1
200,empirical,1e-05,307,0.0,1
200,empirical,1e-05,308,0.0,1
200,empirical,1e-05,309,0.0,1
200,empirical,1e-05,310,0.0,1
200,empirical,1e-05,311,0.0,1
200,empirical,1e-05,312,0.0,1
200,empirical,1e-05,313,0.0,1
200,empirical,1e-05,314,0.0,1
200,empirical,1e-05,315,0.0,1
200,empirical,1e-05,316,0.0,1
200,empirical,1e-05,317,0.0,1
200,empirical,1e-05,318,0.0,1
200,empirical,1e-05,319,0.0,1
200,empirical,1e-05,320,0.0,1
200,empirical,1e-05,321,0.0,1
200,empirical,1e-05,322,0.0,1
200,empirical,1e-05,323,0.0,1
200,empirical,1e-05,324,0.0,1
200,empirical,1e-05,325,0.0,1
200,empirical,1e-05,326,0.0,1
200,empirical,1e-05,327,0.0,1
200,empirical,1e-05,328,0.0,1
200,empirical,1e-05,329,0.0,1
200,empirical,1e-05,330,0.0,1
200,empirical,1e-05,331,0.0,1
200,empirical,1e-05,332,0.0,1
200,empirical,1e-05,333,0.0,1
200,empirical,1e-05,334,0.0,1
200,empirical,1e-05,335,0.0,1
200,empirical,1e-05,336,0.0,1
200,empirical,1e-05,337,0.0,1
200,empirical,1e-05,338,0.0,1
200,empirical,1e-05,339,0.0,1
200,empirical,1e-05,340,0.0,1
200,empirical,1e-05,341,0.0,1
200,empirical,1e-05,342,0.0,1
200,empirical,1e-05,343,0.0,1
200,empirical,1e-05,344,0.0,1
200,empirical,1e-05,345,0.0,1
200,empirical,1e-05,346,0.0,1
200,empirical,1e-05,347,0.0,1
200,empirical,1e-05,348,0.0,1
200,empirical,1e-05,349,0.0,1
200,empirical,1e-05,350,0.0,1
200,empirical,1e-05,351,0.0,1
200,empirical,1e-05,352,0.0,1
200,empirical,1e-05,353,0.0,1
200,empirical,1e-05,354,0.0,1
200,empirical,1e-05,355,0.0,1
200,empirical,1e-05,356,0.0,1
200,empirical,1e-05,357,0.0,1
200,empirical,1e-05,358,0.0,1
200,empirical,1e-05,359,0.0,1
200,empirical,1e-05,360,0.0,1
200,empirical,1e-05,361,0.0,1
200,empirical,1e-05,362,0.0,1
200,empirical,1e-05,363,0.0,1
200,empirical,1e-05,364,0.0,1
200,empirical,1e-05,365,0.0,1
200,empirical,1e-05,366,0.0,1
200,empirical,1e-05,367,0.0,1
200,empirical,1e-05,368,0.0,1
200,empirical,1e-05,369,0.0,1
200,empirical,1e-05,370,0.0,1
200,empirical,1e-05,371,0.0,1
200,empirical,1e-05,372,0.0,1
200,empirical,1e-05,373,0.0,1
200,empirical,1e-05,374,0.0,1
200,empirical,1e-05,375,0.0,1
200,empirical,1e-05,376,0.0,1
200,empirical,1e-05,377,0.0,1
200,empirical,1e-05,378,0.0,1
200,empirical,1e-05,379,0.0,1
200,empirical,1e-05,380,0.0,1
200,empirical,1e-05,381,0.0,1
200,empirical,1e-05,382,0.0,1
200,empirical,1e-05,383,0.0,1
200,empirical,1e-05,384,0.0,1
200,empirical,1e-05,385,0.0,1
200,empirical,1e-05,386,0.0,1
200,empirical,1e-05,387,0.0,1
200,empirical,1e-05,388,0.0,1
200,empirical,1e-05,389,0.0,1
200,empirical,1e-05,390,0.0,1
200,empirical,1e-05,391,0.0,1
200,empirical,1e-05,392,0.0,1
200,empirical,1e-05,393,0.0,1
200,empirical,1e-05,394,0.0,1
200,empirical,1e-05,395,0.0,1
200,empirical,1e-05,396,0.0,1
200,empirical,1e-05,397,0.0,1
200,empirical,1e-05,398,0.0,1
200,empirical,1e-05,399,0.0,1
200,empirical,1e-05,400,0.0,1
200,empirical,1e-05,401,0.0,1
200,empirical,1e-05,402,0.0,1
200,empirical,1e-05,403,0.0,1
200,empirical,1e-05,404,0.0,1
200,empirical,1e-05,405,0.0,1
200,empirical,1e-05,406,0.0,1
200,empirical,1e-05,407,0.0,1
200,empirical,1e-05,408,0.0,1
200,empirical,1e-05,409,0.0,1
200,empirical,1e-05,410,0.0,1
200,empirical,1e-05,411,0.0,1
200,empirical,1e-05,412,0.0,1
200,empirical,1e-05,413,0.0,1
200,empirical,1e-05,414,8.144391945534668e-18,1
200,empirical,1e-05,415,2.609476862515958e-17,1
200,empirical,1e-05,416,3.4281033784523226e-17,1
200,empirical,1e-05,417,4.813119076451678e-17,1
200,empirical,1e-05,418,5.350014282315552e-17,1
200,empirical,1e-05,419,6.542000401804287e-17,1
200,empirical,1e-05,420,8.895100905213715e-17,1
200,empirical,1e-05,421,9.497365121834147e-17,1
200,empirical,1e-05,422,1.1044519899213521e-16,1
200,empirical,1e-05,423,1.1434714868779632e-16,1
200,empirical,1e-05,424,1.2298658391976154e-16,1
200,empirical,1e-05,425,1.3068032283809457e-16,1
200,empirical,1e-05,426,1.4138551899218716e-16,1
200,empirical,1e-05,427,1.4771705085350133e-16,1
200,empirical,1e-05,428,1.6338884417330633e-16,1
200,empirical,1e-05,429,1.760581327728559e-16,1
200,empirical,1e-05,430,1.8430680964208475e-16,1
200,empirical,1e-05,431,1.8920549088391213e-16,1
200,empirical,1e-05,432,2.018128686147021e-16,1
200,empirical,1e-05,433,2.1818355795482685e-16,1
200,empirical,1e-05,434,2.241996271030089e-16,1
200,empirical,1e-05,435,2.4027821413280275e-16,1
200,empirical,1e-05,436,2.440731286323578e-16,1
200,empirical,1e-05,437,2.6121987736447375e-16,1
200,empirical,1e-05,438,2.629755407497729e-16,1
200,empirical,1e-05,439,2.7932318516065985e-16,1
200,empirical,1e-05,440,2.9061378083276675e-16,1
200,empirical,1e-05,441,3.082524787169302e-16,1
200,empirical,1e-05,442,3.228552169202955e-16,1
200,empirical,1e-05,443,3.293073389914977e-16,1
200,empirical,1e-05,444,3.402434416808148e-16,1
200,empirical,1e-05,445,3.497519904717044e-16,1
200,empirical,1e-05,446,3.58097600799614e-16,1
200,empirical,1e-05,447,3.7797746970676955e-16,1
200,empirical,1e-05,448,3.936467539731087e-16,1
200,empirical,1e-05,449,4.0310912202098563e-16,1
200,empirical,1e-05,450,4.0666660877371664e-16,1
200,empirical,1e-05,451,4.141340968714389e-16,1
200,empirical,1e-05,452,4.2259863585820607e-16,1
200,empirical,1e-05,453,4.335574624972035e-16,1
200,empirical,1e-05,454,4.412515345508929e-16,1
200,empirical,1e-05,455,4.528361998988218e-16,1
200,empirical,1e-05,456,4.601167132461219e-16,1
200,empirical,1e-05,457,4.699737806709853e-16,1
200,empirical,1e-05,458,4.845355707129849e-16,1
200,empirical,1e-05,459,4.928571901944976e-16,1
200,empirical,1e-05,460,5.072681520165173e-16,1
200,empirical,1e-05,461,5.181541198784778e-16,1
200,empirical,1e-05,462,5.322296376855679e-16,1
200,empirical,1e-05,463,5.352375401815127e-16,1
200,empirical,1e-05,464,5.518970316781796e-16,1
200,empirical,1e-05,465,5.614463476347831e-16,1
200,empirical,1e-05,466,5.833860483309433e-16,1
200,empirical,1e-05,467,5.875774133811484e-16,1
200,empirical,1e-05,468,6.064811921602792e-16,1
200,empirical,1e-05,469,6.142498464008677e-16,1
200,empirical,1e-05,470,6.33721758725322e-16,1
200,empirical,1e-05,471,6.48125093913048e-16,1
200,empirical,1e-05,472,6.632378713468126e-16,1
200,empirical,1e-05,473,6.646013888242862e-16,1
200,empirical,1e-05,474,6.704342520075281e-16,1
200,empirical,1e-05,475,6.794659672521893e-16,1
200,empirical,1e-05,476,7.06367584621429e-16,1
200,empirical,1e-05,477,7.180847376295557e-16,1
200,empirical,1e-05,478,7.231942390964502e-16,1
200,empirical,1e-05,479,7.373619941828068e-16,1
200,empirical,1e-05,480,7.559367295309024e-16,1
200,empirical,1e-05,481,7.603678719470729e-16,1
200,empirical,1e-05,482,7.658488748333037e-16,1
200,empirical,1e-05,483,7.768366294314228e-16,1
200,empirical,1e-05,484,7.866530039445573e-16,1
200,empirical,1e-05,485,7.987293846400479e-16,1
200,empirical,1e-05,486,8.163094517452028e-16,1
200,empirical,1e-05,487,8.223559953045807e-16,1
200,empirical,1e-05,488,8.309174827518458e-16,1
200,empirical,1e-05,489,8.411798094094362e-16,1
200,empirical,1e-05,490,8.611011350541384e-16,1
200,empirical,1e-05,491,8.690890439480396e-16,1
200,empirical,1e-05,492,8.711263589162056e-16,1
200,empirical,1e-05,493,8.806066682166136e-16,1
200,empirical,1e-05,494,8.948657076373234e-16,1
200,empirical,1e-05,495,8.98524848686253e-16,1
200,empirical,1e-05,496,9.235322682469381e-16,1
200,empirical,1e-05,497,9.37293878818882e-16,1
200,empirical,1e-05,498,9.44021811896035e-16,1
200,empirical,1e-05,499,9.500649595407861e-16,1
200,empirical,1e-05,500,9.644606557477157e-16,1
200,empirical,1e-05,501,9.752494070510511e-16,1
200,empirical,1e-05,502,9.84627511579919e-16,1
200,empirical,1e-05,503,9.916059110229308e-16,1
200,empirical,1e-05,504,1.0045435755863582e-15,1
200,empirical,1e-05,505,1.0155220388710927e-15,1
200,empirical,1e-05,506,1.0188596391012652e-15,1
200,empirical,1e-05,507,1.0408278415311e-15,1
200,empirical,1e-05,508,1.0506387532173103e-15,1
200,empirical,1e-05,509,1.0577143915116882e-15,1
200,empirical,1e-05,510,1.0649586762021604e-15,1
200,empirical,1e-05,511,1.0878513326173252e-15,1
200,empirical,1e-05,512,1.0965099653919646e-15,1
200,empirical,1e-05,513,1.1093756445857197e-15,1
200,empirical,1e-05,514,1.1211525010907174e-15,1
200,empirical,1e-05,515,1.1335288668862545e-15,1
200,empirical,1e-05,516,1.1395139500658858e-15,1
200,empirical,1e-05,517,1.1487207958302794e-15,1
200,empirical,1e-05,518,1.1643635506457083e-15,1
200,empirical,1e-05,519,1.1747352510721272e-15,1
200,empirical,1e-05,520,1.1825224537714234e-15,1
200,empirical,1e-05,521,1.1928482927240974e-15,1
200,empirical,1e-05,522,1.2060690464047771e-15,1
200,empirical,1e-05,523,1.2155572391836578e-15,1
200,empirical,1e-05,524,1.2317709176910305e-15,1
200,empirical,1e-05,525,1.2331023977013676e-15,1
200,empirical,1e-05,526,1.245477569929384e-15,1
200,empirical,1e-05,527,1.2520368397454597e-15,1
200,empirical,1e-05,528,1.2643001704547645e-15,1
200,empirical,1e-05,529,1.2917023691851876e-15,1
200,empirical,1e-05,530,1.3035230472027051e-15,1
200,empirical,1e-05,531,1.3093367967360283e-15,1
200,empirical,1e-05,532,1.3150135499342153e-15,1
200,empirical,1e-05,533,1.3295340062523346e-15,1
200,empirical,1e-05,534,1.3361908581453036e-15,1
200,empirical,1e-05,535,1.3443848791985507e-15,1
200,empirical,1e-05,536,1.3602384608975686e-15,1
200,empirical,1e-05,537,1.3772732216774595e-15,1
200,empirical,1e-05,538,1.388423853325148e-15,1
200,empirical,1e-05,539,1.3980685872091998e-15,1
200,empirical,1e-05,540,1.4109207791081313e-15,1
200,empirical,1e-05,541,1.4291503848721121e-15,1
200,empirical,1e-05,542,1.43523439346022e-15,1
200,empirical,1e-05,543,1.4465103442836493e-15,1
200,empirical,1e-05,544,1.4567867241637401e-15,1
200,empirical,1e-05,545,1.4657496967566505e-15,1
200,empirical,1e-05,546,1.4814121077695967e-15,1
200,empirical,1e-05,547,1.491027737347311e-15,1
200,empirical,1e-05,548,1.5061649783499064e-15,1
200,empirical,1e-05,549,1.5118132817691196e-15,1
200,empirical,1e-05,550,1.522625232277243e-15,1
200,empirical,1e-05,551,1.5433512353442422e-15,1
200,empirical,1e-05,552,1.556743326840533e-15,1
200,empirical,1e-05,553,1.5746073381720387e-15,1
200,empirical,1e-05,554,1.5854583828978157e-15,1
200,empirical,1e-05,555,1.5920698277597197e-15,1
200,empirical,1e-05,556,1.5973631153586438e-15,1
200,empirical,1e-05,557,1.6070784111999623e-15,1
200,empirical,1e-05,558,1.6240213728892794e-15,1
200,empirical,1e-05,559,1.6346643706988042e-15,1
200,empirical,1e-05,560,1.6429653656478463e-15,1
200,empirical,1e-05,561,1.664516289137107e-15,1
200,empirical,1e-05,562,1.6698767454774133e-15,1
200,empirical,1e-05,563,1.6779961146047461e-15,1
200,empirical,1e-05,564,1.6933319603348457e-15,1
200,empirical,1e-05,565,1.7104833485778943e-15,1
200,empirical,1e-05,566,1.7300550010065404e-15,1
200,empirical,1e-05,567,1.7337084803801464e-15,1
200,empirical,1e-05,568,1.7498372072021206e-15,1
200,empirical,1e-05,569,1.7594640601835394e-15,1
200,empirical,1e-05,570,1.7632094400248734e-15,1
200,empirical,1e-05,571,1.7743761747950413e-15,1
200,empirical,1e-05,572,1.7921143360240703e-15,1
200,empirical,1e-05,573,1.8061219976151464e-15,1
200,empirical,1e-05,574,1.8186250657878837e-15,1
200,empirical,1e-05,575,1.821818682693361e-15,1
200,empirical,1e-05,576,1.835858140590196e-15,1
200,empirical,1e-05,577,1.839080427669025e-15,1
200,empirical,1e-05,578,1.870405237317117e-15,1
200,empirical,1e-05,579,1.8797593118873096e-15,1
200,empirical,1e-05,580,1.8969600393003683e-15,1
200,empirical,1e-05,581,1.902740062416921e-15,1
200,empirical,1e-05,582,1.9295176795405468e-15,1
200,empirical,1e-05,583,1.941585131936287e-15,1
200,empirical,1e-05,584,1.9428334484027896e-15,1
200,empirical,1e-05,585,1.9546382572076806e-15,1
200,empirical,1e-05,586,1.973074897029332e-15,1
200,empirical,1e-05,587,1.978218662307079e-15,1
200,empirical,1e-05,588,1.993158911592652e-15,1
200,empirical,1e-05,589,2.0094416193666136e-15,1
200,empirical,1e-05,590,2.0175398440267094e-15,1
200,empirical,1e-05,591,2.0302087658317695e-15,1
200,empirical,1e-05,592,2.034394487515086e-15,1
200,empirical,1e-05,593,2.061159586356998e-15,1
200,empirical,1e-05,594,2.0704120290990168e-15,1
200,empirical,1e-05,595,2.0805842802174913e-15,1
200,empirical,1e-05,596,2.0916430193381947e-15,1
200,empirical,1e-05,597,2.1018325154311993e-15,1
200,empirical,1e-05,598,2.113554274924216e-15,1
200,empirical,1e-05,599,2.1281665214958975e-15,1
200,empirical,1e-05,600,2.1384577059904323e-15,1
200,empirical,1e-05,601,2.1425302721235004e-15,1
200,empirical,1e-05,602,2.1621197219089457e-15,1
200,empirical,1e-05,603,2.1786996902102797e-15,1
200,empirical,1e-05,604,2.197441910696974e-15,1
200,empirical,1e-05,605,2.202281066978688e-15,1
200,empirical,1e-05,606,2.2113673926667498e-15,1
200,empirical,1e-05,607,2.2172552367473046e-15,1
200,empirical,1e-05,608,2.2326257257398034e-15,1
200,empirical,1e-05,609,2.2407004808759628e-15,1
200,empirical,1e-05,610,2.2478221203263564e-15,1
200,empirical,1e-05,611,2.27082092385082e-15,1
200,empirical,1e-05,612,2.2815799438305633e-15,1
200,empirical,1e-05,613,2.304448882785515e-15,1
200,empirical,1e-05,614,2.310697665649435e-15,1
200,empirical,1e-05,615,2.328854106846176e-15,1
200,empirical,1e-05,616,2.337666183607836e-15,1
200,empirical,1e-05,617,2.360790310157321e-15,1
200,empirical,1e-05,618,2.363335214829549e-15,1
200,empirical,1e-05,619,2.3802048686533788e-15,1
200,empirical,1e-05,620,2.387340732644071e-15,1
200,empirical,1e-05,621,2.3903204393134276e-15,1
200,empirical,1e-05,622,2.4002779030472518e-15,1
200,empirical,1e-05,623,2.4059846843501913e-15,1
200,empirical,1e-05,624,2.4182246921620512e-15,1
200,empirical,1e-05,625,2.45217182388096e-15,1
200,empirical,1e-05,626,2.462547433943698e-15,1
200,empirical,1e-05,627,2.474658566872324e-15,1
200,empirical,1e-05,628,2.4920740699868197e-15,1
200,empirical,1e-05,629,2.5152113921489642e-15,1
200,empirical,1e-05,630,2.523390712499207e-15,1
200,empirical,1e-05,631,2.5468554881517756e-15,1
200,empirical,1e-05,632,2.549451173123392e-15,1
200,empirical,1e-05,633,2.560866021953919e-15,1
200,empirical,1e-05,634,2.580354800822852e-15,1
200,empirical,1e-05,635,2.584133223877527e-15,1
200,empirical,1e-05,636,2.5932623885302545e-15,1
200,empirical,1e-05,637,2.613376598471768e-15,1
200,empirical,1e-05,638,2.642732614756222e-15,1
200,empirical,1e-05,639,2.6502000576258394e-15,1
200,empirical,1e-05,640,2.660943286456505e-15,1
200,empirical,1e-05,641,2.6699209058259686e-15,1
200,empirical,1e-05,642,2.6734848711928075e-15,1
200,empirical,1e-05,643,2.6923038573741397e-15,1
200,empirical,1e-05,644,2.7141449086668924e-15,1
200,empirical,1e-05,645,2.7204749440339023e-15,1
200,empirical,1e-05,646,2.746557799719852e-15,1
200,empirical,1e-05,647,2.7621255711382555e-15,1
200,empirical,1e-05,648,2.7797794484156436e-15,1
200,empirical,1e-05,649,2.7817312995489263e-15,1
200,empirical,1e-05,650,2.7860246463196836e-15,1
200,empirical,1e-05,651,2.802446106792671e-15,1
200,empirical,1e-05,652,2.820133765400146e-15,1
200,empirical,1e-05,653,2.831367078542965e-15,1
200,empirical,1e-05,654,2.8460360347555607e-15,1
200,empirical,1e-05,655,2.8547652264699888e-15,1
200,empirical,1e-05,656,2.8620639199658706e-15,1
200,empirical,1e-05,657,2.8865656842162216e-15,1
200,empirical,1e-05,658,2.895106171485371e-15,1
200,empirical,1e-05,659,2.9203712818700026e-15,1
200,empirical,1e-05,660,2.934418064184005e-15,1
200,empirical,1e-05,661,2.9403059038392805e-15,1
200,empirical,1e-05,662,2.953138226348217e-15,1
200,empirical,1e-05,663,2.956478306473454e-15,1
200,empirical,1e-05,664,2.9753649559079807e-15,1
200,empirical,1e-05,665,2.9927578011869593e-15,1
200,empirical,1e-05,666,3.021477521762852e-15,1
200,empirical,1e-05,667,3.0394657020333024e-15,1
200,empirical,1e-05,668,3.049232847889199e-15,1
200,empirical,1e-05,669,3.0562520425097913e-15,1
200,empirical,1e-05,670,3.0785376557663174e-15,1
200,empirical,1e-05,671,3.0940407464630573e-15,1
200,empirical,1e-05,672,3.1048704528831302e-15,1
200,empirical,1e-05,673,3.1224744980098956e-15,1
200,empirical,1e-05,674,3.127362955085399e-15,1
200,empirical,1e-05,675,3.1453695216006407e-15,1
200,empirical,1e-05,676,3.1591059835144263e-15,1
200,empirical,1e-05,677,3.1722071245021768e-15,1
200,empirical,1e-05,678,3.1942243228832504e-15,1
200,empirical,1e-05,679,3.1969850266411825e-15,1
200,empirical,1e-05,680,3.2064241576377854e-15,1
200,empirical,1e-05,681,3.2365209683085747e-15,1
200,empirical,1e-05,682,3.2434350224824615e-15,1
200,empirical,1e-05,683,3.256620195650997e-15,1
200,empirical,1e-05,684,3.2860837260160162e-15,1
200,empirical,1e-05,685,3.3019018810600606e-15,1
200,empirical,1e-05,686,3.315651648976136e-15,1
200,empirical,1e-05,687,3.333771817497185e-15,1
200,empirical,1e-05,688,3.349326663032125e-15,1
200,empirical,1e-05,689,3.371201633403449e-15,1
200,empirical,1e-05,690,3.3866334895657535e-15,1
200,empirical,1e-05,691,3.4036836574502322e-15,1
200,empirical,1e-05,692,3.4157291708744434e-15,1
200,empirical,1e-05,693,3.444855525106367e-15,1
200,empirical,1e-05,694,3.4587055920014188e-15,1
200,empirical,1e-05,695,3.4632212157592535e-15,1
200,empirical,1e-05,696,3.4718828693157115e-15,1
200,empirical,1e-05,697,3.504389470464751e-15,1
200,empirical,1e-05,698,3.506160937940996e-15,1
200,empirical,1e-05,699,3.529930738456586e-15,1
200,empirical,1e-05,700,3.5455181056826203e-15,1
200,empirical,1e-05,701,3.5499602481904984e-15,1
200,empirical,1e-05,702,3.5933146708320305e-15,1
200,empirical,1e-05,703,3.598767574699999e-15,1
200,empirical,1e-05,704,3.616942125121764e-15,1
200,empirical,1e-05,705,3.63757813930468e-15,1
200,empirical,1e-05,706,3.66319828278753e-15,1
200,empirical,1e-05,707,3.680684437082591e-15,1
200,empirical,1e-05,708,3.691653736299497e-15,1
200,empirical,1e-05,709,3.718883039941887e-15,1
200,empirical,1e-05,710,3.730842732670869e-15,1
200,empirical,1e-05,711,3.7499800583341934e-15,1
200,empirical,1e-05,712,3.7565665079452154e-15,1
200,empirical,1e-05,713,3.784507384148561e-15,1
200,empirical,1e-05,714,3.795431541951e-15,1
200,empirical,1e-05,715,3.810110267292316e-15,1
200,empirical,1e-05,716,3.847030916204175e-15,1
200,empirical,1e-05,717,3.8529149021505e-15,1
200,empirical,1e-05,718,3.8622840773831695e-15,1
200,empirical,1e-05,719,3.8743911344901955e-15,1
200,empirical,1e-05,720,3.917319894071511e-15,1
200,empirical,1e-05,721,3.9385401783950415e-15,1
200,empirical,1e-05,722,3.943357042038706e-15,1
200,empirical,1e-05,723,3.961613778845013e-15,1
200,empirical,1e-05,724,3.9963494189520516e-15,1
200,empirical,1e-05,725,4.009867751723409e-15,1
200,empirical,1e-05,726,4.023967339456586e-15,1
200,empirical,1e-05,727,4.0373758480649424e-15,1
200,empirical,1e-05,728,4.0463174609738554e-15,1
200,empirical,1e-05,729,4.072554952717194e-15,1
200,empirical,1e-05,730,4.092959735233366e-15,1
200,empirical,1e-05,731,4.100662431501218e-15,1
200,empirical,1e-05,732,4.113048489721472e-15,1
200,empirical,1e-05,733,4.1203371736261805e-15,1
200,empirical,1e-05,734,4.1569178276576725e-15,1
200,empirical,1e-05,735,4.176831430711836e-15,1
200,empirical,1e-05,736,4.180739026627825e-15,1
200,empirical,1e-05,737,4.20582414278344e-15,1
200,empirical,1e-05,738,4.225190217439261e-15,1
200,empirical,1e-05,739,4.244705144194216e-15,1
200,empirical,1e-05,740,4.284133414595238e-15,1
200,empirical,1e-05,741,4.299382092878906e-15,1
200,empirical,1e-05,742,4.316658020268018e-15,1
200,empirical,1e-05,743,4.331474969412786e-15,1
200,empirical,1e-05,744,4.349273091258817e-15,1
200,empirical,1e-05,745,4.356709638139529e-15,1
200,empirical,1e-05,746,4.403760093727567e-15,1
200,empirical,1e-05,747,4.416976171813706e-15,1
200,empirical,1e-05,748,4.4416944119586704e-15,1
200,empirical,1e-05,749,4.467132506708574e-15,1
200,empirical,1e-05,750,4.470077385749689e-15,1
200,empirical,1e-05,751,4.484498213743836e-15,1
200,empirical,1e-05,752,4.501677408572396e-15,1
200,empirical,1e-05,753,4.522150853926409e-15,1
200,empirical,1e-05,754,4.56845978874927e-15,1
200,empirical,1e-05,755,4.6030450837757074e-15,1
200,empirical,1e-05,756,4.6230074383457064e-15,1
200,empirical,1e-05,757,4.6291657162089185e-15,1
200,empirical,1e-05,758,4.6474075174365105e-15,1
200,empirical,1e-05,759,4.688813042919176e-15,1
200,empirical,1e-05,760,4.727452552478135e-15,1
200,empirical,1e-05,761,4.744604597246723e-15,1
200,empirical,1e-05,762,4.7735495594032186e-15,1
200,empirical,1e-05,763,4.779942054702576e-15,1
200,empirical,1e-05,764,4.798352469273172e-15,1
200,empirical,1e-05,765,4.819262991185482e-15,1
200,empirical,1e-05,766,4.8539691314854476e-15,1
200,empirical,1e-05,767,4.901639631146256e-15,1
200,empirical,1e-05,768,4.912706303191012e-15,1
200,empirical,1e-05,769,4.951000222619956e-15,1
200,empirical,1e-05,770,4.959667860284429e-15,1
200,empirical,1e-05,771,4.976438124048545e-15,1
200,empirical,1e-05,772,5.005081485374582e-15,1
200,empirical,1e-05,773,5.044823884659313e-15,1
200,empirical,1e-05,774,5.062491256840897e-15,1
200,empirical,1e-05,775,5.069033945317103e-15,1
200,empirical,1e-05,776,5.098808838575892e-15,1
200,empirical,1e-05,777,5.12791563519506e-15,1
200,empirical,1e-05,778,5.166898341506575e-15,1
200,empirical,1e-05,779,5.194568973103484e-15,1
200,empirical,1e-05,780,5.2338601971417725e-15,1
200,empirical,1e-05,781,5.2422355629366015e-15,1
200,empirical,1e-05,782,5.308325821699646e-15,1
200,empirical,1e-05,783,5.32857913299217e-15,1
200,empirical,1e-05,784,5.35344806220935e-15,1
200,empirical,1e-05,785,5.4022520574706605e-15,1
200,empirical,1e-05,786,5.412037382920269e-15,1
200,empirical,1e-05,787,5.429941459639467e-15,1
200,empirical,1e-05,788,5.458989416220333e-15,1
200,empirical,1e-05,789,5.501905199836891e-15,1
200,empirical,1e-05,790,5.5480633152116765e-15,1
200,empirical,1e-05,791,5.597591711576136e-15,1
200,empirical,1e-05,792,5.646633029625272e-15,1
200,empirical,1e-05,793,5.681892835996852e-15,1
200,empirical,1e-05,794,5.719274287857288e-15,1
200,empirical,1e-05,795,5.734869002338766e-15,1
200,empirical,1e-05,796,5.763345424511106e-15,1
200,empirical,1e-05,797,5.820868435376375e-15,1
200,empirical,1e-05,798,5.90031299074262e-15,1
200,empirical,1e-05,799,5.996400555885183e-15,1
200,empirical,1e-05,800,6.055284370666766e-15,1
200,empirical,1e-05,801,6.102253510110618e-15,1
200,empirical,1e-05,802,6.138114786315302e-15,1
200,empirical,1e-05,803,6.1955364511141125e-15,1
200,empirical,1e-05,804,6.2076499148302e-15,1
200,empirical,1e-05,805,6.303138763853979e-15,1
200,empirical,1e-05,806,6.440977722688476e-15,1
200,empirical,1e-05,807,6.482369863458366e-15,1
200,empirical,1e-05,808,6.566476490367732e-15,1
200,empirical,1e-05,809,6.6415148737157865e-15,1
200,empirical,1e-05,810,6.702845018644271e-15,1
200,empirical,1e-05,811,6.74790095494835e-15,1
200,empirical,1e-05,812,6.925555585485747e-15,1
200,empirical,1e-05,813,7.011468350652866e-15,1
200,empirical,1e-05,814,7.304095512783154e-15,1
200,empirical,1e-05,815,7.40884050624187e-15,1
200,empirical,1e-05,816,7.48678468618267e-15,1
200,empirical,1e-05,817,7.730063036138005e-15,1
200,empirical,1e-05,818,7.848006274173256e-15,1
200,empirical,1e-05,819,8.212347235910044e-15,1
200,empirical,1e-05,820,8.42522028300937e-15,1
200,empirical,1e-05,821,8.761120252806234e-15,1
200,empirical,1e-05,822,1.19259640344725e-14,1
200,empirical,1e-05,823,1.3126249950545893e-14,1
200,empirical,1e-05,824,3.4717677138114743e-14,1
200,empirical,1e-05,825,0.15317918877241732,0
200,empirical,1e-05,826,0.22577224678737484,0
200,empirical,1e-05,827,0.24500636757232225,0
200,empirical,1e-05,828,0.2719384811623514,0
200,empirical,1e-05,829,0.29465801264610786,0
200,empirical,1e-05,830,0.29894809724003546,0
200,empirical,1e-05,831,0.31312133237767964,0
200,empirical,1e-05,832,0.31976553643573635,0
200,empirical,1e-05,833,0.3296607185677671,0
200,empirical,1e-05,834,0.33802252519509207,0
200,empirical,1e-05,835,0.34406851819042583,0
200,empirical,1e-05,836,0.3717542043650063,0
200,empirical,1e-05,837,0.3827185481864519,0
200,empirical,1e-05,838,0.385607622702666,0
200,empirical,1e-05,839,0.3888324731423978,0
200,empirical,1e-05,840,0.39298245770238144,0
200,empirical,1e-05,841,0.40856796295302894,0
200,empirical,1e-05,842,0.42581888959516573,0
200,empirical,1e-05,843,0.43911979917740146,0
200,empirical,1e-05,844,0.45064211429098655,0
200,empirical,1e-05,845,0.45587449115717305,0
200,empirical,1e-05,846,0.4677793047941704,0
200,empirical,1e-05,847,0.47555624058724916,0
200,empirical,1e-05,848,0.48344202089818167,0
200,empirical,1e-05,849,0.49581799351695627,0
200,empirical,1e-05,850,0.5019358608355003,0
200,empirical,1e-05,851,0.5129828427480476,0
200,empirical,1e-05,852,0.5295531466666749,0
200,empirical,1e-05,853,0.5362669050185629,0
200,empirical,1e-05,854,0.54208170998145,0
200,empirical,1e-05,855,0.5482639210502412,0
200,empirical,1e-05,856,0.5593298724042898,0
200,empirical,1e-05,857,0.5705085803516039,0
200,empirical,1e-05,858,0.58551673387845,0
200,empirical,1e-05,859,0.5920101167595254,0
200,empirical,1e-05,860,0.595481527895576,0
200,empirical,1e-05,861,0.6169952797042887,0
200,empirical,1e-05,862,0.6365162898724949,0
200,empirical,1e-05,863,0.6507568899296362,0
200,empirical,1e-05,864,0.6563823418407009,0
200,empirical,1e-05,865,0.6634143209557717,0
200,empirical,1e-05,866,0.6762003365597421,0
200,empirical,1e-05,867,0.6840266888073214,0
200,empirical,1e-05,868,0.6874905850146282,0
200,empirical,1e-05,869,0.6968577975013334,0
200,empirical,1e-05,870,0.7145808097987113,0
200,empirical,1e-05,871,0.7186096491214728,0
200,empirical,1e-05,872,0.7351688282141404,0
200,empirical,1e-05,873,0.7623120278505309,0
200,empirical,1e-05,874,0.771091242398234,0
200,empirical,1e-05,875,0.7954443630764261,0
200,empirical,1e-05,876,0.800780719527463,0
200,empirical,1e-05,877,0.8227799444049191,0
200,empirical,1e-05,878,0.8433895194750635,0
200,empirical,1e-05,879,0.8509603003767892,0
200,empirical,1e-05,880,0.8553866775969018,0
200,empirical,1e-05,881,0.8823864176840566,0
200,empirical,1e-05,882,0.8887644494263401,0
200,empirical,1e-05,883,0.9043349639898453,0
200,empirical,1e-05,884,0.9390279167155617,0
200,empirical,1e-05,885,0.9426305590069267,0
200,empirical,1e-05,886,0.9606023404471398,0
200,empirical,1e-05,887,0.9671176762144319,0
200,empirical,1e-05,888,0.9843465885023618,0
200,empirical,1e-05,889,0.9964254252907059,0
200,empirical,1e-05,890,1.0102618495931597,0
200,empirical,1e-05,891,1.011371056668908,0
200,empirical,1e-05,892,1.045444776030614,0
200,empirical,1e-05,893,1.0608844510726663,0
200,empirical,1e-05,894,1.0803429016633925,0
200,empirical,1e-05,895,1.091279497320804,0
200,empirical,1e-05,896,1.130933518203728,0
200,empirical,1e-05,897,1.1465086090271162,0
200,empirical,1e-05,898,1.1679635110296585,0
200,empirical,1e-05,899,1.183941465686868,0
200,empirical,1e-05,900,1.2028483182919056,0
200,empirical,1e-05,901,1.2413799093624047,0
200,empirical,1e-05,902,1.2475131487857771,0
200,empirical,1e-05,903,1.2726404618556066,0
200,empirical,1e-05,904,1.2941024228936924,0
200,empirical,1e-05,905,1.3080696830307033,0
200,empirical,1e-05,906,1.3368125275013598,0
200,empirical,1e-05,907,1.3500250781694536,0
200,empirical,1e-05,908,1.3731104161778713,0
200,empirical,1e-05,909,1.3990688603547858,0
200,empirical,1e-05,910,1.4080784116151308,0
200,empirical,1e-05,911,1.439404062679792,0
200,empirical,1e-05,912,1.4674869137950548,0
200,empirical,1e-05,913,1.4938758073188443,0
200,empirical,1e-05,914,1.5081625578818707,0
200,empirical,1e-05,915,1.5510376723342614,0
200,empirical,1e-05,916,1.5875390967986582,0
200,empirical,1e-05,917,1.6131487417627774,0
200,empirical,1e-05,918,1.628296572368201,0
200,empirical,1e-05,919,1.6555821042548262,0
200,empirical,1e-05,920,1.6816746122034696,0
200,empirical,1e-05,921,1.7346157685323451,0
200,empirical,1e-05,922,1.7702370148813633,0
200,empirical,1e-05,923,1.7988741198696447,0
200,empirical,1e-05,924,1.8076535577882473,0
200,empirical,1e-05,925,1.8413427010443508,0
200,empirical,1e-05,926,1.8562055838428138,0
200,empirical,1e-05,927,1.9142761781593456,0
200,empirical,1e-05,928,1.9230283184641677,0
200,empirical,1e-05,929,1.9452273521252925,0
200,empirical,1e-05,930,1.9471558884500861,0
200,empirical,1e-05,931,2.019186111114557,0
200,empirical,1e-05,932,2.0423906622574397,0
200,empirical,1e-05,933,2.085654379269127,0
200,empirical,1e-05,934,2.105961267606421,0
200,empirical,1e-05,935,2.164331532905298,0
200,empirical,1e-05,936,2.1763294258038037,0
200,empirical,1e-05,937,2.219994113243365,0
200,empirical,1e-05,938,2.3052358901949423,0
200,empirical,1e-05,939,2.365748585103056,0
200,empirical,1e-05,940,2.3817159539251054,0
200,empirical,1e-05,941,2.4296157178676103,0
200,empirical,1e-05,942,2.457492134387619,0
200,empirical,1e-05,943,2.4968400946857705,0
200,empirical,1e-05,944,2.5792629860992276,0
200,empirical,1e-05,945,2.608972285819784,0
200,empirical,1e-05,946,2.640173572245626,0
200,empirical,1e-05,947,2.6649623829338376,0
200,empirical,1e-05,948,2.7091137756623356,0
200,empirical,1e-05,949,2.759458646508259,0
200,empirical,1e-05,950,2.8986841987065413,0
200,empirical,1e-05,951,2.9493305607242664,0
200,empirical,1e-05,952,3.0404542886417274,0
200,empirical,1e-05,953,3.060229087390323,0
200,empirical,1e-05,954,3.1299605085056386,0
200,empirical,1e-05,955,3.2184246144914184,0
200,empirical,1e-05,956,3.25840371315511,0
200,empirical,1e-05,957,3.359267834297053,0
200,empirical,1e-05,958,3.4043154769192094,0
200,empirical,1e-05,959,3.4736584052679076,0
200,empirical,1e-05,960,3.4954804944850433,0
200,empirical,1e-05,961,3.6462177901523516,0
200,empirical,1e-05,962,3.704984307865997,0
200,empirical,1e-05,963,3.7678607906498462,0
200,empirical,1e-05,964,3.868121206883115,0
200,empirical,1e-05,965,3.913420810124864,0
200,empirical,1e-05,966,4.056197324123668,0
200,empirical,1e-05,967,4.181937702428137,0
200,empirical,1e-05,968,4.275121873106987,0
200,empirical,1e-05,969,4.351347947164277,0
200,empirical,1e-05,970,4.42140864859508,0
200,empirical,1e-05,971,4.510198954208993,0
200,empirical,1e-05,972,4.588797577190836,0
200,empirical,1e-05,973,4.6695169573233,0
200,empirical,1e-05,974,4.784145556941364,0
200,empirical,1e-05,975,4.78887489629749,0
200,empirical,1e-05,976,4.985195634483658,0
200,empirical,1e-05,977,5.062305056285642,0
200,empirical,1e-05,978,5.237774079873063,0
200,empirical,1e-05,979,5.315363706720969,0
200,empirical,1e-05,980,5.469368516979473,0
200,empirical,1e-05,981,5.533099492379063,0
200,empirical,1e-05,982,5.799573954450865,0
200,empirical,1e-05,983,5.960484511023181,0
200,empirical,1e-05,984,6.0893704702876255,0
200,empirical,1e-05,985,6.287507860373666,0
200,empirical,1e-05,986,6.4162299162899625,0
200,empirical,1e-05,987,6.515037263552605,0
200,empirical,1e-05,988,6.635335142043447,0
200,empirical,1e-05,989,6.8972773686884965,0
200,empirical,1e-05,990,7.183886257074882,0
200,empirical,1e-05,991,7.250664860115193,0
200,empirical,1e-05,992,7.368677971895756,0
200,empirical,1e-05,993,7.6620568283269055,0
200,empirical,1e-05,994,7.85920884469312,0
200,empirical,1e-05,995,7.931818513920032,0
200,empirical,1e-05,996,8.195888395451687,0
200,empirical,1e-05,997,8.437633762112283,0
200,empirical,1e-05,998,8.530596475649649,0
200,empirical,1e-05,999,8.669574995622423,0
200,empirical,1e-05,1000,8.7891421347329,0
200,empirical,1e-05,1001,9.023662377344344,0
200,empirical,1e-05,1002,9.90521578537105,0
200,empirical,1e-05,1003,10.152379590827717,0
200,empirical,1e-05,1004,10.778221874800847,0
200,empirical,1e-05,1005,11.096092661362151,0
200,empirical,1e-05,1006,11.558520013816569,0
200,empirical,1e-05,1007,11.81170741212569,0
200,empirical,1e-05,1008,12.140419201006821,0
200,empirical,1e-05,1009,13.194816007288953,0
200,empirical,1e-05,1010,13.377079514105608,0
200,empirical,1e-05,1011,14.132938524182098,0
200,empirical,1e-05,1012,14.257353562487577,0
200,empirical,1e-05,1013,15.892231429377972,0
200,empirical,1e-05,1014,16.91136031796443,0
200,empirical,1e-05,1015,17.473969402066984,0
200,empirical,1e-05,1016,19.08898105051545,0
200,empirical,1e-05,1017,22.535547028771227,0
200,empirical,1e-05,1018,24.815280306311706,0
200,empirical,1e-05,1019,25.45795907611925,0
200,empirical,1e-05,1020,30.09468959637833,0
200,empirical,1e-05,1021,34.229835058642905,0
200,empirical,1e-05,1022,46.35776918225157,0
200,empirical,1e-05,1023,211.51817252173402,0
200,empirical,0.0001,0,0.0,1
200,empirical,0.0001,1,0.0,1
200,empirical,0.0001,2,0.0,1
200,empirical,0.0001,3,0.0,1
200,empirical,0.0001,4,0.0,1
200,empirical,0.0001,5,0.0,1
200,empirical,0.0001,6,0.0,1
200,empirical,0.0001,7,0.0,1
200,empirical,0.0001,8,0.0,1
200,empirical,0.0001,9,0.0,1
200,empirical,0.0001,10,0.0,1
200,empirical,0.0001,11,0.0,1
200,empirical,0.0001,12,0.0,1
200,empirical,0.0001,13,0.0,1
200,empirical,0.0001,14,0.0,1
200,empirical,0.0001,15,0.0,1
200,empirical,0.0001,16,0.0,1
200,empirical,0.0001,17,0.0,1
200,empirical,0.0001,18,0.0,1
200,empirical,0.0001,19,0.0,1
200,empirical,0.0001,20,0.0,1
200,empirical,0.0001,21,0.0,1
200,empirical,0.0001,22,0.0,1
200,empirical,0.0001,23,0.0,1
200,empirical,0.0001,24,0.0,1
200,empirical,0.0001,25,0.0,1
200,empirical,0.0001,26,0.0,1
200,empirical,0.0001,27,0.0,1
200,empirical,0.0001,28,0.0,1
200,empirical,0.0001,29,0.0,1
200,empirical,0.0001,30,0.0,1
200,empirical,0.0001,31,0.0,1
200,empirical,0.0001,32,0.0,1
200,empirical,0.0001,33,0.0,1
200,empirical,0.0001,34,0.0,1
200,empirical,0.0001,35,0.0,1
200,empirical,0.0001,36,0.0,1
200,empirical,0.0001,37,0.0,1
200,empirical,0.0001,38,0.0,1
200,empirical,0.0001,39,0.0,1
200,empirical,0.0001,40,0.0,1
200,empirical,0.0001,41,0.0,1
200,empirical,0.0001,42,0.0,1
200,empirical,0.0001,43,0.0,1
200,empirical,0.0001,44,0.0,1
200,empirical,0.0001,45,0.0,1
200,empirical,0.0001,46,0.0,1
200,empirical,0.0001,47,0.0,1
200,empirical,0.0001,48,0.0,1
200,empirical,0.0001,49,0.0,1
200,empirical,0.0001,50,0.0,1
200,empirical,0.0001,51,0.0,1
200,empirical,0.0001,52,0.0,1
200,empirical,0.0001,53,0.0,1
200,empirical,0.0001,54,0.0,1
200,empirical,0.0001,55,0.0,1
200,empirical,0.0001,56,0.0,1
200,empirical,0.0001,57,0.0,1
200,empirical,0.0001,58,0.0,1
200,empirical,0.0001,59,0.0,1
200,empirical,0.0001,60,0.0,1
200,empirical,0.0001,61,0.0,1
200,empirical,0.0001,62,0.0,1
200,empirical,0.0001,63,0.0,1
200,empirical,0.0001,64,0.0,1
200,empirical,0.0001,65,0.0,1
200,empirical,0.0001,66,0.0,1
200,empirical,0.0001,67,0.0,1
200,empirical,0.0001,68,0.0,1
200,empirical,0.0001,69,0.0,1
200,empirical,0.0001,70,0.0,1
200,empirical,0.0001,71,0.0,1
200,empirical,0.0001,72,0.0,1
200,empirical,0.0001,73,0.0,1
200,empirical,0.0001,74,0.0,1
200,empirical,0.0001,75,0.0,1
200,empirical,0.0001,76,0.0,1
200,empirical,0.0001,77,0.0,1
200,empirical,0.0001,78,0.0,1
200,empirical,0.0001,79,0.0,1
200,empirical,0.0001,80,0.0,1
200,empirical,0.0001,81,0.0,1
200,empirical,0.0001,82,0.0,1
200,empirical,0.0001,83,0.0,1
200,empirical,0.0001,84,0.0,1
200,empirical,0.0001,85,0.0,1
200,empirical,0.0001,86,0.0,1
200,empirical,0.0001,87,0.0,1
200,empirical,0.0001,88,0.0,1
200,empirical,0.0001,89,0.0,1
200,empirical,0.0001,90,0.0,1
200,empirical,0.0001,91,0.0,1
200,empirical,0.0001,92,0.0,1
200,empirical,0.0001,93,0.0,1
200,empirical,0.0001,94,0.0,1
200,empirical,0.0001,95,0.0,1
200,empirical,0.0001,96,0.0,1
200,empirical,0.0001,97,0.0,1
200,empirical,0.0001,98,0.0,1
200,empirical,0.0001,99,0.0,1
200,empirical,0.0001,100,0.0,1
200,empirical,0.0001,101,0.0,1
200,empirical,0.0001,102,0.0,1
200,empirical,0.0001,103,0.0,1
200,empirical,0.0001,104,0.0,1
200,empirical,0.0001,105,0.0,1
200,empirical,0.0001,106,0.0,1
200,empirical,0.0001,107,0.0,1
200,empirical,0.0001,108,0.0,1
200,empirical,0.0001,109,0.0,1
200,empirical,0.0001,110,0.0,1
200,empirical,0.0001,111,0.0,1
200,empirical,0.0001,112,0.0,1
200,empirical,0.0001,113,0.0,1
200,empirical,0.0001,114,0.0,1
200,empirical,0.0001,115,0.0,1
200,empirical,0.0001,116,0.0,1
200,empirical,0.0001,117,0.0,1
200,empirical,0.0001,118,0.0,1
200,empirical,0.0001,119,0.0,1
200,empirical,0.0001,120,0.0,1
200,empirical,0.0001,121,0.0,1
200,empirical,0.0001,122,0.0,1
200,empirical,0.0001,123,0.0,1
200,empirical,0.0001,124,0.0,1
200,empirical,0.0001,125,0.0,1
200,empirical,0.0001,126,0.0,1
200,empirical,0.0001,127,0.0,1
200,empirical,0.0001,128,0.0,1
200,empirical,0.0001,129,0.0,1
200,empirical,0.0001,130,0.0,1
200,empirical,0.0001,131,0.0,1
200,empirical,0.0001,132,0.0,1
200,empirical,0.0001,133,0.0,1
200,empirical,0.0001,134,0.0,1
200,empirical,0.0001,135,0.0,1
200,empirical,0.0001,136,0.0,1
200,empirical,0.0001,137,0.0,1
200,empirical,0.0001,138,0.0,1
200,empirical,0.0001,139,0.0,1
200,empirical,0.0001,140,0.0,1
200,empirical,0.0001,141,0.0,1
200,empirical,0.0001,142,0.0,1
200,empirical,0.0001,143,0.0,1
200,empirical,0.0001,144,0.0,1
200,empirical,0.0001,145,0.0,1
200,empirical,0.0001,146,0.0,1
200,empirical,0.0001,147,0.0,1
200,empirical,0.0001,148,0.0,1
200,empirical,0.0001,149,0.0,1
200,empirical,0.0001,150,0.0,1
200,empirical,0.0001,151,0.0,1
200,empirical,0.0001,152,0.0,1
200,empirical,0.0001,153,0.0,1
200,empirical,0.0001,154,0.0,1
200,empirical,0.0001,155,0.0,1
200,empirical,0.0001,156,0.0,1
200,empirical,0.0001,157,0.0,1
200,empirical,0.0001,158,0.0,1
200,empirical,0.0001,159,0.0,1
200,empirical,0.0001,160,0.0,1
200,empirical,0.0001,161,0.0,1
200,empirical,0.0001,162,0.0,1
200,empirical,0.0001,163,0.0,1
200,empirical,0.0001,164,0.0,1
200,empirical,0.0001,165,0.0,1
200,empirical,0.0001,166,0.0,1
200,empirical,0.0001,167,0.0,1
200,empirical,0.0001,168,0.0,1
200,empirical,0.0001,169,0.0,1
200,empirical,0.0001,170,0.0,1
200,empirical,0.0001,171,0.0,1
200,empirical,0.0001,172,0.0,1
200,empirical,0.0001,173,0.0,1
200,empirical,0.0001,174,0.0,1
200,empirical,0.0001,175,0.0,1
200,empirical,0.0001,176,0.0,1
200,empirical,0.0001,177,0.0,1
200,empirical,0.0001,178,0.0,1
200,empirical,0.0001,179,0.0,1
200,empirical,0.0001,180,0.0,1
200,empirical,0.0001,181,0.0,1
200,empirical,0.0001,182,0.0,1
200,empirical,0.0001,183,0.0,1
200,empirical,0.0001,184,0.0,1
200,empirical,0.0001,185,0.0,1
200,empirical,0.0001,186,0.0,1
200,empirical,0.0001,187,0.0,1
200,empirical,0.0001,188,0.0,1
200,empirical,0.0001,189,0.0,1
200,empirical,0.0001,190,0.0,1
200,empirical,0.0001,191,0.0,1
200,empirical,0.0001,192,0.0,1
200,empirical,0.0001,193,0.0,1
200,empirical,0.0001,194,0.0,1
200,empirical,0.0001,195,0.0,1
200,empirical,0.0001,196,0.0,1
200,empirical,0.0001,197,0.0,1
200,empirical,0.0001,198,0.0,1
200,empirical,0.0001,199,0.0,1
200,empirical,0.0001,200,0.0,1
200,empirical,0.0001,201,0.0,1
200,empirical,0.0001,202,0.0,1
200,empirical,0.0001,203,0.0,1
200,empirical,0.0001,204,0.0,1
200,empirical,0.0001,205,0.0,1
200,empirical,0.0001,206,0.0,1
200,empirical,0.0001,207,0.0,1
200,empirical,0.0001,208,0.0,1
200,empirical,0.0001,209,0.0,1
200,empirical,0.0001,210,0.0,1
200,empirical,0.0001,211,0.0,1
200,empirical,0.0001,212,0.0,1
200,empirical,0.0001,213,0.0,1
200,empirical,0.0001,214,0.0,1
200,empirical,0.0001,215,0.0,1
200,empirical,0.0001,216,0.0,1
200,empirical,0.0001,217,0.0,1
200,empirical,0.0001,218,0.0,1
200,empirical,0.0001,219,0.0,1
200,empirical,0.0001,220,0.0,1
200,empirical,0.0001,221,0.0,1
200,empirical,0.0001,222,0.0,1
200,empirical,0.0001,223,0.0,1
200,empirical,0.0001,224,0.0,1
200,empirical,0.0001,225,0.0,1
200,empirical,0.0001,226,0.0,1
200,empirical,0.0001,227,0.0,1
200,empirical,0.0001,228,0.0,1
200,empirical,0.0001,229,0.0,1
200,empirical,0.0001,230,0.0,1
200,empirical,0.0001,231,0.0,1
200,empirical,0.0001,232,0.0,1
200,empirical,0.0001,233,0.0,1
200,empirical,0.0001,234,0.0,1
200,empirical,0.0001,235,0.0,1
200,empirical,0.0001,236,0.0,1
200,empirical,0.0001,237,0.0,1
200,empirical,0.0001,238,0.0,1
200,empirical,0.0001,239,0.0,1
200,empirical,0.0001,240,0.0,1
200,empirical,0.0001,241,0.0,1
200,empirical,0.0001,242,0.0,1
200,empirical,0.0001,243,0.0,1
200,empirical,0.0001,244,0.0,1
200,empirical,0.0001,245,0.0,1
200,empirical,0.0001,246,0.0,1
200,empirical,0.0001,247,0.0,1
200,empirical,0.0001,248,0.0,1
200,empirical,0.0001,249,0.0,1
200,empirical,0.0001,250,0.0,1
200,empirical,0.0001,251,0.0,1
200,empirical,0.0001,252,0.0,1
200,empirical,0.0001,253,0.0,1
200,empirical,0.0001,254,0.0,1
200,empirical,0.0001,255,0.0,1
200,empirical,0.0001,256,0.0,1
200,empirical,0.0001,257,0.0,1
200,empirical,0.0001,258,0.0,1
200,empirical,0.0001,259,0.0,1
200,empirical,0.0001,260,0.0,1
200,empirical,0.0001,261,0.0,1
200,empirical,0.0001,262,0.0,1
200,empirical,0.0001,263,0.0,1
200,empirical,0.0001,264,0.0,1
200,empirical,0.0001,265,0.0,1
200,empirical,0.0001,266,0.0,1
200,empirical,0.0001,267,0.0,1
200,empirical,0.0001,268,0.0,1
200,empirical,0.0001,269,0.0,1
200,empirical,0.0001,270,0.0,1
200,empirical,0.0001,271,0.0,1
200,empirical,0.0001,272,0.0,1
200,empirical,0.0001,273,0.0,1
200,empirical,0.0001,274,0.0,1
200,empirical,0.0001,275,0.0,1
200,empirical,0.0001,276,0.0,1
200,empirical,0.0001,277,0.0,1
200,empirical,0.0001,278,0.0,1
200,empirical,0.0001,279,0.0,1
200,empirical,0.0001,280,0.0,1
200,empirical,0.0001,281,0.0,1
200,empirical,0.0001,282,0.0,1
200,empirical,0.0001,283,0.0,1
200,empirical,0.0001,284,0.0,1
200,empirical,0.0001,285,0.0,1
200,empirical,0.0001,286,0.0,1
200,empirical,0.0001,287,0.0,1
200,empirical,0.0001,288,0.0,1
200,empirical,0.0001,289,0.0,1
200,empirical,0.0001,290,0.0,1
200,empirical,0.0001,291,0.0,1
200,empirical,0.0001,292,0.0,1
200,empirical,0.0001,293,0.0,1
200,empirical,0.0001,294,0.0,1
200,empirical,0.0001,295,0.0,1
200,empirical,0.0001,296,0.0,1
200,empirical,0.0001,297,0.0,1
200,empirical,0.0001,298,0.0,1
200,empirical,0.0001,299,0.0,1
200,empirical,0.0001,300,0.0,1
200,empirical,0.0001,301,0.0,1
200,empirical,0.0001,302,0.0,1
200,empirical,0.0001,303,0.0,1
200,empirical,0.0001,304,0.0,1
200,empirical,0.0001,305,0.0,1
200,empirical,0.0001,306,0.0,1
200,empirical,0.0001,307,0.0,1
200,empirical,0.0001,308,0.0,1
200,empirical,0.0001,309,0.0,1
200,empirical,0.0001,310,0.0,1
200,empirical,0.0001,311,0.0,1
200,empirical,0.0001,312,0.0,1
200,empirical,0.0001,313,0.0,1
200,empirical,0.0001,314,0.0,1
200,empirical,0.0001,315,0.0,1
200,empirical,0.0001,316,0.0,1
200,empirical,0.0001,317,0.0,1
200,empirical,0.0001,318,0.0,1
200,empirical,0.0001,319,0.0,1
200,empirical,0.0001,320,0.0,1
200,empirical,0.0001,321,0.0,1
200,empirical,0.0001,322,0.0,1
200,empirical,0.0001,323,0.0,1
200,empirical,0.0001,324,0.0,1
200,empirical,0.0001,325,0.0,1
200,empirical,0.0001,326,0.0,1
200,empirical,0.0001,327,0.0,1
200,empirical,0.0001,328,0.0,1
200,empirical,0.0001,329,0.0,1
200,empirical,0.0001,330,0.0,1
200,empirical,0.0001,331,0.0,1
200,empirical,0.0001,332,0.0,1
200,empirical,0.0001,333,0.0,1
200,empirical,0.0001,334,0.0,1
200,empirical,0.0001,335,0.0,1
200,empirical,0.0001,336,0.0,1
200,empirical,0.0001,337,0.0,1
200,empirical,0.0001,338,0.0,1
200,empirical,0.0001,339,0.0,1
200,empirical,0.0001,340,0.0,1
200,empirical,0.0001,341,0.0,1
200,empirical,0.0001,342,0.0,1
200,empirical,0.0001,343,0.0,1
200,empirical,0.0001,344,0.0,1
200,empirical,0.0001,345,0.0,1
200,empirical,0.0001,346,0.0,1
200,empirical,0.0001,347,0.0,1
200,empirical,0.0001,348,0.0,1
200,empirical,0.0001,349,0.0,1
200,empirical,0.0001,350,0.0,1
200,empirical,0.0001,351,0.0,1
200,empirical,0.0001,352,0.0,1
200,empirical,0.0001,353,0.0,1
200,empirical,0.0001,354,0.0,1
200,empirical,0.0001,355,0.0,1
200,empirical,0.0001,356,0.0,1
200,empirical,0.0001,357,0.0,1
200,empirical,0.0001,358,0.0,1
200,empirical,0.0001,359,0.0,1
200,empirical,0.0001,360,0.0,1
200,empirical,0.0001,361,0.0,1
200,empirical,0.0001,362,0.0,1
200,empirical,0.0001,363,0.0,1
200,empirical,0.0001,364,0.0,1
200,empirical,0.0001,365,0.0,1
200,empirical,0.0001,366,0.0,1
200,empirical,0.0001,367,0.0,1
200,empirical,0.0001,368,0.0,1
200,empirical,0.0001,369,0.0,1
200,empirical,0.0001,370,0.0,1
200,empirical,0.0001,371,0.0,1
200,empirical,0.0001,372,0.0,1
200,empirical,0.0001,373,0.0,1
200,empirical,0.0001,374,0.0,1
200,empirical,0.0001,375,0.0,1
200,empirical,0.0001,376,0.0,1
200,empirical,0.0001,377,0.0,1
200,empirical,0.0001,378,0.0,1
200,empirical,0.0001,379,0.0,1
200,empirical,0.0001,380,0.0,1
200,empirical,0.0001,381,0.0,1
200,empirical,0.0001,382,0.0,1
200,empirical,0.0001,383,0.0,1
200,empirical,0.0001,384,0.0,1
200,empirical,0.0001,385,0.0,1
200,empirical,0.0001,386,0.0,1
200,empirical,0.0001,387,0.0,1
200,empirical,0.0001,388,0.0,1
200,empirical,0.0001,389,0.0,1
200,empirical,0.0001,390,0.0,1
200,empirical,0.0001,391,0.0,1
200,empirical,0.0001,392,0.0,1
200,empirical,0.0001,393,0.0,1
200,empirical,0.0001,394,0.0,1
200,empirical,0.0001,395,0.0,1
200,empirical,0.0001,396,0.0,1
200,empirical,0.0001,397,0.0,1
200,empirical,0.0001,398,0.0,1
200,empirical,0.0001,399,0.0,1
200,empirical,0.0001,400,0.0,1
200,empirical,0.0001,401,0.0,1
200,empirical,0.0001,402,0.0,1
200,empirical,0.0001,403,0.0,1
200,empirical,0.0001,404,0.0,1
200,empirical,0.0001,405,0.0,1
200,empirical,0.0001,406,0.0,1
200,empirical,0.0001,407,0.0,1
200,empirical,0.0001,408,0.0,1
200,empirical,0.0001,409,0.0,1
200,empirical,0.0001,410,0.0,1
200,empirical,0.0001,411,0.0,1
200,empirical,0.0001,412,0.0,1
200,empirical,0.0001,413,0.0,1
200,empirical,0.0001,414,8.144391945534668e-18,1
200,empirical,0.0001,415,2.609476862515958e-17,1
200,empirical,0.0001,416,3.4281033784523226e-17,1
200,empirical,0.0001,417,4.813119076451678e-17,1
200,empirical,0.0001,418,5.350014282315552e-17,1
200,empirical,0.0001,419,6.542000401804287e-17,1
200,empirical,0.0001,420,8.895100905213715e-17,1
200,empirical,0.0001,421,9.497365121834147e-17,1
200,empirical,0.0001,422,1.1044519899213521e-16,1
200,empirical,0.0001,423,1.1434714868779632e-16,1
200,empirical,0.0001,424,1.2298658391976154e-16,1
200,empirical,0.0001,425,1.3068032283809457e-16,1
200,empirical,0.0001,426,1.4138551899218716e-16,1
200,empirical,0.0001,427,1.4771705085350133e-16,1
200,empirical,0.0001,428,1.6338884417330633e-16,1
200,empirical,0.0001,429,1.760581327728559e-16,1
200,empirical,0.0001,430,1.8430680964208475e-16,1
200,empirical,0.0001,431,1.8920549088391213e-16,1
200,empirical,0.0001,432,2.018128686147021e-16,1
200,empirical,0.0001,433,2.1818355795482685e-16,1
200,empirical,0.0001,434,2.241996271030089e-16,1
200,empirical,0.0001,435,2.4027821413280275e-16,1
200,empirical,0.0001,436,2.440731286323578e-16,1
200,empirical,0.0001,437,2.6121987736447375e-16,1
200,empirical,0.0001,438,2.629755407497729e-16,1
200,empirical,0.0001,439,2.7932318516065985e-16,1
200,empirical,0.0001,440,2.9061378083276675e-16,1
200,empirical,0.0001,441,3.082524787169302e-16,1
200,empirical,0.0001,442,3.228552169202955e-16,1
200,empirical,0.0001,443,3.293073389914977e-16,1
200,empirical,0.0001,444,3.402434416808148e-16,1
200,empirical,0.0001,445,3.497519904717044e-16,1
200,empirical,0.0001,446,3.58097600799614e-16,1
200,empirical,0.0001,447,3.7797746970676955e-16,1
200,empirical,0.0001,448,3.936467539731087e-16,1
200,empirical,0.0001,449,4.0310912202098563e-16,1
200,empirical,0.0001,450,4.0666660877371664e-16,1
200,empirical,0.0001,451,4.141340968714389e-16,1
200,empirical,0.0001,452,4.2259863585820607e-16,1
200,empirical,0.0001,453,4.335574624972035e-16,1
200,empirical,0.0001,454,4.412515345508929e-16,1
200,empirical,0.0001,455,4.528361998988218e-16,1
200,empirical,0.0001,456,4.601167132461219e-16,1
200,empirical,0.0001,457,4.699737806709853e-16,1
200,empirical,0.0001,458,4.845355707129849e-16,1
200,empirical,0.0001,459,4.928571901944976e-16,1
200,empirical,0.0001,460,5.072681520165173e-16,1
200,empirical,0.0001,461,5.181541198784778e-16,1
200,empirical,0.0001,462,5.322296376855679e-16,1
200,empirical,0.0001,463,5.352375401815127e-16,1
200,empirical,0.0001,464,5.518970316781796e-16,1
200,empirical,0.0001,465,5.614463476347831e-16,1
200,empirical,0.0001,466,5.833860483309433e-16,1
200,empirical,0.0001,467,5.875774133811484e-16,1
200,empirical,0.0001,468,6.064811921602792e-16,1
200,empirical,0.0001,469,6.142498464008677e-16,1
200,empirical,0.0001,470,6.33721758725322e-16,1
200,empirical,0.0001,471,6.48125093913048e-16,1
200,empirical,0.0001,472,6.632378713468126e-16,1
200,empirical,0.0001,473,6.646013888242862e-16,1
200,empirical,0.0001,474,6.704342520075281e-16,1
200,empirical,0.0001,475,6.794659672521893e-16,1
200,empirical,0.0001,476,7.06367584621429e-16,1
200,empirical,0.0001,477,7.180847376295557e-16,1
200,empirical,0.0001,478,7.231942390964502e-16,1
200,empirical,0.0001,479,7.373619941828068e-16,1
200,empirical,0.0001,480,7.559367295309024e-16,1
200,empirical,0.0001,481,7.603678719470729e-16,1
200,empirical,0.0001,482,7.658488748333037e-16,1
200,empirical,0.0001,483,7.768366294314228e-16,1
200,empirical,0.0001,484,7.866530039445573e-16,1
200,empirical,0.0001,485,7.987293846400479e-16,1
200,empirical,0.0001,486,8.163094517452028e-16,1
200,empirical,0.0001,487,8.223559953045807e-16,1
200,empirical,0.0001,488,8.309174827518458e-16,1
200,empirical,0.0001,489,8.411798094094362e-16,1
200,empirical,0.0001,490,8.611011350541384e-16,1
200,empirical,0.0001,491,8.690890439480396e-16,1
200,empirical,0.0001,492,8.711263589162056e-16,1
200,empirical,0.0001,493,8.806066682166136e-16,1
200,empirical,0.0001,494,8.948657076373234e-16,1
200,empirical,0.0001,495,8.98524848686253e-16,1
200,empirical,0.0001,496,9.235322682469381e-16,1
200,empirical,0.0001,497,9.37293878818882e-16,1
200,empirical,0.0001,498,9.44021811896035e-16,1
200,empirical,0.0001,499,9.500649595407861e-16,1
200,empirical,0.0001,500,9.644606557477157e-16,1
200,empirical,0.0001,501,9.752494070510511e-16,1
200,empirical,0.0001,502,9.84627511579919e-16,1
200,empirical,0.0001,503,9.916059110229308e-16,1
200,empirical,0.0001,504,1.0045435755863582e-15,1
200,empirical,0.0001,505,1.0155220388710927e-15,1
200,empirical,0.0001,506,1.0188596391012652e-15,1
200,empirical,0.0001,507,1.0408278415311e-15,1
200,empirical,0.0001,508,1.0506387532173103e-15,1
200,empirical,0.0001,509,1.0577143915116882e-15,1
200,empirical,0.0001,510,1.0649586762021604e-15,1
200,empirical,0.0001,511,1.0878513326173252e-15,1
200,empirical,0.0001,512,1.0965099653919646e-15,1
200,empirical,0.0001,513,1.1093756445857197e-15,1
200,empirical,0.0001,514,1.1211525010907174e-15,1
200,empirical,0.0001,515,1.1335288668862545e-15,1
200,empirical,0.0001,516,1.1395139500658858e-15,1
200,empirical,0.0001,517,1.1487207958302794e-15,1
200,empirical,0.0001,518,1.1643635506457083e-15,1
200,empirical,0.0001,519,1.1747352510721272e-15,1
200,empirical,0.0001,520,1.1825224537714234e-15,1
200,empirical,0.0001,521,1.1928482927240974e-15,1
200,empirical,0.0001,522,1.2060690464047771e-15,1
200,empirical,0.0001,523,1.2155572391836578e-15,1
200,empirical,0.0001,524,1.2317709176910305e-15,1
200,empirical,0.0001,525,1.2331023977013676e-15,1
200,empirical,0.0001,526,1.245477569929384e-15,1
200,empirical,0.0001,527,1.2520368397454597e-15,1
200,empirical,0.0001,528,1.2643001704547645e-15,1
200,empirical,0.0001,529,1.2917023691851876e-15,1
200,empirical,0.0001,530,1.3035230472027051e-15,1
200,empirical,0.0001,531,1.3093367967360283e-15,1
200,empirical,0.0001,532,1.3150135499342153e-15,1
200,empirical,0.0001,533,1.3295340062523346e-15,1
200,empirical,0.0001,534,1.3361908581453036e-15,1
200,empirical,0.0001,535,1.3443848791985507e-15,1
200,empirical,0.0001,536,1.3602384608975686e-15,1
200,empirical,0.0001,537,1.3772732216774595e-15,1
200,empirical,0.0001,538,1.388423853325148e-15,1
200,empirical,0.0001,539,1.3980685872091998e-15,1
200,empirical,0.0001,540,1.4109207791081313e-15,1
200,empirical,0.0001,541,1.4291503848721121e-15,1
200,empirical,0.0001,542,1.43523439346022e-15,1
200,empirical,0.0001,543,1.4465103442836493e-15,1
200,empirical,0.0001,544,1.4567867241637401e-15,1
200,empirical,0.0001,545,1.4657496967566505e-15,1
200,empirical,0.0001,546,1.4814121077695967e-15,1
200,empirical,0.0001,547,1.491027737347311e-15,1
200,empirical,0.0001,548,1.5061649783499064e-15,1
200,empirical,0.0001,549,1.5118132817691196e-15,1
200,empirical,0.0001,550,1.522625232277243e-15,1
200,empirical,0.0001,551,1.5433512353442422e-15,1
200,empirical,0.0001,552,1.556743326840533e-15,1
200,empirical,0.0001,553,1.5746073381720387e-15,1
200,empirical,0.0001,554,1.5854583828978157e-15,1
200,empirical,0.0001,555,1.5920698277597197e-15,1
200,empirical,0.0001,556,1.5973631153586438e-15,1
200,empirical,0.0001,557,1.6070784111999623e-15,1
200,empirical,0.0001,558,1.6240213728892794e-15,1
200,empirical,0.0001,559,1.6346643706988042e-15,1
200,empirical,0.0001,560,1.6429653656478463e-15,1
200,empirical,0.0001,561,1.664516289137107e-15,1
200,empirical,0.0001,562,1.6698767454774133e-15,1
200,empirical,0.0001,563,1.6779961146047461e-15,1
200,empirical,0.0001,564,1.6933319603348457e-15,1
200,empirical,0.0001,565,1.7104833485778943e-15,1
200,empirical,0.0001,566,1.7300550010065404e-15,1
200,empirical,0.0001,567,1.7337084803801464e-15,1
200,empirical,0.0001,568,1.7498372072021206e-15,1
200,empirical,0.0001,569,1.7594640601835394e-15,1
200,empirical,0.0001,570,1.7632094400248734e-15,1
200,empirical,0.0001,571,1.7743761747950413e-15,1
200,empirical,0.0001,572,1.7921143360240703e-15,1
200,empirical,0.0001,573,1.8061219976151464e-15,1
200,empirical,0.0001,574,1.8186250657878837e-15,1
200,empirical,0.0001,575,1.821818682693361e-15,1
200,empirical,0.0001,576,1.835858140590196e-15,1
200,empirical,0.0001,577,1.839080427669025e-15,1
200,empirical,0.0001,578,1.870405237317117e-15,1
200,empirical,0.0001,579,1.8797593118873096e-15,1
200,empirical,0.0001,580,1.8969600393003683e-15,1
200,empirical,0.0001,581,1.902740062416921e-15,1
200,empirical,0.0001,582,1.9295176795405468e-15,1
200,empirical,0.0001,583,1.941585131936287e-15,1
200,empirical,0.0001,584,1.9428334484027896e-15,1
200,empirical,0.0001,585,1.9546382572076806e-15,1
200,empirical,0.0001,586,1.973074897029332e-15,1
200,empirical,0.0001,587,1.978218662307079e-15,1
200,empirical,0.0001,588,1.993158911592652e-15,1
200,empirical,0.0001,589,2.0094416193666136e-15,1
200,empirical,0.0001,590,2.0175398440267094e-15,1
200,empirical,0.0001,591,2.0302087658317695e-15,1
200,empirical,0.0001,592,2.034394487515086e-15,1
200,empirical,0.0001,593,2.061159586356998e-15,1
200,empirical,0.0001,594,2.0704120290990168e-15,1
200,empirical,0.0001,595,2.0805842802174913e-15,1
200,empirical,0.0001,596,2.0916430193381947e-15,1
200,empirical,0.0001,597,2.1018325154311993e-15,1
200,empirical,0.0001,598,2.113554274924216e-15,1
200,empirical,0.0001,599,2.1281665214958975e-15,1
200,empirical,0.0001,600,2.1384577059904323e-15,1
200,empirical,0.0001,601,2.1425302721235004e-15,1
200,empirical,0.0001,602,2.1621197219089457e-15,1
200,empirical,0.0001,603,2.1786996902102797e-15,1
200,empirical,0.0001,604,2.197441910696974e-15,1
200,empirical,0.0001,605,2.202281066978688e-15,1
200,empirical,0.0001,606,2.2113673926667498e-15,1
200,empirical,0.0001,607,2.2172552367473046e-15,1
200,empirical,0.0001,608,2.2326257257398034e-15,1
200,empirical,0.0001,609,2.2407004808759628e-15,1
200,empirical,0.0001,610,2.2478221203263564e-15,1
200,empirical,0.0001,611,2.27082092385082e-15,1
200,empirical,0.0001,612,2.2815799438305633e-15,1
200,empirical,0.0001,613,2.304448882785515e-15,1
200,empirical,0.0001,614,2.310697665649435e-15,1
200,empirical,0.0001,615,2.328854106846176e-15,1
200,empirical,0.0001,616,2.337666183607836e-15,1
200,empirical,0.0001,617,2.360790310157321e-15,1
200,empirical,0.0001,618,2.363335214829549e-15,1
200,empirical,0.0001,619,2.3802048686533788e-15,1
200,empirical,0.0001,620,2.387340732644071e-15,1
200,empirical,0.0001,621,2.3903204393134276e-15,1
200,empirical,0.0001,622,2.4002779030472518e-15,1
200,empirical,0.0001,623,2.4059846843501913e-15,1
200,empirical,0.0001,624,2.4182246921620512e-15,1
200,empirical,0.0001,625,2.45217182388096e-15,1
200,empirical,0.0001,626,2.462547433943698e-15,1
200,empirical,0.0001,627,2.474658566872324e-15,1
200,empirical,0.0001,628,2.4920740699868197e-15,1
200,empirical,0.0001,629,2.5152113921489642e-15,1
200,empirical,0.0001,630,2.523390712499207e-15,1
200,empirical,0.0001,631,2.5468554881517756e-15,1
200,empirical,0.0001,632,2.549451173123392e-15,1
200,empirical,0.0001,633,2.560866021953919e-15,1
200,empirical,0.0001,634,2.580354800822852e-15,1
200,empirical,0.0001,635,2.584133223877527e-15,1
200,empirical,0.0001,636,2.5932623885302545e-15,1
200,empirical,0.0001,637,2.613376598471768e-15,1
200,empirical,0.0001,638,2.642732614756222e-15,1
200,empirical,0.0001,639,2.6502000576258394e-15,1
200,empirical,0.0001,640,2.660943286456505e-15,1
200,empirical,0.0001,641,2.6699209058259686e-15,1
200,empirical,0.0001,642,2.6734848711928075e-15,1
200,empirical,0.0001,643,2.6923038573741397e-15,1
200,empirical,0.0001,644,2.7141449086668924e-15,1
200,empirical,0.0001,645,2.7204749440339023e-15,1
200,empirical,0.0001,646,2.746557799719852e-15,1
200,empirical,0.0001,647,2.7621255711382555e-15,1
200,empirical,0.0001,648,2.7797794484156436e-15,1
200,empirical,0.0001,649,2.7817312995489263e-15,1
200,empirical,0.0001,650,2.7860246463196836e-15,1
200,empirical,0.0001,651,2.802446106792671e-15,1
200,empirical,0.0001,652,2.820133765400146e-15,1
200,empirical,0.0001,653,2.831367078542965e-15,1
200,empirical,0.0001,654,2.8460360347555607e-15,1
200,empirical,0.0001,655,2.8547652264699888e-15,1
200,empirical,0.0001,656,2.8620639199658706e-15,1
200,empirical,0.0001,657,2.8865656842162216e-15,1
200,empirical,0.0001,658,2.895106171485371e-15,1
200,empirical,0.0001,659,2.9203712818700026e-15,1
200,empirical,0.0001,660,2.934418064184005e-15,1
200,empirical,0.0001,661,2.9403059038392805e-15,1
200,empirical,0.0001,662,2.953138226348217e-15,1
200,empirical,0.0001,663,2.956478306473454e-15,1
200,empirical,0.0001,664,2.9753649559079807e-15,1
200,empirical,0.0001,665,2.9927578011869593e-15,1
200,empirical,0.0001,666,3.021477521762852e-15,1
200,empirical,0.0001,667,3.0394657020333024e-15,1
200,empirical,0.0001,668,3.049232847889199e-15,1
200,empirical,0.0001,669,3.0562520425097913e-15,1
200,empirical,0.0001,670,3.0785376557663174e-15,1
200,empirical,0.0001,671,3.0940407464630573e-15,1
200,empirical,0.0001,672,3.1048704528831302e-15,1
200,empirical,0.0001,673,3.1224744980098956e-15,1
200,empirical,0.0001,674,3.127362955085399e-15,1
200,empirical,0.0001,675,3.1453695216006407e-15,1
200,empirical,0.0001,676,3.1591059835144263e-15,1
200,empirical,0.0001,677,3.1722071245021768e-15,1
200,empirical,0.0001,678,3.1942243228832504e-15,1
200,empirical,0.0001,679,3.1969850266411825e-15,1
200,empirical,0.0001,680,3.2064241576377854e-15,1
200,empirical,0.0001,681,3.2365209683085747e-15,1
200,empirical,0.0001,682,3.2434350224824615e-15,1
200,empirical,0.0001,683,3.256620195650997e-15,1
200,empirical,0.0001,684,3.2860837260160162e-15,1
200,empirical,0.0001,685,3.3019018810600606e-15,1
200,empirical,0.0001,686,3.315651648976136e-15,1
200,empirical,0.0001,687,3.333771817497185e-15,1
200,empirical,0.0001,688,3.349326663032125e-15,1
200,empirical,0.0001,689,3.371201633403449e-15,1
200,empirical,0.0001,690,3.3866334895657535e-15,1
200,empirical,0.0001,691,3.4036836574502322e-15,1
200,empirical,0.0001,692,3.4157291708744434e-15,1
200,empirical,0.0001,693,3.444855525106367e-15,1
200,empirical,0.0001,694,3.4587055920014188e-15,1
200,empirical,0.0001,695,3.4632212157592535e-15,1
200,empirical,0.0001,696,3.4718828693157115e-15,1
200,empirical,0.0001,697,3.504389470464751e-15,1
200,empirical,0.0001,698,3.506160937940996e-15,1
200,empirical,0.0001,699,3.529930738456586e-15,1
200,empirical,0.0001,700,3.5455181056826203e-15,1
200,empirical,0.0001,701,3.5499602481904984e-15,1
200,empirical,0.0001,702,3.5933146708320305e-15,1
200,empirical,0.0001,703,3.598767574699999e-15,1
200,empirical,0.0001,704,3.616942125121764e-15,1
200,empirical,0.0001,705,3.63757813930468e-15,1
200,empirical,0.0001,706,3.66319828278753e-15,1
200,empirical,0.0001,707,3.680684437082591e-15,1
200,empirical,0.0001,708,3.691653736299497e-15,1
200,empirical,0.0001,709,3.718883039941887e-15,1
200,empirical,0.0001,710,3.730842732670869e-15,1
200,empirical,0.0001,711,3.7499800583341934e-15,1
200,empirical,0.0001,712,3.7565665079452154e-15,1
200,empirical,0.0001,713,3.784507384148561e-15,1
200,empirical,0.0001,714,3.795431541951e-15,1
200,empirical,0.0001,715,3.810110267292316e-15,1
200,empirical,0.0001,716,3.847030916204175e-15,1
200,empirical,0.0001,717,3.8529149021505e-15,1
200,empirical,0.0001,718,3.8622840773831695e-15,1
200,empirical,0.0001,719,3.8743911344901955e-15,1
200,empirical,0.0001,720,3.917319894071511e-15,1
200,empirical,0.0001,721,3.9385401783950415e-15,1
200,empirical,0.0001,722,3.943357042038706e-15,1
200,empirical,0.0001,723,3.961613778845013e-15,1
200,empirical,0.0001,724,3.9963494189520516e-15,1
200,empirical,0.0001,725,4.009867751723409e-15,1
200,empirical,0.0001,726,4.023967339456586e-15,1
200,empirical,0.0001,727,4.0373758480649424e-15,1
200,empirical,0.0001,728,4.0463174609738554e-15,1
200,empirical,0.0001,729,4.072554952717194e-15,1
200,empirical,0.0001,730,4.092959735233366e-15,1
200,empirical,0.0001,731,4.100662431501218e-15,1
200,empirical,0.0001,732,4.113048489721472e-15,1
200,empirical,0.0001,733,4.1203371736261805e-15,1
200,empirical,0.0001,734,4.1569178276576725e-15,1
200,empirical,0.0001,735,4.176831430711836e-15,1
200,empirical,0.0001,736,4.180739026627825e-15,1
200,empirical,0.0001,737,4.20582414278344e-15,1
200,empirical,0.0001,738,4.225190217439261e-15,1
200,empirical,0.0001,739,4.244705144194216e-15,1
200,empirical,0.0001,740,4.284133414595238e-15,1
200,empirical,0.0001,741,4.299382092878906e-15,1
200,empirical,0.0001,742,4.316658020268018e-15,1
200,empirical,0.0001,743,4.331474969412786e-15,1
200,empirical,0.0001,744,4.349273091258817e-15,1
200,empirical,0.0001,745,4.356709638139529e-15,1
200,empirical,0.0001,746,4.403760093727567e-15,1
200,empirical,0.0001,747,4.416976171813706e-15,1
200,empirical,0.0001,748,4.4416944119586704e-15,1
200,empirical,0.0001,749,4.467132506708574e-15,1
200,empirical,0.0001,750,4.470077385749689e-15,1
200,empirical,0.0001,751,4.484498213743836e-15,1
200,empirical,0.0001,752,4.501677408572396e-15,1
200,empirical,0.0001,753,4.522150853926409e-15,1
200,empirical,0.0001,754,4.56845978874927e-15,1
200,empirical,0.0001,755,4.6030450837757074e-15,1
200,empirical,0.0001,756,4.6230074383457064e-15,1
200,empirical,0.0001,757,4.6291657162089185e-15,1
200,empirical,0.0001,758,4.6474075174365105e-15,1
200,empirical,0.0001,759,4.688813042919176e-15,1
200,empirical,0.0001,760,4.727452552478135e-15,1
200,empirical,0.0001,761,4.744604597246723e-15,1
200,empirical,0.0001,762,4.7735495594032186e-15,1
200,empirical,0.0001,763,4.779942054702576e-15,1
200,empirical,0.0001,764,4.798352469273172e-15,1
200,empirical,0.0001,765,4.819262991185482e-15,1
200,empirical,0.0001,766,4.8539691314854476e-15,1
200,empirical,0.0001,767,4.901639631146256e-15,1
200,empirical,0.0001,768,4.912706303191012e-15,1
200,empirical,0.0001,769,4.951000222619956e-15,1
200,empirical,0.0001,770,4.959667860284429e-15,1
200,empirical,0.0001,771,4.976438124048545e-15,1
200,empirical,0.0001,772,5.005081485374582e-15,1
200,empirical,0.0001,773,5.044823884659313e-15,1
200,empirical,0.0001,774,5.062491256840897e-15,1
200,empirical,0.0001,775,5.069033945317103e-15,1
200,empirical,0.0001,776,5.098808838575892e-15,1
200,empirical,0.0001,777,5.12791563519506e-15,1
200,empirical,0.0001,778,5.166898341506575e-15,1
200,empirical,0.0001,779,5.194568973103484e-15,1
200,empirical,0.0001,780,5.2338601971417725e-15,1
200,empirical,0.0001,781,5.2422355629366015e-15,1
200,empirical,0.0001,782,5.308325821699646e-15,1
200,empirical,0.0001,783,5.32857913299217e-15,1
200,empirical,0.0001,784,5.35344806220935e-15,1
200,empirical,0.0001,785,5.4022520574706605e-15,1
200,empirical,0.0001,786,5.412037382920269e-15,1
200,empirical,0.0001,787,5.429941459639467e-15,1
200,empirical,0.0001,788,5.458989416220333e-15,1
200,empirical,0.0001,789,5.501905199836891e-15,1
200,empirical,0.0001,790,5.5480633152116765e-15,1
200,empirical,0.0001,791,5.597591711576136e-15,1
200,empirical,0.0001,792,5.646633029625272e-15,1
200,empirical,0.0001,793,5.681892835996852e-15,1
200,empirical,0.0001,794,5.719274287857288e-15,1
200,empirical,0.0001,795,5.734869002338766e-15,1
200,empirical,0.0001,796,5.763345424511106e-15,1
200,empirical,0.0001,797,5.820868435376375e-15,1
200,empirical,0.0001,798,5.90031299074262e-15,1
200,empirical,0.0001,799,5.996400555885183e-15,1
200,empirical,0.0001,800,6.055284370666766e-15,1
200,empirical,0.0001,801,6.102253510110618e-15,1
200,empirical,0.0001,802,6.138114786315302e-15,1
200,empirical,0.0001,803,6.1955364511141125e-15,1
200,empirical,0.0001,804,6.2076499148302e-15,1
200,empirical,0.0001,805,6.303138763853979e-15,1
200,empirical,0.0001,806,6.440977722688476e-15,1
200,empirical,0.0001,807,6.482369863458366e-15,1
200,empirical,0.0001,808,6.566476490367732e-15,1
200,empirical,0.0001,809,6.6415148737157865e-15,1
200,empirical,0.0001,810,6.702845018644271e-15,1
200,empirical,0.0001,811,6.74790095494835e-15,1
200,empirical,0.0001,812,6.925555585485747e-15,1
200,empirical,0.0001,813,7.011468350652866e-15,1
200,empirical,0.0001,814,7.304095512783154e-15,1
200,empirical,0.0001,815,7.40884050624187e-15,1
200,empirical,0.0001,816,7.48678468618267e-15,1
200,empirical,0.0001,817,7.730063036138005e-15,1
200,empirical,0.0001,818,7.848006274173256e-15,1
200,empirical,0.0001,819,8.212347235910044e-15,1
200,empirical,0.0001,820,8.42522028300937e-15,1
200,empirical,0.0001,821,8.761120252806234e-15,1
200,empirical,0.0001,822,1.19259640344725e-14,1
200,empirical,0.0001,823,1.3126249950545893e-14,1
200,empirical,0.0001,824,3.4717677138114743e-14,1
200,empirical,0.0001,825,0.15317918877241732,0
200,empirical,0.0001,826,0.22577224678737484,0
200,empirical,0.0001,827,0.24500636757232225,0
200,empirical,0.0001,828,0.2719384811623514,0
200,empirical,0.0001,829,0.29465801264610786,0
200,empirical,0.0001,830,0.29894809724003546,0
200,empirical,0.0001,831,0.31312133237767964,0
200,empirical,0.0001,832,0.31976553643573635,0
200,empirical,0.0001,833,0.3296607185677671,0
200,empirical,0.0001,834,0.33802252519509207,0
200,empirical,0.0001,835,0.34406851819042583,0
200,empirical,0.0001,836,0.3717542043650063,0
200,empirical,0.0001,837,0.3827185481864519,0
200,empirical,0.0001,838,0.385607622702666,0
200,empirical,0.0001,839,0.3888324731423978,0
200,empirical,0.0001,840,0.39298245770238144,0
200,empirical,0.0001,841,0.40856796295302894,0
200,empirical,0.0001,842,0.42581888959516573,0
200,empirical,0.0001,843,0.43911979917740146,0
200,empirical,0.0001,844,0.45064211429098655,0
200,empirical,0.0001,845,0.45587449115717305,0
200,empirical,0.0001,846,0.4677793047941704,0
200,empirical,0.0001,847,0.47555624058724916,0
200,empirical,0.0001,848,0.48344202089818167,0
200,empirical,0.0001,849,0.49581799351695627,0
200,empirical,0.0001,850,0.5019358608355003,0
200,empirical,0.0001,851,0.5129828427480476,0
200,empirical,0.0001,852,0.5295531466666749,0
200,empirical,0.0001,853,0.5362669050185629,0
200,empirical,0.0001,854,0.54208170998145,0
200,empirical,0.0001,855,0.5482639210502412,0
200,empirical,0.0001,856,0.5593298724042898,0
200,empirical,0.0001,857,0.5705085803516039,0
200,empirical,0.0001,858,0.58551673387845,0
200,empirical,0.0001,859,0.5920101167595254,0
200,empirical,0.0001,860,0.595481527895576,0
200,empirical,0.0001,861,0.6169952797042887,0
200,empirical,0.0001,862,0.6365162898724949,0
200,empirical,0.0001,863,0.6507568899296362,0
200,empirical,0.0001,864,0.6563823418407009,0
200,empirical,0.0001,865,0.6634143209557717,0
200,empirical,0.0001,866,0.6762003365597421,0
200,empirical,0.0001,867,0.6840266888073214,0
200,empirical,0.0001,868,0.6874905850146282,0
200,empirical,0.0001,869,0.6968577975013334,0
200,empirical,0.0001,870,0.7145808097987113,0
200,empirical,0.0001,871,0.7186096491214728,0
200,empirical,0.0001,872,0.7351688282141404,0
200,empirical,0.0001,873,0.7623120278505309,0
200,empirical,0.0001,874,0.771091242398234,0
200,empirical,0.0001,875,0.7954443630764261,0
200,empirical,0.0001,876,0.800780719527463,0
200,empirical,0.0001,877,0.8227799444049191,0
200,empirical,0.0001,878,0.8433895194750635,0
200,empirical,0.0001,879,0.8509603003767892,0
200,empirical,0.0001,880,0.8553866775969018,0
200,empirical,0.0001,881,0.8823864176840566,0
200,empirical,0.0001,882,0.8887644494263401,0
200,empirical,0.0001,883,0.9043349639898453,0
200,empirical,0.0001,884,0.9390279167155617,0
200,empirical,0.0001,885,0.9426305590069267,0
200,empirical,0.0001,886,0.9606023404471398,0
200,empirical,0.0001,887,0.9671176762144319,0
200,empirical,0.0001,888,0.9843465885023618,0
200,empirical,0.0001,889,0.9964254252907059,0
200,empirical,0.0001,890,1.0102618495931597,0
200,empirical,0.0001,891,1.011371056668908,0
200,empirical,0.0001,892,1.045444776030614,0
200,empirical,0.0001,893,1.0608844510726663,0
200,empirical,0.0001,894,1.0803429016633925,0
200,empirical,0.0001,895,1.091279497320804,0
200,empirical,0.0001,896,1.130933518203728,0
200,empirical,0.0001,897,1.1465086090271162,0
200,empirical,0.0001,898,1.1679635110296585,0
200,empirical,0.0001,899,1.183941465686868,0
200,empirical,0.0001,900,1.2028483182919056,0
200,empirical,0.0001,901,1.2413799093624047,0
200,empirical,0.0001,902,1.2475131487857771,0
200,empirical,0.0001,903,1.2726404618556066,0
200,empirical,0.0001,904,1.2941024228936924,0
200,empirical,0.0001,905,1.3080696830307033,0
200,empirical,0.0001,906,1.3368125275013598,0
200,empirical,0.0001,907,1.3500250781694536,0
200,empirical,0.0001,908,1.3731104161778713,0
200,empirical,0.0001,909,1.3990688603547858,0
200,empirical,0.0001,910,1.4080784116151308,0
200,empirical,0.0001,911,1.439404062679792,0
200,empirical,0.0001,912,1.4674869137950548,0
200,empirical,0.0001,913,1.4938758073188443,0
200,empirical,0.0001,914,1.5081625578818707,0
200,empirical,0.0001,915,1.5510376723342614,0
200,empirical,0.0001,916,1.5875390967986582,0
200,empirical,0.0001,917,1.6131487417627774,0
200,empirical,0.0001,918,1.628296572368201,0
200,empirical,0.0001,919,1.6555821042548262,0
200,empirical,0.0001,920,1.6816746122034696,0
200,empirical,0.0001,921,1.7346157685323451,0
200,empirical,0.0001,922,1.7702370148813633,0
200,empirical,0.0001,923,1.7988741198696447,0
200,empirical,0.0001,924,1.8076535577882473,0
200,empirical,0.0001,925,1.8413427010443508,0
200,empirical,0.0001,926,1.8562055838428138,0
200,empirical,0.0001,927,1.9142761781593456,0
200,empirical,0.0001,928,1.9230283184641677,0
200,empirical,0.0001,929,1.9452273521252925,0
200,empirical,0.0001,930,1.9471558884500861,0
200,empirical,0.0001,931,2.019186111114557,0
200,empirical,0.0001,932,2.0423906622574397,0
200,empirical,0.0001,933,2.085654379269127,0
200,empirical,0.0001,934,2.105961267606421,0
200,empirical,0.0001,935,2.164331532905298,0
200,empirical,0.0001,936,2.1763294258038037,0
200,empirical,0.0001,937,2.219994113243365,0
200,empirical,0.0001,938,2.3052358901949423,0
200,empirical,0.0001,939,2.365748585103056,0
200,empirical,0.0001,940,2.3817159539251054,0
200,empirical,0.0001,941,2.4296157178676103,0
200,empirical,0.0001,942,2.457492134387619,0
200,empirical,0.0001,943,2.4968400946857705,0
200,empirical,0.0001,944,2.5792629860992276,0
200,empirical,0.0001,945,2.608972285819784,0
200,empirical,0.0001,946,2.640173572245626,0
200,empirical,0.0001,947,2.6649623829338376,0
200,empirical,0.0001,948,2.7091137756623356,0
200,empirical,0.0001,949,2.759458646508259,0
200,empirical,0.0001,950,2.8986841987065413,0
200,empirical,0.0001,951,2.9493305607242664,0
200,empirical,0.0001,952,3.0404542886417274,0
200,empirical,0.0001,953,3.060229087390323,0
200,empirical,0.0001,954,3.1299605085056386,0
200,empirical,0.0001,955,3.2184246144914184,0
200,empirical,0.0001,956,3.25840371315511,0
200,empirical,0.0001,957,3.359267834297053,0
200,empirical,0.0001,958,3.4043154769192094,0
200,empirical,0.0001,959,3.4736584052679076,0
200,empirical,0.0001,960,3.4954804944850433,0
200,empirical,0.0001,961,3.6462177901523516,0
200,empirical,0.0001,962,3.704984307865997,0
200,empirical,0.0001,963,3.7678607906498462,0
200,empirical,0.0001,964,3.868121206883115,0
200,empirical,0.0001,965,3.913420810124864,0
200,empirical,0.0001,966,4.056197324123668,0
200,empirical,0.0001,967,4.181937702428137,0
200,empirical,0.0001,968,4.275121873106987,0
200,empirical,0.0001,969,4.351347947164277,0
200,empirical,0.0001,970,4.42140864859508,0
200,empirical,0.0001,971,4.510198954208993,0
200,empirical,0.0001,972,4.588797577190836,0
200,empirical,0.0001,973,4.6695169573233,0
200,empirical,0.0001,974,4.784145556941364,0
200,empirical,0.0001,975,4.78887489629749,0
200,empirical,0.0001,976,4.985195634483658,0
200,empirical,0.0001,977,5.062305056285642,0
200,empirical,0.0001,978,5.237774079873063,0
200,empirical,0.0001,979,5.315363706720969,0
200,empirical,0.0001,980,5.469368516979473,0
200,empirical,0.0001,981,5.533099492379063,0
200,empirical,0.0001,982,5.799573954450865,0
200,empirical,0.0001,983,5.960484511023181,0
200,empirical,0.0001,984,6.0893704702876255,0
200,empirical,0.0001,985,6.287507860373666,0
200,empirical,0.0001,986,6.4162299162899625,0
200,empirical,0.0001,987,6.515037263552605,0
200,empirical,0.0001,988,6.635335142043447,0
200,empirical,0.0001,989,6.8972773686884965,0
200,empirical,0.0001,990,7.183886257074882,0
200,empirical,0.0001,991,7.250664860115193,0
200,empirical,0.0001,992,7.368677971895756,0
200,empirical,0.0001,993,7.6620568283269055,0
200,empirical,0.0001,994,7.85920884469312,0
200,empirical,0.0001,995,7.931818513920032,0
200,empirical,0.0001,996,8.195888395451687,0
200,empirical,0.0001,997,8.437633762112283,0
200,empirical,0.0001,998,8.530596475649649,0
200,empirical,0.0001,999,8.669574995622423,0
200,empirical,0.0001,1000,8.7891421347329,0
200,empirical,0.0001,1001,9.023662377344344,0
200,empirical,0.0001,1002,9.90521578537105,0
200,empirical,0.0001,1003,10.152379590827717,0
200,empirical,0.0001,1004,10.778221874800847,0
200,empirical,0.0001,1005,11.096092661362151,0
200,empirical,0.0001,1006,11.558520013816569,0
200,empirical,0.0001,1007,11.81170741212569,0
200,empirical,0.0001,1008,12.140419201006821,0
200,empirical,0.0001,1009,13.194816007288953,0
200,empirical,0.0001,1010,13.377079514105608,0
200,empirical,0.0001,1011,14.132938524182098,0
200,empirical,0.0001,1012,14.257353562487577,0
200,empirical,0.0001,1013,15.892231429377972,0
200,empirical,0.0001,1014,16.91136031796443,0
200,empirical,0.0001,1015,17.473969402066984,0
200,empirical,0.0001,1016,19.08898105051545,0
200,empirical,0.0001,1017,22.535547028771227,0
200,empirical,0.0001,1018,24.815280306311706,0
200,empirical,0.0001,1019,25.45795907611925,0
200,empirical,0.0001,1020,30.09468959637833,0
200,empirical,0.0001,1021,34.229835058642905,0
200,empirical,0.0001,1022,46.35776918225157,0
200,empirical,0.0001,1023,211.51817252173402,0
200,empirical,0.001,0,0.0,1
200,empirical,0.001,1,0.0,1
200,empirical,0.001,2,0.0,1
200,empirical,0.001,3,0.0,1
200,empirical,0.001,4,0.0,1
200,empirical,0.001,5,0.0,1
200,empirical,0.001,6,0.0,1
200,empirical,0.001,7,0.0,1
200,empirical,0.001,8,0.0,1
200,empirical,0.001,9,0.0,1
200,empirical,0.001,10,0.0,1
200,empirical,0.001,11,0.0,1
200,empirical,0.001,12,0.0,1
200,empirical,0.001,13,0.0,1
200,empirical,0.001,14,0.0,1
200,empirical,0.001,15,0.0,1
200,empirical,0.001,16,0.0,1
200,empirical,0.001,17,0.0,1
200,empirical,0.001,18,0.0,1
200,empirical,0.001,19,0.0,1
200,empirical,0.001,20,0.0,1
200,empirical,0.001,21,0.0,1
200,empirical,0.001,22,0.0,1
200,empirical,0.001,23,0.0,1
200,empirical,0.001,24,0.0,1
200,empirical,0.001,25,0.0,1
200,empirical,0.001,26,0.0,1
200,empirical,0.001,27,0.0,1
200,empirical,0.001,28,0.0,1
200,empirical,0.001,29,0.0,1
200,empirical,0.001,30,0.0,1
200,empirical,0.001,31,0.0,1
200,empirical,0.001,32,0.0,1
200,empirical,0.001,33,0.0,1
200,empirical,0.001,34,0.0,1
200,empirical,0.001,35,0.0,1
200,empirical,0.001,36,0.0,1
200,empirical,0.001,37,0.0,1
200,empirical,0.001,38,0.0,1
200,empirical,0.001,39,0.0,1
200,empirical,0.001,40,0.0,1
200,empirical,0.001,41,0.0,1
200,empirical,0.001,42,0.0,1
200,empirical,0.001,43,0.0,1
200,empirical,0.001,44,0.0,1
200,empirical,0.001,45,0.0,1
200,empirical,0.001,46,0.0,1
200,empirical,0.001,47,0.0,1
200,empirical,0.001,48,0.0,1
200,empirical,0.001,49,0.0,1
200,empirical,0.001,50,0.0,1
200,empirical,0.001,51,0.0,1
200,empirical,0.001,52,0.0,1
200,empirical,0.001,53,0.0,1
200,empirical,0.001,54,0.0,1
200,empirical,0.001,55,0.0,1
200,empirical,0.001,56,0.0,1
200,empirical,0.001,57,0.0,1
200,empirical,0.001,58,0.0,1
200,empirical,0.001,59,0.0,1
200,empirical,0.001,60,0.0,1
200,empirical,0.001,61,0.0,1
200,empirical,0.001,62,0.0,1
200,empirical,0.001,63,0.0,1
200,empirical,0.001,64,0.0,1
200,empirical,0.001,65,0.0,1
200,empirical,0.001,66,0.0,1
200,empirical,0.001,67,0.0,1
200,empirical,0.001,68,0.0,1
200,empirical,0.001,69,0.0,1
200,empirical,0.001,70,0.0,1
200,empirical,0.001,71,0.0,1
200,empirical,0.001,72,0.0,1
200,empirical,0.001,73,0.0,1
200,empirical,0.001,74,0.0,1
200,empirical,0.001,75,0.0,1
200,empirical,0.001,76,0.0,1
200,empirical,0.001,77,0.0,1
200,empirical,0.001,78,0.0,1
200,empirical,0.001,79,0.0,1
200,empirical,0.001,80,0.0,1
200,empirical,0.001,81,0.0,1
200,empirical,0.001,82,0.0,1
200,empirical,0.001,83,0.0,1
200,empirical,0.001,84,0.0,1
200,empirical,0.001,85,0.0,1
200,empirical,0.001,86,0.0,1
200,empirical,0.001,87,0.0,1
200,empirical,0.001,88,0.0,1
200,empirical,0.001,89,0.0,1
200,empirical,0.001,90,0.0,1
200,empirical,0.001,91,0.0,1
200,empirical,0.001,92,0.0,1
200,empirical,0.001,93,0.0,1
200,empirical,0.001,94,0.0,1
200,empirical,0.001,95,0.0,1
200,empirical,0.001,96,0.0,1
200,empirical,0.001,97,0.0,1
200,empirical,0.001,98,0.0,1
200,empirical,0.001,99,0.0,1
200,empirical,0.001,100,0.0,1
200,empirical,0.001,101,0.0,1
200,empirical,0.001,102,0.0,1
200,empirical,0.001,103,0.0,1
200,empirical,0.001,104,0.0,1
200,empirical,0.001,105,0.0,1
200,empirical,0.001,106,0.0,1
200,empirical,0.001,107,0.0,1
200,empirical,0.001,108,0.0,1
200,empirical,0.001,109,0.0,1
200,empirical,0.001,110,0.0,1
200,empirical,0.001,111,0.0,1
200,empirical,0.001,112,0.0,1
200,empirical,0.001,113,0.0,1
200,empirical,0.001,114,0.0,1
200,empirical,0.001,115,0.0,1
200,empirical,0.001,116,0.0,1
200,empirical,0.001,117,0.0,1
200,empirical,0.001,118,0.0,1
200,empirical,0.001,119,0.0,1
200,empirical,0.001,120,0.0,1
200,empirical,0.001,121,0.0,1
200,empirical,0.001,122,0.0,1
200,empirical,0.001,123,0.0,1
200,empirical,0.001,124,0.0,1
200,empirical,0.001,125,0.0,1
200,empirical,0.001,126,0.0,1
200,empirical,0.001,127,0.0,1
200,empirical,0.001,128,0.0,1
200,empirical,0.001,129,0.0,1
200,empirical,0.001,130,0.0,1
200,empirical,0.001,131,0.0,1
200,empirical,0.001,132,0.0,1
200,empirical,0.001,133,0.0,1
200,empirical,0.001,134,0.0,1
200,empirical,0.001,135,0.0,1
200,empirical,0.001,136,0.0,1
200,empirical,0.001,137,0.0,1
200,empirical,0.001,138,0.0,1
200,empirical,0.001,139,0.0,1
200,empirical,0.001,140,0.0,1
200,empirical,0.001,141,0.0,1
200,empirical,0.001,142,0.0,1
200,empirical,0.001,143,0.0,1
200,empirical,0.001,144,0.0,1
200,empirical,0.001,145,0.0,1
200,empirical,0.001,146,0.0,1
200,empirical,0.001,147,0.0,1
200,empirical,0.001,148,0.0,1
200,empirical,0.001,149,0.0,1
200,empirical,0.001,150,0.0,1
200,empirical,0.001,151,0.0,1
200,empirical,0.001,152,0.0,1
200,empirical,0.001,153,0.0,1
200,empirical,0.001,154,0.0,1
200,empirical,0.001,155,0.0,1
200,empirical,0.001,156,0.0,1
200,empirical,0.001,157,0.0,1
200,empirical,0.001,158,0.0,1
200,empirical,0.001,159,0.0,1
200,empirical,0.001,160,0.0,1
200,empirical,0.001,161,0.0,1
200,empirical,0.001,162,0.0,1
200,empirical,0.001,163,0.0,1
200,empirical,0.001,164,0.0,1
200,empirical,0.001,165,0.0,1
200,empirical,0.001,166,0.0,1
200,empirical,0.001,167,0.0,1
200,empirical,0.001,168,0.0,1
200,empirical,0.001,169,0.0,1
200,empirical,0.001,170,0.0,1
200,empirical,0.001,171,0.0,1
200,empirical,0.001,172,0.0,1
200,empirical,0.001,173,0.0,1
200,empirical,0.001,174,0.0,1
200,empirical,0.001,175,0.0,1
200,empirical,0.001,176,0.0,1
200,empirical,0.001,177,0.0,1
200,empirical,0.001,178,0.0,1
200,empirical,0.001,179,0.0,1
200,empirical,0.001,180,0.0,1
200,empirical,0.001,181,0.0,1
200,empirical,0.001,182,0.0,1
200,empirical,0.001,183,0.0,1
200,empirical,0.001,184,0.0,1
200,empirical,0.001,185,0.0,1
200,empirical,0.001,186,0.0,1
200,empirical,0.001,187,0.0,1
200,empirical,0.001,188,0.0,1
200,empirical,0.001,189,0.0,1
200,empirical,0.001,190,0.0,1
200,empirical,0.001,191,0.0,1
200,empirical,0.001,192,0.0,1
200,empirical,0.001,193,0.0,1
200,empirical,0.001,194,0.0,1
200,empirical,0.001,195,0.0,1
200,empirical,0.001,196,0.0,1
200,empirical,0.001,197,0.0,1
200,empirical,0.001,198,0.0,1
200,empirical,0.001,199,0.0,1
200,empirical,0.001,200,0.0,1
200,empirical,0.001,201,0.0,1
200,empirical,0.001,202,0.0,1
200,empirical,0.001,203,0.0,1
200,empirical,0.001,204,0.0,1
200,empirical,0.001,205,0.0,1
200,empirical,0.001,206,0.0,1
200,empirical,0.001,207,0.0,1
200,empirical,0.001,208,0.0,1
200,empirical,0.001,209,0.0,1
200,empirical,0.001,210,0.0,1
200,empirical,0.001,211,0.0,1
200,empirical,0.001,212,0.0,1
200,empirical,0.001,213,0.0,1
200,empirical,0.001,214,0.0,1
200,empirical,0.001,215,0.0,1
200,empirical,0.001,216,0.0,1
200,empirical,0.001,217,0.0,1
200,empirical,0.001,218,0.0,1
200,empirical,0.001,219,0.0,1
200,empirical,0.001,220,0.0,1
200,empirical,0.001,221,0.0,1
200,empirical,0.001,222,0.0,1
200,empirical,0.001,223,0.0,1
200,empirical,0.001,224,0.0,1
200,empirical,0.001,225,0.0,1
200,empirical,0.001,226,0.0,1
200,empirical,0.001,227,0.0,1
200,empirical,0.001,228,0.0,1
200,empirical,0.001,229,0.0,1
200,empirical,0.001,230,0.0,1
200,empirical,0.001,231,0.0,1
200,empirical,0.001,232,0.0,1
200,empirical,0.001,233,0.0,1
200,empirical,0.001,234,0.0,1
200,empirical,0.001,235,0.0,1
200,empirical,0.001,236,0.0,1
200,empirical,0.001,237,0.0,1
200,empirical,0.001,238,0.0,1
200,empirical,0.001,239,0.0,1
200,empirical,0.001,240,0.0,1
200,empirical,0.001,241,0.0,1
200,empirical,0.001,242,0.0,1
200,empirical,0.001,243,0.0,1
200,empirical,0.001,244,0.0,1
200,empirical,0.001,245,0.0,1
200,empirical,0.001,246,0.0,1
200,empirical,0.001,247,0.0,1
200,empirical,0.001,248,0.0,1
200,empirical,0.001,249,0.0,1
200,empirical,0.001,250,0.0,1
200,empirical,0.001,251,0.0,1
200,empirical,0.001,252,0.0,1
200,empirical,0.001,253,0.0,1
200,empirical,0.001,254,0.0,1
200,empirical,0.001,255,0.0,1
200,empirical,0.001,256,0.0,1
200,empirical,0.001,257,0.0,1
200,empirical,0.001,258,0.0,1
200,empirical,0.001,259,0.0,1
200,empirical,0.001,260,0.0,1
200,empirical,0.001,261,0.0,1
200,empirical,0.001,262,0.0,1
200,empirical,0.001,263,0.0,1
200,empirical,0.001,264,0.0,1
200,empirical,0.001,265,0.0,1
200,empirical,0.001,266,0.0,1
200,empirical,0.001,267,0.0,1
200,empirical,0.001,268,0.0,1
200,empirical,0.001,269,0.0,1
200,empirical,0.001,270,0.0,1
200,empirical,0.001,271,0.0,1
200,empirical,0.001,272,0.0,1
200,empirical,0.001,273,0.0,1
200,empirical,0.001,274,0.0,1
200,empirical,0.001,275,0.0,1
200,empirical,0.001,276,0.0,1
200,empirical,0.001,277,0.0,1
200,empirical,0.001,278,0.0,1
200,empirical,0.001,279,0.0,1
200,empirical,0.001,280,0.0,1
200,empirical,0.001,281,0.0,1
200,empirical,0.001,282,0.0,1
200,empirical,0.001,283,0.0,1
200,empirical,0.001,284,0.0,1
200,empirical,0.001,285,0.0,1
200,empirical,0.001,286,0.0,1
200,empirical,0.001,287,0.0,1
200,empirical,0.001,288,0.0,1
200,empirical,0.001,289,0.0,1
200,empirical,0.001,290,0.0,1
200,empirical,0.001,291,0.0,1
200,empirical,0.001,292,0.0,1
200,empirical,0.001,293,0.0,1
200,empirical,0.001,294,0.0,1
200,empirical,0.001,295,0.0,1
200,empirical,0.001,296,0.0,1
200,empirical,0.001,297,0.0,1
200,empirical,0.001,298,0.0,1
200,empirical,0.001,299,0.0,1
200,empirical,0.001,300,0.0,1
200,empirical,0.001,301,0.0,1
200,empirical,0.001,302,0.0,1
200,empirical,0.001,303,0.0,1
200,empirical,0.001,304,0.0,1
200,empirical,0.001,305,0.0,1
200,empirical,0.001,306,0.0,1
200,empirical,0.001,307,0.0,1
200,empirical,0.001,308,0.0,1
200,empirical,0.001,309,0.0,1
200,empirical,0.001,310,0.0,1
200,empirical,0.001,311,0.0,1
200,empirical,0.001,312,0.0,1
200,empirical,0.001,313,0.0,1
200,empirical,0.001,314,0.0,1
200,empirical,0.001,315,0.0,1
200,empirical,0.001,316,0.0,1
200,empirical,0.001,317,0.0,1
200,empirical,0.001,318,0.0,1
200,empirical,0.001,319,0.0,1
200,empirical,0.001,320,0.0,1
200,empirical,0.001,321,0.0,1
200,empirical,0.001,322,0.0,1
200,empirical,0.001,323,0.0,1
200,empirical,0.001,324,0.0,1
200,empirical,0.001,325,0.0,1
200,empirical,0.001,326,0.0,1
200,empirical,0.001,327,0.0,1
200,empirical,0.001,328,0.0,1
200,empirical,0.001,329,0.0,1
200,empirical,0.001,330,0.0,1
200,empirical,0.001,331,0.0,1
200,empirical,0.001,332,0.0,1
200,empirical,0.001,333,0.0,1
200,empirical,0.001,334,0.0,1
200,empirical,0.001,335,0.0,1
200,empirical,0.001,336,0.0,1
200,empirical,0.001,337,0.0,1
200,empirical,0.001,338,0.0,1
200,empirical,0.001,339,0.0,1
200,empirical,0.001,340,0.0,1
200,empirical,0.001,341,0.0,1
200,empirical,0.001,342,0.0,1
200,empirical,0.001,343,0.0,1
200,empirical,0.001,344,0.0,1
200,empirical,0.001,345,0.0,1
200,empirical,0.001,346,0.0,1
200,empirical,0.001,347,0.0,1
200,empirical,0.001,348,0.0,1
200,empirical,0.001,349,0.0,1
200,empirical,0.001,350,0.0,1
200,empirical,0.001,351,0.0,1
200,empirical,0.001,352,0.0,1
200,empirical,0.001,353,0.0,1
200,empirical,0.001,354,0.0,1
200,empirical,0.001,355,0.0,1
200,empirical,0.001,356,0.0,1
200,empirical,0.001,357,0.0,1
200,empirical,0.001,358,0.0,1
200,empirical,0.001,359,0.0,1
200,empirical,0.001,360,0.0,1
200,empirical,0.001,361,0.0,1
200,empirical,0.001,362,0.0,1
200,empirical,0.001,363,0.0,1
200,empirical,0.001,364,0.0,1
200,empirical,0.001,365,0.0,1
200,empirical,0.001,366,0.0,1
200,empirical,0.001,367,0.0,1
200,empirical,0.001,368,0.0,1
200,empirical,0.001,369,0.0,1
200,empirical,0.001,370,0.0,1
200,empirical,0.001,371,0.0,1
200,empirical,0.001,372,0.0,1
200,empirical,0.001,373,0.0,1
200,empirical,0.001,374,0.0,1
200,empirical,0.001,375,0.0,1
200,empirical,0.001,376,0.0,1
200,empirical,0.001,377,0.0,1
200,empirical,0.001,378,0.0,1
200,empirical,0.001,379,0.0,1
200,empirical,0.001,380,0.0,1
200,empirical,0.001,381,0.0,1
200,empirical,0.001,382,0.0,1
200,empirical,0.001,383,0.0,1
200,empirical,0.001,384,0.0,1
200,empirical,0.001,385,0.0,1
200,empirical,0.001,386,0.0,1
200,empirical,0.001,387,0.0,1
200,empirical,0.001,388,0.0,1
200,empirical,0.001,389,0.0,1
200,empirical,0.001,390,0.0,1
200,empirical,0.001,391,0.0,1
200,empirical,0.001,392,0.0,1
200,empirical,0.001,393,0.0,1
200,empirical,0.001,394,0.0,1
200,empirical,0.001,395,0.0,1
200,empirical,0.001,396,0.0,1
200,empirical,0.001,397,0.0,1
200,empirical,0.001,398,0.0,1
200,empirical,0.001,399,0.0,1
200,empirical,0.001,400,0.0,1
200,empirical,0.001,401,0.0,1
200,empirical,0.001,402,0.0,1
200,empirical,0.001,403,0.0,1
200,empirical,0.001,404,0.0,1
200,empirical,0.001,405,0.0,1
200,empirical,0.001,406,0.0,1
200,empirical,0.001,407,0.0,1
200,empirical,0.001,408,0.0,1
200,empirical,0.001,409,0.0,1
200,empirical,0.001,410,0.0,1
200,empirical,0.001,411,0.0,1
200,empirical,0.001,412,0.0,1
200,empirical,0.001,413,0.0,1
200,empirical,0.001,414,8.144391945534668e-18,1
200,empirical,0.001,415,2.609476862515958e-17,1
200,empirical,0.001,416,3.4281033784523226e-17,1
200,empirical,0.001,417,4.813119076451678e-17,1
200,empirical,0.001,418,5.350014282315552e-17,1
200,empirical,0.001,419,6.542000401804287e-17,1
200,empirical,0.001,420,8.895100905213715e-17,1
200,empirical,0.001,421,9.497365121834147e-17,1
200,empirical,0.001,422,1.1044519899213521e-16,1
200,empirical,0.001,423,1.1434714868779632e-16,1
200,empirical,0.001,424,1.2298658391976154e-16,1
200,empirical,0.001,425,1.3068032283809457e-16,1
200,empirical,0.001,426,1.4138551899218716e-16,1
200,empirical,0.001,427,1.4771705085350133e-16,1
200,empirical,0.001,428,1.6338884417330633e-16,1
200,empirical,0.001,429,1.760581327728559e-16,1
200,empirical,0.001,430,1.8430680964208475e-16,1
200,empirical,0.001,431,1.8920549088391213e-16,1
200,empirical,0.001,432,2.018128686147021e-16,1
200,empirical,0.001,433,2.1818355795482685e-16,1
200,empirical,0.001,434,2.241996271030089e-16,1
200,empirical,0.001,435,2.4027821413280275e-16,1
200,empirical,0.001,436,2.440731286323578e-16,1
200,empirical,0.001,437,2.6121987736447375e-16,1
200,empirical,0.001,438,2.629755407497729e-16,1
200,empirical,0.001,439,2.7932318516065985e-16,1
200,empirical,0.001,440,2.9061378083276675e-16,1
200,empirical,0.001,441,3.082524787169302e-16,1
200,empirical,0.001,442,3.228552169202955e-16,1
200,empirical,0.001,443,3.293073389914977e-16,1
200,empirical,0.001,444,3.402434416808148e-16,1
200,empirical,0.001,445,3.497519904717044e-16,1
200,empirical,0.001,446,3.58097600799614e-16,1
200,empirical,0.001,447,3.7797746970676955e-16,1
200,empirical,0.001,448,3.936467539731087e-16,1
200,empirical,0.001,449,4.0310912202098563e-16,1
200,empirical,0.001,450,4.0666660877371664e-16,1
200,empirical,0.001,451,4.141340968714389e-16,1
200,empirical,0.001,452,4.2259863585820607e-16,1
200,empirical,0.001,453,4.335574624972035e-16,1
200,empirical,0.001,454,4.412515345508929e-16,1
200,empirical,0.001,455,4.528361998988218e-16,1
200,empirical,0.001,456,4.601167132461219e-16,1
200,empirical,0.001,457,4.699737806709853e-16,1
200,empirical,0.001,458,4.845355707129849e-16,1
200,empirical,0.001,459,4.928571901944976e-16,1
200,empirical,0.001,460,5.072681520165173e-16,1
200,empirical,0.001,461,5.181541198784778e-16,1
200,empirical,0.001,462,5.322296376855679e-16,1
200,empirical,0.001,463,5.352375401815127e-16,1
200,empirical,0.001,464,5.518970316781796e-16,1
200,empirical,0.001,465,5.614463476347831e-16,1
200,empirical,0.001,466,5.833860483309433e-16,1
200,empirical,0.001,467,5.875774133811484e-16,1
200,empirical,0.001,468,6.064811921602792e-16,1
200,empirical,0.001,469,6.142498464008677e-16,1
200,empirical,0.001,470,6.33721758725322e-16,1
200,empirical,0.001,471,6.48125093913048e-16,1
200,empirical,0.001,472,6.632378713468126e-16,1
200,empirical,0.001,473,6.646013888242862e-16,1
200,empirical,0.001,474,6.704342520075281e-16,1
200,empirical,0.001,475,6.794659672521893e-16,1
200,empirical,0.001,476,7.06367584621429e-16,1
200,empirical,0.001,477,7.180847376295557e-16,1
200,empirical,0.001,478,7.231942390964502e-16,1
200,empirical,0.001,479,7.373619941828068e-16,1
200,empirical,0.001,480,7.559367295309024e-16,1
200,empirical,0.001,481,7.603678719470729e-16,1
200,empirical,0.001,482,7.658488748333037e-16,1
200,empirical,0.001,483,7.768366294314228e-16,1
200,empirical,0.001,484,7.866530039445573e-16,1
200,empirical,0.001,485,7.987293846400479e-16,1
200,empirical,0.001,486,8.163094517452028e-16,1
200,empirical,0.001,487,8.223559953045807e-16,1
200,empirical,0.001,488,8.309174827518458e-16,1
200,empirical,0.001,489,8.411798094094362e-16,1
200,empirical,0.001,490,8.611011350541384e-16,1
200,empirical,0.001,491,8.690890439480396e-16,1
200,empirical,0.001,492,8.711263589162056e-16,1
200,empirical,0.001,493,8.806066682166136e-16,1
200,empirical,0.001,494,8.948657076373234e-16,1
200,empirical,0.001,495,8.98524848686253e-16,1
200,empirical,0.001,496,9.235322682469381e-16,1
200,empirical,0.001,497,9.37293878818882e-16,1
200,empirical,0.001,498,9.44021811896035e-16,1
200,empirical,0.001,499,9.500649595407861e-16,1
200,empirical,0.001,500,9.644606557477157e-16,1
200,empirical,0.001,501,9.752494070510511e-16,1
200,empirical,0.001,502,9.84627511579919e-16,1
200,empirical,0.001,503,9.916059110229308e-16,1
200,empirical,0.001,504,1.0045435755863582e-15,1
200,empirical,0.001,505,1.0155220388710927e-15,1
200,empirical,0.001,506,1.0188596391012652e-15,1
200,empirical,0.001,507,1.0408278415311e-15,1
200,empirical,0.001,508,1.0506387532173103e-15,1
200,empirical,0.001,509,1.0577143915116882e-15,1
200,empirical,0.001,510,1.0649586762021604e-15,1
200,empirical,0.001,511,1.0878513326173252e-15,1
200,empirical,0.001,512,1.0965099653919646e-15,1
200,empirical,0.001,513,1.1093756445857197e-15,1
200,empirical,0.001,514,1.1211525010907174e-15,1
200,empirical,0.001,515,1.1335288668862545e-15,1
200,empirical,0.001,516,1.1395139500658858e-15,1
200,empirical,0.001,517,1.1487207958302794e-15,1
200,empirical,0.001,518,1.1643635506457083e-15,1
200,empirical,0.001,519,1.1747352510721272e-15,1
200,empirical,0.001,520,1.1825224537714234e-15,1
200,empirical,0.001,521,1.1928482927240974e-15,1
200,empirical,0.001,522,1.2060690464047771e-15,1
200,empirical,0.001,523,1.2155572391836578e-15,1
200,empirical,0.001,524,1.2317709176910305e-15,1
200,empirical,0.001,525,1.2331023977013676e-15,1
200,empirical,0.001,526,1.245477569929384e-15,1
200,empirical,0.001,527,1.2520368397454597e-15,1
200,empirical,0.001,528,1.2643001704547645e-15,1
200,empirical,0.001,529,1.2917023691851876e-15,1
200,empirical,0.001,530,1.3035230472027051e-15,1
200,empirical,0.001,531,1.3093367967360283e-15,1
200,empirical,0.001,532,1.3150135499342153e-15,1
200,empirical,0.001,533,1.3295340062523346e-15,1
200,empirical,0.001,534,1.3361908581453036e-15,1
200,empirical,0.001,535,1.3443848791985507e-15,1
200,empirical,0.001,536,1.3602384608975686e-15,1
200,empirical,0.001,537,1.3772732216774595e-15,1
200,empirical,0.001,538,1.388423853325148e-15,1
200,empirical,0.001,539,1.3980685872091998e-15,1
200,empirical,0.001,540,1.4109207791081313e-15,1
200,empirical,0.001,541,1.4291503848721121e-15,1
200,empirical,0.001,542,1.43523439346022e-15,1
200,empirical,0.001,543,1.4465103442836493e-15,1
200,empirical,0.001,544,1.4567867241637401e-15,1
200,empirical,0.001,545,1.4657496967566505e-15,1
200,empirical,0.001,546,1.4814121077695967e-15,1
200,empirical,0.001,547,1.491027737347311e-15,1
200,empirical,0.001,548,1.5061649783499064e-15,1
200,empirical,0.001,549,1.5118132817691196e-15,1
200,empirical,0.001,550,1.522625232277243e-15,1
200,empirical,0.001,551,1.5433512353442422e-15,1
200,empirical,0.001,552,1.556743326840533e-15,1
200,empirical,0.001,553,1.5746073381720387e-15,1
200,empirical,0.001,554,1.5854583828978157e-15,1
200,empirical,0.001,555,1.5920698277597197e-15,1
200,empirical,0.001,556,1.5973631153586438e-15,1
200,empirical,0.001,557,1.6070784111999623e-15,1
200,empirical,0.001,558,1.6240213728892794e-15,1
200,empirical,0.001,559,1.6346643706988042e-15,1
200,empirical,0.001,560,1.6429653656478463e-15,1
200,empirical,0.001,561,1.664516289137107e-15,1
200,empirical,0.001,562,1.6698767454774133e-15,1
200,empirical,0.001,563,1.6779961146047461e-15,1
200,empirical,0.001,564,1.6933319603348457e-15,1
200,empirical,0.001,565,1.7104833485778943e-15,1
200,empirical,0.001,566,1.7300550010065404e-15,1
200,empirical,0.001,567,1.7337084803801464e-15,1
200,empirical,0.001,568,1.7498372072021206e-15,1
200,empirical,0.001,569,1.7594640601835394e-15,1
200,empirical,0.001,570,1.7632094400248734e-15,1
200,empirical,0.001,571,1.7743761747950413e-15,1
200,empirical,0.001,572,1.7921143360240703e-15,1
200,empirical,0.001,573,1.8061219976151464e-15,1
200,empirical,0.001,574,1.8186250657878837e-15,1
200,empirical,0.001,575,1.821818682693361e-15,1
200,empirical,0.001,576,1.835858140590196e-15,1
200,empirical,0.001,577,1.839080427669025e-15,1
200,empirical,0.001,578,1.870405237317117e-15,1
200,empirical,0.001,579,1.8797593118873096e-15,1
200,empirical,0.001,580,1.8969600393003683e-15,1
200,empirical,0.001,581,1.902740062416921e-15,1
200,empirical,0.001,582,1.9295176795405468e-15,1
200,empirical,0.001,583,1.941585131936287e-15,1
200,empirical,0.001,584,1.9428334484027896e-15,1
200,empirical,0.001,585,1.9546382572076806e-15,1
200,empirical,0.001,586,1.973074897029332e-15,1
200,empirical,0.001,587,1.978218662307079e-15,1
200,empirical,0.001,588,1.993158911592652e-15,1
200,empirical,0.001,589,2.0094416193666136e-15,1
200,empirical,0.001,590,2.0175398440267094e-15,1
200,empirical,0.001,591,2.0302087658317695e-15,1
200,empirical,0.001,592,2.034394487515086e-15,1
200,empirical,0.001,593,2.061159586356998e-15,1
200,empirical,0.001,594,2.0704120290990168e-15,1
200,empirical,0.001,595,2.0805842802174913e-15,1
200,empirical,0.001,596,2.0916430193381947e-15,1
200,empirical,0.001,597,2.1018325154311993e-15,1
200,empirical,0.001,598,2.113554274924216e-15,1
200,empirical,0.001,599,2.1281665214958975e-15,1
200,empirical,0.001,600,2.1384577059904323e-15,1
200,empirical,0.001,601,2.1425302721235004e-15,1
200,empirical,0.001,602,2.1621197219089457e-15,1
200,empirical,0.001,603,2.1786996902102797e-15,1
200,empirical,0.001,604,2.197441910696974e-15,1
200,empirical,0.001,605,2.202281066978688e-15,1
200,empirical,0.001,606,2.2113673926667498e-15,1
200,empirical,0.001,607,2.2172552367473046e-15,1
200,empirical,0.001,608,2.2326257257398034e-15,1
200,empirical,0.001,609,2.2407004808759628e-15,1
200,empirical,0.001,610,2.2478221203263564e-15,1
200,empirical,0.001,611,2.27082092385082e-15,1
200,empirical,0.001,612,2.2815799438305633e-15,1
200,empirical,0.001,613,2.304448882785515e-15,1
200,empirical,0.001,614,2.310697665649435e-15,1
200,empirical,0.001,615,2.328854106846176e-15,1
200,empirical,0.001,616,2.337666183607836e-15,1
200,empirical,0.001,617,2.360790310157321e-15,1
200,empirical,0.001,618,2.363335214829549e-15,1
200,empirical,0.001,619,2.3802048686533788e-15,1
200,empirical,0.001,620,2.387340732644071e-15,1
200,empirical,0.001,621,2.3903204393134276e-15,1
200,empirical,0.001,622,2.4002779030472518e-15,1
200,empirical,0.001,623,2.4059846843501913e-15,1
200,empirical,0.001,624,2.4182246921620512e-15,1
200,empirical,0.001,625,2.45217182388096e-15,1
200,empirical,0.001,626,2.462547433943698e-15,1
200,empirical,0.001,627,2.474658566872324e-15,1
200,empirical,0.001,628,2.4920740699868197e-15,1
200,empirical,0.001,629,2.5152113921489642e-15,1
200,empirical,0.001,630,2.523390712499207e-15,1
200,empirical,0.001,631,2.5468554881517756e-15,1
200,empirical,0.001,632,2.549451173123392e-15,1
200,empirical,0.001,633,2.560866021953919e-15,1
200,empirical,0.001,634,2.580354800822852e-15,1
200,empirical,0.001,635,2.584133223877527e-15,1
200,empirical,0.001,636,2.5932623885302545e-15,1
200,empirical,0.001,637,2.613376598471768e-15,1
200,empirical,0.001,638,2.642732614756222e-15,1
200,empirical,0.001,639,2.6502000576258394e-15,1
200,empirical,0.001,640,2.660943286456505e-15,1
200,empirical,0.001,641,2.6699209058259686e-15,1
200,empirical,0.001,642,2.6734848711928075e-15,1
200,empirical,0.001,643,2.6923038573741397e-15,1
200,empirical,0.001,644,2.7141449086668924e-15,1
200,empirical,0.001,645,2.7204749440339023e-15,1
200,empirical,0.001,646,2.746557799719852e-15,1
200,empirical,0.001,647,2.7621255711382555e-15,1
200,empirical,0.001,648,2.7797794484156436e-15,1
200,empirical,0.001,649,2.7817312995489263e-15,1
200,empirical,0.001,650,2.7860246463196836e-15,1
200,empirical,0.001,651,2.802446106792671e-15,1
200,empirical,0.001,652,2.820133765400146e-15,1
200,empirical,0.001,653,2.831367078542965e-15,1
200,empirical,0.001,654,2.8460360347555607e-15,1
200,empirical,0.001,655,2.8547652264699888e-15,1
200,empirical,0.001,656,2.8620639199658706e-15,1
200,empirical,0.001,657,2.8865656842162216e-15,1
200,empirical,0.001,658,2.895106171485371e-15,1
200,empirical,0.001,659,2.9203712818700026e-15,1
200,empirical,0.001,660,2.934418064184005e-15,1
200,empirical,0.001,661,2.9403059038392805e-15,1
200,empirical,0.001,662,2.953138226348217e-15,1
200,empirical,0.001,663,2.956478306473454e-15,1
200,empirical,0.001,664,2.9753649559079807e-15,1
200,empirical,0.001,665,2.9927578011869593e-15,1
200,empirical,0.001,666,3.021477521762852e-15,1
200,empirical,0.001,667,3.0394657020333024e-15,1
200,empirical,0.001,668,3.049232847889199e-15,1
200,empirical,0.001,669,3.0562520425097913e-15,1
200,empirical,0.001,670,3.0785376557663174e-15,1
200,empirical,0.001,671,3.0940407464630573e-15,1
200,empirical,0.001,672,3.1048704528831302e-15,1
200,empirical,0.001,673,3.1224744980098956e-15,1
200,empirical,0.001,674,3.127362955085399e-15,1
200,empirical,0.001,675,3.1453695216006407e-15,1
200,empirical,0.001,676,3.1591059835144263e-15,1
200,empirical,0.001,677,3.1722071245021768e-15,1
200,empirical,0.001,678,3.1942243228832504e-15,1
200,empirical,0.001,679,3.1969850266411825e-15,1
200,empirical,0.001,680,3.2064241576377854e-15,1
200,empirical,0.001,681,3.2365209683085747e-15,1
200,empirical,0.001,682,3.2434350224824615e-15,1
200,empirical,0.001,683,3.256620195650997e-15,1
200,empirical,0.001,684,3.2860837260160162e-15,1
200,empirical,0.001,685,3.3019018810600606e-15,1
200,empirical,0.001,686,3.315651648976136e-15,1
200,empirical,0.001,687,3.333771817497185e-15,1
200,empirical,0.001,688,3.349326663032125e-15,1
200,empirical,0.001,689,3.371201633403449e-15,1
200,empirical,0.001,690,3.3866334895657535e-15,1
200,empirical,0.001,691,3.4036836574502322e-15,1
200,empirical,0.001,692,3.4157291708744434e-15,1
200,empirical,0.001,693,3.444855525106367e-15,1
200,empirical,0.001,694,3.4587055920014188e-15,1
200,empirical,0.001,695,3.4632212157592535e-15,1
200,empirical,0.001,696,3.4718828693157115e-15,1
200,empirical,0.001,697,3.504389470464751e-15,1
200,empirical,0.001,698,3.506160937940996e-15,1
200,empirical,0.001,699,3.529930738456586e-15,1
200,empirical,0.001,700,3.5455181056826203e-15,1
200,empirical,0.001,701,3.5499602481904984e-15,1
200,empirical,0.001,702,3.5933146708320305e-15,1
200,empirical,0.001,703,3.598767574699999e-15,1
200,empirical,0.001,704,3.616942125121764e-15,1
200,empirical,0.001,705,3.63757813930468e-15,1
200,empirical,0.001,706,3.66319828278753e-15,1
200,empirical,0.001,707,3.680684437082591e-15,1
200,empirical,0.001,708,3.691653736299497e-15,1
200,empirical,0.001,709,3.718883039941887e-15,1
200,empirical,0.001,710,3.730842732670869e-15,1
200,empirical,0.001,711,3.7499800583341934e-15,1
200,empirical,0.001,712,3.7565665079452154e-15,1
200,empirical,0.001,713,3.784507384148561e-15,1
200,empirical,0.001,714,3.795431541951e-15,1
200,empirical,0.001,715,3.810110267292316e-15,1
200,empirical,0.001,716,3.847030916204175e-15,1
200,empirical,0.001,717,3.8529149021505e-15,1
200,empirical,0.001,718,3.8622840773831695e-15,1
200,empirical,0.001,719,3.8743911344901955e-15,1
200,empirical,0.001,720,3.917319894071511e-15,1
200,empirical,0.001,721,3.9385401783950415e-15,1
200,empirical,0.001,722,3.943357042038706e-15,1
200,empirical,0.001,723,3.961613778845013e-15,1
200,empirical,0.001,724,3.9963494189520516e-15,1
200,empirical,0.001,725,4.009867751723409e-15,1
200,empirical,0.001,726,4.023967339456586e-15,1
200,empirical,0.001,727,4.0373758480649424e-15,1
200,empirical,0.001,728,4.0463174609738554e-15,1
200,empirical,0.001,729,4.072554952717194e-15,1
200,empirical,0.001,730,4.092959735233366e-15,1
200,empirical,0.001,731,4.100662431501218e-15,1
200,empirical,0.001,732,4.113048489721472e-15,1
200,empirical,0.001,733,4.1203371736261805e-15,1
200,empirical,0.001,734,4.1569178276576725e-15,1
200,empirical,0.001,735,4.176831430711836e-15,1
200,empirical,0.001,736,4.180739026627825e-15,1
200,empirical,0.001,737,4.20582414278344e-15,1
200,empirical,0.001,738,4.225190217439261e-15,1
200,empirical,0.001,739,4.244705144194216e-15,1
200,empirical,0.001,740,4.284133414595238e-15,1
200,empirical,0.001,741,4.299382092878906e-15,1
200,empirical,0.001,742,4.316658020268018e-15,1
200,empirical,0.001,743,4.331474969412786e-15,1
200,empirical,0.001,744,4.349273091258817e-15,1
200,empirical,0.001,745,4.356709638139529e-15,1
200,empirical,0.001,746,4.403760093727567e-15,1
200,empirical,0.001,747,4.416976171813706e-15,1
200,empirical,0.001,748,4.4416944119586704e-15,1
200,empirical,0.001,749,4.467132506708574e-15,1
200,empirical,0.001,750,4.470077385749689e-15,1
200,empirical,0.001,751,4.484498213743836e-15,1
200,empirical,0.001,752,4.501677408572396e-15,1
200,empirical,0.001,753,4.522150853926409e-15,1
200,empirical,0.001,754,4.56845978874927e-15,1
200,empirical,0.001,755,4.6030450837757074e-15,1
200,empirical,0.001,756,4.6230074383457064e-15,1
200,empirical,0.001,757,4.6291657162089185e-15,1
200,empirical,0.001,758,4.6474075174365105e-15,1
200,empirical,0.001,759,4.688813042919176e-15,1
200,empirical,0.001,760,4.727452552478135e-15,1
200,empirical,0.001,761,4.744604597246723e-15,1
200,empirical,0.001,762,4.7735495594032186e-15,1
200,empirical,0.001,763,4.779942054702576e-15,1
200,empirical,0.001,764,4.798352469273172e-15,1
200,empirical,0.001,765,4.819262991185482e-15,1
200,empirical,0.001,766,4.8539691314854476e-15,1
200,empirical,0.001,767,4.901639631146256e-15,1
200,empirical,0.001,768,4.912706303191012e-15,1
200,empirical,0.001,769,4.951000222619956e-15,1
200,empirical,0.001,770,4.959667860284429e-15,1
200,empirical,0.001,771,4.976438124048545e-15,1
200,empirical,0.001,772,5.005081485374582e-15,1
200,empirical,0.001,773,5.044823884659313e-15,1
200,empirical,0.001,774,5.062491256840897e-15,1
200,empirical,0.001,775,5.069033945317103e-15,1
200,empirical,0.001,776,5.098808838575892e-15,1
200,empirical,0.001,777,5.12791563519506e-15,1
200,empirical,0.001,778,5.166898341506575e-15,1
200,empirical,0.001,779,5.194568973103484e-15,1
200,empirical,0.001,780,5.2338601971417725e-15,1
200,empirical,0.001,781,5.2422355629366015e-15,1
200,empirical,0.001,782,5.308325821699646e-15,1
200,empirical,0.001,783,5.32857913299217e-15,1
200,empirical,0.001,784,5.35344806220935e-15,1
200,empirical,0.001,785,5.4022520574706605e-15,1
200,empirical,0.001,786,5.412037382920269e-15,1
200,empirical,0.001,787,5.429941459639467e-15,1
200,empirical,0.001,788,5.458989416220333e-15,1
200,empirical,0.001,789,5.501905199836891e-15,1
200,empirical,0.001,790,5.5480633152116765e-15,1
200,empirical,0.001,791,5.597591711576136e-15,1
200,empirical,0.001,792,5.646633029625272e-15,1
200,empirical,0.001,793,5.681892835996852e-15,1
200,empirical,0.001,794,5.719274287857288e-15,1
200,empirical,0.001,795,5.734869002338766e-15,1
200,empirical,0.001,796,5.763345424511106e-15,1
200,empirical,0.001,797,5.820868435376375e-15,1
200,empirical,0.001,798,5.90031299074262e-15,1
200,empirical,0.001,799,5.996400555885183e-15,1
200,empirical,0.001,800,6.055284370666766e-15,1
200,empirical,0.001,801,6.102253510110618e-15,1
200,empirical,0.001,802,6.138114786315302e-15,1
200,empirical,0.001,803,6.1955364511141125e-15,1
200,empirical,0.001,804,6.2076499148302e-15,1
200,empirical,0.001,805,6.303138763853979e-15,1
200,empirical,0.001,806,6.440977722688476e-15,1
200,empirical,0.001,807,6.482369863458366e-15,1
200,empirical,0.001,808,6.566476490367732e-15,1
200,empirical,0.001,809,6.6415148737157865e-15,1
200,empirical,0.001,810,6.702845018644271e-15,1
200,empirical,0.001,811,6.74790095494835e-15,1
200,empirical,0.001,812,6.925555585485747e-15,1
200,empirical,0.001,813,7.011468350652866e-15,1
200,empirical,0.001,814,7.304095512783154e-15,1
200,empirical,0.001,815,7.40884050624187e-15,1
200,empirical,0.001,816,7.48678468618267e-15,1
200,empirical,0.001,817,7.730063036138005e-15,1
200,empirical,0.001,818,7.848006274173256e-15,1
200,empirical,0.001,819,8.212347235910044e-15,1
200,empirical,0.001,820,8.42522028300937e-15,1
200,empirical,0.001,821,8.761120252806234e-15,1
200,empirical,0.001,822,1.19259640344725e-14,1
200,empirical,0.001,823,1.3126249950545893e-14,1
200,empirical,0.001,824,3.4717677138114743e-14,1
200,empirical,0.001,825,0.15317918877241732,1
200,empirical,0.001,826,0.22577224678737484,0
200,empirical,0.001,827,0.24500636757232225,0
200,empirical,0.001,828,0.2719384811623514,0
200,empirical,0.001,829,0.29465801264610786,0
200,empirical,0.001,830,0.29894809724003546,0
200,empirical,0.001,831,0.31312133237767964,0
200,empirical,0.001,832,0.31976553643573635,0
200,empirical,0.001,833,0.3296607185677671,0
200,empirical,0.001,834,0.33802252519509207,0
200,empirical,0.001,835,0.34406851819042583,0
200,empirical,0.001,836,0.3717542043650063,0
200,empirical,0.001,837,0.3827185481864519,0
200,empirical,0.001,838,0.385607622702666,0
200,empirical,0.001,839,0.3888324731423978,0
200,empirical,0.001,840,0.39298245770238144,0
200,empirical,0.001,841,0.40856796295302894,0
200,empirical,0.001,842,0.42581888959516573,0
200,empirical,0.001,843,0.43911979917740146,0
200,empirical,0.001,844,0.45064211429098655,0
200,empirical,0.001,845,0.45587449115717305,0
200,empirical,0.001,846,0.4677793047941704,0
200,empirical,0.001,847,0.47555624058724916,0
200,empirical,0.001,848,0.48344202089818167,0
200,empirical,0.001,849,0.49581799351695627,0
200,empirical,0.001,850,0.5019358608355003,0
200,empirical,0.001,851,0.5129828427480476,0
200,empirical,0.001,852,0.5295531466666749,0
200,empirical,0.001,853,0.5362669050185629,0
200,empirical,0.001,854,0.54208170998145,0
200,empirical,0.001,855,0.5482639210502412,0
200,empirical,0.001,856,0.5593298724042898,0
200,empirical,0.001,857,0.5705085803516039,0
200,empirical,0.001,858,0.58551673387845,0
200,empirical,0.001,859,0.5920101167595254,0
200,empirical,0.001,860,0.595481527895576,0
200,empirical,0.001,861,0.6169952797042887,0
200,empirical,0.001,862,0.6365162898724949,0
200,empirical,0.001,863,0.6507568899296362,0
200,empirical,0.001,864,0.6563823418407009,0
200,empirical,0.001,865,0.6634143209557717,0
200,empirical,0.001,866,0.6762003365597421,0
200,empirical,0.001,867,0.6840266888073214,0
200,empirical,0.001,868,0.6874905850146282,0
200,empirical,0.001,869,0.6968577975013334,0
200,empirical,0.001,870,0.7145808097987113,0
200,empirical,0.001,871,0.7186096491214728,0
200,empirical,0.001,872,0.7351688282141404,0
200,empirical,0.001,873,0.7623120278505309,0
200,empirical,0.001,874,0.771091242398234,0
200,empirical,0.001,875,0.7954443630764261,0
200,empirical,0.001,876,0.800780719527463,0
200,empirical,0.001,877,0.8227799444049191,0
200,empirical,0.001,878,0.8433895194750635,0
200,empirical,0.001,879,0.8509603003767892,0
200,empirical,0.001,880,0.8553866775969018,0
200,empirical,0.001,881,0.8823864176840566,0
200,empirical,0.001,882,0.8887644494263401,0
200,empirical,0.001,883,0.9043349639898453,0
200,empirical,0.001,884,0.9390279167155617,0
200,empirical,0.001,885,0.9426305590069267,0
200,empirical,0.001,886,0.9606023404471398,0
200,empirical,0.001,887,0.9671176762144319,0
200,empirical,0.001,888,0.9843465885023618,0
200,empirical,0.001,889,0.9964254252907059,0
200,empirical,0.001,890,1.0102618495931597,0
200,empirical,0.001,891,1.011371056668908,0
200,empirical,0.001,892,1.045444776030614,0
200,empirical,0.001,893,1.0608844510726663,0
200,empirical,0.001,894,1.0803429016633925,0
200,empirical,0.001,895,1.091279497320804,0
200,empirical,0.001,896,1.130933518203728,0
200,empirical,0.001,897,1.1465086090271162,0
200,empirical,0.001,898,1.1679635110296585,0
200,empirical,0.001,899,1.183941465686868,0
200,empirical,0.001,900,1.2028483182919056,0
200,empirical,0.001,901,1.2413799093624047,0
200,empirical,0.001,902,1.2475131487857771,0
200,empirical,0.001,903,1.2726404618556066,0
200,empirical,0.001,904,1.2941024228936924,0
200,empirical,0.001,905,1.3080696830307033,0
200,empirical,0.001,906,1.3368125275013598,0
200,empirical,0.001,907,1.3500250781694536,0
200,empirical,0.001,908,1.3731104161778713,0
200,empirical,0.001,909,1.3990688603547858,0
200,empirical,0.001,910,1.4080784116151308,0
200,empirical,0.001,911,1.439404062679792,0
200,empirical,0.001,912,1.4674869137950548,0
200,empirical,0.001,913,1.4938758073188443,0
200,empirical,0.001,914,1.5081625578818707,0
200,empirical,0.001,915,1.5510376723342614,0
200,empirical,0.001,916,1.5875390967986582,0
200,empirical,0.001,917,1.6131487417627774,0
200,empirical,0.001,918,1.628296572368201,0
200,empirical,0.001,919,1.6555821042548262,0
200,empirical,0.001,920,1.6816746122034696,0
200,empirical,0.001,921,1.7346157685323451,0
200,empirical,0.001,922,1.7702370148813633,0
200,empirical,0.001,923,1.7988741198696447,0
200,empirical,0.001,924,1.8076535577882473,0
200,empirical,0.001,925,1.8413427010443508,0
200,empirical,0.001,926,1.8562055838428138,0
200,empirical,0.001,927,1.9142761781593456,0
200,empirical,0.001,928,1.9230283184641677,0
200,empirical,0.001,929,1.9452273521252925,0
200,empirical,0.001,930,1.9471558884500861,0
200,empirical,0.001,931,2.019186111114557,0
200,empirical,0.001,932,2.0423906622574397,0
200,empirical,0.001,933,2.085654379269127,0
200,empirical,0.001,934,2.105961267606421,0
200,empirical,0.001,935,2.164331532905298,0
200,empirical,0.001,936,2.1763294258038037,0
200,empirical,0.001,937,2.219994113243365,0
200,empirical,0.001,938,2.3052358901949423,0
200,empirical,0.001,939,2.365748585103056,0
200,empirical,0.001,940,2.3817159539251054,0
200,empirical,0.001,941,2.4296157178676103,0
200,empirical,0.001,942,2.457492134387619,0
200,empirical,0.001,943,2.4968400946857705,0
200,empirical,0.001,944,2.5792629860992276,0
200,empirical,0.001,945,2.608972285819784,0
200,empirical,0.001,946,2.640173572245626,0
200,empirical,0.001,947,2.6649623829338376,0
200,empirical,0.001,948,2.7091137756623356,0
200,empirical,0.001,949,2.759458646508259,0
200,empirical,0.001,950,2.8986841987065413,0
200,empirical,0.001,951,2.9493305607242664,0
200,empirical,0.001,952,3.0404542886417274,0
200,empirical,0.001,953,3.060229087390323,0
200,empirical,0.001,954,3.1299605085056386,0
200,empirical,0.001,955,3.2184246144914184,0
200,empirical,0.001,956,3.25840371315511,0
200,empirical,0.001,957,3.359267834297053,0
200,empirical,0.001,958,3.4043154769192094,0
200,empirical,0.001,959,3.4736584052679076,0
200,empirical,0.001,960,3.4954804944850433,0
200,empirical,0.001,961,3.6462177901523516,0
200,empirical,0.001,962,3.704984307865997,0
200,empirical,0.001,963,3.7678607906498462,0
200,empirical,0.001,964,3.868121206883115,0
200,empirical,0.001,965,3.913420810124864,0
200,empirical,0.001,966,4.056197324123668,0
200,empirical,0.001,967,4.181937702428137,0
200,empirical,0.001,968,4.275121873106987,0
200,empirical,0.001,969,4.351347947164277,0
200,empirical,0.001,970,4.42140864859508,0
200,empirical,0.001,971,4.510198954208993,0
200,empirical,0.001,972,4.588797577190836,0
200,empirical,0.001,973,4.6695169573233,0
200,empirical,0.001,974,4.784145556941364,0
200,empirical,0.001,975,4.78887489629749,0
200,empirical,0.001,976,4.985195634483658,0
200,empirical,0.001,977,5.062305056285642,0
200,empirical,0.001,978,5.237774079873063,0
200,empirical,0.001,979,5.315363706720969,0
200,empirical,0.001,980,5.469368516979473,0
200,empirical,0.001,981,5.533099492379063,0
200,empirical,0.001,982,5.799573954450865,0
200,empirical,0.001,983,5.960484511023181,0
200,empirical,0.001,984,6.0893704702876255,0
200,empirical,0.001,985,6.287507860373666,0
200,empirical,0.001,986,6.4162299162899625,0
200,empirical,0.001,987,6.515037263552605,0
200,empirical,0.001,988,6.635335142043447,0
200,empirical,0.001,989,6.8972773686884965,0
200,empirical,0.001,990,7.183886257074882,0
200,empirical,0.001,991,7.250664860115193,0
200,empirical,0.001,992,7.368677971895756,0
200,empirical,0.001,993,7.6620568283269055,0
200,empirical,0.001,994,7.85920884469312,0
200,empirical,0.001,995,7.931818513920032,0
200,empirical,0.001,996,8.195888395451687,0
200,empirical,0.001,997,8.437633762112283,0
200,empirical,0.001,998,8.530596475649649,0
200,empirical,0.001,999,8.669574995622423,0
200,empirical,0.001,1000,8.7891421347329,0
200,empirical,0.001,1001,9.023662377344344,0
200,empirical,0.001,1002,9.90521578537105,0
200,empirical,0.001,1003,10.152379590827717,0
200,empirical,0.001,1004,10.778221874800847,0
200,empirical,0.001,1005,11.096092661362151,0
200,empirical,0.001,1006,11.558520013816569,0
200,empirical,0.001,1007,11.81170741212569,0
200,empirical,0.001,1008,12.140419201006821,0
200,empirical,0.001,1009,13.194816007288953,0
200,empirical,0.001,1010,13.377079514105608,0
200,empirical,0.001,1011,14.132938524182098,0
200,empirical,0.001,1012,14.257353562487577,0
200,empirical,0.001,1013,15.892231429377972,0
200,empirical,0.001,1014,16.91136031796443,0
200,empirical,0.001,1015,17.473969402066984,0
200,empirical,0.001,1016,19.08898105051545,0
200,empirical,0.001,1017,22.535547028771227,0
200,empirical,0.001,1018,24.815280306311706,0
200,empirical,0.001,1019,25.45795907611925,0
200,empirical,0.001,1020,30.09468959637833,0
200,empirical,0.001,1021,34.229835058642905,0
200,empirical,0.001,1022,46.35776918225157,0
200,empirical,0.001,1023,211.51817252173402,0
200,oas,1e-05,0,0.09913583754243116,0
200,oas,1e-05,1,0.09913583754245521,0
200,oas,1e-05,2,0.09913583754245812,0
200,oas,1e-05,3,0.09913583754245857,0
200,oas,1e-05,4,0.09913583754245885,0
200,oas,1e-05,5,0.09913583754245915,0
200,oas,1e-05,6,0.09913583754245925,0
200,oas,1e-05,7,0.09913583754245929,0
200,oas,1e-05,8,0.09913583754245958,0
200,oas,1e-05,9,0.09913583754245964,0
200,oas,1e-05,10,0.09913583754245986,0
200,oas,1e-05,11,0.09913583754246001,0
200,oas,1e-05,12,0.09913583754246025,0
200,oas,1e-05,13,0.0991358375424603,0
200,oas,1e-05,14,0.09913583754246046,0
200,oas,1e-05,15,0.09913583754246053,0
200,oas,1e-05,16,0.0991358375424606,0
200,oas,1e-05,17,0.09913583754246066,0
200,oas,1e-05,18,0.09913583754246076,0
200,oas,1e-05,19,0.0991358375424608,0
200,oas,1e-05,20,0.0991358375424608,0
200,oas,1e-05,21,0.09913583754246091,0
200,oas,1e-05,22,0.09913583754246094,0
200,oas,1e-05,23,0.09913583754246096,0
200,oas,1e-05,24,0.09913583754246104,0
200,oas,1e-05,25,0.09913583754246108,0
200,oas,1e-05,26,0.09913583754246115,0
200,oas,1e-05,27,0.09913583754246116,0
200,oas,1e-05,28,0.09913583754246118,0
200,oas,1e-05,29,0.09913583754246125,0
200,oas,1e-05,30,0.09913583754246133,0
200,oas,1e-05,31,0.09913583754246141,0
200,oas,1e-05,32,0.09913583754246143,0
200,oas,1e-05,33,0.09913583754246147,0
200,oas,1e-05,34,0.0991358375424615,0
200,oas,1e-05,35,0.09913583754246152,0
200,oas,1e-05,36,0.09913583754246154,0
200,oas,1e-05,37,0.09913583754246158,0
200,oas,1e-05,38,0.0991358375424616,0
200,oas,1e-05,39,0.09913583754246164,0
200,oas,1e-05,40,0.09913583754246164,0
200,oas,1e-05,41,0.09913583754246166,0
200,oas,1e-05,42,0.09913583754246169,0
200,oas,1e-05,43,0.0991358375424617,0
200,oas,1e-05,44,0.09913583754246172,0
200,oas,1e-05,45,0.09913583754246176,0
200,oas,1e-05,46,0.09913583754246177,0
200,oas,1e-05,47,0.09913583754246179,0
200,oas,1e-05,48,0.09913583754246182,0
200,oas,1e-05,49,0.09913583754246183,0
200,oas,1e-05,50,0.09913583754246191,0
200,oas,1e-05,51,0.09913583754246193,0
200,oas,1e-05,52,0.09913583754246195,0
200,oas,1e-05,53,0.09913583754246195,0
200,oas,1e-05,54,0.099135837542462,0
200,oas,1e-05,55,0.09913583754246205,0
200,oas,1e-05,56,0.0991358375424621,0
200,oas,1e-05,57,0.0991358375424621,0
200,oas,1e-05,58,0.09913583754246212,0
200,oas,1e-05,59,0.09913583754246214,0
200,oas,1e-05,60,0.09913583754246216,0
200,oas,1e-05,61,0.0991358375424622,0
200,oas,1e-05,62,0.0991358375424622,0
200,oas,1e-05,63,0.09913583754246223,0
200,oas,1e-05,64,0.09913583754246223,0
200,oas,1e-05,65,0.0991358375424623,0
200,oas,1e-05,66,0.09913583754246237,0
200,oas,1e-05,67,0.09913583754246237,0
200,oas,1e-05,68,0.09913583754246237,0
200,oas,1e-05,69,0.09913583754246238,0
200,oas,1e-05,70,0.0991358375424624,0
200,oas,1e-05,71,0.0991358375424624,0
200,oas,1e-05,72,0.0991358375424624,0
200,oas,1e-05,73,0.09913583754246241,0
200,oas,1e-05,74,0.09913583754246243,0
200,oas,1e-05,75,0.09913583754246247,0
200,oas,1e-05,76,0.0991358375424625,0
200,oas,1e-05,77,0.09913583754246251,0
200,oas,1e-05,78,0.09913583754246254,0
200,oas,1e-05,79,0.09913583754246255,0
200,oas,1e-05,80,0.09913583754246255,0
200,oas,1e-05,81,0.0991358375424626,0
200,oas,1e-05,82,0.09913583754246262,0
200,oas,1e-05,83,0.09913583754246265,0
200,oas,1e-05,84,0.09913583754246265,0
200,oas,1e-05,85,0.09913583754246269,0
200,oas,1e-05,86,0.09913583754246269,0
200,oas,1e-05,87,0.0991358375424627,0
200,oas,1e-05,88,0.09913583754246272,0
200,oas,1e-05,89,0.09913583754246272,0
200,oas,1e-05,90,0.09913583754246276,0
200,oas,1e-05,91,0.09913583754246277,0
200,oas,1e-05,92,0.09913583754246277,0
200,oas,1e-05,93,0.0991358375424628,0
200,oas,1e-05,94,0.09913583754246282,0
200,oas,1e-05,95,0.09913583754246283,0
200,oas,1e-05,96,0.09913583754246283,0
200,oas,1e-05,97,0.09913583754246286,0
200,oas,1e-05,98,0.09913583754246288,0
200,oas,1e-05,99,0.0991358375424629,0
200,oas,1e-05,100,0.09913583754246293,0
200,oas,1e-05,101,0.09913583754246293,0
200,oas,1e-05,102,0.09913583754246293,0
200,oas,1e-05,103,0.09913583754246294,0
200,oas,1e-05,104,0.09913583754246297,0
200,oas,1e-05,105,0.09913583754246298,0
200,oas,1e-05,106,0.09913583754246298,0
200,oas,1e-05,107,0.09913583754246302,0
200,oas,1e-05,108,0.09913583754246304,0
200,oas,1e-05,109,0.09913583754246305,0
200,oas,1e-05,110,0.09913583754246307,0
200,oas,1e-05,111,0.09913583754246307,0
200,oas,1e-05,112,0.09913583754246308,0
200,oas,1e-05,113,0.0991358375424631,0
200,oas,1e-05,114,0.0991358375424631,0
200,oas,1e-05,115,0.09913583754246315,0
200,oas,1e-05,116,0.09913583754246318,0
200,oas,1e-05,117,0.09913583754246318,0
200,oas,1e-05,118,0.09913583754246319,0
200,oas,1e-05,119,0.0991358375424632,0
200,oas,1e-05,120,0.09913583754246322,0
200,oas,1e-05,121,0.09913583754246323,0
200,oas,1e-05,122,0.09913583754246326,0
200,oas,1e-05,123,0.09913583754246326,0
200,oas,1e-05,124,0.09913583754246329,0
200,oas,1e-05,125,0.09913583754246333,0
200,oas,1e-05,126,0.09913583754246334,0
200,oas,1e-05,127,0.09913583754246334,0
200,oas,1e-05,128,0.09913583754246334,0
200,oas,1e-05,129,0.09913583754246336,0
200,oas,1e-05,130,0.09913583754246337,0
200,oas,1e-05,131,0.09913583754246337,0
200,oas,1e-05,132,0.09913583754246338,0
200,oas,1e-05,133,0.09913583754246341,0
200,oas,1e-05,134,0.09913583754246343,0
200,oas,1e-05,135,0.09913583754246344,0
200,oas,1e-05,136,0.09913583754246345,0
200,oas,1e-05,137,0.09913583754246345,0
200,oas,1e-05,138,0.09913583754246345,0
200,oas,1e-05,139,0.09913583754246348,0
200,oas,1e-05,140,0.09913583754246352,0
200,oas,1e-05,141,0.09913583754246352,0
200,oas,1e-05,142,0.09913583754246352,0
200,oas,1e-05,143,0.09913583754246355,0
200,oas,1e-05,144,0.09913583754246356,0
200,oas,1e-05,145,0.09913583754246356,0
200,oas,1e-05,146,0.09913583754246358,0
200,oas,1e-05,147,0.09913583754246358,0
200,oas,1e-05,148,0.09913583754246362,0
200,oas,1e-05,149,0.09913583754246362,0
200,oas,1e-05,150,0.09913583754246363,0
200,oas,1e-05,151,0.09913583754246366,0
200,oas,1e-05,152,0.09913583754246366,0
200,oas,1e-05,153,0.0991358375424637,0
200,oas,1e-05,154,0.0991358375424637,0
200,oas,1e-05,155,0.09913583754246372,0
200,oas,1e-05,156,0.09913583754246373,0
200,oas,1e-05,157,0.09913583754246373,0
200,oas,1e-05,158,0.09913583754246375,0
200,oas,1e-05,159,0.09913583754246375,0
200,oas,1e-05,160,0.09913583754246377,0
200,oas,1e-05,161,0.09913583754246379,0
200,oas,1e-05,162,0.09913583754246379,0
200,oas,1e-05,163,0.09913583754246381,0
200,oas,1e-05,164,0.09913583754246383,0
200,oas,1e-05,165,0.09913583754246384,0
200,oas,1e-05,166,0.09913583754246386,0
200,oas,1e-05,167,0.0991358375424639,0
200,oas,1e-05,168,0.0991358375424639,0
200,oas,1e-05,169,0.0991358375424639,0
200,oas,1e-05,170,0.09913583754246393,0
200,oas,1e-05,171,0.09913583754246393,0
200,oas,1e-05,172,0.09913583754246397,0
200,oas,1e-05,173,0.09913583754246397,0
200,oas,1e-05,174,0.09913583754246398,0
200,oas,1e-05,175,0.09913583754246398,0
200,oas,1e-05,176,0.099135837542464,0
200,oas,1e-05,177,0.09913583754246402,0
200,oas,1e-05,178,0.09913583754246404,0
200,oas,1e-05,179,0.09913583754246404,0
200,oas,1e-05,180,0.09913583754246405,0
200,oas,1e-05,181,0.09913583754246405,0
200,oas,1e-05,182,0.09913583754246405,0
200,oas,1e-05,183,0.09913583754246406,0
200,oas,1e-05,184,0.09913583754246406,0
200,oas,1e-05,185,0.0991358375424641,0
200,oas,1e-05,186,0.0991358375424641,0
200,oas,1e-05,187,0.09913583754246412,0
200,oas,1e-05,188,0.09913583754246412,0
200,oas,1e-05,189,0.09913583754246413,0
200,oas,1e-05,190,0.09913583754246415,0
200,oas,1e-05,191,0.09913583754246416,0
200,oas,1e-05,192,0.09913583754246418,0
200,oas,1e-05,193,0.09913583754246419,0
200,oas,1e-05,194,0.09913583754246419,0
200,oas,1e-05,195,0.0991358375424642,0
200,oas,1e-05,196,0.09913583754246423,0
200,oas,1e-05,197,0.09913583754246423,0
200,oas,1e-05,198,0.09913583754246423,0
200,oas,1e-05,199,0.09913583754246424,0
200,oas,1e-05,200,0.09913583754246426,0
200,oas,1e-05,201,0.09913583754246426,0
200,oas,1e-05,202,0.09913583754246427,0
200,oas,1e-05,203,0.09913583754246431,0
200,oas,1e-05,204,0.09913583754246433,0
200,oas,1e-05,205,0.09913583754246433,0
200,oas,1e-05,206,0.09913583754246434,0
200,oas,1e-05,207,0.09913583754246434,0
200,oas,1e-05,208,0.09913583754246437,0
200,oas,1e-05,209,0.09913583754246438,0
200,oas,1e-05,210,0.09913583754246438,0
200,oas,1e-05,211,0.09913583754246438,0
200,oas,1e-05,212,0.09913583754246443,0
200,oas,1e-05,213,0.09913583754246443,0
200,oas,1e-05,214,0.09913583754246444,0
200,oas,1e-05,215,0.09913583754246445,0
200,oas,1e-05,216,0.09913583754246448,0
200,oas,1e-05,217,0.09913583754246448,0
200,oas,1e-05,218,0.09913583754246448,0
200,oas,1e-05,219,0.0991358375424645,0
200,oas,1e-05,220,0.0991358375424645,0
200,oas,1e-05,221,0.09913583754246451,0
200,oas,1e-05,222,0.09913583754246451,0
200,oas,1e-05,223,0.09913583754246454,0
200,oas,1e-05,224,0.09913583754246455,0
200,oas,1e-05,225,0.09913583754246456,0
200,oas,1e-05,226,0.09913583754246459,0
200,oas,1e-05,227,0.09913583754246459,0
200,oas,1e-05,228,0.0991358375424646,0
200,oas,1e-05,229,0.09913583754246462,0
200,oas,1e-05,230,0.09913583754246463,0
200,oas,1e-05,231,0.09913583754246465,0
200,oas,1e-05,232,0.09913583754246466,0
200,oas,1e-05,233,0.09913583754246469,0
200,oas,1e-05,234,0.09913583754246469,0
200,oas,1e-05,235,0.09913583754246469,0
200,oas,1e-05,236,0.0991358375424647,0
200,oas,1e-05,237,0.09913583754246472,0
200,oas,1e-05,238,0.09913583754246472,0
200,oas,1e-05,239,0.09913583754246473,0
200,oas,1e-05,240,0.09913583754246474,0
200,oas,1e-05,241,0.09913583754246477,0
200,oas,1e-05,242,0.09913583754246479,0
200,oas,1e-05,243,0.09913583754246479,0
200,oas,1e-05,244,0.0991358375424648,0
200,oas,1e-05,245,0.09913583754246484,0
200,oas,1e-05,246,0.09913583754246484,0
200,oas,1e-05,247,0.09913583754246484,0
200,oas,1e-05,248,0.09913583754246486,0
200,oas,1e-05,249,0.09913583754246486,0
200,oas,1e-05,250,0.09913583754246488,0
200,oas,1e-05,251,0.0991358375424649,0
200,oas,1e-05,252,0.0991358375424649,0
200,oas,1e-05,253,0.0991358375424649,0
200,oas,1e-05,254,0.09913583754246491,0
200,oas,1e-05,255,0.09913583754246492,0
200,oas,1e-05,256,0.09913583754246492,0
200,oas,1e-05,257,0.09913583754246495,0
200,oas,1e-05,258,0.09913583754246495,0
200,oas,1e-05,259,0.09913583754246495,0
200,oas,1e-05,260,0.09913583754246498,0
200,oas,1e-05,261,0.09913583754246498,0
200,oas,1e-05,262,0.09913583754246501,0
200,oas,1e-05,263,0.09913583754246502,0
200,oas,1e-05,264,0.09913583754246502,0
200,oas,1e-05,265,0.09913583754246502,0
200,oas,1e-05,266,0.09913583754246504,0
200,oas,1e-05,267,0.09913583754246504,0
200,oas,1e-05,268,0.09913583754246506,0
200,oas,1e-05,269,0.09913583754246506,0
200,oas,1e-05,270,0.09913583754246508,0
200,oas,1e-05,271,0.09913583754246509,0
200,oas,1e-05,272,0.0991358375424651,0
200,oas,1e-05,273,0.09913583754246512,0
200,oas,1e-05,274,0.09913583754246512,0
200,oas,1e-05,275,0.09913583754246513,0
200,oas,1e-05,276,0.09913583754246513,0
200,oas,1e-05,277,0.09913583754246516,0
200,oas,1e-05,278,0.09913583754246517,0
200,oas,1e-05,279,0.09913583754246517,0
200,oas,1e-05,280,0.09913583754246519,0
200,oas,1e-05,281,0.0991358375424652,0
200,oas,1e-05,282,0.0991358375424652,0
200,oas,1e-05,283,0.09913583754246522,0
200,oas,1e-05,284,0.09913583754246522,0
200,oas,1e-05,285,0.09913583754246524,0
200,oas,1e-05,286,0.09913583754246527,0
200,oas,1e-05,287,0.09913583754246529,0
200,oas,1e-05,288,0.0991358375424653,0
200,oas,1e-05,289,0.0991358375424653,0
200,oas,1e-05,290,0.09913583754246531,0
200,oas,1e-05,291,0.09913583754246531,0
200,oas,1e-05,292,0.09913583754246533,0
200,oas,1e-05,293,0.09913583754246534,0
200,oas,1e-05,294,0.09913583754246535,0
200,oas,1e-05,295,0.09913583754246535,0
200,oas,1e-05,296,0.09913583754246537,0
200,oas,1e-05,297,0.09913583754246538,0
200,oas,1e-05,298,0.09913583754246541,0
200,oas,1e-05,299,0.09913583754246541,0
200,oas,1e-05,300,0.09913583754246541,0
200,oas,1e-05,301,0.09913583754246541,0
200,oas,1e-05,302,0.09913583754246544,0
200,oas,1e-05,303,0.09913583754246545,0
200,oas,1e-05,304,0.09913583754246545,0
200,oas,1e-05,305,0.09913583754246545,0
200,oas,1e-05,306,0.09913583754246547,0
200,oas,1e-05,307,0.09913583754246547,0
200,oas,1e-05,308,0.09913583754246548,0
200,oas,1e-05,309,0.0991358375424655,0
200,oas,1e-05,310,0.09913583754246551,0
200,oas,1e-05,311,0.09913583754246552,0
200,oas,1e-05,312,0.09913583754246552,0
200,oas,1e-05,313,0.09913583754246554,0
200,oas,1e-05,314,0.09913583754246554,0
200,oas,1e-05,315,0.09913583754246556,0
200,oas,1e-05,316,0.09913583754246556,0
200,oas,1e-05,317,0.09913583754246558,0
200,oas,1e-05,318,0.09913583754246558,0
200,oas,1e-05,319,0.09913583754246562,0
200,oas,1e-05,320,0.09913583754246562,0
200,oas,1e-05,321,0.09913583754246563,0
200,oas,1e-05,322,0.09913583754246563,0
200,oas,1e-05,323,0.09913583754246565,0
200,oas,1e-05,324,0.09913583754246565,0
200,oas,1e-05,325,0.09913583754246565,0
200,oas,1e-05,326,0.09913583754246567,0
200,oas,1e-05,327,0.09913583754246569,0
200,oas,1e-05,328,0.09913583754246569,0
200,oas,1e-05,329,0.09913583754246569,0
200,oas,1e-05,330,0.0991358375424657,0
200,oas,1e-05,331,0.09913583754246572,0
200,oas,1e-05,332,0.09913583754246573,0
200,oas,1e-05,333,0.09913583754246574,0
200,oas,1e-05,334,0.09913583754246576,0
200,oas,1e-05,335,0.09913583754246576,0
200,oas,1e-05,336,0.09913583754246576,0
200,oas,1e-05,337,0.09913583754246577,0
200,oas,1e-05,338,0.09913583754246579,0
200,oas,1e-05,339,0.0991358375424658,0
200,oas,1e-05,340,0.0991358375424658,0
200,oas,1e-05,341,0.09913583754246581,0
200,oas,1e-05,342,0.09913583754246583,0
200,oas,1e-05,343,0.09913583754246584,0
200,oas,1e-05,344,0.09913583754246584,0
200,oas,1e-05,345,0.09913583754246585,0
200,oas,1e-05,346,0.09913583754246585,0
200,oas,1e-05,347,0.09913583754246585,0
200,oas,1e-05,348,0.0991358375424659,0
200,oas,1e-05,349,0.0991358375424659,0
200,oas,1e-05,350,0.09913583754246591,0
200,oas,1e-05,351,0.09913583754246592,0
200,oas,1e-05,352,0.09913583754246595,0
200,oas,1e-05,353,0.09913583754246595,0
200,oas,1e-05,354,0.09913583754246597,0
200,oas,1e-05,355,0.09913583754246597,0
200,oas,1e-05,356,0.09913583754246598,0
200,oas,1e-05,357,0.099135837542466,0
200,oas,1e-05,358,0.09913583754246601,0
200,oas,1e-05,359,0.09913583754246602,0
200,oas,1e-05,360,0.09913583754246602,0
200,oas,1e-05,361,0.09913583754246603,0
200,oas,1e-05,362,0.09913583754246603,0
200,oas,1e-05,363,0.09913583754246605,0
200,oas,1e-05,364,0.09913583754246605,0
200,oas,1e-05,365,0.09913583754246608,0
200,oas,1e-05,366,0.09913583754246608,0
200,oas,1e-05,367,0.0991358375424661,0
200,oas,1e-05,368,0.09913583754246612,0
200,oas,1e-05,369,0.09913583754246612,0
200,oas,1e-05,370,0.09913583754246615,0
200,oas,1e-05,371,0.09913583754246616,0
200,oas,1e-05,372,0.09913583754246616,0
200,oas,1e-05,373,0.09913583754246616,0
200,oas,1e-05,374,0.09913583754246617,0
200,oas,1e-05,375,0.09913583754246619,0
200,oas,1e-05,376,0.09913583754246619,0
200,oas,1e-05,377,0.0991358375424662,0
200,oas,1e-05,378,0.0991358375424662,0
200,oas,1e-05,379,0.09913583754246623,0
200,oas,1e-05,380,0.09913583754246623,0
200,oas,1e-05,381,0.09913583754246623,0
200,oas,1e-05,382,0.09913583754246623,0
200,oas,1e-05,383,0.09913583754246626,0
200,oas,1e-05,384,0.09913583754246627,0
200,oas,1e-05,385,0.09913583754246631,0
200,oas,1e-05,386,0.09913583754246631,0
200,oas,1e-05,387,0.09913583754246631,0
200,oas,1e-05,388,0.09913583754246631,0
200,oas,1e-05,389,0.09913583754246633,0
200,oas,1e-05,390,0.09913583754246633,0
200,oas,1e-05,391,0.09913583754246633,0
200,oas,1e-05,392,0.09913583754246637,0
200,oas,1e-05,393,0.09913583754246637,0
200,oas,1e-05,394,0.09913583754246638,0
200,oas,1e-05,395,0.09913583754246638,0
200,oas,1e-05,396,0.0991358375424664,0
200,oas,1e-05,397,0.09913583754246641,0
200,oas,1e-05,398,0.09913583754246642,0
200,oas,1e-05,399,0.09913583754246642,0
200,oas,1e-05,400,0.09913583754246642,0
200,oas,1e-05,401,0.09913583754246644,0
200,oas,1e-05,402,0.09913583754246644,0
200,oas,1e-05,403,0.09913583754246647,0
200,oas,1e-05,404,0.09913583754246647,0
200,oas,1e-05,405,0.09913583754246648,0
200,oas,1e-05,406,0.09913583754246649,0
200,oas,1e-05,407,0.09913583754246649,0
200,oas,1e-05,408,0.09913583754246649,0
200,oas,1e-05,409,0.09913583754246649,0
200,oas,1e-05,410,0.0991358375424665,0
200,oas,1e-05,411,0.09913583754246652,0
200,oas,1e-05,412,0.09913583754246656,0
200,oas,1e-05,413,0.09913583754246658,0
200,oas,1e-05,414,0.09913583754246658,0
200,oas,1e-05,415,0.09913583754246658,0
200,oas,1e-05,416,0.09913583754246658,0
200,oas,1e-05,417,0.09913583754246659,0
200,oas,1e-05,418,0.09913583754246659,0
200,oas,1e-05,419,0.09913583754246662,0
200,oas,1e-05,420,0.09913583754246662,0
200,oas,1e-05,421,0.09913583754246663,0
200,oas,1e-05,422,0.09913583754246666,0
200,oas,1e-05,423,0.09913583754246666,0
200,oas,1e-05,424,0.09913583754246667,0
200,oas,1e-05,425,0.09913583754246667,0
200,oas,1e-05,426,0.09913583754246669,0
200,oas,1e-05,427,0.0991358375424667,0
200,oas,1e-05,428,0.09913583754246673,0
200,oas,1e-05,429,0.09913583754246674,0
200,oas,1e-05,430,0.09913583754246674,0
200,oas,1e-05,431,0.09913583754246676,0
200,oas,1e-05,432,0.09913583754246676,0
200,oas,1e-05,433,0.09913583754246677,0
200,oas,1e-05,434,0.09913583754246678,0
200,oas,1e-05,435,0.09913583754246678,0
200,oas,1e-05,436,0.0991358375424668,0
200,oas,1e-05,437,0.0991358375424668,0
200,oas,1e-05,438,0.09913583754246681,0
200,oas,1e-05,439,0.09913583754246684,0
200,oas,1e-05,440,0.09913583754246684,0
200,oas,1e-05,441,0.09913583754246685,0
200,oas,1e-05,442,0.09913583754246685,0
200,oas,1e-05,443,0.0991358375424669,0
200,oas,1e-05,444,0.0991358375424669,0
200,oas,1e-05,445,0.09913583754246691,0
200,oas,1e-05,446,0.09913583754246691,0
200,oas,1e-05,447,0.09913583754246692,0
200,oas,1e-05,448,0.09913583754246692,0
200,oas,1e-05,449,0.09913583754246694,0
200,oas,1e-05,450,0.09913583754246695,0
200,oas,1e-05,451,0.09913583754246695,0
200,oas,1e-05,452,0.09913583754246696,0
200,oas,1e-05,453,0.09913583754246696,0
200,oas,1e-05,454,0.09913583754246698,0
200,oas,1e-05,455,0.09913583754246699,0
200,oas,1e-05,456,0.09913583754246699,0
200,oas,1e-05,457,0.099135837542467,0
200,oas,1e-05,458,0.099135837542467,0
200,oas,1e-05,459,0.09913583754246702,0
200,oas,1e-05,460,0.09913583754246703,0
200,oas,1e-05,461,0.09913583754246703,0
200,oas,1e-05,462,0.09913583754246706,0
200,oas,1e-05,463,0.09913583754246709,0
200,oas,1e-05,464,0.09913583754246709,0
200,oas,1e-05,465,0.09913583754246709,0
200,oas,1e-05,466,0.09913583754246709,0
200,oas,1e-05,467,0.0991358375424671,0
200,oas,1e-05,468,0.09913583754246712,0
200,oas,1e-05,469,0.09913583754246713,0
200,oas,1e-05,470,0.09913583754246715,0
200,oas,1e-05,471,0.09913583754246715,0
200,oas,1e-05,472,0.09913583754246716,0
200,oas,1e-05,473,0.09913583754246717,0
200,oas,1e-05,474,0.09913583754246719,0
200,oas,1e-05,475,0.0991358375424672,0
200,oas,1e-05,476,0.0991358375424672,0
200,oas,1e-05,477,0.0991358375424672,0
200,oas,1e-05,478,0.0991358375424672,0
200,oas,1e-05,479,0.09913583754246723,0
200,oas,1e-05,480,0.09913583754246723,0
200,oas,1e-05,481,0.09913583754246724,0
200,oas,1e-05,482,0.09913583754246724,0
200,oas,1e-05,483,0.09913583754246724,0
200,oas,1e-05,484,0.09913583754246726,0
200,oas,1e-05,485,0.09913583754246727,0
200,oas,1e-05,486,0.0991358375424673,0
200,oas,1e-05,487,0.09913583754246733,0
200,oas,1e-05,488,0.09913583754246733,0
200,oas,1e-05,489,0.09913583754246734,0
200,oas,1e-05,490,0.09913583754246735,0
200,oas,1e-05,491,0.09913583754246735,0
200,oas,1e-05,492,0.09913583754246735,0
200,oas,1e-05,493,0.09913583754246737,0
200,oas,1e-05,494,0.09913583754246737,0
200,oas,1e-05,495,0.0991358375424674,0
200,oas,1e-05,496,0.0991358375424674,0
200,oas,1e-05,497,0.09913583754246741,0
200,oas,1e-05,498,0.09913583754246742,0
200,oas,1e-05,499,0.09913583754246744,0
200,oas,1e-05,500,0.09913583754246744,0
200,oas,1e-05,501,0.09913583754246744,0
200,oas,1e-05,502,0.09913583754246745,0
200,oas,1e-05,503,0.09913583754246745,0
200,oas,1e-05,504,0.09913583754246748,0
200,oas,1e-05,505,0.09913583754246748,0
200,oas,1e-05,506,0.09913583754246749,0
200,oas,1e-05,507,0.09913583754246749,0
200,oas,1e-05,508,0.09913583754246749,0
200,oas,1e-05,509,0.0991358375424675,0
200,oas,1e-05,510,0.09913583754246753,0
200,oas,1e-05,511,0.09913583754246753,0
200,oas,1e-05,512,0.09913583754246753,0
200,oas,1e-05,513,0.09913583754246758,0
200,oas,1e-05,514,0.09913583754246758,0
200,oas,1e-05,515,0.0991358375424676,0
200,oas,1e-05,516,0.0991358375424676,0
200,oas,1e-05,517,0.09913583754246762,0
200,oas,1e-05,518,0.09913583754246763,0
200,oas,1e-05,519,0.09913583754246763,0
200,oas,1e-05,520,0.09913583754246764,0
200,oas,1e-05,521,0.09913583754246764,0
200,oas,1e-05,522,0.09913583754246764,0
200,oas,1e-05,523,0.09913583754246767,0
200,oas,1e-05,524,0.09913583754246767,0
200,oas,1e-05,525,0.09913583754246769,0
200,oas,1e-05,526,0.0991358375424677,0
200,oas,1e-05,527,0.09913583754246771,0
200,oas,1e-05,528,0.09913583754246773,0
200,oas,1e-05,529,0.09913583754246774,0
200,oas,1e-05,530,0.09913583754246774,0
200,oas,1e-05,531,0.09913583754246777,0
200,oas,1e-05,532,0.09913583754246777,0
200,oas,1e-05,533,0.09913583754246777,0
200,oas,1e-05,534,0.09913583754246778,0
200,oas,1e-05,535,0.0991358375424678,0
200,oas,1e-05,536,0.0991358375424678,0
200,oas,1e-05,537,0.0991358375424678,0
200,oas,1e-05,538,0.0991358375424678,0
200,oas,1e-05,539,0.09913583754246781,0
200,oas,1e-05,540,0.09913583754246785,0
200,oas,1e-05,541,0.09913583754246787,0
200,oas,1e-05,542,0.09913583754246787,0
200,oas,1e-05,543,0.09913583754246788,0
200,oas,1e-05,544,0.09913583754246788,0
200,oas,1e-05,545,0.09913583754246788,0
200,oas,1e-05,546,0.09913583754246792,0
200,oas,1e-05,547,0.09913583754246792,0
200,oas,1e-05,548,0.09913583754246792,0
200,oas,1e-05,549,0.09913583754246795,0
200,oas,1e-05,550,0.09913583754246795,0
200,oas,1e-05,551,0.09913583754246798,0
200,oas,1e-05,552,0.09913583754246798,0
200,oas,1e-05,553,0.09913583754246799,0
200,oas,1e-05,554,0.09913583754246799,0
200,oas,1e-05,555,0.099135837542468,0
200,oas,1e-05,556,0.099135837542468,0
200,oas,1e-05,557,0.09913583754246802,0
200,oas,1e-05,558,0.09913583754246803,0
200,oas,1e-05,559,0.09913583754246806,0
200,oas,1e-05,560,0.09913583754246806,0
200,oas,1e-05,561,0.09913583754246807,0
200,oas,1e-05,562,0.09913583754246807,0
200,oas,1e-05,563,0.0991358375424681,0
200,oas,1e-05,564,0.09913583754246812,0
200,oas,1e-05,565,0.09913583754246812,0
200,oas,1e-05,566,0.09913583754246812,0
200,oas,1e-05,567,0.09913583754246813,0
200,oas,1e-05,568,0.09913583754246816,0
200,oas,1e-05,569,0.09913583754246816,0
200,oas,1e-05,570,0.09913583754246817,0
200,oas,1e-05,571,0.0991358375424682,0
200,oas,1e-05,572,0.09913583754246821,0
200,oas,1e-05,573,0.09913583754246823,0
200,oas,1e-05,574,0.09913583754246823,0
200,oas,1e-05,575,0.09913583754246823,0
200,oas,1e-05,576,0.09913583754246824,0
200,oas,1e-05,577,0.09913583754246826,0
200,oas,1e-05,578,0.09913583754246826,0
200,oas,1e-05,579,0.09913583754246827,0
200,oas,1e-05,580,0.09913583754246828,0
200,oas,1e-05,581,0.0991358375424683,0
200,oas,1e-05,582,0.09913583754246831,0
200,oas,1e-05,583,0.09913583754246831,0
200,oas,1e-05,584,0.09913583754246834,0
200,oas,1e-05,585,0.09913583754246834,0
200,oas,1e-05,586,0.09913583754246837,0
200,oas,1e-05,587,0.09913583754246838,0
200,oas,1e-05,588,0.09913583754246838,0
200,oas,1e-05,589,0.0991358375424684,0
200,oas,1e-05,590,0.09913583754246841,0
200,oas,1e-05,591,0.09913583754246842,0
200,oas,1e-05,592,0.09913583754246844,0
200,oas,1e-05,593,0.09913583754246846,0
200,oas,1e-05,594,0.09913583754246846,0
200,oas,1e-05,595,0.09913583754246846,0
200,oas,1e-05,596,0.09913583754246846,0
200,oas,1e-05,597,0.09913583754246846,0
200,oas,1e-05,598,0.09913583754246849,0
200,oas,1e-05,599,0.0991358375424685,0
200,oas,1e-05,600,0.09913583754246852,0
200,oas,1e-05,601,0.09913583754246852,0
200,oas,1e-05,602,0.09913583754246853,0
200,oas,1e-05,603,0.09913583754246853,0
200,oas,1e-05,604,0.09913583754246855,0
200,oas,1e-05,605,0.09913583754246856,0
200,oas,1e-05,606,0.09913583754246857,0
200,oas,1e-05,607,0.0991358375424686,0
200,oas,1e-05,608,0.0991358375424686,0
200,oas,1e-05,609,0.09913583754246862,0
200,oas,1e-05,610,0.09913583754246862,0
200,oas,1e-05,611,0.09913583754246866,0
200,oas,1e-05,612,0.09913583754246866,0
200,oas,1e-05,613,0.09913583754246867,0
200,oas,1e-05,614,0.09913583754246867,0
200,oas,1e-05,615,0.09913583754246871,0
200,oas,1e-05,616,0.09913583754246871,0
200,oas,1e-05,617,0.09913583754246871,0
200,oas,1e-05,618,0.09913583754246874,0
200,oas,1e-05,619,0.09913583754246875,0
200,oas,1e-05,620,0.09913583754246877,0
200,oas,1e-05,621,0.09913583754246878,0
200,oas,1e-05,622,0.09913583754246878,0
200,oas,1e-05,623,0.0991358375424688,0
200,oas,1e-05,624,0.09913583754246881,0
200,oas,1e-05,625,0.09913583754246882,0
200,oas,1e-05,626,0.09913583754246882,0
200,oas,1e-05,627,0.09913583754246882,0
200,oas,1e-05,628,0.09913583754246884,0
200,oas,1e-05,629,0.09913583754246887,0
200,oas,1e-05,630,0.09913583754246887,0
200,oas,1e-05,631,0.09913583754246888,0
200,oas,1e-05,632,0.09913583754246888,0
200,oas,1e-05,633,0.09913583754246891,0
200,oas,1e-05,634,0.09913583754246892,0
200,oas,1e-05,635,0.09913583754246892,0
200,oas,1e-05,636,0.09913583754246892,0
200,oas,1e-05,637,0.09913583754246895,0
200,oas,1e-05,638,0.09913583754246898,0
200,oas,1e-05,639,0.09913583754246898,0
200,oas,1e-05,640,0.09913583754246899,0
200,oas,1e-05,641,0.09913583754246899,0
200,oas,1e-05,642,0.099135837542469,0
200,oas,1e-05,643,0.09913583754246902,0
200,oas,1e-05,644,0.09913583754246905,0
200,oas,1e-05,645,0.09913583754246905,0
200,oas,1e-05,646,0.09913583754246905,0
200,oas,1e-05,647,0.09913583754246907,0
200,oas,1e-05,648,0.09913583754246909,0
200,oas,1e-05,649,0.0991358375424691,0
200,oas,1e-05,650,0.09913583754246912,0
200,oas,1e-05,651,0.09913583754246913,0
200,oas,1e-05,652,0.09913583754246914,0
200,oas,1e-05,653,0.09913583754246916,0
200,oas,1e-05,654,0.09913583754246917,0
200,oas,1e-05,655,0.09913583754246917,0
200,oas,1e-05,656,0.09913583754246917,0
200,oas,1e-05,657,0.09913583754246921,0
200,oas,1e-05,658,0.09913583754246921,0
200,oas,1e-05,659,0.09913583754246921,0
200,oas,1e-05,660,0.09913583754246924,0
200,oas,1e-05,661,0.09913583754246927,0
200,oas,1e-05,662,0.09913583754246927,0
200,oas,1e-05,663,0.09913583754246927,0
200,oas,1e-05,664,0.0991358375424693,0
200,oas,1e-05,665,0.09913583754246931,0
200,oas,1e-05,666,0.09913583754246932,0
200,oas,1e-05,667,0.09913583754246934,0
200,oas,1e-05,668,0.09913583754246934,0
200,oas,1e-05,669,0.09913583754246935,0
200,oas,1e-05,670,0.09913583754246937,0
200,oas,1e-05,671,0.0991358375424694,0
200,oas,1e-05,672,0.09913583754246941,0
200,oas,1e-05,673,0.09913583754246941,0
200,oas,1e-05,674,0.09913583754246942,0
200,oas,1e-05,675,0.09913583754246943,0
200,oas,1e-05,676,0.09913583754246946,0
200,oas,1e-05,677,0.09913583754246946,0
200,oas,1e-05,678,0.09913583754246946,0
200,oas,1e-05,679,0.0991358375424695,0
200,oas,1e-05,680,0.09913583754246952,0
200,oas,1e-05,681,0.09913583754246952,0
200,oas,1e-05,682,0.09913583754246953,0
200,oas,1e-05,683,0.09913583754246955,0
200,oas,1e-05,684,0.09913583754246956,0
200,oas,1e-05,685,0.09913583754246957,0
200,oas,1e-05,686,0.09913583754246957,0
200,oas,1e-05,687,0.09913583754246959,0
200,oas,1e-05,688,0.09913583754246959,0
200,oas,1e-05,689,0.0991358375424696,0
200,oas,1e-05,690,0.0991358375424696,0
200,oas,1e-05,691,0.09913583754246966,0
200,oas,1e-05,692,0.09913583754246966,0
200,oas,1e-05,693,0.09913583754246966,0
200,oas,1e-05,694,0.09913583754246966,0
200,oas,1e-05,695,0.09913583754246967,0
200,oas,1e-05,696,0.09913583754246967,0
200,oas,1e-05,697,0.09913583754246974,0
200,oas,1e-05,698,0.09913583754246978,0
200,oas,1e-05,699,0.09913583754246978,0
200,oas,1e-05,700,0.09913583754246978,0
200,oas,1e-05,701,0.09913583754246981,0
200,oas,1e-05,702,0.09913583754246984,0
200,oas,1e-05,703,0.09913583754246984,0
200,oas,1e-05,704,0.09913583754246985,0
200,oas,1e-05,705,0.09913583754246987,0
200,oas,1e-05,706,0.09913583754246988,0
200,oas,1e-05,707,0.09913583754246989,0
200,oas,1e-05,708,0.09913583754246993,0
200,oas,1e-05,709,0.09913583754246995,0
200,oas,1e-05,710,0.09913583754246996,0
200,oas,1e-05,711,0.09913583754246998,0
200,oas,1e-05,712,0.09913583754246999,0
200,oas,1e-05,713,0.09913583754247,0
200,oas,1e-05,714,0.09913583754247002,0
200,oas,1e-05,715,0.09913583754247002,0
200,oas,1e-05,716,0.09913583754247005,0
200,oas,1e-05,717,0.09913583754247005,0
200,oas,1e-05,718,0.0991358375424701,0
200,oas,1e-05,719,0.09913583754247013,0
200,oas,1e-05,720,0.09913583754247013,0
200,oas,1e-05,721,0.09913583754247014,0
200,oas,1e-05,722,0.09913583754247016,0
200,oas,1e-05,723,0.09913583754247016,0
200,oas,1e-05,724,0.09913583754247018,0
200,oas,1e-05,725,0.09913583754247018,0
200,oas,1e-05,726,0.0991358375424702,0
200,oas,1e-05,727,0.09913583754247023,0
200,oas,1e-05,728,0.09913583754247023,0
200,oas,1e-05,729,0.09913583754247024,0
200,oas,1e-05,730,0.09913583754247025,0
200,oas,1e-05,731,0.09913583754247025,0
200,oas,1e-05,732,0.0991358375424703,0
200,oas,1e-05,733,0.09913583754247032,0
200,oas,1e-05,734,0.09913583754247034,0
200,oas,1e-05,735,0.09913583754247036,0
200,oas,1e-05,736,0.09913583754247038,0
200,oas,1e-05,737,0.09913583754247039,0
200,oas,1e-05,738,0.09913583754247042,0
200,oas,1e-05,739,0.09913583754247042,0
200,oas,1e-05,740,0.09913583754247046,0
200,oas,1e-05,741,0.09913583754247048,0
200,oas,1e-05,742,0.09913583754247048,0
200,oas,1e-05,743,0.09913583754247048,0
200,oas,1e-05,744,0.09913583754247052,0
200,oas,1e-05,745,0.09913583754247052,0
200,oas,1e-05,746,0.09913583754247053,0
200,oas,1e-05,747,0.09913583754247059,0
200,oas,1e-05,748,0.0991358375424706,0
200,oas,1e-05,749,0.09913583754247061,0
200,oas,1e-05,750,0.09913583754247063,0
200,oas,1e-05,751,0.09913583754247063,0
200,oas,1e-05,752,0.09913583754247064,0
200,oas,1e-05,753,0.09913583754247067,0
200,oas,1e-05,754,0.0991358375424707,0
200,oas,1e-05,755,0.09913583754247071,0
200,oas,1e-05,756,0.09913583754247074,0
200,oas,1e-05,757,0.09913583754247077,0
200,oas,1e-05,758,0.0991358375424708,0
200,oas,1e-05,759,0.0991358375424708,0
200,oas,1e-05,760,0.09913583754247081,0
200,oas,1e-05,761,0.09913583754247084,0
200,oas,1e-05,762,0.0991358375424709,0
200,oas,1e-05,763,0.09913583754247092,0
200,oas,1e-05,764,0.09913583754247096,0
200,oas,1e-05,765,0.09913583754247099,0
200,oas,1e-05,766,0.09913583754247102,0
200,oas,1e-05,767,0.09913583754247103,0
200,oas,1e-05,768,0.09913583754247104,0
200,oas,1e-05,769,0.0991358375424711,0
200,oas,1e-05,770,0.0991358375424711,0
200,oas,1e-05,771,0.09913583754247111,0
200,oas,1e-05,772,0.09913583754247113,0
200,oas,1e-05,773,0.09913583754247117,0
200,oas,1e-05,774,0.09913583754247117,0
200,oas,1e-05,775,0.09913583754247121,0
200,oas,1e-05,776,0.09913583754247127,0
200,oas,1e-05,777,0.09913583754247127,0
200,oas,1e-05,778,0.0991358375424713,0
200,oas,1e-05,779,0.09913583754247134,0
200,oas,1e-05,780,0.09913583754247134,0
200,oas,1e-05,781,0.09913583754247135,0
200,oas,1e-05,782,0.09913583754247139,0
200,oas,1e-05,783,0.09913583754247142,0
200,oas,1e-05,784,0.09913583754247143,0
200,oas,1e-05,785,0.09913583754247152,0
200,oas,1e-05,786,0.09913583754247152,0
200,oas,1e-05,787,0.09913583754247153,0
200,oas,1e-05,788,0.09913583754247154,0
200,oas,1e-05,789,0.09913583754247154,0
200,oas,1e-05,790,0.09913583754247156,0
200,oas,1e-05,791,0.09913583754247161,0
200,oas,1e-05,792,0.09913583754247166,0
200,oas,1e-05,793,0.0991358375424717,0
200,oas,1e-05,794,0.09913583754247175,0
200,oas,1e-05,795,0.09913583754247178,0
200,oas,1e-05,796,0.09913583754247185,0
200,oas,1e-05,797,0.09913583754247186,0
200,oas,1e-05,798,0.09913583754247195,0
200,oas,1e-05,799,0.09913583754247196,0
200,oas,1e-05,800,0.09913583754247199,0
200,oas,1e-05,801,0.09913583754247203,0
200,oas,1e-05,802,0.09913583754247204,0
200,oas,1e-05,803,0.09913583754247217,0
200,oas,1e-05,804,0.09913583754247221,0
200,oas,1e-05,805,0.09913583754247225,0
200,oas,1e-05,806,0.09913583754247228,0
200,oas,1e-05,807,0.09913583754247234,0
200,oas,1e-05,808,0.0991358375424724,0
200,oas,1e-05,809,0.0991358375424725,0
200,oas,1e-05,810,0.09913583754247263,0
200,oas,1e-05,811,0.0991358375424728,0
200,oas,1e-05,812,0.09913583754247288,0
200,oas,1e-05,813,0.09913583754247296,0
200,oas,1e-05,814,0.09913583754247302,0
200,oas,1e-05,815,0.09913583754247317,0
200,oas,1e-05,816,0.09913583754247342,0
200,oas,1e-05,817,0.09913583754247347,0
200,oas,1e-05,818,0.09913583754247385,0
200,oas,1e-05,819,0.09913583754247417,0
200,oas,1e-05,820,0.09913583754247451,0
200,oas,1e-05,821,0.09913583754247453,0
200,oas,1e-05,822,0.09913583754247597,0
200,oas,1e-05,823,0.09913583754248287,0
200,oas,1e-05,824,0.09913583754249584,0
200,oas,1e-05,825,0.23703668781456727,0
200,oas,1e-05,826,0.30238919754085447,0
200,oas,1e-05,827,0.31970487620279997,0
200,oas,1e-05,828,0.3439507374940997,0
200,oas,1e-05,829,0.36440418638948974,0
200,oas,1e-05,830,0.3682663710503622,0
200,oas,1e-05,831,0.3810259449340654,0
200,oas,1e-05,832,0.3870074453998285,0
200,oas,1e-05,833,0.395915666161016,0
200,oas,1e-05,834,0.4034434527550046,0
200,oas,1e-05,835,0.40888640869097237,0
200,oas,1e-05,836,0.4338106800259878,0
200,oas,1e-05,837,0.4436814225711735,0
200,oas,1e-05,838,0.4462823361513951,0
200,oas,1e-05,839,0.4491855348248132,0
200,oas,1e-05,840,0.452921593254317,0
200,oas,1e-05,841,0.4669525751599451,0
200,oas,1e-05,842,0.4824828666505646,0
200,oas,1e-05,843,0.4944571221318871,0
200,oas,1e-05,844,0.5048301830156808,0
200,oas,1e-05,845,0.5095406742029871,0
200,oas,1e-05,846,0.5202580825926604,0
200,oas,1e-05,847,0.5272593343094999,0
200,oas,1e-05,848,0.5343585742170323,0
200,oas,1e-05,849,0.5455001474343246,0
200,oas,1e-05,850,0.5510078088329798,0
200,oas,1e-05,851,0.560952947013233,0
200,oas,1e-05,852,0.5758705021847825,0
200,oas,1e-05,853,0.581914619487312,0
200,oas,1e-05,854,0.5871494464567888,0
200,oas,1e-05,855,0.5927150338566193,0
200,oas,1e-05,856,0.6026772494357876,0
200,oas,1e-05,857,0.6127409750843704,0
200,oas,1e-05,858,0.6262521912551337,0
200,oas,1e-05,859,0.6320979136905293,0
200,oas,1e-05,860,0.635223080700107,0
200,oas,1e-05,861,0.6545910163233472,0
200,oas,1e-05,862,0.6721649695603337,0
200,oas,1e-05,863,0.6849851892781847,0
200,oas,1e-05,864,0.6900495495735856,0
200,oas,1e-05,865,0.6963801477888867,0
200,oas,1e-05,866,0.7078908656449492,0
200,oas,1e-05,867,0.7149366049396882,0
200,oas,1e-05,868,0.7180550065715946,0
200,oas,1e-05,869,0.7264879182285118,0
200,oas,1e-05,870,0.7424432087923131,0
200,oas,1e-05,871,0.7460702052052788,0
200,oas,1e-05,872,0.7609777451588913,0
200,oas,1e-05,873,0.7854136384349988,0
200,oas,1e-05,874,0.7933172000124681,0
200,oas,1e-05,875,0.8152413012902938,0
200,oas,1e-05,876,0.8200454009715266,0
200,oas,1e-05,877,0.8398503877993105,0
200,oas,1e-05,878,0.8584043307252129,0
200,oas,1e-05,879,0.865219989770927,0
200,oas,1e-05,880,0.8692048730123795,0
200,oas,1e-05,881,0.8935116156252816,0
200,oas,1e-05,882,0.8992534922298776,0
200,oas,1e-05,883,0.9132709786435951,0
200,oas,1e-05,884,0.9445036005008239,0
200,oas,1e-05,885,0.9477469094593517,0
200,oas,1e-05,886,0.963926156531823,0
200,oas,1e-05,887,0.9697916422372775,0
200,oas,1e-05,888,0.9853021151207644,0
200,oas,1e-05,889,0.9961761893129517,0
200,oas,1e-05,890,1.008632546415541,0
200,oas,1e-05,891,1.0096311193946723,0
200,oas,1e-05,892,1.0403062712189406,0
200,oas,1e-05,893,1.054205968255379,0
200,oas,1e-05,894,1.0717236017076959,0
200,oas,1e-05,895,1.0815693637353303,0
200,oas,1e-05,896,1.117268228837608,0
200,oas,1e-05,897,1.1312898350676919,0
200,oas,1e-05,898,1.1506047906590202,0
200,oas,1e-05,899,1.1649890784365986,0
200,oas,1e-05,900,1.1820101311729305,0
200,oas,1e-05,901,1.2166985194164113,0
200,oas,1e-05,902,1.222220019681448,0
200,oas,1e-05,903,1.2448410941573758,0
200,oas,1e-05,904,1.2641624047046967,0
200,oas,1e-05,905,1.2767365478654034,0
200,oas,1e-05,906,1.3026125348288222,0
200,oas,1e-05,907,1.3145072444561245,0
200,oas,1e-05,908,1.3352900137454273,0
200,oas,1e-05,909,1.3586593209759008,0
200,oas,1e-05,910,1.366770245112061,0
200,oas,1e-05,911,1.3949714253883294,0
200,oas,1e-05,912,1.4202532477944625,0
200,oas,1e-05,913,1.4440100706620718,0
200,oas,1e-05,914,1.4568718377601702,0
200,oas,1e-05,915,1.4954705193818825,0
200,oas,1e-05,916,1.5283312330997323,0
200,oas,1e-05,917,1.5513865309115353,0
200,oas,1e-05,918,1.5650234925445494,0
200,oas,1e-05,919,1.5895875216234778,0
200,oas,1e-05,920,1.6130775208895987,0
200,oas,1e-05,921,1.660738241191408,0
200,oas,1e-05,922,1.6928065671738635,0
200,oas,1e-05,923,1.7185873612808404,0
200,oas,1e-05,924,1.7264911239498357,0
200,oas,1e-05,925,1.756820057907421,0
200,oas,1e-05,926,1.7702004928857493,0
200,oas,1e-05,927,1.8224790327855365,0
200,oas,1e-05,928,1.8303582205486246,0
200,oas,1e-05,929,1.850343086910833,0
200,oas,1e-05,930,1.8520792679227656,0
200,oas,1e-05,931,1.916925080401097,0
200,oas,1e-05,932,1.9378151723152162,0
200,oas,1e-05,933,1.976763696652337,0
200,oas,1e-05,934,1.9950451433066505,0
200,oas,1e-05,935,2.0475934645233265,0
200,oas,1e-05,936,2.0583946682993566,0
200,oas,1e-05,937,2.0977041696293797,0
200,oas,1e-05,938,2.174443794734661,0
200,oas,1e-05,939,2.2289208561877274,0
200,oas,1e-05,940,2.243295613978352,0
200,oas,1e-05,941,2.286417778473678,0
200,oas,1e-05,942,2.3115137564028965,0
200,oas,1e-05,943,2.3469370878950757,0
200,oas,1e-05,944,2.4211389876367413,0
200,oas,1e-05,945,2.4478850340500036,0
200,oas,1e-05,946,2.475974254016428,0
200,oas,1e-05,947,2.498290588882371,0
200,oas,1e-05,948,2.538038250733507,0
200,oas,1e-05,949,2.5833616432395687,0
200,oas,1e-05,950,2.7087006150777753,0
200,oas,1e-05,951,2.754295427541558,0
200,oas,1e-05,952,2.836330328369052,0
200,oas,1e-05,953,2.854132756905496,0
200,oas,1e-05,954,2.91690905399616,0
200,oas,1e-05,955,2.996549607858369,0
200,oas,1e-05,956,3.0325411269610494,0
200,oas,1e-05,957,3.1233448985366135,0
200,oas,1e-05,958,3.1638994168764385,0
200,oas,1e-05,959,3.2263259700934683,0
200,oas,1e-05,960,3.2459714890564086,0
200,oas,1e-05,961,3.3816740045666753,0
200,oas,1e-05,962,3.4345790553453543,0
200,oas,1e-05,963,3.4911841366719933,0
200,oas,1e-05,964,3.581444417836848,0
200,oas,1e-05,965,3.6222257658390746,0
200,oas,1e-05,966,3.7507615208401845,0
200,oas,1e-05,967,3.8639603517041072,0
200,oas,1e-05,968,3.947850183420131,0
200,oas,1e-05,969,4.0164733463291755,0
200,oas,1e-05,970,4.079546080787387,0
200,oas,1e-05,971,4.159480298602503,0
200,oas,1e-05,972,4.230239368592851,0
200,oas,1e-05,973,4.302907668006825,0
200,oas,1e-05,974,4.4061030268510155,0
200,oas,1e-05,975,4.410360654298068,0
200,oas,1e-05,976,4.587100046501938,0
200,oas,1e-05,977,4.656518450631774,0
200,oas,1e-05,978,4.814485911766926,0
200,oas,1e-05,979,4.884336624519537,0
200,oas,1e-05,980,5.022980747463647,0
200,oas,1e-05,981,5.080355092939061,0
200,oas,1e-05,982,5.32025096384683,0
200,oas,1e-05,983,5.4651120428674576,0
200,oas,1e-05,984,5.581142709390369,0
200,oas,1e-05,985,5.75951755771363,0
200,oas,1e-05,986,5.8754006688717775,0
200,oas,1e-05,987,5.964352812500737,0
200,oas,1e-05,988,6.072651987230399,0
200,oas,1e-05,989,6.308467675157777,0
200,oas,1e-05,990,6.566489732336459,0
200,oas,1e-05,991,6.626607730173113,0
200,oas,1e-05,992,6.7328500244966465,0
200,oas,1e-05,993,6.996966802225634,0
200,oas,1e-05,994,7.1744545595877005,0
200,oas,1e-05,995,7.239822023696982,0
200,oas,1e-05,996,7.47755315079266,0
200,oas,1e-05,997,7.6951864460137775,0
200,oas,1e-05,998,7.778876909079533,0
200,oas,1e-05,999,7.903993488083457,0
200,oas,1e-05,1000,8.011634808553154,0
200,oas,1e-05,1001,8.222763625211055,0
200,oas,1e-05,1002,9.016389479358661,0
200,oas,1e-05,1003,9.23890076958105,0
200,oas,1e-05,1004,9.802320538204752,0
200,oas,1e-05,1005,10.08848638158565,0
200,oas,1e-05,1006,10.50479048662496,0
200,oas,1e-05,1007,10.73272456686659,0
200,oas,1e-05,1008,11.028650113570759,0
200,oas,1e-05,1009,11.977879687612418,0
200,oas,1e-05,1010,12.141963939298426,0
200,oas,1e-05,1011,12.822432356781956,0
200,oas,1e-05,1012,12.934438039188677,0
200,oas,1e-05,1013,14.406250559818858,0
200,oas,1e-05,1014,15.32372989496364,0
200,oas,1e-05,1015,15.830223444709603,0
200,oas,1e-05,1016,17.28415123545723,0
200,oas,1e-05,1017,20.386951183213164,0
200,oas,1e-05,1018,22.439300199328628,0
200,oas,1e-05,1019,23.01787715562759,0
200,oas,1e-05,1020,27.192132720959723,0
200,oas,1e-05,1021,30.914832128203116,0
200,oas,1e-05,1022,41.833106608520694,0
200,oas,1e-05,1023,190.52014584879356,0
200,ledoit_wolf,1e-05,0,0.10854207903294,0
200,ledoit_wolf,1e-05,1,0.10854207903297228,0
200,ledoit_wolf,1e-05,2,0.10854207903297405,0
200,ledoit_wolf,1e-05,3,0.10854207903297554,0
200,ledoit_wolf,1e-05,4,0.10854207903297589,0
200,ledoit_wolf,1e-05,5,0.10854207903297604,0
200,ledoit_wolf,1e-05,6,0.10854207903297647,0
200,ledoit_wolf,1e-05,7,0.10854207903297655,0
200,ledoit_wolf,1e-05,8,0.10854207903297665,0
200,ledoit_wolf,1e-05,9,0.1085420790329767,0
200,ledoit_wolf,1e-05,10,0.10854207903297683,0
200,ledoit_wolf,1e-05,11,0.10854207903297693,0
200,ledoit_wolf,1e-05,12,0.10854207903297695,0
200,ledoit_wolf,1e-05,13,0.10854207903297718,0
200,ledoit_wolf,1e-05,14,0.10854207903297725,0
200,ledoit_wolf,1e-05,15,0.10854207903297733,0
200,ledoit_wolf,1e-05,16,0.1085420790329774,0
200,ledoit_wolf,1e-05,17,0.10854207903297745,0
200,ledoit_wolf,1e-05,18,0.10854207903297752,0
200,ledoit_wolf,1e-05,19,0.10854207903297752,0
200,ledoit_wolf,1e-05,20,0.10854207903297758,0
200,ledoit_wolf,1e-05,21,0.1085420790329777,0
200,ledoit_wolf,1e-05,22,0.10854207903297772,0
200,ledoit_wolf,1e-05,23,0.10854207903297779,0
200,ledoit_wolf,1e-05,24,0.10854207903297779,0
200,ledoit_wolf,1e-05,25,0.10854207903297784,0
200,ledoit_wolf,1e-05,26,0.10854207903297787,0
200,ledoit_wolf,1e-05,27,0.10854207903297793,0
200,ledoit_wolf,1e-05,28,0.10854207903297794,0
200,ledoit_wolf,1e-05,29,0.108542079032978,0
200,ledoit_wolf,1e-05,30,0.10854207903297806,0
200,ledoit_wolf,1e-05,31,0.10854207903297812,0
200,ledoit_wolf,1e-05,32,0.10854207903297818,0
200,ledoit_wolf,1e-05,33,0.10854207903297818,0
200,ledoit_wolf,1e-05,34,0.1085420790329782,0
200,ledoit_wolf,1e-05,35,0.10854207903297822,0
200,ledoit_wolf,1e-05,36,0.10854207903297822,0
200,ledoit_wolf,1e-05,37,0.10854207903297823,0
200,ledoit_wolf,1e-05,38,0.10854207903297826,0
200,ledoit_wolf,1e-05,39,0.10854207903297837,0
200,ledoit_wolf,1e-05,40,0.1085420790329784,0
200,ledoit_wolf,1e-05,41,0.10854207903297841,0
200,ledoit_wolf,1e-05,42,0.10854207903297843,0
200,ledoit_wolf,1e-05,43,0.10854207903297847,0
200,ledoit_wolf,1e-05,44,0.10854207903297848,0
200,ledoit_wolf,1e-05,45,0.10854207903297852,0
200,ledoit_wolf,1e-05,46,0.10854207903297854,0
200,ledoit_wolf,1e-05,47,0.10854207903297854,0
200,ledoit_wolf,1e-05,48,0.10854207903297855,0
200,ledoit_wolf,1e-05,49,0.10854207903297859,0
200,ledoit_wolf,1e-05,50,0.1085420790329786,0
200,ledoit_wolf,1e-05,51,0.10854207903297866,0
200,ledoit_wolf,1e-05,52,0.10854207903297866,0
200,ledoit_wolf,1e-05,53,0.10854207903297867,0
200,ledoit_wolf,1e-05,54,0.10854207903297876,0
200,ledoit_wolf,1e-05,55,0.10854207903297876,0
200,ledoit_wolf,1e-05,56,0.10854207903297879,0
200,ledoit_wolf,1e-05,57,0.10854207903297879,0
200,ledoit_wolf,1e-05,58,0.1085420790329788,0
200,ledoit_wolf,1e-05,59,0.10854207903297881,0
200,ledoit_wolf,1e-05,60,0.10854207903297886,0
200,ledoit_wolf,1e-05,61,0.10854207903297886,0
200,ledoit_wolf,1e-05,62,0.10854207903297887,0
200,ledoit_wolf,1e-05,63,0.10854207903297891,0
200,ledoit_wolf,1e-05,64,0.10854207903297892,0
200,ledoit_wolf,1e-05,65,0.10854207903297894,0
200,ledoit_wolf,1e-05,66,0.10854207903297897,0
200,ledoit_wolf,1e-05,67,0.10854207903297901,0
200,ledoit_wolf,1e-05,68,0.10854207903297902,0
200,ledoit_wolf,1e-05,69,0.10854207903297905,0
200,ledoit_wolf,1e-05,70,0.10854207903297905,0
200,ledoit_wolf,1e-05,71,0.1085420790329791,0
200,ledoit_wolf,1e-05,72,0.1085420790329791,0
200,ledoit_wolf,1e-05,73,0.10854207903297912,0
200,ledoit_wolf,1e-05,74,0.10854207903297913,0
200,ledoit_wolf,1e-05,75,0.10854207903297916,0
200,ledoit_wolf,1e-05,76,0.10854207903297917,0
200,ledoit_wolf,1e-05,77,0.10854207903297919,0
200,ledoit_wolf,1e-05,78,0.10854207903297922,0
200,ledoit_wolf,1e-05,79,0.10854207903297923,0
200,ledoit_wolf,1e-05,80,0.10854207903297923,0
200,ledoit_wolf,1e-05,81,0.10854207903297929,0
200,ledoit_wolf,1e-05,82,0.10854207903297929,0
200,ledoit_wolf,1e-05,83,0.10854207903297933,0
200,ledoit_wolf,1e-05,84,0.10854207903297934,0
200,ledoit_wolf,1e-05,85,0.10854207903297937,0
200,ledoit_wolf,1e-05,86,0.10854207903297938,0
200,ledoit_wolf,1e-05,87,0.1085420790329794,0
200,ledoit_wolf,1e-05,88,0.10854207903297941,0
200,ledoit_wolf,1e-05,89,0.10854207903297944,0
200,ledoit_wolf,1e-05,90,0.10854207903297944,0
200,ledoit_wolf,1e-05,91,0.10854207903297945,0
200,ledoit_wolf,1e-05,92,0.10854207903297945,0
200,ledoit_wolf,1e-05,93,0.1085420790329795,0
200,ledoit_wolf,1e-05,94,0.1085420790329795,0
200,ledoit_wolf,1e-05,95,0.10854207903297954,0
200,ledoit_wolf,1e-05,96,0.10854207903297955,0
200,ledoit_wolf,1e-05,97,0.10854207903297956,0
200,ledoit_wolf,1e-05,98,0.10854207903297956,0
200,ledoit_wolf,1e-05,99,0.10854207903297958,0
200,ledoit_wolf,1e-05,100,0.1085420790329796,0
200,ledoit_wolf,1e-05,101,0.1085420790329796,0
200,ledoit_wolf,1e-05,102,0.1085420790329796,0
200,ledoit_wolf,1e-05,103,0.10854207903297963,0
200,ledoit_wolf,1e-05,104,0.10854207903297963,0
200,ledoit_wolf,1e-05,105,0.10854207903297963,0
200,ledoit_wolf,1e-05,106,0.10854207903297965,0
200,ledoit_wolf,1e-05,107,0.1085420790329797,0
200,ledoit_wolf,1e-05,108,0.1085420790329797,0
200,ledoit_wolf,1e-05,109,0.10854207903297973,0
200,ledoit_wolf,1e-05,110,0.10854207903297974,0
200,ledoit_wolf,1e-05,111,0.10854207903297976,0
200,ledoit_wolf,1e-05,112,0.10854207903297979,0
200,ledoit_wolf,1e-05,113,0.1085420790329798,0
200,ledoit_wolf,1e-05,114,0.10854207903297981,0
200,ledoit_wolf,1e-05,115,0.10854207903297981,0
200,ledoit_wolf,1e-05,116,0.10854207903297985,0
200,ledoit_wolf,1e-05,117,0.10854207903297987,0
200,ledoit_wolf,1e-05,118,0.10854207903297987,0
200,ledoit_wolf,1e-05,119,0.1085420790329799,0
200,ledoit_wolf,1e-05,120,0.10854207903297991,0
200,ledoit_wolf,1e-05,121,0.10854207903297992,0
200,ledoit_wolf,1e-05,122,0.10854207903297995,0
200,ledoit_wolf,1e-05,123,0.10854207903297997,0
200,ledoit_wolf,1e-05,124,0.10854207903297997,0
200,ledoit_wolf,1e-05,125,0.10854207903298,0
200,ledoit_wolf,1e-05,126,0.10854207903298002,0
200,ledoit_wolf,1e-05,127,0.10854207903298002,0
200,ledoit_wolf,1e-05,128,0.10854207903298002,0
200,ledoit_wolf,1e-05,129,0.10854207903298002,0
200,ledoit_wolf,1e-05,130,0.10854207903298005,0
200,ledoit_wolf,1e-05,131,0.10854207903298008,0
200,ledoit_wolf,1e-05,132,0.10854207903298008,0
200,ledoit_wolf,1e-05,133,0.10854207903298009,0
200,ledoit_wolf,1e-05,134,0.1085420790329801,0
200,ledoit_wolf,1e-05,135,0.1085420790329801,0
200,ledoit_wolf,1e-05,136,0.10854207903298015,0
200,ledoit_wolf,1e-05,137,0.10854207903298017,0
200,ledoit_wolf,1e-05,138,0.10854207903298017,0
200,ledoit_wolf,1e-05,139,0.10854207903298019,0
200,ledoit_wolf,1e-05,140,0.1085420790329802,0
200,ledoit_wolf,1e-05,141,0.1085420790329802,0
200,ledoit_wolf,1e-05,142,0.10854207903298022,0
200,ledoit_wolf,1e-05,143,0.10854207903298022,0
200,ledoit_wolf,1e-05,144,0.10854207903298026,0
200,ledoit_wolf,1e-05,145,0.10854207903298027,0
200,ledoit_wolf,1e-05,146,0.10854207903298027,0
200,ledoit_wolf,1e-05,147,0.1085420790329803,0
200,ledoit_wolf,1e-05,148,0.10854207903298031,0
200,ledoit_wolf,1e-05,149,0.10854207903298033,0
200,ledoit_wolf,1e-05,150,0.10854207903298033,0
200,ledoit_wolf,1e-05,151,0.10854207903298034,0
200,ledoit_wolf,1e-05,152,0.10854207903298037,0
200,ledoit_wolf,1e-05,153,0.10854207903298037,0
200,ledoit_wolf,1e-05,154,0.10854207903298041,0
200,ledoit_wolf,1e-05,155,0.10854207903298041,0
200,ledoit_wolf,1e-05,156,0.10854207903298042,0
200,ledoit_wolf,1e-05,157,0.10854207903298042,0
200,ledoit_wolf,1e-05,158,0.10854207903298045,0
200,ledoit_wolf,1e-05,159,0.10854207903298047,0
200,ledoit_wolf,1e-05,160,0.10854207903298047,0
200,ledoit_wolf,1e-05,161,0.10854207903298047,0
200,ledoit_wolf,1e-05,162,0.10854207903298049,0
200,ledoit_wolf,1e-05,163,0.1085420790329805,0
200,ledoit_wolf,1e-05,164,0.10854207903298053,0
200,ledoit_wolf,1e-05,165,0.10854207903298053,0
200,ledoit_wolf,1e-05,166,0.10854207903298053,0
200,ledoit_wolf,1e-05,167,0.10854207903298058,0
200,ledoit_wolf,1e-05,168,0.10854207903298058,0
200,ledoit_wolf,1e-05,169,0.10854207903298059,0
200,ledoit_wolf,1e-05,170,0.1085420790329806,0
200,ledoit_wolf,1e-05,171,0.10854207903298062,0
200,ledoit_wolf,1e-05,172,0.10854207903298063,0
200,ledoit_wolf,1e-05,173,0.10854207903298063,0
200,ledoit_wolf,1e-05,174,0.10854207903298063,0
200,ledoit_wolf,1e-05,175,0.10854207903298065,0
200,ledoit_wolf,1e-05,176,0.10854207903298065,0
200,ledoit_wolf,1e-05,177,0.10854207903298069,0
200,ledoit_wolf,1e-05,178,0.1085420790329807,0
200,ledoit_wolf,1e-05,179,0.10854207903298073,0
200,ledoit_wolf,1e-05,180,0.10854207903298073,0
200,ledoit_wolf,1e-05,181,0.10854207903298073,0
200,ledoit_wolf,1e-05,182,0.10854207903298074,0
200,ledoit_wolf,1e-05,183,0.10854207903298077,0
200,ledoit_wolf,1e-05,184,0.10854207903298078,0
200,ledoit_wolf,1e-05,185,0.10854207903298078,0
200,ledoit_wolf,1e-05,186,0.1085420790329808,0
200,ledoit_wolf,1e-05,187,0.1085420790329808,0
200,ledoit_wolf,1e-05,188,0.10854207903298081,0
200,ledoit_wolf,1e-05,189,0.10854207903298081,0
200,ledoit_wolf,1e-05,190,0.10854207903298081,0
200,ledoit_wolf,1e-05,191,0.10854207903298084,0
200,ledoit_wolf,1e-05,192,0.10854207903298084,0
200,ledoit_wolf,1e-05,193,0.10854207903298085,0
200,ledoit_wolf,1e-05,194,0.10854207903298085,0
200,ledoit_wolf,1e-05,195,0.10854207903298087,0
200,ledoit_wolf,1e-05,196,0.1085420790329809,0
200,ledoit_wolf,1e-05,197,0.10854207903298092,0
200,ledoit_wolf,1e-05,198,0.10854207903298092,0
200,ledoit_wolf,1e-05,199,0.10854207903298094,0
200,ledoit_wolf,1e-05,200,0.10854207903298094,0
200,ledoit_wolf,1e-05,201,0.10854207903298094,0
200,ledoit_wolf,1e-05,202,0.10854207903298096,0
200,ledoit_wolf,1e-05,203,0.10854207903298098,0
200,ledoit_wolf,1e-05,204,0.10854207903298098,0
200,ledoit_wolf,1e-05,205,0.10854207903298102,0
200,ledoit_wolf,1e-05,206,0.10854207903298102,0
200,ledoit_wolf,1e-05,207,0.10854207903298102,0
200,ledoit_wolf,1e-05,208,0.10854207903298103,0
200,ledoit_wolf,1e-05,209,0.10854207903298103,0
200,ledoit_wolf,1e-05,210,0.10854207903298105,0
200,ledoit_wolf,1e-05,211,0.10854207903298106,0
200,ledoit_wolf,1e-05,212,0.10854207903298108,0
200,ledoit_wolf,1e-05,213,0.10854207903298108,0
200,ledoit_wolf,1e-05,214,0.10854207903298109,0
200,ledoit_wolf,1e-05,215,0.1085420790329811,0
200,ledoit_wolf,1e-05,216,0.10854207903298112,0
200,ledoit_wolf,1e-05,217,0.10854207903298112,0
200,ledoit_wolf,1e-05,218,0.10854207903298113,0
200,ledoit_wolf,1e-05,219,0.10854207903298116,0
200,ledoit_wolf,1e-05,220,0.10854207903298117,0
200,ledoit_wolf,1e-05,221,0.10854207903298119,0
200,ledoit_wolf,1e-05,222,0.10854207903298119,0
200,ledoit_wolf,1e-05,223,0.1085420790329812,0
200,ledoit_wolf,1e-05,224,0.10854207903298121,0
200,ledoit_wolf,1e-05,225,0.10854207903298123,0
200,ledoit_wolf,1e-05,226,0.10854207903298124,0
200,ledoit_wolf,1e-05,227,0.10854207903298126,0
200,ledoit_wolf,1e-05,228,0.10854207903298126,0
200,ledoit_wolf,1e-05,229,0.10854207903298127,0
200,ledoit_wolf,1e-05,230,0.10854207903298127,0
200,ledoit_wolf,1e-05,231,0.10854207903298127,0
200,ledoit_wolf,1e-05,232,0.10854207903298128,0
200,ledoit_wolf,1e-05,233,0.1085420790329813,0
200,ledoit_wolf,1e-05,234,0.10854207903298131,0
200,ledoit_wolf,1e-05,235,0.10854207903298131,0
200,ledoit_wolf,1e-05,236,0.10854207903298134,0
200,ledoit_wolf,1e-05,237,0.10854207903298135,0
200,ledoit_wolf,1e-05,238,0.1085420790329814,0
200,ledoit_wolf,1e-05,239,0.10854207903298141,0
200,ledoit_wolf,1e-05,240,0.10854207903298141,0
200,ledoit_wolf,1e-05,241,0.10854207903298141,0
200,ledoit_wolf,1e-05,242,0.10854207903298142,0
200,ledoit_wolf,1e-05,243,0.10854207903298142,0
200,ledoit_wolf,1e-05,244,0.10854207903298142,0
200,ledoit_wolf,1e-05,245,0.10854207903298142,0
200,ledoit_wolf,1e-05,246,0.10854207903298145,0
200,ledoit_wolf,1e-05,247,0.10854207903298145,0
200,ledoit_wolf,1e-05,248,0.10854207903298149,0
200,ledoit_wolf,1e-05,249,0.1085420790329815,0
200,ledoit_wolf,1e-05,250,0.1085420790329815,0
200,ledoit_wolf,1e-05,251,0.10854207903298152,0
200,ledoit_wolf,1e-05,252,0.10854207903298152,0
200,ledoit_wolf,1e-05,253,0.10854207903298153,0
200,ledoit_wolf,1e-05,254,0.10854207903298153,0
200,ledoit_wolf,1e-05,255,0.10854207903298155,0
200,ledoit_wolf,1e-05,256,0.10854207903298156,0
200,ledoit_wolf,1e-05,257,0.10854207903298158,0
200,ledoit_wolf,1e-05,258,0.10854207903298158,0
200,ledoit_wolf,1e-05,259,0.10854207903298159,0
200,ledoit_wolf,1e-05,260,0.10854207903298159,0
200,ledoit_wolf,1e-05,261,0.10854207903298162,0
200,ledoit_wolf,1e-05,262,0.10854207903298162,0
200,ledoit_wolf,1e-05,263,0.10854207903298163,0
200,ledoit_wolf,1e-05,264,0.10854207903298166,0
200,ledoit_wolf,1e-05,265,0.10854207903298166,0
200,ledoit_wolf,1e-05,266,0.10854207903298167,0
200,ledoit_wolf,1e-05,267,0.10854207903298169,0
200,ledoit_wolf,1e-05,268,0.1085420790329817,0
200,ledoit_wolf,1e-05,269,0.10854207903298171,0
200,ledoit_wolf,1e-05,270,0.10854207903298173,0
200,ledoit_wolf,1e-05,271,0.10854207903298174,0
200,ledoit_wolf,1e-05,272,0.10854207903298174,0
200,ledoit_wolf,1e-05,273,0.10854207903298176,0
200,ledoit_wolf,1e-05,274,0.10854207903298176,0
200,ledoit_wolf,1e-05,275,0.10854207903298177,0
200,ledoit_wolf,1e-05,276,0.10854207903298177,0
200,ledoit_wolf,1e-05,277,0.10854207903298178,0
200,ledoit_wolf,1e-05,278,0.1085420790329818,0
200,ledoit_wolf,1e-05,279,0.10854207903298183,0
200,ledoit_wolf,1e-05,280,0.10854207903298183,0
200,ledoit_wolf,1e-05,281,0.10854207903298183,0
200,ledoit_wolf,1e-05,282,0.10854207903298183,0
200,ledoit_wolf,1e-05,283,0.10854207903298185,0
200,ledoit_wolf,1e-05,284,0.10854207903298185,0
200,ledoit_wolf,1e-05,285,0.1085420790329819,0
200,ledoit_wolf,1e-05,286,0.1085420790329819,0
200,ledoit_wolf,1e-05,287,0.10854207903298191,0
200,ledoit_wolf,1e-05,288,0.10854207903298191,0
200,ledoit_wolf,1e-05,289,0.10854207903298192,0
200,ledoit_wolf,1e-05,290,0.10854207903298192,0
200,ledoit_wolf,1e-05,291,0.10854207903298194,0
200,ledoit_wolf,1e-05,292,0.10854207903298195,0
200,ledoit_wolf,1e-05,293,0.10854207903298196,0
200,ledoit_wolf,1e-05,294,0.10854207903298199,0
200,ledoit_wolf,1e-05,295,0.10854207903298199,0
200,ledoit_wolf,1e-05,296,0.10854207903298199,0
200,ledoit_wolf,1e-05,297,0.10854207903298199,0
200,ledoit_wolf,1e-05,298,0.10854207903298202,0
200,ledoit_wolf,1e-05,299,0.10854207903298203,0
200,ledoit_wolf,1e-05,300,0.10854207903298203,0
200,ledoit_wolf,1e-05,301,0.10854207903298205,0
200,ledoit_wolf,1e-05,302,0.10854207903298206,0
200,ledoit_wolf,1e-05,303,0.10854207903298206,0
200,ledoit_wolf,1e-05,304,0.10854207903298208,0
200,ledoit_wolf,1e-05,305,0.10854207903298208,0
200,ledoit_wolf,1e-05,306,0.10854207903298208,0
200,ledoit_wolf,1e-05,307,0.10854207903298209,0
200,ledoit_wolf,1e-05,308,0.10854207903298212,0
200,ledoit_wolf,1e-05,309,0.10854207903298213,0
200,ledoit_wolf,1e-05,310,0.10854207903298214,0
200,ledoit_wolf,1e-05,311,0.10854207903298214,0
200,ledoit_wolf,1e-05,312,0.10854207903298216,0
200,ledoit_wolf,1e-05,313,0.10854207903298217,0
200,ledoit_wolf,1e-05,314,0.10854207903298217,0
200,ledoit_wolf,1e-05,315,0.10854207903298221,0
200,ledoit_wolf,1e-05,316,0.10854207903298221,0
200,ledoit_wolf,1e-05,317,0.10854207903298221,0
200,ledoit_wolf,1e-05,318,0.10854207903298223,0
200,ledoit_wolf,1e-05,319,0.10854207903298224,0
200,ledoit_wolf,1e-05,320,0.10854207903298226,0
200,ledoit_wolf,1e-05,321,0.10854207903298226,0
200,ledoit_wolf,1e-05,322,0.10854207903298227,0
200,ledoit_wolf,1e-05,323,0.10854207903298227,0
200,ledoit_wolf,1e-05,324,0.1085420790329823,0
200,ledoit_wolf,1e-05,325,0.1085420790329823,0
200,ledoit_wolf,1e-05,326,0.10854207903298231,0
200,ledoit_wolf,1e-05,327,0.10854207903298231,0
200,ledoit_wolf,1e-05,328,0.10854207903298232,0
200,ledoit_wolf,1e-05,329,0.10854207903298234,0
200,ledoit_wolf,1e-05,330,0.10854207903298234,0
200,ledoit_wolf,1e-05,331,0.10854207903298234,0
200,ledoit_wolf,1e-05,332,0.10854207903298237,0
200,ledoit_wolf,1e-05,333,0.10854207903298237,0
200,ledoit_wolf,1e-05,334,0.10854207903298237,0
200,ledoit_wolf,1e-05,335,0.1085420790329824,0
200,ledoit_wolf,1e-05,336,0.10854207903298241,0
200,ledoit_wolf,1e-05,337,0.10854207903298242,0
200,ledoit_wolf,1e-05,338,0.10854207903298245,0
200,ledoit_wolf,1e-05,339,0.10854207903298245,0
200,ledoit_wolf,1e-05,340,0.10854207903298245,0
200,ledoit_wolf,1e-05,341,0.10854207903298245,0
200,ledoit_wolf,1e-05,342,0.10854207903298245,0
200,ledoit_wolf,1e-05,343,0.10854207903298248,0
200,ledoit_wolf,1e-05,344,0.10854207903298249,0
200,ledoit_wolf,1e-05,345,0.10854207903298249,0
200,ledoit_wolf,1e-05,346,0.1085420790329825,0
200,ledoit_wolf,1e-05,347,0.1085420790329825,0
200,ledoit_wolf,1e-05,348,0.10854207903298252,0
200,ledoit_wolf,1e-05,349,0.10854207903298253,0
200,ledoit_wolf,1e-05,350,0.10854207903298255,0
200,ledoit_wolf,1e-05,351,0.10854207903298256,0
200,ledoit_wolf,1e-05,352,0.10854207903298259,0
200,ledoit_wolf,1e-05,353,0.10854207903298259,0
200,ledoit_wolf,1e-05,354,0.1085420790329826,0
200,ledoit_wolf,1e-05,355,0.1085420790329826,0
200,ledoit_wolf,1e-05,356,0.1085420790329826,0
200,ledoit_wolf,1e-05,357,0.10854207903298262,0
200,ledoit_wolf,1e-05,358,0.10854207903298262,0
200,ledoit_wolf,1e-05,359,0.10854207903298263,0
200,ledoit_wolf,1e-05,360,0.10854207903298266,0
200,ledoit_wolf,1e-05,361,0.10854207903298266,0
200,ledoit_wolf,1e-05,362,0.10854207903298266,0
200,ledoit_wolf,1e-05,363,0.10854207903298267,0
200,ledoit_wolf,1e-05,364,0.1085420790329827,0
200,ledoit_wolf,1e-05,365,0.1085420790329827,0
200,ledoit_wolf,1e-05,366,0.10854207903298271,0
200,ledoit_wolf,1e-05,367,0.10854207903298271,0
200,ledoit_wolf,1e-05,368,0.10854207903298273,0
200,ledoit_wolf,1e-05,369,0.10854207903298274,0
200,ledoit_wolf,1e-05,370,0.10854207903298276,0
200,ledoit_wolf,1e-05,371,0.10854207903298276,0
200,ledoit_wolf,1e-05,372,0.10854207903298278,0
200,ledoit_wolf,1e-05,373,0.10854207903298278,0
200,ledoit_wolf,1e-05,374,0.10854207903298278,0
200,ledoit_wolf,1e-05,375,0.1085420790329828,0
200,ledoit_wolf,1e-05,376,0.10854207903298281,0
200,ledoit_wolf,1e-05,377,0.10854207903298282,0
200,ledoit_wolf,1e-05,378,0.10854207903298282,0
200,ledoit_wolf,1e-05,379,0.10854207903298282,0
200,ledoit_wolf,1e-05,380,0.10854207903298284,0
200,ledoit_wolf,1e-05,381,0.10854207903298285,0
200,ledoit_wolf,1e-05,382,0.10854207903298288,0
200,ledoit_wolf,1e-05,383,0.10854207903298288,0
200,ledoit_wolf,1e-05,384,0.10854207903298288,0
200,ledoit_wolf,1e-05,385,0.1085420790329829,0
200,ledoit_wolf,1e-05,386,0.10854207903298292,0
200,ledoit_wolf,1e-05,387,0.10854207903298294,0
200,ledoit_wolf,1e-05,388,0.10854207903298295,0
200,ledoit_wolf,1e-05,389,0.10854207903298295,0
200,ledoit_wolf,1e-05,390,0.10854207903298296,0
200,ledoit_wolf,1e-05,391,0.10854207903298298,0
200,ledoit_wolf,1e-05,392,0.10854207903298298,0
200,ledoit_wolf,1e-05,393,0.10854207903298298,0
200,ledoit_wolf,1e-05,394,0.108542079032983,0
200,ledoit_wolf,1e-05,395,0.10854207903298302,0
200,ledoit_wolf,1e-05,396,0.10854207903298302,0
200,ledoit_wolf,1e-05,397,0.10854207903298302,0
200,ledoit_wolf,1e-05,398,0.10854207903298302,0
200,ledoit_wolf,1e-05,399,0.10854207903298305,0
200,ledoit_wolf,1e-05,400,0.10854207903298306,0
200,ledoit_wolf,1e-05,401,0.10854207903298309,0
200,ledoit_wolf,1e-05,402,0.10854207903298309,0
200,ledoit_wolf,1e-05,403,0.10854207903298309,0
200,ledoit_wolf,1e-05,404,0.1085420790329831,0
200,ledoit_wolf,1e-05,405,0.10854207903298312,0
200,ledoit_wolf,1e-05,406,0.10854207903298313,0
200,ledoit_wolf,1e-05,407,0.10854207903298313,0
200,ledoit_wolf,1e-05,408,0.10854207903298314,0
200,ledoit_wolf,1e-05,409,0.10854207903298314,0
200,ledoit_wolf,1e-05,410,0.10854207903298316,0
200,ledoit_wolf,1e-05,411,0.10854207903298317,0
200,ledoit_wolf,1e-05,412,0.10854207903298317,0
200,ledoit_wolf,1e-05,413,0.1085420790329832,0
200,ledoit_wolf,1e-05,414,0.10854207903298321,0
200,ledoit_wolf,1e-05,415,0.10854207903298321,0
200,ledoit_wolf,1e-05,416,0.10854207903298321,0
200,ledoit_wolf,1e-05,417,0.10854207903298323,0
200,ledoit_wolf,1e-05,418,0.10854207903298324,0
200,ledoit_wolf,1e-05,419,0.10854207903298325,0
200,ledoit_wolf,1e-05,420,0.10854207903298327,0
200,ledoit_wolf,1e-05,421,0.10854207903298327,0
200,ledoit_wolf,1e-05,422,0.1085420790329833,0
200,ledoit_wolf,1e-05,423,0.1085420790329833,0
200,ledoit_wolf,1e-05,424,0.10854207903298331,0
200,ledoit_wolf,1e-05,425,0.10854207903298332,0
200,ledoit_wolf,1e-05,426,0.10854207903298332,0
200,ledoit_wolf,1e-05,427,0.10854207903298334,0
200,ledoit_wolf,1e-05,428,0.10854207903298335,0
200,ledoit_wolf,1e-05,429,0.10854207903298335,0
200,ledoit_wolf,1e-05,430,0.10854207903298337,0
200,ledoit_wolf,1e-05,431,0.10854207903298338,0
200,ledoit_wolf,1e-05,432,0.10854207903298338,0
200,ledoit_wolf,1e-05,433,0.1085420790329834,0
200,ledoit_wolf,1e-05,434,0.10854207903298342,0
200,ledoit_wolf,1e-05,435,0.10854207903298342,0
200,ledoit_wolf,1e-05,436,0.10854207903298342,0
200,ledoit_wolf,1e-05,437,0.10854207903298344,0
200,ledoit_wolf,1e-05,438,0.10854207903298345,0
200,ledoit_wolf,1e-05,439,0.10854207903298346,0
200,ledoit_wolf,1e-05,440,0.10854207903298348,0
200,ledoit_wolf,1e-05,441,0.10854207903298348,0
200,ledoit_wolf,1e-05,442,0.10854207903298348,0
200,ledoit_wolf,1e-05,443,0.10854207903298349,0
200,ledoit_wolf,1e-05,444,0.1085420790329835,0
200,ledoit_wolf,1e-05,445,0.10854207903298352,0
200,ledoit_wolf,1e-05,446,0.10854207903298352,0
200,ledoit_wolf,1e-05,447,0.10854207903298352,0
200,ledoit_wolf,1e-05,448,0.10854207903298353,0
200,ledoit_wolf,1e-05,449,0.10854207903298356,0
200,ledoit_wolf,1e-05,450,0.10854207903298357,0
200,ledoit_wolf,1e-05,451,0.10854207903298357,0
200,ledoit_wolf,1e-05,452,0.10854207903298357,0
200,ledoit_wolf,1e-05,453,0.1085420790329836,0
200,ledoit_wolf,1e-05,454,0.1085420790329836,0
200,ledoit_wolf,1e-05,455,0.1085420790329836,0
200,ledoit_wolf,1e-05,456,0.10854207903298362,0
200,ledoit_wolf,1e-05,457,0.10854207903298362,0
200,ledoit_wolf,1e-05,458,0.10854207903298364,0
200,ledoit_wolf,1e-05,459,0.10854207903298366,0
200,ledoit_wolf,1e-05,460,0.10854207903298368,0
200,ledoit_wolf,1e-05,461,0.10854207903298368,0
200,ledoit_wolf,1e-05,462,0.1085420790329837,0
200,ledoit_wolf,1e-05,463,0.1085420790329837,0
200,ledoit_wolf,1e-05,464,0.1085420790329837,0
200,ledoit_wolf,1e-05,465,0.10854207903298371,0
200,ledoit_wolf,1e-05,466,0.10854207903298373,0
200,ledoit_wolf,1e-05,467,0.10854207903298374,0
200,ledoit_wolf,1e-05,468,0.10854207903298374,0
200,ledoit_wolf,1e-05,469,0.10854207903298375,0
200,ledoit_wolf,1e-05,470,0.10854207903298375,0
200,ledoit_wolf,1e-05,471,0.10854207903298377,0
200,ledoit_wolf,1e-05,472,0.1085420790329838,0
200,ledoit_wolf,1e-05,473,0.1085420790329838,0
200,ledoit_wolf,1e-05,474,0.1085420790329838,0
200,ledoit_wolf,1e-05,475,0.1085420790329838,0
200,ledoit_wolf,1e-05,476,0.10854207903298382,0
200,ledoit_wolf,1e-05,477,0.10854207903298384,0
200,ledoit_wolf,1e-05,478,0.10854207903298384,0
200,ledoit_wolf,1e-05,479,0.10854207903298384,0
200,ledoit_wolf,1e-05,480,0.10854207903298387,0
200,ledoit_wolf,1e-05,481,0.10854207903298387,0
200,ledoit_wolf,1e-05,482,0.10854207903298389,0
200,ledoit_wolf,1e-05,483,0.10854207903298389,0
200,ledoit_wolf,1e-05,484,0.10854207903298389,0
200,ledoit_wolf,1e-05,485,0.1085420790329839,0
200,ledoit_wolf,1e-05,486,0.10854207903298392,0
200,ledoit_wolf,1e-05,487,0.10854207903298393,0
200,ledoit_wolf,1e-05,488,0.10854207903298395,0
200,ledoit_wolf,1e-05,489,0.10854207903298395,0
200,ledoit_wolf,1e-05,490,0.10854207903298396,0
200,ledoit_wolf,1e-05,491,0.10854207903298399,0
200,ledoit_wolf,1e-05,492,0.10854207903298399,0
200,ledoit_wolf,1e-05,493,0.10854207903298399,0
200,ledoit_wolf,1e-05,494,0.10854207903298399,0
200,ledoit_wolf,1e-05,495,0.10854207903298402,0
200,ledoit_wolf,1e-05,496,0.10854207903298402,0
200,ledoit_wolf,1e-05,497,0.10854207903298402,0
200,ledoit_wolf,1e-05,498,0.10854207903298405,0
200,ledoit_wolf,1e-05,499,0.10854207903298406,0
200,ledoit_wolf,1e-05,500,0.10854207903298406,0
200,ledoit_wolf,1e-05,501,0.10854207903298407,0
200,ledoit_wolf,1e-05,502,0.10854207903298407,0
200,ledoit_wolf,1e-05,503,0.10854207903298409,0
200,ledoit_wolf,1e-05,504,0.10854207903298412,0
200,ledoit_wolf,1e-05,505,0.10854207903298413,0
200,ledoit_wolf,1e-05,506,0.10854207903298413,0
200,ledoit_wolf,1e-05,507,0.10854207903298414,0
200,ledoit_wolf,1e-05,508,0.10854207903298416,0
200,ledoit_wolf,1e-05,509,0.10854207903298416,0
200,ledoit_wolf,1e-05,510,0.10854207903298418,0
200,ledoit_wolf,1e-05,511,0.1085420790329842,0
200,ledoit_wolf,1e-05,512,0.1085420790329842,0
200,ledoit_wolf,1e-05,513,0.10854207903298421,0
200,ledoit_wolf,1e-05,514,0.10854207903298421,0
200,ledoit_wolf,1e-05,515,0.10854207903298423,0
200,ledoit_wolf,1e-05,516,0.10854207903298423,0
200,ledoit_wolf,1e-05,517,0.10854207903298423,0
200,ledoit_wolf,1e-05,518,0.10854207903298424,0
200,ledoit_wolf,1e-05,519,0.10854207903298428,0
200,ledoit_wolf,1e-05,520,0.10854207903298428,0
200,ledoit_wolf,1e-05,521,0.10854207903298428,0
200,ledoit_wolf,1e-05,522,0.10854207903298428,0
200,ledoit_wolf,1e-05,523,0.10854207903298431,0
200,ledoit_wolf,1e-05,524,0.10854207903298431,0
200,ledoit_wolf,1e-05,525,0.10854207903298434,0
200,ledoit_wolf,1e-05,526,0.10854207903298435,0
200,ledoit_wolf,1e-05,527,0.10854207903298435,0
200,ledoit_wolf,1e-05,528,0.10854207903298438,0
200,ledoit_wolf,1e-05,529,0.10854207903298438,0
200,ledoit_wolf,1e-05,530,0.10854207903298439,0
200,ledoit_wolf,1e-05,531,0.10854207903298439,0
200,ledoit_wolf,1e-05,532,0.10854207903298443,0
200,ledoit_wolf,1e-05,533,0.10854207903298443,0
200,ledoit_wolf,1e-05,534,0.10854207903298445,0
200,ledoit_wolf,1e-05,535,0.10854207903298445,0
200,ledoit_wolf,1e-05,536,0.10854207903298446,0
200,ledoit_wolf,1e-05,537,0.10854207903298448,0
200,ledoit_wolf,1e-05,538,0.10854207903298448,0
200,ledoit_wolf,1e-05,539,0.10854207903298448,0
200,ledoit_wolf,1e-05,540,0.1085420790329845,0
200,ledoit_wolf,1e-05,541,0.1085420790329845,0
200,ledoit_wolf,1e-05,542,0.10854207903298453,0
200,ledoit_wolf,1e-05,543,0.10854207903298455,0
200,ledoit_wolf,1e-05,544,0.10854207903298455,0
200,ledoit_wolf,1e-05,545,0.10854207903298455,0
200,ledoit_wolf,1e-05,546,0.10854207903298455,0
200,ledoit_wolf,1e-05,547,0.10854207903298456,0
200,ledoit_wolf,1e-05,548,0.10854207903298459,0
200,ledoit_wolf,1e-05,549,0.10854207903298459,0
200,ledoit_wolf,1e-05,550,0.10854207903298459,0
200,ledoit_wolf,1e-05,551,0.10854207903298459,0
200,ledoit_wolf,1e-05,552,0.10854207903298463,0
200,ledoit_wolf,1e-05,553,0.10854207903298463,0
200,ledoit_wolf,1e-05,554,0.10854207903298463,0
200,ledoit_wolf,1e-05,555,0.10854207903298467,0
200,ledoit_wolf,1e-05,556,0.10854207903298468,0
200,ledoit_wolf,1e-05,557,0.10854207903298468,0
200,ledoit_wolf,1e-05,558,0.10854207903298468,0
200,ledoit_wolf,1e-05,559,0.10854207903298468,0
200,ledoit_wolf,1e-05,560,0.10854207903298471,0
200,ledoit_wolf,1e-05,561,0.10854207903298474,0
200,ledoit_wolf,1e-05,562,0.10854207903298474,0
200,ledoit_wolf,1e-05,563,0.10854207903298474,0
200,ledoit_wolf,1e-05,564,0.10854207903298475,0
200,ledoit_wolf,1e-05,565,0.10854207903298475,0
200,ledoit_wolf,1e-05,566,0.10854207903298475,0
200,ledoit_wolf,1e-05,567,0.10854207903298475,0
200,ledoit_wolf,1e-05,568,0.1085420790329848,0
200,ledoit_wolf,1e-05,569,0.10854207903298481,0
200,ledoit_wolf,1e-05,570,0.10854207903298481,0
200,ledoit_wolf,1e-05,571,0.10854207903298484,0
200,ledoit_wolf,1e-05,572,0.10854207903298484,0
200,ledoit_wolf,1e-05,573,0.10854207903298485,0
200,ledoit_wolf,1e-05,574,0.10854207903298485,0
200,ledoit_wolf,1e-05,575,0.10854207903298488,0
200,ledoit_wolf,1e-05,576,0.10854207903298488,0
200,ledoit_wolf,1e-05,577,0.10854207903298489,0
200,ledoit_wolf,1e-05,578,0.1085420790329849,0
200,ledoit_wolf,1e-05,579,0.10854207903298492,0
200,ledoit_wolf,1e-05,580,0.10854207903298493,0
200,ledoit_wolf,1e-05,581,0.10854207903298493,0
200,ledoit_wolf,1e-05,582,0.10854207903298495,0
200,ledoit_wolf,1e-05,583,0.10854207903298496,0
200,ledoit_wolf,1e-05,584,0.10854207903298496,0
200,ledoit_wolf,1e-05,585,0.10854207903298498,0
200,ledoit_wolf,1e-05,586,0.10854207903298498,0
200,ledoit_wolf,1e-05,587,0.10854207903298498,0
200,ledoit_wolf,1e-05,588,0.10854207903298498,0
200,ledoit_wolf,1e-05,589,0.10854207903298502,0
200,ledoit_wolf,1e-05,590,0.10854207903298503,0
200,ledoit_wolf,1e-05,591,0.10854207903298503,0
200,ledoit_wolf,1e-05,592,0.10854207903298507,0
200,ledoit_wolf,1e-05,593,0.10854207903298507,0
200,ledoit_wolf,1e-05,594,0.10854207903298507,0
200,ledoit_wolf,1e-05,595,0.10854207903298509,0
200,ledoit_wolf,1e-05,596,0.1085420790329851,0
200,ledoit_wolf,1e-05,597,0.1085420790329851,0
200,ledoit_wolf,1e-05,598,0.10854207903298513,0
200,ledoit_wolf,1e-05,599,0.10854207903298513,0
200,ledoit_wolf,1e-05,600,0.10854207903298514,0
200,ledoit_wolf,1e-05,601,0.10854207903298514,0
200,ledoit_wolf,1e-05,602,0.10854207903298514,0
200,ledoit_wolf,1e-05,603,0.10854207903298517,0
200,ledoit_wolf,1e-05,604,0.10854207903298518,0
200,ledoit_wolf,1e-05,605,0.10854207903298521,0
200,ledoit_wolf,1e-05,606,0.10854207903298521,0
200,ledoit_wolf,1e-05,607,0.10854207903298521,0
200,ledoit_wolf,1e-05,608,0.10854207903298523,0
200,ledoit_wolf,1e-05,609,0.10854207903298523,0
200,ledoit_wolf,1e-05,610,0.10854207903298527,0
200,ledoit_wolf,1e-05,611,0.10854207903298528,0
200,ledoit_wolf,1e-05,612,0.10854207903298528,0
200,ledoit_wolf,1e-05,613,0.1085420790329853,0
200,ledoit_wolf,1e-05,614,0.10854207903298531,0
200,ledoit_wolf,1e-05,615,0.10854207903298532,0
200,ledoit_wolf,1e-05,616,0.10854207903298532,0
200,ledoit_wolf,1e-05,617,0.10854207903298534,0
200,ledoit_wolf,1e-05,618,0.10854207903298535,0
200,ledoit_wolf,1e-05,619,0.10854207903298536,0
200,ledoit_wolf,1e-05,620,0.10854207903298536,0
200,ledoit_wolf,1e-05,621,0.10854207903298536,0
200,ledoit_wolf,1e-05,622,0.10854207903298536,0
200,ledoit_wolf,1e-05,623,0.1085420790329854,0
200,ledoit_wolf,1e-05,624,0.1085420790329854,0
200,ledoit_wolf,1e-05,625,0.10854207903298545,0
200,ledoit_wolf,1e-05,626,0.10854207903298546,0
200,ledoit_wolf,1e-05,627,0.10854207903298546,0
200,ledoit_wolf,1e-05,628,0.10854207903298549,0
200,ledoit_wolf,1e-05,629,0.10854207903298549,0
200,ledoit_wolf,1e-05,630,0.10854207903298552,0
200,ledoit_wolf,1e-05,631,0.10854207903298553,0
200,ledoit_wolf,1e-05,632,0.10854207903298553,0
200,ledoit_wolf,1e-05,633,0.10854207903298553,0
200,ledoit_wolf,1e-05,634,0.10854207903298554,0
200,ledoit_wolf,1e-05,635,0.10854207903298556,0
200,ledoit_wolf,1e-05,636,0.10854207903298557,0
200,ledoit_wolf,1e-05,637,0.10854207903298559,0
200,ledoit_wolf,1e-05,638,0.10854207903298559,0
200,ledoit_wolf,1e-05,639,0.1085420790329856,0
200,ledoit_wolf,1e-05,640,0.10854207903298561,0
200,ledoit_wolf,1e-05,641,0.10854207903298561,0
200,ledoit_wolf,1e-05,642,0.10854207903298561,0
200,ledoit_wolf,1e-05,643,0.10854207903298564,0
200,ledoit_wolf,1e-05,644,0.10854207903298566,0
200,ledoit_wolf,1e-05,645,0.10854207903298567,0
200,ledoit_wolf,1e-05,646,0.1085420790329857,0
200,ledoit_wolf,1e-05,647,0.10854207903298571,0
200,ledoit_wolf,1e-05,648,0.10854207903298572,0
200,ledoit_wolf,1e-05,649,0.10854207903298574,0
200,ledoit_wolf,1e-05,650,0.10854207903298575,0
200,ledoit_wolf,1e-05,651,0.10854207903298575,0
200,ledoit_wolf,1e-05,652,0.10854207903298577,0
200,ledoit_wolf,1e-05,653,0.1085420790329858,0
200,ledoit_wolf,1e-05,654,0.10854207903298581,0
200,ledoit_wolf,1e-05,655,0.10854207903298581,0
200,ledoit_wolf,1e-05,656,0.10854207903298582,0
200,ledoit_wolf,1e-05,657,0.10854207903298584,0
200,ledoit_wolf,1e-05,658,0.10854207903298584,0
200,ledoit_wolf,1e-05,659,0.10854207903298584,0
200,ledoit_wolf,1e-05,660,0.10854207903298586,0
200,ledoit_wolf,1e-05,661,0.10854207903298588,0
200,ledoit_wolf,1e-05,662,0.10854207903298589,0
200,ledoit_wolf,1e-05,663,0.1085420790329859,0
200,ledoit_wolf,1e-05,664,0.1085420790329859,0
200,ledoit_wolf,1e-05,665,0.10854207903298592,0
200,ledoit_wolf,1e-05,666,0.10854207903298593,0
200,ledoit_wolf,1e-05,667,0.10854207903298593,0
200,ledoit_wolf,1e-05,668,0.10854207903298597,0
200,ledoit_wolf,1e-05,669,0.10854207903298599,0
200,ledoit_wolf,1e-05,670,0.10854207903298602,0
200,ledoit_wolf,1e-05,671,0.10854207903298603,0
200,ledoit_wolf,1e-05,672,0.10854207903298604,0
200,ledoit_wolf,1e-05,673,0.10854207903298604,0
200,ledoit_wolf,1e-05,674,0.10854207903298604,0
200,ledoit_wolf,1e-05,675,0.10854207903298609,0
200,ledoit_wolf,1e-05,676,0.1085420790329861,0
200,ledoit_wolf,1e-05,677,0.10854207903298611,0
200,ledoit_wolf,1e-05,678,0.10854207903298613,0
200,ledoit_wolf,1e-05,679,0.10854207903298613,0
200,ledoit_wolf,1e-05,680,0.10854207903298614,0
200,ledoit_wolf,1e-05,681,0.10854207903298616,0
200,ledoit_wolf,1e-05,682,0.1085420790329862,0
200,ledoit_wolf,1e-05,683,0.1085420790329862,0
200,ledoit_wolf,1e-05,684,0.1085420790329862,0
200,ledoit_wolf,1e-05,685,0.10854207903298624,0
200,ledoit_wolf,1e-05,686,0.10854207903298624,0
200,ledoit_wolf,1e-05,687,0.10854207903298625,0
200,ledoit_wolf,1e-05,688,0.10854207903298625,0
200,ledoit_wolf,1e-05,689,0.10854207903298627,0
200,ledoit_wolf,1e-05,690,0.1085420790329863,0
200,ledoit_wolf,1e-05,691,0.10854207903298631,0
200,ledoit_wolf,1e-05,692,0.10854207903298631,0
200,ledoit_wolf,1e-05,693,0.10854207903298632,0
200,ledoit_wolf,1e-05,694,0.10854207903298632,0
200,ledoit_wolf,1e-05,695,0.10854207903298634,0
200,ledoit_wolf,1e-05,696,0.10854207903298636,0
200,ledoit_wolf,1e-05,697,0.10854207903298636,0
200,ledoit_wolf,1e-05,698,0.10854207903298639,0
200,ledoit_wolf,1e-05,699,0.10854207903298639,0
200,ledoit_wolf,1e-05,700,0.1085420790329864,0
200,ledoit_wolf,1e-05,701,0.10854207903298642,0
200,ledoit_wolf,1e-05,702,0.10854207903298645,0
200,ledoit_wolf,1e-05,703,0.10854207903298646,0
200,ledoit_wolf,1e-05,704,0.1085420790329865,0
200,ledoit_wolf,1e-05,705,0.10854207903298652,0
200,ledoit_wolf,1e-05,706,0.10854207903298656,0
200,ledoit_wolf,1e-05,707,0.10854207903298656,0
200,ledoit_wolf,1e-05,708,0.10854207903298657,0
200,ledoit_wolf,1e-05,709,0.10854207903298659,0
200,ledoit_wolf,1e-05,710,0.10854207903298661,0
200,ledoit_wolf,1e-05,711,0.10854207903298663,0
200,ledoit_wolf,1e-05,712,0.10854207903298664,0
200,ledoit_wolf,1e-05,713,0.10854207903298665,0
200,ledoit_wolf,1e-05,714,0.10854207903298667,0
200,ledoit_wolf,1e-05,715,0.10854207903298667,0
200,ledoit_wolf,1e-05,716,0.10854207903298667,0
200,ledoit_wolf,1e-05,717,0.10854207903298672,0
200,ledoit_wolf,1e-05,718,0.10854207903298674,0
200,ledoit_wolf,1e-05,719,0.10854207903298675,0
200,ledoit_wolf,1e-05,720,0.10854207903298675,0
200,ledoit_wolf,1e-05,721,0.10854207903298677,0
200,ledoit_wolf,1e-05,722,0.10854207903298677,0
200,ledoit_wolf,1e-05,723,0.10854207903298678,0
200,ledoit_wolf,1e-05,724,0.10854207903298678,0
200,ledoit_wolf,1e-05,725,0.10854207903298681,0
200,ledoit_wolf,1e-05,726,0.10854207903298684,0
200,ledoit_wolf,1e-05,727,0.10854207903298688,0
200,ledoit_wolf,1e-05,728,0.10854207903298688,0
200,ledoit_wolf,1e-05,729,0.10854207903298689,0
200,ledoit_wolf,1e-05,730,0.10854207903298689,0
200,ledoit_wolf,1e-05,731,0.10854207903298695,0
200,ledoit_wolf,1e-05,732,0.10854207903298696,0
200,ledoit_wolf,1e-05,733,0.10854207903298696,0
200,ledoit_wolf,1e-05,734,0.10854207903298699,0
200,ledoit_wolf,1e-05,735,0.10854207903298702,0
200,ledoit_wolf,1e-05,736,0.10854207903298702,0
200,ledoit_wolf,1e-05,737,0.10854207903298702,0
200,ledoit_wolf,1e-05,738,0.10854207903298704,0
200,ledoit_wolf,1e-05,739,0.10854207903298706,0
200,ledoit_wolf,1e-05,740,0.10854207903298708,0
200,ledoit_wolf,1e-05,741,0.10854207903298711,0
200,ledoit_wolf,1e-05,742,0.10854207903298711,0
200,ledoit_wolf,1e-05,743,0.10854207903298717,0
200,ledoit_wolf,1e-05,744,0.10854207903298718,0
200,ledoit_wolf,1e-05,745,0.10854207903298718,0
200,ledoit_wolf,1e-05,746,0.10854207903298721,0
200,ledoit_wolf,1e-05,747,0.10854207903298722,0
200,ledoit_wolf,1e-05,748,0.10854207903298728,0
200,ledoit_wolf,1e-05,749,0.10854207903298728,0
200,ledoit_wolf,1e-05,750,0.1085420790329873,0
200,ledoit_wolf,1e-05,751,0.10854207903298731,0
200,ledoit_wolf,1e-05,752,0.10854207903298732,0
200,ledoit_wolf,1e-05,753,0.10854207903298736,0
200,ledoit_wolf,1e-05,754,0.10854207903298738,0
200,ledoit_wolf,1e-05,755,0.1085420790329874,0
200,ledoit_wolf,1e-05,756,0.1085420790329874,0
200,ledoit_wolf,1e-05,757,0.10854207903298742,0
200,ledoit_wolf,1e-05,758,0.10854207903298743,0
200,ledoit_wolf,1e-05,759,0.10854207903298747,0
200,ledoit_wolf,1e-05,760,0.10854207903298747,0
200,ledoit_wolf,1e-05,761,0.10854207903298747,0
200,ledoit_wolf,1e-05,762,0.10854207903298754,0
200,ledoit_wolf,1e-05,763,0.10854207903298754,0
200,ledoit_wolf,1e-05,764,0.10854207903298757,0
200,ledoit_wolf,1e-05,765,0.10854207903298757,0
200,ledoit_wolf,1e-05,766,0.10854207903298758,0
200,ledoit_wolf,1e-05,767,0.10854207903298761,0
200,ledoit_wolf,1e-05,768,0.10854207903298761,0
200,ledoit_wolf,1e-05,769,0.10854207903298764,0
200,ledoit_wolf,1e-05,770,0.10854207903298765,0
200,ledoit_wolf,1e-05,771,0.10854207903298768,0
200,ledoit_wolf,1e-05,772,0.10854207903298771,0
200,ledoit_wolf,1e-05,773,0.10854207903298772,0
200,ledoit_wolf,1e-05,774,0.10854207903298774,0
200,ledoit_wolf,1e-05,775,0.10854207903298782,0
200,ledoit_wolf,1e-05,776,0.10854207903298785,0
200,ledoit_wolf,1e-05,777,0.10854207903298786,0
200,ledoit_wolf,1e-05,778,0.10854207903298793,0
200,ledoit_wolf,1e-05,779,0.10854207903298793,0
200,ledoit_wolf,1e-05,780,0.10854207903298795,0
200,ledoit_wolf,1e-05,781,0.10854207903298799,0
200,ledoit_wolf,1e-05,782,0.10854207903298799,0
200,ledoit_wolf,1e-05,783,0.10854207903298804,0
200,ledoit_wolf,1e-05,784,0.10854207903298807,0
200,ledoit_wolf,1e-05,785,0.1085420790329881,0
200,ledoit_wolf,1e-05,786,0.1085420790329881,0
200,ledoit_wolf,1e-05,787,0.10854207903298813,0
200,ledoit_wolf,1e-05,788,0.1085420790329882,0
200,ledoit_wolf,1e-05,789,0.10854207903298822,0
200,ledoit_wolf,1e-05,790,0.10854207903298824,0
200,ledoit_wolf,1e-05,791,0.10854207903298824,0
200,ledoit_wolf,1e-05,792,0.10854207903298829,0
200,ledoit_wolf,1e-05,793,0.10854207903298836,0
200,ledoit_wolf,1e-05,794,0.10854207903298839,0
200,ledoit_wolf,1e-05,795,0.10854207903298846,0
200,ledoit_wolf,1e-05,796,0.10854207903298851,0
200,ledoit_wolf,1e-05,797,0.10854207903298853,0
200,ledoit_wolf,1e-05,798,0.10854207903298858,0
200,ledoit_wolf,1e-05,799,0.10854207903298863,0
200,ledoit_wolf,1e-05,800,0.10854207903298864,0
200,ledoit_wolf,1e-05,801,0.1085420790329887,0
200,ledoit_wolf,1e-05,802,0.10854207903298874,0
200,ledoit_wolf,1e-05,803,0.10854207903298878,0
200,ledoit_wolf,1e-05,804,0.10854207903298883,0
200,ledoit_wolf,1e-05,805,0.10854207903298889,0
200,ledoit_wolf,1e-05,806,0.10854207903298889,0
200,ledoit_wolf,1e-05,807,0.1085420790329889,0
200,ledoit_wolf,1e-05,808,0.10854207903298903,0
200,ledoit_wolf,1e-05,809,0.10854207903298906,0
200,ledoit_wolf,1e-05,810,0.10854207903298922,0
200,ledoit_wolf,1e-05,811,0.10854207903298928,0
200,ledoit_wolf,1e-05,812,0.10854207903298942,0
200,ledoit_wolf,1e-05,813,0.10854207903298956,0
200,ledoit_wolf,1e-05,814,0.10854207903298968,0
200,ledoit_wolf,1e-05,815,0.10854207903298979,0
200,ledoit_wolf,1e-05,816,0.10854207903298989,0
200,ledoit_wolf,1e-05,817,0.1085420790329902,0
200,ledoit_wolf,1e-05,818,0.10854207903299035,0
200,ledoit_wolf,1e-05,819,0.10854207903299075,0
200,ledoit_wolf,1e-05,820,0.10854207903299097,0
200,ledoit_wolf,1e-05,821,0.10854207903299165,0
200,ledoit_wolf,1e-05,822,0.10854207903299222,0
200,ledoit_wolf,1e-05,823,0.10854207903299694,0
200,ledoit_wolf,1e-05,824,0.10854207903300904,0
200,ledoit_wolf,1e-05,825,0.24499328460473715,0
200,ledoit_wolf,1e-05,826,0.30965879407546315,0
200,ledoit_wolf,1e-05,827,0.32679244643550204,0
200,ledoit_wolf,1e-05,828,0.35078342978908433,0
200,ledoit_wolf,1e-05,829,0.3710218674373613,0
200,ledoit_wolf,1e-05,830,0.3748434519459203,0
200,ledoit_wolf,1e-05,831,0.3874688943241058,0
200,ledoit_wolf,1e-05,832,0.39338751591397264,0
200,ledoit_wolf,1e-05,833,0.4022020914583938,0
200,ledoit_wolf,1e-05,834,0.40965074426952375,0
200,ledoit_wolf,1e-05,835,0.4150364826306102,0
200,ledoit_wolf,1e-05,836,0.43969874442921136,0
200,ledoit_wolf,1e-05,837,0.44946572351252645,0
200,ledoit_wolf,1e-05,838,0.4520392957052206,0
200,ledoit_wolf,1e-05,839,0.4549119753023409,0
200,ledoit_wolf,1e-05,840,0.4586087594467928,0
200,ledoit_wolf,1e-05,841,0.47249224452031413,0
200,ledoit_wolf,1e-05,842,0.48785927809983315,0
200,ledoit_wolf,1e-05,843,0.49970765751900814,0
200,ledoit_wolf,1e-05,844,0.5099716744577723,0
200,ledoit_wolf,1e-05,845,0.5146326479040914,0
200,ledoit_wolf,1e-05,846,0.525237392490439,0
200,ledoit_wolf,1e-05,847,0.5321650454772698,0
200,ledoit_wolf,1e-05,848,0.539189656580933,0
200,ledoit_wolf,1e-05,849,0.5502141070789948,0
200,ledoit_wolf,1e-05,850,0.5556638707044158,0
200,ledoit_wolf,1e-05,851,0.5655044633591795,0
200,ledoit_wolf,1e-05,852,0.5802652018413906,0
200,ledoit_wolf,1e-05,853,0.5862457820257762,0
200,ledoit_wolf,1e-05,854,0.5914255793187966,0
200,ledoit_wolf,1e-05,855,0.5969326600142622,0
200,ledoit_wolf,1e-05,856,0.6067901505464893,0
200,ledoit_wolf,1e-05,857,0.6167480840514891,0
200,ledoit_wolf,1e-05,858,0.6301172672842497,0
200,ledoit_wolf,1e-05,859,0.6359015381728894,0
200,ledoit_wolf,1e-05,860,0.638993852725182,0
200,ledoit_wolf,1e-05,861,0.6581581882605516,0
200,ledoit_wolf,1e-05,862,0.6755474001553066,0
200,ledoit_wolf,1e-05,863,0.6882328508450153,0
200,ledoit_wolf,1e-05,864,0.693243973447911,0
200,ledoit_wolf,1e-05,865,0.6995080229933909,0
200,ledoit_wolf,1e-05,866,0.7108977375988983,0
200,ledoit_wolf,1e-05,867,0.7178694105002215,0
200,ledoit_wolf,1e-05,868,0.7209550307940117,0
200,ledoit_wolf,1e-05,869,0.7292992937901864,0
200,ledoit_wolf,1e-05,870,0.7450868587572078,0
200,ledoit_wolf,1e-05,871,0.7486757273695261,0
200,ledoit_wolf,1e-05,872,0.7634265559160209,0
200,ledoit_wolf,1e-05,873,0.7876055735955242,0
200,ledoit_wolf,1e-05,874,0.7954260511591374,0
200,ledoit_wolf,1e-05,875,0.8171196813618066,0
200,ledoit_wolf,1e-05,876,0.8218732792685464,0
200,ledoit_wolf,1e-05,877,0.8414700716280679,0
200,ledoit_wolf,1e-05,878,0.8598289713400957,0
200,ledoit_wolf,1e-05,879,0.8665729826476304,0
200,ledoit_wolf,1e-05,880,0.8705159759017405,0
200,ledoit_wolf,1e-05,881,0.8945672005788076,0
200,ledoit_wolf,1e-05,882,0.9002487172873372,0
200,ledoit_wolf,1e-05,883,0.9141188487365866,0
200,ledoit_wolf,1e-05,884,0.9450231462603267,0
200,ledoit_wolf,1e-05,885,0.9482323608268749,0
200,ledoit_wolf,1e-05,886,0.9642415280214638,0
200,ledoit_wolf,1e-05,887,0.9700453544242313,0
200,ledoit_wolf,1e-05,888,0.985392777734267,0
200,ledoit_wolf,1e-05,889,0.9961525412170357,0
200,ledoit_wolf,1e-05,890,1.0084779542969902,0
200,ledoit_wolf,1e-05,891,1.0094660300527587,0
200,ledoit_wolf,1e-05,892,1.0398187177936908,0
200,ledoit_wolf,1e-05,893,1.0535722980940432,0
200,ledoit_wolf,1e-05,894,1.070905782250351,0
200,ledoit_wolf,1e-05,895,1.0806480434169237,0
200,ledoit_wolf,1e-05,896,1.1159716340339325,0
200,ledoit_wolf,1e-05,897,1.1298458419911146,0
200,ledoit_wolf,1e-05,898,1.1489577544325633,0
200,ledoit_wolf,1e-05,899,1.1631908313473809,0
200,ledoit_wolf,1e-05,900,1.180032954955685,0
200,ledoit_wolf,1e-05,901,1.214356691073514,0
200,ledoit_wolf,1e-05,902,1.2198201480880482,0
200,ledoit_wolf,1e-05,903,1.242203424750071,0
200,ledoit_wolf,1e-05,904,1.261321625342787,0
200,ledoit_wolf,1e-05,905,1.2737635862873702,0
200,ledoit_wolf,1e-05,906,1.2993675590660063,0
200,ledoit_wolf,1e-05,907,1.3111372288350374,0
200,ledoit_wolf,1e-05,908,1.3317015249873045,0
200,ledoit_wolf,1e-05,909,1.354825168813161,0
200,ledoit_wolf,1e-05,910,1.3628508290936898,0
200,ledoit_wolf,1e-05,911,1.390755552231007,0
200,ledoit_wolf,1e-05,912,1.4157716064435872,0
200,ledoit_wolf,1e-05,913,1.4392786922551961,0
200,ledoit_wolf,1e-05,914,1.452005253569757,0
200,ledoit_wolf,1e-05,915,1.4901981771838695,0
200,ledoit_wolf,1e-05,916,1.5227134517010439,0
200,ledoit_wolf,1e-05,917,1.5455263870457414,0
200,ledoit_wolf,1e-05,918,1.559019993876221,0
200,ledoit_wolf,1e-05,919,1.5833258003662138,0
200,ledoit_wolf,1e-05,920,1.60656886748594,0
200,ledoit_wolf,1e-05,921,1.65372856759488,0
200,ledoit_wolf,1e-05,922,1.6854597841344447,0
200,ledoit_wolf,1e-05,923,1.710969564745316,0
200,ledoit_wolf,1e-05,924,1.7187902412865368,0
200,ledoit_wolf,1e-05,925,1.748800350680735,0
200,ledoit_wolf,1e-05,926,1.7620401275223205,0
200,ledoit_wolf,1e-05,927,1.813769103672805,0
200,ledoit_wolf,1e-05,928,1.8215654636450507,0
200,ledoit_wolf,1e-05,929,1.8413402446049398,0
200,ledoit_wolf,1e-05,930,1.8430581744922585,0
200,ledoit_wolf,1e-05,931,1.9072223132302646,0
200,ledoit_wolf,1e-05,932,1.9278928038078176,0
200,ledoit_wolf,1e-05,933,1.9664318925121647,0
200,ledoit_wolf,1e-05,934,1.9845211604945951,0
200,ledoit_wolf,1e-05,935,2.0365170819601914,0
200,ledoit_wolf,1e-05,936,2.047204741056977,0
200,ledoit_wolf,1e-05,937,2.086101012083024,0
200,ledoit_wolf,1e-05,938,2.1620339330191825,0
200,ledoit_wolf,1e-05,939,2.215938319370751,0
200,ledoit_wolf,1e-05,940,2.230161966479981,0
200,ledoit_wolf,1e-05,941,2.2728308211001003,0
200,ledoit_wolf,1e-05,942,2.2976629844746346,0
200,ledoit_wolf,1e-05,943,2.332713937952713,0
200,ledoit_wolf,1e-05,944,2.4061358106640607,0
200,ledoit_wolf,1e-05,945,2.432600696632252,0
200,ledoit_wolf,1e-05,946,2.4603946364116416,0
200,ledoit_wolf,1e-05,947,2.482476376954881,0
200,ledoit_wolf,1e-05,948,2.5218062024602705,0
200,ledoit_wolf,1e-05,949,2.5666531452880332,0
200,ledoit_wolf,1e-05,950,2.6906745257124536,0
200,ledoit_wolf,1e-05,951,2.7357900352704143,0
200,ledoit_wolf,1e-05,952,2.816962566801466,0
200,ledoit_wolf,1e-05,953,2.834577852212032,0
200,ledoit_wolf,1e-05,954,2.8966942307727828,0
200,ledoit_wolf,1e-05,955,2.9754975852514454,0
200,ledoit_wolf,1e-05,956,3.011110753424295,0
200,ledoit_wolf,1e-05,957,3.100959975365281,0
200,ledoit_wolf,1e-05,958,3.141088175502783,0
200,ledoit_wolf,1e-05,959,3.2028584867760284,0
200,ledoit_wolf,1e-05,960,3.2222974876327037,0
200,ledoit_wolf,1e-05,961,3.356573467831224,0
200,ledoit_wolf,1e-05,962,3.4089223688375747,0
200,ledoit_wolf,1e-05,963,3.4649324048400127,0
200,ledoit_wolf,1e-05,964,3.5542438496635116,0
200,ledoit_wolf,1e-05,965,3.59459649497907,0
200,ledoit_wolf,1e-05,966,3.7217810532640403,0
200,ledoit_wolf,1e-05,967,3.8337899126018575,0
200,ledoit_wolf,1e-05,968,3.9167978755714574,0
200,ledoit_wolf,1e-05,969,3.984699656384342,0
200,ledoit_wolf,1e-05,970,4.047109356096483,0
200,ledoit_wolf,1e-05,971,4.12620328746664,0
200,ledoit_wolf,1e-05,972,4.196218522226017,0
200,ledoit_wolf,1e-05,973,4.2681229161606495,0
200,ledoit_wolf,1e-05,974,4.370233462222658,0
200,ledoit_wolf,1e-05,975,4.374446332534041,0
200,ledoit_wolf,1e-05,976,4.549327800564526,0
200,ledoit_wolf,1e-05,977,4.618016462843935,0
200,ledoit_wolf,1e-05,978,4.774323334559874,0
200,ledoit_wolf,1e-05,979,4.843439760936751,0
200,ledoit_wolf,1e-05,980,4.980626425731299,0
200,ledoit_wolf,1e-05,981,5.037397639205065,0
200,ledoit_wolf,1e-05,982,5.274771670855054,0
200,ledoit_wolf,1e-05,983,5.418109937687982,0
200,ledoit_wolf,1e-05,984,5.532920863792541,0
200,ledoit_wolf,1e-05,985,5.70942059566049,0
200,ledoit_wolf,1e-05,986,5.824085517535411,0
200,ledoit_wolf,1e-05,987,5.912102576258488,0
200,ledoit_wolf,1e-05,988,6.019263285747454,0
200,ledoit_wolf,1e-05,989,6.25260002621664,0
200,ledoit_wolf,1e-05,990,6.507909697597689,0
200,ledoit_wolf,1e-05,991,6.56739572154305,0
200,ledoit_wolf,1e-05,992,6.6725211730145215,0
200,ledoit_wolf,1e-05,993,6.933861495875005,0
200,ledoit_wolf,1e-05,994,7.109483462081135,0
200,ledoit_wolf,1e-05,995,7.1741637687310025,0
200,ledoit_wolf,1e-05,996,7.409395812841913,0
200,ledoit_wolf,1e-05,997,7.6247412979993925,0
200,ledoit_wolf,1e-05,998,7.707551988126743,0
200,ledoit_wolf,1e-05,999,7.831353313560284,0
200,ledoit_wolf,1e-05,1000,7.937863084300978,0
200,ledoit_wolf,1e-05,1001,8.146772467434337,0
200,ledoit_wolf,1e-05,1002,8.932055548413738,0
200,ledoit_wolf,1e-05,1003,9.15222774999375,0
200,ledoit_wolf,1e-05,1004,9.709724723507492,0
200,ledoit_wolf,1e-05,1005,9.99288232729119,0
200,ledoit_wolf,1e-05,1006,10.404810150107364,0
200,ledoit_wolf,1e-05,1007,10.630348136120409,0
200,ledoit_wolf,1e-05,1008,10.92316284703472,0
200,ledoit_wolf,1e-05,1009,11.862413906667605,0
200,ledoit_wolf,1e-05,1010,12.024773267858775,0
200,ledoit_wolf,1e-05,1011,12.698088448555094,0
200,ledoit_wolf,1e-05,1012,12.80891670208016,0
200,ledoit_wolf,1e-05,1013,14.265257199033726,0
200,ledoit_wolf,1e-05,1014,15.173091785409719,0
200,ledoit_wolf,1e-05,1015,15.674260961240009,0
200,ledoit_wolf,1e-05,1016,17.112904736607106,0
200,ledoit_wolf,1e-05,1017,20.183087354653885,0
200,ledoit_wolf,1e-05,1018,22.213861617106772,0
200,ledoit_wolf,1e-05,1019,22.786356442535745,0
200,ledoit_wolf,1e-05,1020,26.916731296137456,0
200,ledoit_wolf,1e-05,1021,30.600296851370167,0
200,ledoit_wolf,1e-05,1022,41.40379597891733,0
200,ledoit_wolf,1e-05,1023,188.52780367863346,0
400,empirical,1e-05,0,0.0,1
400,empirical,1e-05,1,0.0,1
400,empirical,1e-05,2,0.0,1
400,empirical,1e-05,3,0.0,1
400,empirical,1e-05,4,0.0,1
400,empirical,1e-05,5,0.0,1
400,empirical,1e-05,6,0.0,1
400,empirical,1e-05,7,0.0,1
400,empirical,1e-05,8,0.0,1
400,empirical,1e-05,9,0.0,1
400,empirical,1e-05,10,0.0,1
400,empirical,1e-05,11,0.0,1
400,empirical,1e-05,12,0.0,1
400,empirical,1e-05,13,0.0,1
400,empirical,1e-05,14,0.0,1
400,empirical,1e-05,15,0.0,1
400,empirical,1e-05,16,0.0,1
400,empirical,1e-05,17,0.0,1
400,empirical,1e-05,18,0.0,1
400,empirical,1e-05,19,0.0,1
400,empirical,1e-05,20,0.0,1
400,empirical,1e-05,21,0.0,1
400,empirical,1e-05,22,0.0,1
400,empirical,1e-05,23,0.0,1
400,empirical,1e-05,24,0.0,1
400,empirical,1e-05,25,0.0,1
400,empirical,1e-05,26,0.0,1
400,empirical,1e-05,27,0.0,1
400,empirical,1e-05,28,0.0,1
400,empirical,1e-05,29,0.0,1
400,empirical,1e-05,30,0.0,1
400,empirical,1e-05,31,0.0,1
400,empirical,1e-05,32,0.0,1
400,empirical,1e-05,33,0.0,1
400,empirical,1e-05,34,0.0,1
400,empirical,1e-05,35,0.0,1
400,empirical,1e-05,36,0.0,1
400,empirical,1e-05,37,0.0,1
400,empirical,1e-05,38,0.0,1
400,empirical,1e-05,39,0.0,1
400,empirical,1e-05,40,0.0,1
400,empirical,1e-05,41,0.0,1
400,empirical,1e-05,42,0.0,1
400,empirical,1e-05,43,0.0,1
400,empirical,1e-05,44,0.0,1
400,empirical,1e-05,45,0.0,1
400,empirical,1e-05,46,0.0,1
400,empirical,1e-05,47,0.0,1
400,empirical,1e-05,48,0.0,1
400,empirical,1e-05,49,0.0,1
400,empirical,1e-05,50,0.0,1
400,empirical,1e-05,51,0.0,1
400,empirical,1e-05,52,0.0,1
400,empirical,1e-05,53,0.0,1
400,empirical,1e-05,54,0.0,1
400,empirical,1e-05,55,0.0,1
400,empirical,1e-05,56,0.0,1
400,empirical,1e-05,57,0.0,1
400,empirical,1e-05,58,0.0,1
400,empirical,1e-05,59,0.0,1
400,empirical,1e-05,60,0.0,1
400,empirical,1e-05,61,0.0,1
400,empirical,1e-05,62,0.0,1
400,empirical,1e-05,63,0.0,1
400,empirical,1e-05,64,0.0,1
400,empirical,1e-05,65,0.0,1
400,empirical,1e-05,66,0.0,1
400,empirical,1e-05,67,0.0,1
400,empirical,1e-05,68,0.0,1
400,empirical,1e-05,69,0.0,1
400,empirical,1e-05,70,0.0,1
400,empirical,1e-05,71,0.0,1
400,empirical,1e-05,72,0.0,1
400,empirical,1e-05,73,0.0,1
400,empirical,1e-05,74,0.0,1
400,empirical,1e-05,75,0.0,1
400,empirical,1e-05,76,0.0,1
400,empirical,1e-05,77,0.0,1
400,empirical,1e-05,78,0.0,1
400,empirical,1e-05,79,0.0,1
400,empirical,1e-05,80,0.0,1
400,empirical,1e-05,81,0.0,1
400,empirical,1e-05,82,0.0,1
400,empirical,1e-05,83,0.0,1
400,empirical,1e-05,84,0.0,1
400,empirical,1e-05,85,0.0,1
400,empirical,1e-05,86,0.0,1
400,empirical,1e-05,87,0.0,1
400,empirical,1e-05,88,0.0,1
400,empirical,1e-05,89,0.0,1
400,empirical,1e-05,90,0.0,1
400,empirical,1e-05,91,0.0,1
400,empirical,1e-05,92,0.0,1
400,empirical,1e-05,93,0.0,1
400,empirical,1e-05,94,0.0,1
400,empirical,1e-05,95,0.0,1
400,empirical,1e-05,96,0.0,1
400,empirical,1e-05,97,0.0,1
400,empirical,1e-05,98,0.0,1
400,empirical,1e-05,99,0.0,1
400,empirical,1e-05,100,0.0,1
400,empirical,1e-05,101,0.0,1
400,empirical,1e-05,102,0.0,1
400,empirical,1e-05,103,0.0,1
400,empirical,1e-05,104,0.0,1
400,empirical,1e-05,105,0.0,1
400,empirical,1e-05,106,0.0,1
400,empirical,1e-05,107,0.0,1
400,empirical,1e-05,108,0.0,1
400,empirical,1e-05,109,0.0,1
400,empirical,1e-05,110,0.0,1
400,empirical,1e-05,111,0.0,1
400,empirical,1e-05,112,0.0,1
400,empirical,1e-05,113,0.0,1
400,empirical,1e-05,114,0.0,1
400,empirical,1e-05,115,0.0,1
400,empirical,1e-05,116,0.0,1
400,empirical,1e-05,117,0.0,1
400,empirical,1e-05,118,0.0,1
400,empirical,1e-05,119,0.0,1
400,empirical,1e-05,120,0.0,1
400,empirical,1e-05,121,0.0,1
400,empirical,1e-05,122,0.0,1
400,empirical,1e-05,123,0.0,1
400,empirical,1e-05,124,0.0,1
400,empirical,1e-05,125,0.0,1
400,empirical,1e-05,126,0.0,1
400,empirical,1e-05,127,0.0,1
400,empirical,1e-05,128,0.0,1
400,empirical,1e-05,129,0.0,1
400,empirical,1e-05,130,0.0,1
400,empirical,1e-05,131,0.0,1
400,empirical,1e-05,132,0.0,1
400,empirical,1e-05,133,0.0,1
400,empirical,1e-05,134,0.0,1
400,empirical,1e-05,135,0.0,1
400,empirical,1e-05,136,0.0,1
400,empirical,1e-05,137,0.0,1
400,empirical,1e-05,138,0.0,1
400,empirical,1e-05,139,0.0,1
400,empirical,1e-05,140,0.0,1
400,empirical,1e-05,141,0.0,1
400,empirical,1e-05,142,0.0,1
400,empirical,1e-05,143,0.0,1
400,empirical,1e-05,144,0.0,1
400,empirical,1e-05,145,0.0,1
400,empirical,1e-05,146,0.0,1
400,empirical,1e-05,147,0.0,1
400,empirical,1e-05,148,0.0,1
400,empirical,1e-05,149,0.0,1
400,empirical,1e-05,150,0.0,1
400,empirical,1e-05,151,0.0,1
400,empirical,1e-05,152,0.0,1
400,empirical,1e-05,153,0.0,1
400,empirical,1e-05,154,0.0,1
400,empirical,1e-05,155,0.0,1
400,empirical,1e-05,156,0.0,1
400,empirical,1e-05,157,0.0,1
400,empirical,1e-05,158,0.0,1
400,empirical,1e-05,159,0.0,1
400,empirical,1e-05,160,0.0,1
400,empirical,1e-05,161,0.0,1
400,empirical,1e-05,162,0.0,1
400,empirical,1e-05,163,0.0,1
400,empirical,1e-05,164,0.0,1
400,empirical,1e-05,165,0.0,1
400,empirical,1e-05,166,0.0,1
400,empirical,1e-05,167,0.0,1
400,empirical,1e-05,168,0.0,1
400,empirical,1e-05,169,0.0,1
400,empirical,1e-05,170,0.0,1
400,empirical,1e-05,171,0.0,1
400,empirical,1e-05,172,0.0,1
400,empirical,1e-05,173,0.0,1
400,empirical,1e-05,174,0.0,1
400,empirical,1e-05,175,0.0,1
400,empirical,1e-05,176,0.0,1
400,empirical,1e-05,177,0.0,1
400,empirical,1e-05,178,0.0,1
400,empirical,1e-05,179,0.0,1
400,empirical,1e-05,180,0.0,1
400,empirical,1e-05,181,0.0,1
400,empirical,1e-05,182,0.0,1
400,empirical,1e-05,183,0.0,1
400,empirical,1e-05,184,0.0,1
400,empirical,1e-05,185,0.0,1
400,empirical,1e-05,186,0.0,1
400,empirical,1e-05,187,0.0,1
400,empirical,1e-05,188,0.0,1
400,empirical,1e-05,189,0.0,1
400,empirical,1e-05,190,0.0,1
400,empirical,1e-05,191,0.0,1
400,empirical,1e-05,192,0.0,1
400,empirical,1e-05,193,0.0,1
400,empirical,1e-05,194,0.0,1
400,empirical,1e-05,195,0.0,1
400,empirical,1e-05,196,0.0,1
400,empirical,1e-05,197,0.0,1
400,empirical,1e-05,198,0.0,1
400,empirical,1e-05,199,0.0,1
400,empirical,1e-05,200,0.0,1
400,empirical,1e-05,201,0.0,1
400,empirical,1e-05,202,0.0,1
400,empirical,1e-05,203,0.0,1
400,empirical,1e-05,204,0.0,1
400,empirical,1e-05,205,0.0,1
400,empirical,1e-05,206,0.0,1
400,empirical,1e-05,207,0.0,1
400,empirical,1e-05,208,0.0,1
400,empirical,1e-05,209,0.0,1
400,empirical,1e-05,210,0.0,1
400,empirical,1e-05,211,0.0,1
400,empirical,1e-05,212,0.0,1
400,empirical,1e-05,213,0.0,1
400,empirical,1e-05,214,0.0,1
400,empirical,1e-05,215,0.0,1
400,empirical,1e-05,216,0.0,1
400,empirical,1e-05,217,0.0,1
400,empirical,1e-05,218,0.0,1
400,empirical,1e-05,219,0.0,1
400,empirical,1e-05,220,0.0,1
400,empirical,1e-05,221,0.0,1
400,empirical,1e-05,222,0.0,1
400,empirical,1e-05,223,0.0,1
400,empirical,1e-05,224,0.0,1
400,empirical,1e-05,225,0.0,1
400,empirical,1e-05,226,0.0,1
400,empirical,1e-05,227,0.0,1
400,empirical,1e-05,228,0.0,1
400,empirical,1e-05,229,0.0,1
400,empirical,1e-05,230,0.0,1
400,empirical,1e-05,231,0.0,1
400,empirical,1e-05,232,0.0,1
400,empirical,1e-05,233,0.0,1
400,empirical,1e-05,234,0.0,1
400,empirical,1e-05,235,0.0,1
400,empirical,1e-05,236,0.0,1
400,empirical,1e-05,237,0.0,1
400,empirical,1e-05,238,0.0,1
400,empirical,1e-05,239,0.0,1
400,empirical,1e-05,240,0.0,1
400,empirical,1e-05,241,0.0,1
400,empirical,1e-05,242,0.0,1
400,empirical,1e-05,243,0.0,1
400,empirical,1e-05,244,0.0,1
400,empirical,1e-05,245,0.0,1
400,empirical,1e-05,246,0.0,1
400,empirical,1e-05,247,0.0,1
400,empirical,1e-05,248,0.0,1
400,empirical,1e-05,249,0.0,1
400,empirical,1e-05,250,0.0,1
400,empirical,1e-05,251,0.0,1
400,empirical,1e-05,252,0.0,1
400,empirical,1e-05,253,0.0,1
400,empirical,1e-05,254,0.0,1
400,empirical,1e-05,255,0.0,1
400,empirical,1e-05,256,0.0,1
400,empirical,1e-05,257,0.0,1
400,empirical,1e-05,258,0.0,1
400,empirical,1e-05,259,0.0,1
400,empirical,1e-05,260,0.0,1
400,empirical,1e-05,261,0.0,1
400,empirical,1e-05,262,0.0,1
400,empirical,1e-05,263,0.0,1
400,empirical,1e-05,264,0.0,1
400,empirical,1e-05,265,0.0,1
400,empirical,1e-05,266,0.0,1
400,empirical,1e-05,267,0.0,1
400,empirical,1e-05,268,0.0,1
400,empirical,1e-05,269,0.0,1
400,empirical,1e-05,270,0.0,1
400,empirical,1e-05,271,0.0,1
400,empirical,1e-05,272,0.0,1
400,empirical,1e-05,273,0.0,1
400,empirical,1e-05,274,0.0,1
400,empirical,1e-05,275,0.0,1
400,empirical,1e-05,276,0.0,1
400,empirical,1e-05,277,0.0,1
400,empirical,1e-05,278,0.0,1
400,empirical,1e-05,279,0.0,1
400,empirical,1e-05,280,0.0,1
400,empirical,1e-05,281,0.0,1
400,empirical,1e-05,282,0.0,1
400,empirical,1e-05,283,0.0,1
400,empirical,1e-05,284,0.0,1
400,empirical,1e-05,285,0.0,1
400,empirical,1e-05,286,0.0,1
400,empirical,1e-05,287,0.0,1
400,empirical,1e-05,288,0.0,1
400,empirical,1e-05,289,0.0,1
400,empirical,1e-05,290,0.0,1
400,empirical,1e-05,291,0.0,1
400,empirical,1e-05,292,0.0,1
400,empirical,1e-05,293,0.0,1
400,empirical,1e-05,294,0.0,1
400,empirical,1e-05,295,0.0,1
400,empirical,1e-05,296,0.0,1
400,empirical,1e-05,297,0.0,1
400,empirical,1e-05,298,0.0,1
400,empirical,1e-05,299,0.0,1
400,empirical,1e-05,300,0.0,1
400,empirical,1e-05,301,0.0,1
400,empirical,1e-05,302,0.0,1
400,empirical,1e-05,303,0.0,1
400,empirical,1e-05,304,0.0,1
400,empirical,1e-05,305,0.0,1
400,empirical,1e-05,306,0.0,1
400,empirical,1e-05,307,0.0,1
400,empirical,1e-05,308,0.0,1
400,empirical,1e-05,309,0.0,1
400,empirical,1e-05,310,0.0,1
400,empirical,1e-05,311,0.0,1
400,empirical,1e-05,312,0.0,1
400,empirical,1e-05,313,0.0,1
400,empirical,1e-05,314,0.0,1
400,empirical,1e-05,315,2.0777048681187904e-17,1
400,empirical,1e-05,316,2.864826265693089e-17,1
400,empirical,1e-05,317,4.35206115662706e-17,1
400,empirical,1e-05,318,5.873409403909231e-17,1
400,empirical,1e-05,319,7.75742910920137e-17,1
400,empirical,1e-05,320,8.56553011431536e-17,1
400,empirical,1e-05,321,1.1649815373691362e-16,1
400,empirical,1e-05,322,1.3159656421920846e-16,1
400,empirical,1e-05,323,1.445401175585197e-16,1
400,empirical,1e-05,324,1.5752531230319099e-16,1
400,empirical,1e-05,325,1.893634023899589e-16,1
400,empirical,1e-05,326,1.9481880111269195e-16,1
400,empirical,1e-05,327,2.2310984648976083e-16,1
400,empirical,1e-05,328,2.3408942286827693e-16,1
400,empirical,1e-05,329,2.5165813210943553e-16,1
400,empirical,1e-05,330,2.6299054315471936e-16,1
400,empirical,1e-05,331,2.6878906938571707e-16,1
400,empirical,1e-05,332,2.785597883437608e-16,1
400,empirical,1e-05,333,3.0885792347840577e-16,1
400,empirical,1e-05,334,3.2595966174680546e-16,1
400,empirical,1e-05,335,3.4981979389034853e-16,1
400,empirical,1e-05,336,3.745494610766097e-16,1
400,empirical,1e-05,337,3.82887771383246e-16,1
400,empirical,1e-05,338,3.941254399869889e-16,1
400,empirical,1e-05,339,4.0622471395292906e-16,1
400,empirical,1e-05,340,4.275782383038596e-16,1
400,empirical,1e-05,341,4.469826615306969e-16,1
400,empirical,1e-05,342,4.669316280010702e-16,1
400,empirical,1e-05,343,4.770855159775185e-16,1
400,empirical,1e-05,344,4.894662376984664e-16,1
400,empirical,1e-05,345,5.082750522973507e-16,1
400,empirical,1e-05,346,5.289358879308409e-16,1
400,empirical,1e-05,347,5.40465866213046e-16,1
400,empirical,1e-05,348,5.503769583392347e-16,1
400,empirical,1e-05,349,5.594816000580312e-16,1
400,empirical,1e-05,350,5.879232520607628e-16,1
400,empirical,1e-05,351,6.062661531253375e-16,1
400,empirical,1e-05,352,6.310952737872957e-16,1
400,empirical,1e-05,353,6.430041847459666e-16,1
400,empirical,1e-05,354,6.577129230339615e-16,1
400,empirical,1e-05,355,6.736266802709705e-16,1
400,empirical,1e-05,356,6.918004195943437e-16,1
400,empirical,1e-05,357,7.069228632552294e-16,1
400,empirical,1e-05,358,7.284457948680013e-16,1
400,empirical,1e-05,359,7.355681640572385e-16,1
400,empirical,1e-05,360,7.733957995785949e-16,1
400,empirical,1e-05,361,7.97542905316073e-16,1
400,empirical,1e-05,362,8.012883471810874e-16,1
400,empirical,1e-05,363,8.125939509437951e-16,1
400,empirical,1e-05,364,8.243466325655879e-16,1
400,empirical,1e-05,365,8.4306912784189e-16,1
400,empirical,1e-05,366,8.555442705186731e-16,1
400,empirical,1e-05,367,8.691777399521947e-16,1
400,empirical,1e-05,368,8.910424901963358e-16,1
400,empirical,1e-05,369,9.03988678357249e-16,1
400,empirical,1e-05,370,9.309493606412177e-16,1
400,empirical,1e-05,371,9.4783432953116e-16,1
400,empirical,1e-05,372,9.625320761255983e-16,1
400,empirical,1e-05,373,9.785293576393305e-16,1
400,empirical,1e-05,374,9.966621965896055e-16,1
400,empirical,1e-05,375,1.0153821931735742e-15,1
400,empirical,1e-05,376,1.0260930972876743e-15,1
400,empirical,1e-05,377,1.0446710804596798e-15,1
400,empirical,1e-05,378,1.0684250502270785e-15,1
400,empirical,1e-05,379,1.0792672877854385e-15,1
400,empirical,1e-05,380,1.096992175576869e-15,1
400,empirical,1e-05,381,1.102082799810327e-15,1
400,empirical,1e-05,382,1.1308833249333731e-15,1
400,empirical,1e-05,383,1.133611642754274e-15,1
400,empirical,1e-05,384,1.1672608632727672e-15,1
400,empirical,1e-05,385,1.180296245808894e-15,1
400,empirical,1e-05,386,1.1860574213838879e-15,1
400,empirical,1e-05,387,1.2161536650011817e-15,1
400,empirical,1e-05,388,1.2277582318073898e-15,1
400,empirical,1e-05,389,1.2379699949726037e-15,1
400,empirical,1e-05,390,1.2486075858895835e-15,1
400,empirical,1e-05,391,1.2585886133463565e-15,1
400,empirical,1e-05,392,1.2963824476155966e-15,1
400,empirical,1e-05,393,1.3146413007481341e-15,1
400,empirical,1e-05,394,1.3321553445154325e-15,1
400,empirical,1e-05,395,1.3480978507754835e-15,1
400,empirical,1e-05,396,1.374337195082334e-15,1
400,empirical,1e-05,397,1.3786689091000795e-15,1
400,empirical,1e-05,398,1.4009389529989534e-15,1
400,empirical,1e-05,399,1.4053529030212922e-15,1
400,empirical,1e-05,400,1.4252322429777155e-15,1
400,empirical,1e-05,401,1.4388129521626806e-15,1
400,empirical,1e-05,402,1.4434613484784486e-15,1
400,empirical,1e-05,403,1.4723446467087636e-15,1
400,empirical,1e-05,404,1.4818873831922846e-15,1
400,empirical,1e-05,405,1.49993254539261e-15,1
400,empirical,1e-05,406,1.5121377588632565e-15,1
400,empirical,1e-05,407,1.5334684300712323e-15,1
400,empirical,1e-05,408,1.5512232079694927e-15,1
400,empirical,1e-05,409,1.5772809517817442e-15,1
400,empirical,1e-05,410,1.5822061324764381e-15,1
400,empirical,1e-05,411,1.6008510197078629e-15,1
400,empirical,1e-05,412,1.6108210312112003e-15,1
400,empirical,1e-05,413,1.661262044615844e-15,1
400,empirical,1e-05,414,1.6893930694464075e-15,1
400,empirical,1e-05,415,1.6963124691067644e-15,1
400,empirical,1e-05,416,1.712902546845122e-15,1
400,empirical,1e-05,417,1.7305314591137255e-15,1
400,empirical,1e-05,418,1.7533751689945962e-15,1
400,empirical,1e-05,419,1.762219760047296e-15,1
400,empirical,1e-05,420,1.7730741398523322e-15,1
400,empirical,1e-05,421,1.7981447590304473e-15,1
400,empirical,1e-05,422,1.8007351732749208e-15,1
400,empirical,1e-05,423,1.8178498281989913e-15,1
400,empirical,1e-05,424,1.8316541512726316e-15,1
400,empirical,1e-05,425,1.865666123033106e-15,1
400,empirical,1e-05,426,1.8888618754064868e-15,1
400,empirical,1e-05,427,1.8942277642284743e-15,1
400,empirical,1e-05,428,1.9103857693525277e-15,1
400,empirical,1e-05,429,1.9250387434734225e-15,1
400,empirical,1e-05,430,1.9582269848817817e-15,1
400,empirical,1e-05,431,1.975635399720448e-15,1
400,empirical,1e-05,432,1.9910794255912364e-15,1
400,empirical,1e-05,433,1.997478756368896e-15,1
400,empirical,1e-05,434,2.021935009583763e-15,1
400,empirical,1e-05,435,2.038976269092496e-15,1
400,empirical,1e-05,436,2.0495173527952315e-15,1
400,empirical,1e-05,437,2.0591707785632434e-15,1
400,empirical,1e-05,438,2.0894622505346326e-15,1
400,empirical,1e-05,439,2.102932735018293e-15,1
400,empirical,1e-05,440,2.117685832480484e-15,1
400,empirical,1e-05,441,2.1341889394408927e-15,1
400,empirical,1e-05,442,2.1429992349200427e-15,1
400,empirical,1e-05,443,2.1676197956569156e-15,1
400,empirical,1e-05,444,2.191315439218572e-15,1
400,empirical,1e-05,445,2.2018294894946394e-15,1
400,empirical,1e-05,446,2.2198934176597467e-15,1
400,empirical,1e-05,447,2.2272227641656623e-15,1
400,empirical,1e-05,448,2.2502731071486816e-15,1
400,empirical,1e-05,449,2.2726247453136734e-15,1
400,empirical,1e-05,450,2.2890455892848065e-15,1
400,empirical,1e-05,451,2.3123846724581938e-15,1
400,empirical,1e-05,452,2.323983603134624e-15,1
400,empirical,1e-05,453,2.353947688462094e-15,1
400,empirical,1e-05,454,2.380795804965386e-15,1
400,empirical,1e-05,455,2.401129302804191e-15,1
400,empirical,1e-05,456,2.4137352936997546e-15,1
400,empirical,1e-05,457,2.4353375525545622e-15,1
400,empirical,1e-05,458,2.44848123945075e-15,1
400,empirical,1e-05,459,2.4664250178169026e-15,1
400,empirical,1e-05,460,2.4891054507567203e-15,1
400,empirical,1e-05,461,2.498038128547799e-15,1
400,empirical,1e-05,462,2.5135109449697933e-15,1
400,empirical,1e-05,463,2.541341585151639e-15,1
400,empirical,1e-05,464,2.5529639359034647e-15,1
400,empirical,1e-05,465,2.5811220629143453e-15,1
400,empirical,1e-05,466,2.6006871831964216e-15,1
400,empirical,1e-05,467,2.6077315859599747e-15,1
400,empirical,1e-05,468,2.618049395673754e-15,1
400,empirical,1e-05,469,2.6383248178025626e-15,1
400,empirical,1e-05,470,2.665756818621602e-15,1
400,empirical,1e-05,471,2.686298845133411e-15,1
400,empirical,1e-05,472,2.7179812219120784e-15,1
400,empirical,1e-05,473,2.725074272774464e-15,1
400,empirical,1e-05,474,2.749351341277045e-15,1
400,empirical,1e-05,475,2.798324942469112e-15,1
400,empirical,1e-05,476,2.8106841306122344e-15,1
400,empirical,1e-05,477,2.835790897942949e-15,1
400,empirical,1e-05,478,2.8537828429702466e-15,1
400,empirical,1e-05,479,2.8584982865471792e-15,1
400,empirical,1e-05,480,2.8884151490359408e-15,1
400,empirical,1e-05,481,2.9090602068690264e-15,1
400,empirical,1e-05,482,2.93334430876165e-15,1
400,empirical,1e-05,483,2.9485748591071274e-15,1
400,empirical,1e-05,484,2.96737311033667e-15,1
400,empirical,1e-05,485,2.980699222678904e-15,1
400,empirical,1e-05,486,3.000212904502894e-15,1
400,empirical,1e-05,487,3.0115270863192034e-15,1
400,empirical,1e-05,488,3.052745836292273e-15,1
400,empirical,1e-05,489,3.071880403349754e-15,1
400,empirical,1e-05,490,3.0813154170394506e-15,1
400,empirical,1e-05,491,3.108376599909555e-15,1
400,empirical,1e-05,492,3.14225155591716e-15,1
400,empirical,1e-05,493,3.16156220605887e-15,1
400,empirical,1e-05,494,3.194340824141582e-15,1
400,empirical,1e-05,495,3.2079479656787564e-15,1
400,empirical,1e-05,496,3.2284658490590236e-15,1
400,empirical,1e-05,497,3.2511743458570437e-15,1
400,empirical,1e-05,498,3.260631147481207e-15,1
400,empirical,1e-05,499,3.288251375183627e-15,1
400,empirical,1e-05,500,3.3053027132967647e-15,1
400,empirical,1e-05,501,3.3157894721539006e-15,1
400,empirical,1e-05,502,3.33239321706327e-15,1
400,empirical,1e-05,503,3.3429096927818385e-15,1
400,empirical,1e-05,504,3.365026562992649e-15,1
400,empirical,1e-05,505,3.4033815420894506e-15,1
400,empirical,1e-05,506,3.4287228778873115e-15,1
400,empirical,1e-05,507,3.458605761259126e-15,1
400,empirical,1e-05,508,3.474481992368481e-15,1
400,empirical,1e-05,509,3.494597522990082e-15,1
400,empirical,1e-05,510,3.517080509405923e-15,1
400,empirical,1e-05,511,3.5264379387743655e-15,1
400,empirical,1e-05,512,3.5390784462001712e-15,1
400,empirical,1e-05,513,3.561489644321235e-15,1
400,empirical,1e-05,514,3.586333528953586e-15,1
400,empirical,1e-05,515,3.5978878703106205e-15,1
400,empirical,1e-05,516,3.635940413633509e-15,1
400,empirical,1e-05,517,3.6514328290198345e-15,1
400,empirical,1e-05,518,3.6658242873442896e-15,1
400,empirical,1e-05,519,3.6939984184764666e-15,1
400,empirical,1e-05,520,3.736272314634931e-15,1
400,empirical,1e-05,521,3.7484045895470864e-15,1
400,empirical,1e-05,522,3.766905918240351e-15,1
400,empirical,1e-05,523,3.777898072708049e-15,1
400,empirical,1e-05,524,3.813281812073475e-15,1
400,empirical,1e-05,525,3.8329960588494705e-15,1
400,empirical,1e-05,526,3.8404614205800674e-15,1
400,empirical,1e-05,527,3.862915564216595e-15,1
400,empirical,1e-05,528,3.90226406092253e-15,1
400,empirical,1e-05,529,3.9199654691192176e-15,1
400,empirical,1e-05,530,3.934785846588656e-15,1
400,empirical,1e-05,531,3.939713431948826e-15,1
400,empirical,1e-05,532,3.996167642606405e-15,1
400,empirical,1e-05,533,4.0177470887994515e-15,1
400,empirical,1e-05,534,4.047345208047402e-15,1
400,empirical,1e-05,535,4.053622122815088e-15,1
400,empirical,1e-05,536,4.09210993665208e-15,1
400,empirical,1e-05,537,4.113071624663667e-15,1
400,empirical,1e-05,538,4.1394809301766565e-15,1
400,empirical,1e-05,539,4.159070638752261e-15,1
400,empirical,1e-05,540,4.186516826204451e-15,1
400,empirical,1e-05,541,4.222658964000059e-15,1
400,empirical,1e-05,542,4.2350037211835845e-15,1
400,empirical,1e-05,543,4.2530227877481785e-15,1
400,empirical,1e-05,544,4.268786618755552e-15,1
400,empirical,1e-05,545,4.318288552953178e-15,1
400,empirical,1e-05,546,4.338756616347154e-15,1
400,empirical,1e-05,547,4.3609438196948555e-15,1
400,empirical,1e-05,548,4.367937732641922e-15,1
400,empirical,1e-05,549,4.413729135181988e-15,1
400,empirical,1e-05,550,4.4268779652319506e-15,1
400,empirical,1e-05,551,4.447609892949426e-15,1
400,empirical,1e-05,552,4.4756349745143445e-15,1
400,empirical,1e-05,553,4.4956413342212235e-15,1
400,empirical,1e-05,554,4.536789611557307e-15,1
400,empirical,1e-05,555,4.550630669115279e-15,1
400,empirical,1e-05,556,4.556624455147847e-15,1
400,empirical,1e-05,557,4.619266375855692e-15,1
400,empirical,1e-05,558,4.641590170068089e-15,1
400,empirical,1e-05,559,4.6716517400138025e-15,1
400,empirical,1e-05,560,4.684668714885736e-15,1
400,empirical,1e-05,561,4.709712822236744e-15,1
400,empirical,1e-05,562,4.723484185633828e-15,1
400,empirical,1e-05,563,4.765480410957036e-15,1
400,empirical,1e-05,564,4.772707152527456e-15,1
400,empirical,1e-05,565,4.816429470348142e-15,1
400,empirical,1e-05,566,4.849978585723107e-15,1
400,empirical,1e-05,567,4.854922064377878e-15,1
400,empirical,1e-05,568,4.910928159813593e-15,1
400,empirical,1e-05,569,4.9352801881801444e-15,1
400,empirical,1e-05,570,4.978104005511158e-15,1
400,empirical,1e-05,571,4.979502420869833e-15,1
400,empirical,1e-05,572,5.0088483387780935e-15,1
400,empirical,1e-05,573,5.052713987370681e-15,1
400,empirical,1e-05,574,5.069314917240936e-15,1
400,empirical,1e-05,575,5.1037113777371375e-15,1
400,empirical,1e-05,576,5.154049167426931e-15,1
400,empirical,1e-05,577,5.171843087000169e-15,1
400,empirical,1e-05,578,5.205107386233801e-15,1
400,empirical,1e-05,579,5.248791364324759e-15,1
400,empirical,1e-05,580,5.3016430703648814e-15,1
400,empirical,1e-05,581,5.343785331009604e-15,1
400,empirical,1e-05,582,5.35967476061254e-15,1
400,empirical,1e-05,583,5.3986261291806605e-15,1
400,empirical,1e-05,584,5.449599890802509e-15,1
400,empirical,1e-05,585,5.46239915984976e-15,1
400,empirical,1e-05,586,5.529561706698725e-15,1
400,empirical,1e-05,587,5.537198167652687e-15,1
400,empirical,1e-05,588,5.6105044020485755e-15,1
400,empirical,1e-05,589,5.624532982891118e-15,1
400,empirical,1e-05,590,5.646791895100789e-15,1
400,empirical,1e-05,591,5.659785346749521e-15,1
400,empirical,1e-05,592,5.721904390579452e-15,1
400,empirical,1e-05,593,5.772620132816074e-15,1
400,empirical,1e-05,594,5.82355059850062e-15,1
400,empirical,1e-05,595,5.829478180437031e-15,1
400,empirical,1e-05,596,5.8673027386150135e-15,1
400,empirical,1e-05,597,5.934725632330466e-15,1
400,empirical,1e-05,598,5.952703291639946e-15,1
400,empirical,1e-05,599,5.9936828090621204e-15,1
400,empirical,1e-05,600,6.029958626970058e-15,1
400,empirical,1e-05,601,6.078020759233844e-15,1
400,empirical,1e-05,602,6.1464138627777864e-15,1
400,empirical,1e-05,603,6.18277423961918e-15,1
400,empirical,1e-05,604,6.211865762011385e-15,1
400,empirical,1e-05,605,6.2510295731146794e-15,1
400,empirical,1e-05,606,6.331462495842639e-15,1
400,empirical,1e-05,607,6.351796454984061e-15,1
400,empirical,1e-05,608,6.420467901340806e-15,1
400,empirical,1e-05,609,6.499379073318892e-15,1
400,empirical,1e-05,610,6.56223800545498e-15,1
400,empirical,1e-05,611,6.610332581109132e-15,1
400,empirical,1e-05,612,6.637886293150444e-15,1
400,empirical,1e-05,613,6.696230632218493e-15,1
400,empirical,1e-05,614,6.836874407854958e-15,1
400,empirical,1e-05,615,6.862758958931222e-15,1
400,empirical,1e-05,616,6.967192015693449e-15,1
400,empirical,1e-05,617,7.006211181908748e-15,1
400,empirical,1e-05,618,7.051529632104076e-15,1
400,empirical,1e-05,619,7.213455933981186e-15,1
400,empirical,1e-05,620,7.437020021186732e-15,1
400,empirical,1e-05,621,7.656445543422647e-15,1
400,empirical,1e-05,622,7.874062142091622e-15,1
400,empirical,1e-05,623,1.4113532738665889e-14,1
400,empirical,1e-05,624,2.1752176128158862e-14,1
400,empirical,1e-05,625,0.03947661694322791,0
400,empirical,1e-05,626,0.04347583220693311,0
400,empirical,1e-05,627,0.045049594740114045,0
400,empirical,1e-05,628,0.04590091224375771,0
400,empirical,1e-05,629,0.047997836873304875,0
400,empirical,1e-05,630,0.04927659330184738,0
400,empirical,1e-05,631,0.050718832602037016,0
400,empirical,1e-05,632,0.051471782041460926,0
400,empirical,1e-05,633,0.05260503092242096,0
400,empirical,1e-05,634,0.05338617442885916,0
400,empirical,1e-05,635,0.05559788385520028,0
400,empirical,1e-05,636,0.05707959229114563,0
400,empirical,1e-05,637,0.057784138252840136,0
400,empirical,1e-05,638,0.05932615948791358,0
400,empirical,1e-05,639,0.06094693665119861,0
400,empirical,1e-05,640,0.06216618523760005,0
400,empirical,1e-05,641,0.06285962505055476,0
400,empirical,1e-05,642,0.06444614472005088,0
400,empirical,1e-05,643,0.06544433757349058,0
400,empirical,1e-05,644,0.06683086606458007,0
400,empirical,1e-05,645,0.06805430290119327,0
400,empirical,1e-05,646,0.06877694190316361,0
400,empirical,1e-05,647,0.0698831708128645,0
400,empirical,1e-05,648,0.07134762207409476,0
400,empirical,1e-05,649,0.07145334710141452,0
400,empirical,1e-05,650,0.07393946514911408,0
400,empirical,1e-05,651,0.07442296701042396,0
400,empirical,1e-05,652,0.07670905105187677,0
400,empirical,1e-05,653,0.07825131852632239,0
400,empirical,1e-05,654,0.07830872744031628,0
400,empirical,1e-05,655,0.07908128293414883,0
400,empirical,1e-05,656,0.08089447964152578,0
400,empirical,1e-05,657,0.08167947117223101,0
400,empirical,1e-05,658,0.08355387178757491,0
400,empirical,1e-05,659,0.0846075075365482,0
400,empirical,1e-05,660,0.08546266367704496,0
400,empirical,1e-05,661,0.08730396949082316,0
400,empirical,1e-05,662,0.08862113087340114,0
400,empirical,1e-05,663,0.0898192920359795,0
400,empirical,1e-05,664,0.09066001425914696,0
400,empirical,1e-05,665,0.09166175404475994,0
400,empirical,1e-05,666,0.09378051665341922,0
400,empirical,1e-05,667,0.09437322775612736,0
400,empirical,1e-05,668,0.09503757984569429,0
400,empirical,1e-05,669,0.09791738194924043,0
400,empirical,1e-05,670,0.09838994687188543,0
400,empirical,1e-05,671,0.09999983019607789,0
400,empirical,1e-05,672,0.10087175797648723,0
400,empirical,1e-05,673,0.10204010128867286,0
400,empirical,1e-05,674,0.10396086458311046,0
400,empirical,1e-05,675,0.10542508100909354,0
400,empirical,1e-05,676,0.10678508739861667,0
400,empirical,1e-05,677,0.1096190616656433,0
400,empirical,1e-05,678,0.11024506459736796,0
400,empirical,1e-05,679,0.11102109624731007,0
400,empirical,1e-05,680,0.11267726420257412,0
400,empirical,1e-05,681,0.11336568933019323,0
400,empirical,1e-05,682,0.11476566249685298,0
400,empirical,1e-05,683,0.11648379225110658,0
400,empirical,1e-05,684,0.11890367344269062,0
400,empirical,1e-05,685,0.12035246683126768,0
400,empirical,1e-05,686,0.12061947044344053,0
400,empirical,1e-05,687,0.12313212751478433,0
400,empirical,1e-05,688,0.12444441763128206,0
400,empirical,1e-05,689,0.1249217201242265,0
400,empirical,1e-05,690,0.1256478078008384,0
400,empirical,1e-05,691,0.12947551204717814,0
400,empirical,1e-05,692,0.13160280668577684,0
400,empirical,1e-05,693,0.1325533987036662,0
400,empirical,1e-05,694,0.13427230145115485,0
400,empirical,1e-05,695,0.13516804229111773,0
400,empirical,1e-05,696,0.13675741611121742,0
400,empirical,1e-05,697,0.13759134007803242,0
400,empirical,1e-05,698,0.1386832507831462,0
400,empirical,1e-05,699,0.14277849577903512,0
400,empirical,1e-05,700,0.1447209429895749,0
400,empirical,1e-05,701,0.14579946643680786,0
400,empirical,1e-05,702,0.1489637990385027,0
400,empirical,1e-05,703,0.14974295350446953,0
400,empirical,1e-05,704,0.15089772568209409,0
400,empirical,1e-05,705,0.15152392391756705,0
400,empirical,1e-05,706,0.1534367969350469,0
400,empirical,1e-05,707,0.15620340689667744,0
400,empirical,1e-05,708,0.1575888167594344,0
400,empirical,1e-05,709,0.16009064265282524,0
400,empirical,1e-05,710,0.1602432160072137,0
400,empirical,1e-05,711,0.16296987512169261,0
400,empirical,1e-05,712,0.16453852126501975,0
400,empirical,1e-05,713,0.16704090442750816,0
400,empirical,1e-05,714,0.1673316930704291,0
400,empirical,1e-05,715,0.17067913903146945,0
400,empirical,1e-05,716,0.17246788578730438,0
400,empirical,1e-05,717,0.1739241678901308,0
400,empirical,1e-05,718,0.17619688354932247,0
400,empirical,1e-05,719,0.1783009430507572,0
400,empirical,1e-05,720,0.17983937031229824,0
400,empirical,1e-05,721,0.1825524247832635,0
400,empirical,1e-05,722,0.18530061599552944,0
400,empirical,1e-05,723,0.18719220791928487,0
400,empirical,1e-05,724,0.18988014571803766,0
400,empirical,1e-05,725,0.1910171539782738,0
400,empirical,1e-05,726,0.19523164412962846,0
400,empirical,1e-05,727,0.19549742462524308,0
400,empirical,1e-05,728,0.1992035130430574,0
400,empirical,1e-05,729,0.2012847468461811,0
400,empirical,1e-05,730,0.20199734299387856,0
400,empirical,1e-05,731,0.20393551835997353,0
400,empirical,1e-05,732,0.20690342953047905,0
400,empirical,1e-05,733,0.2098606941932168,0
400,empirical,1e-05,734,0.21177521109211098,0
400,empirical,1e-05,735,0.21330609163181302,0
400,empirical,1e-05,736,0.21427124281236168,0
400,empirical,1e-05,737,0.21811036843558024,0
400,empirical,1e-05,738,0.22173283946465996,0
400,empirical,1e-05,739,0.22335354318304954,0
400,empirical,1e-05,740,0.22393001210642513,0
400,empirical,1e-05,741,0.2271376625365079,0
400,empirical,1e-05,742,0.23143844316181947,0
400,empirical,1e-05,743,0.23356519261958703,0
400,empirical,1e-05,744,0.2350924360898186,0
400,empirical,1e-05,745,0.2368921526713025,0
400,empirical,1e-05,746,0.23922537028226115,0
400,empirical,1e-05,747,0.2411458576675823,0
400,empirical,1e-05,748,0.24377703461408978,0
400,empirical,1e-05,749,0.2444948360404945,0
400,empirical,1e-05,750,0.24946357308013714,0
400,empirical,1e-05,751,0.2523237528590603,0
400,empirical,1e-05,752,0.2533071798721385,0
400,empirical,1e-05,753,0.2566466427568676,0
400,empirical,1e-05,754,0.2649106877583809,0
400,empirical,1e-05,755,0.2655048739837995,0
400,empirical,1e-05,756,0.26754427322316116,0
400,empirical,1e-05,757,0.2715721172043359,0
400,empirical,1e-05,758,0.2723703980479799,0
400,empirical,1e-05,759,0.27542814203119537,0
400,empirical,1e-05,760,0.27966856005066054,0
400,empirical,1e-05,761,0.2832600546435276,0
400,empirical,1e-05,762,0.286458599603099,0
400,empirical,1e-05,763,0.29026938045174483,0
400,empirical,1e-05,764,0.2913948540528787,0
400,empirical,1e-05,765,0.295383736214969,0
400,empirical,1e-05,766,0.2986364464778492,0
400,empirical,1e-05,767,0.2996455297167785,0
400,empirical,1e-05,768,0.303634934021592,0
400,empirical,1e-05,769,0.30743160487144705,0
400,empirical,1e-05,770,0.3098268175078599,0
400,empirical,1e-05,771,0.31160714520144933,0
400,empirical,1e-05,772,0.315237138245467,0
400,empirical,1e-05,773,0.31813794460727807,0
400,empirical,1e-05,774,0.3229236808491129,0
400,empirical,1e-05,775,0.32468282931601916,0
400,empirical,1e-05,776,0.3270867510763068,0
400,empirical,1e-05,777,0.3305780206283603,0
400,empirical,1e-05,778,0.33372458799072463,0
400,empirical,1e-05,779,0.33520774435886375,0
400,empirical,1e-05,780,0.340648668755943,0
400,empirical,1e-05,781,0.34250122888881235,0
400,empirical,1e-05,782,0.34693640260276376,0
400,empirical,1e-05,783,0.35086212266240974,0
400,empirical,1e-05,784,0.35402888764981216,0
400,empirical,1e-05,785,0.3557316954052808,0
400,empirical,1e-05,786,0.36247803723427885,0
400,empirical,1e-05,787,0.3632015906785742,0
400,empirical,1e-05,788,0.36699208990232524,0
400,empirical,1e-05,789,0.3703507092229721,0
400,empirical,1e-05,790,0.37455916151792845,0
400,empirical,1e-05,791,0.3780184654960712,0
400,empirical,1e-05,792,0.38400651899801,0
400,empirical,1e-05,793,0.3897115277729596,0
400,empirical,1e-05,794,0.39189228629681344,0
400,empirical,1e-05,795,0.39872713460212816,0
400,empirical,1e-05,796,0.4025226116763797,0
400,empirical,1e-05,797,0.40367093611032295,0
400,empirical,1e-05,798,0.4064900956249029,0
400,empirical,1e-05,799,0.4120922500874631,0
400,empirical,1e-05,800,0.41471868965363534,0
400,empirical,1e-05,801,0.41754904184561525,0
400,empirical,1e-05,802,0.42094676776299494,0
400,empirical,1e-05,803,0.4261992621936498,0
400,empirical,1e-05,804,0.43683971035533753,0
400,empirical,1e-05,805,0.4389908370917675,0
400,empirical,1e-05,806,0.4457819325856976,0
400,empirical,1e-05,807,0.4504994072114119,0
400,empirical,1e-05,808,0.4593509808187866,0
400,empirical,1e-05,809,0.46249336838536453,0
400,empirical,1e-05,810,0.46762686420129584,0
400,empirical,1e-05,811,0.470835095508949,0
400,empirical,1e-05,812,0.47805627638909487,0
400,empirical,1e-05,813,0.4836473436928214,0
400,empirical,1e-05,814,0.48376766230065843,0
400,empirical,1e-05,815,0.4951473640268,0
400,empirical,1e-05,816,0.4993527330070336,0
400,empirical,1e-05,817,0.5017817710868278,0
400,empirical,1e-05,818,0.5109553968878249,0
400,empirical,1e-05,819,0.5165324659804913,0
400,empirical,1e-05,820,0.5241477525525065,0
400,empirical,1e-05,821,0.527139020610506,0
400,empirical,1e-05,822,0.5297029230531012,0
400,empirical,1e-05,823,0.5354651299617446,0
400,empirical,1e-05,824,0.5416298033362517,0
400,empirical,1e-05,825,0.5458460893265867,0
400,empirical,1e-05,826,0.5532338394658518,0
400,empirical,1e-05,827,0.5628948764829868,0
400,empirical,1e-05,828,0.5659267005067443,0
400,empirical,1e-05,829,0.5725923408261173,0
400,empirical,1e-05,830,0.5761314530012057,0
400,empirical,1e-05,831,0.5840103635088385,0
400,empirical,1e-05,832,0.5916415544180902,0
400,empirical,1e-05,833,0.5951721788740066,0
400,empirical,1e-05,834,0.5988205044722331,0
400,empirical,1e-05,835,0.6037442038898724,0
400,empirical,1e-05,836,0.6159448781118815,0
400,empirical,1e-05,837,0.6231361146860042,0
400,empirical,1e-05,838,0.6311262765691871,0
400,empirical,1e-05,839,0.6348498576329135,0
400,empirical,1e-05,840,0.6437004309378145,0
400,empirical,1e-05,841,0.6487267333315475,0
400,empirical,1e-05,842,0.6527059028336688,0
400,empirical,1e-05,843,0.6596136310142722,0
400,empirical,1e-05,844,0.6669591675679304,0
400,empirical,1e-05,845,0.674614063722766,0
400,empirical,1e-05,846,0.6794742058322802,0
400,empirical,1e-05,847,0.69267155845258,0
400,empirical,1e-05,848,0.7039980330562052,0
400,empirical,1e-05,849,0.7082860909947806,0
400,empirical,1e-05,850,0.7145175391023482,0
400,empirical,1e-05,851,0.722693448444377,0
400,empirical,1e-05,852,0.7310144385932962,0
400,empirical,1e-05,853,0.744855501125776,0
400,empirical,1e-05,854,0.7465726545296488,0
400,empirical,1e-05,855,0.7649036839673984,0
400,empirical,1e-05,856,0.7694505646724926,0
400,empirical,1e-05,857,0.7781699310820672,0
400,empirical,1e-05,858,0.7903688126122528,0
400,empirical,1e-05,859,0.8105649674906549,0
400,empirical,1e-05,860,0.8128755199377141,0
400,empirical,1e-05,861,0.8152541230291367,0
400,empirical,1e-05,862,0.8258406609989858,0
400,empirical,1e-05,863,0.8280831553520746,0
400,empirical,1e-05,864,0.8455066275818359,0
400,empirical,1e-05,865,0.8562951607939502,0
400,empirical,1e-05,866,0.8588942168379793,0
400,empirical,1e-05,867,0.8758580791337255,0
400,empirical,1e-05,868,0.8816308215927844,0
400,empirical,1e-05,869,0.890803224965706,0
400,empirical,1e-05,870,0.9018997895400366,0
400,empirical,1e-05,871,0.9093041928775936,0
400,empirical,1e-05,872,0.93569381202295,0
400,empirical,1e-05,873,0.938331870653524,0
400,empirical,1e-05,874,0.9486598693535702,0
400,empirical,1e-05,875,0.9548432786026515,0
400,empirical,1e-05,876,0.9706146170276269,0
400,empirical,1e-05,877,0.9793196536564969,0
400,empirical,1e-05,878,0.9959135732866535,0
400,empirical,1e-05,879,0.9992956761495845,0
400,empirical,1e-05,880,1.0057725439310834,0
400,empirical,1e-05,881,1.0344845225447508,0
400,empirical,1e-05,882,1.0397611649715992,0
400,empirical,1e-05,883,1.058096221301629,0
400,empirical,1e-05,884,1.0631218566381648,0
400,empirical,1e-05,885,1.087771371365299,0
400,empirical,1e-05,886,1.1038859682662665,0
400,empirical,1e-05,887,1.108122596766526,0
400,empirical,1e-05,888,1.1215710724659256,0
400,empirical,1e-05,889,1.150386670340576,0
400,empirical,1e-05,890,1.159004216071233,0
400,empirical,1e-05,891,1.170870300151855,0
400,empirical,1e-05,892,1.1821782684489246,0
400,empirical,1e-05,893,1.2049902231045502,0
400,empirical,1e-05,894,1.2215625577536446,0
400,empirical,1e-05,895,1.2233576430916402,0
400,empirical,1e-05,896,1.2462748855140464,0
400,empirical,1e-05,897,1.2600903003186992,0
400,empirical,1e-05,898,1.280238374598514,0
400,empirical,1e-05,899,1.2962055294987491,0
400,empirical,1e-05,900,1.3104691964899329,0
400,empirical,1e-05,901,1.3166483006570548,0
400,empirical,1e-05,902,1.341356243067385,0
400,empirical,1e-05,903,1.352212593273085,0
400,empirical,1e-05,904,1.3697332057548683,0
400,empirical,1e-05,905,1.3945532328113326,0
400,empirical,1e-05,906,1.3969073870396913,0
400,empirical,1e-05,907,1.4111726879202144,0
400,empirical,1e-05,908,1.4448731621585407,0
400,empirical,1e-05,909,1.4779496177591018,0
400,empirical,1e-05,910,1.4895212367056119,0
400,empirical,1e-05,911,1.499820108181556,0
400,empirical,1e-05,912,1.5532473954551134,0
400,empirical,1e-05,913,1.5734227983046527,0
400,empirical,1e-05,914,1.5871473617597214,0
400,empirical,1e-05,915,1.5971449913660642,0
400,empirical,1e-05,916,1.6078141833719974,0
400,empirical,1e-05,917,1.6337639107705162,0
400,empirical,1e-05,918,1.6779463411392066,0
400,empirical,1e-05,919,1.6944852481473092,0
400,empirical,1e-05,920,1.7398011537262092,0
400,empirical,1e-05,921,1.7552672443325141,0
400,empirical,1e-05,922,1.779586577588087,0
400,empirical,1e-05,923,1.7849031926736056,0
400,empirical,1e-05,924,1.8233189619045942,0
400,empirical,1e-05,925,1.851877005274331,0
400,empirical,1e-05,926,1.8839647754554145,0
400,empirical,1e-05,927,1.8971654203091877,0
400,empirical,1e-05,928,1.92465530297181,0
400,empirical,1e-05,929,1.9469898695908654,0
400,empirical,1e-05,930,1.9961920008217113,0
400,empirical,1e-05,931,2.0066659652925765,0
400,empirical,1e-05,932,2.01142534375425,0
400,empirical,1e-05,933,2.0657852785243227,0
400,empirical,1e-05,934,2.1039143935783424,0
400,empirical,1e-05,935,2.153417345720357,0
400,empirical,1e-05,936,2.1569685045912013,0
400,empirical,1e-05,937,2.199885678233854,0
400,empirical,1e-05,938,2.229107891896723,0
400,empirical,1e-05,939,2.2701398828633055,0
400,empirical,1e-05,940,2.290852744585152,0
400,empirical,1e-05,941,2.3299625982879917,0
400,empirical,1e-05,942,2.374231081780552,0
400,empirical,1e-05,943,2.3953153914015335,0
400,empirical,1e-05,944,2.4722513258962295,0
400,empirical,1e-05,945,2.4996887050054806,0
400,empirical,1e-05,946,2.5490500768846007,0
400,empirical,1e-05,947,2.583310216435737,0
400,empirical,1e-05,948,2.6605886196055444,0
400,empirical,1e-05,949,2.688453835380713,0
400,empirical,1e-05,950,2.737232155397521,0
400,empirical,1e-05,951,2.7620999974074048,0
400,empirical,1e-05,952,2.81295754134911,0
400,empirical,1e-05,953,2.8604320049810315,0
400,empirical,1e-05,954,2.8897300536502253,0
400,empirical,1e-05,955,2.9126572692075636,0
400,empirical,1e-05,956,2.964020573763405,0
400,empirical,1e-05,957,3.01678299619922,0
400,empirical,1e-05,958,3.165549798756643,0
400,empirical,1e-05,959,3.1793534983488416,0
400,empirical,1e-05,960,3.207143672557613,0
400,empirical,1e-05,961,3.2468991495654227,0
400,empirical,1e-05,962,3.270445959358432,0
400,empirical,1e-05,963,3.3489661558117314,0
400,empirical,1e-05,964,3.447148335984409,0
400,empirical,1e-05,965,3.4616700720229043,0
400,empirical,1e-05,966,3.515105914419009,0
400,empirical,1e-05,967,3.593279889527184,0
400,empirical,1e-05,968,3.607129796504409,0
400,empirical,1e-05,969,3.658971024515451,0
400,empirical,1e-05,970,3.765618848382914,0
400,empirical,1e-05,971,3.8070068081923742,0
400,empirical,1e-05,972,3.8432707931074774,0
400,empirical,1e-05,973,3.952034061359693,0
400,empirical,1e-05,974,4.135191000814789,0
400,empirical,1e-05,975,4.205276300321691,0
400,empirical,1e-05,976,4.326847363350521,0
400,empirical,1e-05,977,4.391476896670627,0
400,empirical,1e-05,978,4.505631789112459,0
400,empirical,1e-05,979,4.57140586090085,0
400,empirical,1e-05,980,4.622387233466958,0
400,empirical,1e-05,981,4.727835183518956,0
400,empirical,1e-05,982,4.954497503886037,0
400,empirical,1e-05,983,5.149287952408132,0
400,empirical,1e-05,984,5.270995280441624,0
400,empirical,1e-05,985,5.287635771745468,0
400,empirical,1e-05,986,5.462665087358622,0
400,empirical,1e-05,987,5.584888460880726,0
400,empirical,1e-05,988,5.7307069268743565,0
400,empirical,1e-05,989,5.901128445719881,0
400,empirical,1e-05,990,5.9319391972484565,0
400,empirical,1e-05,991,6.0641587523490434,0
400,empirical,1e-05,992,6.29339890939689,0
400,empirical,1e-05,993,6.434963524346304,0
400,empirical,1e-05,994,6.601301358482016,0
400,empirical,1e-05,995,6.911023674836522,0
400,empirical,1e-05,996,6.943149268293143,0
400,empirical,1e-05,997,6.9771886244339445,0
400,empirical,1e-05,998,7.343333062702565,0
400,empirical,1e-05,999,7.538505958214927,0
400,empirical,1e-05,1000,7.733171484850039,0
400,empirical,1e-05,1001,7.829335914284976,0
400,empirical,1e-05,1002,8.336540791742149,0
400,empirical,1e-05,1003,8.624797520228952,0
400,empirical,1e-05,1004,8.842656481785145,0
400,empirical,1e-05,1005,9.310460191856695,0
400,empirical,1e-05,1006,9.595495686374644,0
400,empirical,1e-05,1007,10.120817054410052,0
400,empirical,1e-05,1008,10.185589713530119,0
400,empirical,1e-05,1009,11.555233690819447,0
400,empirical,1e-05,1010,11.720795363750758,0
400,empirical,1e-05,1011,12.560991951177938,0
400,empirical,1e-05,1012,12.971900694232376,0
400,empirical,1e-05,1013,14.408766747269102,0
400,empirical,1e-05,1014,14.632001888171219,0
400,empirical,1e-05,1015,16.345550451059204,0
400,empirical,1e-05,1016,17.864812119547132,0
400,empirical,1e-05,1017,18.844841731220715,0
400,empirical,1e-05,1018,20.764161597725845,0
400,empirical,1e-05,1019,23.211729504096258,0
400,empirical,1e-05,1020,24.67382140370243,0
400,empirical,1e-05,1021,36.45662341892382,0
400,empirical,1e-05,1022,44.366917429013995,0
400,empirical,1e-05,1023,210.16756444259,0
400,empirical,0.0001,0,0.0,1
400,empirical,0.0001,1,0.0,1
400,empirical,0.0001,2,0.0,1
400,empirical,0.0001,3,0.0,1
400,empirical,0.0001,4,0.0,1
400,empirical,0.0001,5,0.0,1
400,empirical,0.0001,6,0.0,1
400,empirical,0.0001,7,0.0,1
400,empirical,0.0001,8,0.0,1
400,empirical,0.0001,9,0.0,1
400,empirical,0.0001,10,0.0,1
400,empirical,0.0001,11,0.0,1
400,empirical,0.0001,12,0.0,1
400,empirical,0.0001,13,0.0,1
400,empirical,0.0001,14,0.0,1
400,empirical,0.0001,15,0.0,1
400,empirical,0.0001,16,0.0,1
400,empirical,0.0001,17,0.0,1
400,empirical,0.0001,18,0.0,1
400,empirical,0.0001,19,0.0,1
400,empirical,0.0001,20,0.0,1
400,empirical,0.0001,21,0.0,1
400,empirical,0.0001,22,0.0,1
400,empirical,0.0001,23,0.0,1
400,empirical,0.0001,24,0.0,1
400,empirical,0.0001,25,0.0,1
400,empirical,0.0001,26,0.0,1
400,empirical,0.0001,27,0.0,1
400,empirical,0.0001,28,0.0,1
400,empirical,0.0001,29,0.0,1
400,empirical,0.0001,30,0.0,1
400,empirical,0.0001,31,0.0,1
400,empirical,0.0001,32,0.0,1
400,empirical,0.0001,33,0.0,1
400,empirical,0.0001,34,0.0,1
400,empirical,0.0001,35,0.0,1
400,empirical,0.0001,36,0.0,1
400,empirical,0.0001,37,0.0,1
400,empirical,0.0001,38,0.0,1
400,empirical,0.0001,39,0.0,1
400,empirical,0.0001,40,0.0,1
400,empirical,0.0001,41,0.0,1
400,empirical,0.0001,42,0.0,1
400,empirical,0.0001,43,0.0,1
400,empirical,0.0001,44,0.0,1
400,empirical,0.0001,45,0.0,1
400,empirical,0.0001,46,0.0,1
400,empirical,0.0001,47,0.0,1
400,empirical,0.0001,48,0.0,1
400,empirical,0.0001,49,0.0,1
400,empirical,0.0001,50,0.0,1
400,empirical,0.0001,51,0.0,1
400,empirical,0.0001,52,0.0,1
400,empirical,0.0001,53,0.0,1
400,empirical,0.0001,54,0.0,1
400,empirical,0.0001,55,0.0,1
400,empirical,0.0001,56,0.0,1
400,empirical,0.0001,57,0.0,1
400,empirical,0.0001,58,0.0,1
400,empirical,0.0001,59,0.0,1
400,empirical,0.0001,60,0.0,1
400,empirical,0.0001,61,0.0,1
400,empirical,0.0001,62,0.0,1
400,empirical,0.0001,63,0.0,1
400,empirical,0.0001,64,0.0,1
400,empirical,0.0001,65,0.0,1
400,empirical,0.0001,66,0.0,1
400,empirical,0.0001,67,0.0,1
400,empirical,0.0001,68,0.0,1
400,empirical,0.0001,69,0.0,1
400,empirical,0.0001,70,0.0,1
400,empirical,0.0001,71,0.0,1
400,empirical,0.0001,72,0.0,1
400,empirical,0.0001,73,0.0,1
400,empirical,0.0001,74,0.0,1
400,empirical,0.0001,75,0.0,1
400,empirical,0.0001,76,0.0,1
400,empirical,0.0001,77,0.0,1
400,empirical,0.0001,78,0.0,1
400,empirical,0.0001,79,0.0,1
400,empirical,0.0001,80,0.0,1
400,empirical,0.0001,81,0.0,1
400,empirical,0.0001,82,0.0,1
400,empirical,0.0001,83,0.0,1
400,empirical,0.0001,84,0.0,1
400,empirical,0.0001,85,0.0,1
400,empirical,0.0001,86,0.0,1
400,empirical,0.0001,87,0.0,1
400,empirical,0.0001,88,0.0,1
400,empirical,0.0001,89,0.0,1
400,empirical,0.0001,90,0.0,1
400,empirical,0.0001,91,0.0,1
400,empirical,0.0001,92,0.0,1
400,empirical,0.0001,93,0.0,1
400,empirical,0.0001,94,0.0,1
400,empirical,0.0001,95,0.0,1
400,empirical,0.0001,96,0.0,1
400,empirical,0.0001,97,0.0,1
400,empirical,0.0001,98,0.0,1
400,empirical,0.0001,99,0.0,1
400,empirical,0.0001,100,0.0,1
400,empirical,0.0001,101,0.0,1
400,empirical,0.0001,102,0.0,1
400,empirical,0.0001,103,0.0,1
400,empirical,0.0001,104,0.0,1
400,empirical,0.0001,105,0.0,1
400,empirical,0.0001,106,0.0,1
400,empirical,0.0001,107,0.0,1
400,empirical,0.0001,108,0.0,1
400,empirical,0.0001,109,0.0,1
400,empirical,0.0001,110,0.0,1
400,empirical,0.0001,111,0.0,1
400,empirical,0.0001,112,0.0,1
400,empirical,0.0001,113,0.0,1
400,empirical,0.0001,114,0.0,1
400,empirical,0.0001,115,0.0,1
400,empirical,0.0001,116,0.0,1
400,empirical,0.0001,117,0.0,1
400,empirical,0.0001,118,0.0,1
400,empirical,0.0001,119,0.0,1
400,empirical,0.0001,120,0.0,1
400,empirical,0.0001,121,0.0,1
400,empirical,0.0001,122,0.0,1
400,empirical,0.0001,123,0.0,1
400,empirical,0.0001,124,0.0,1
400,empirical,0.0001,125,0.0,1
400,empirical,0.0001,126,0.0,1
400,empirical,0.0001,127,0.0,1
400,empirical,0.0001,128,0.0,1
400,empirical,0.0001,129,0.0,1
400,empirical,0.0001,130,0.0,1
400,empirical,0.0001,131,0.0,1
400,empirical,0.0001,132,0.0,1
400,empirical,0.0001,133,0.0,1
400,empirical,0.0001,134,0.0,1
400,empirical,0.0001,135,0.0,1
400,empirical,0.0001,136,0.0,1
400,empirical,0.0001,137,0.0,1
400,empirical,0.0001,138,0.0,1
400,empirical,0.0001,139,0.0,1
400,empirical,0.0001,140,0.0,1
400,empirical,0.0001,141,0.0,1
400,empirical,0.0001,142,0.0,1
400,empirical,0.0001,143,0.0,1
400,empirical,0.0001,144,0.0,1
400,empirical,0.0001,145,0.0,1
400,empirical,0.0001,146,0.0,1
400,empirical,0.0001,147,0.0,1
400,empirical,0.0001,148,0.0,1
400,empirical,0.0001,149,0.0,1
400,empirical,0.0001,150,0.0,1
400,empirical,0.0001,151,0.0,1
400,empirical,0.0001,152,0.0,1
400,empirical,0.0001,153,0.0,1
400,empirical,0.0001,154,0.0,1
400,empirical,0.0001,155,0.0,1
400,empirical,0.0001,156,0.0,1
400,empirical,0.0001,157,0.0,1
400,empirical,0.0001,158,0.0,1
400,empirical,0.0001,159,0.0,1
400,empirical,0.0001,160,0.0,1
400,empirical,0.0001,161,0.0,1
400,empirical,0.0001,162,0.0,1
400,empirical,0.0001,163,0.0,1
400,empirical,0.0001,164,0.0,1
400,empirical,0.0001,165,0.0,1
400,empirical,0.0001,166,0.0,1
400,empirical,0.0001,167,0.0,1
400,empirical,0.0001,168,0.0,1
400,empirical,0.0001,169,0.0,1
400,empirical,0.0001,170,0.0,1
400,empirical,0.0001,171,0.0,1
400,empirical,0.0001,172,0.0,1
400,empirical,0.0001,173,0.0,1
400,empirical,0.0001,174,0.0,1
400,empirical,0.0001,175,0.0,1
400,empirical,0.0001,176,0.0,1
400,empirical,0.0001,177,0.0,1
400,empirical,0.0001,178,0.0,1
400,empirical,0.0001,179,0.0,1
400,empirical,0.0001,180,0.0,1
400,empirical,0.0001,181,0.0,1
400,empirical,0.0001,182,0.0,1
400,empirical,0.0001,183,0.0,1
400,empirical,0.0001,184,0.0,1
400,empirical,0.0001,185,0.0,1
400,empirical,0.0001,186,0.0,1
400,empirical,0.0001,187,0.0,1
400,empirical,0.0001,188,0.0,1
400,empirical,0.0001,189,0.0,1
400,empirical,0.0001,190,0.0,1
400,empirical,0.0001,191,0.0,1
400,empirical,0.0001,192,0.0,1
400,empirical,0.0001,193,0.0,1
400,empirical,0.0001,194,0.0,1
400,empirical,0.0001,195,0.0,1
400,empirical,0.0001,196,0.0,1
400,empirical,0.0001,197,0.0,1
400,empirical,0.0001,198,0.0,1
400,empirical,0.0001,199,0.0,1
400,empirical,0.0001,200,0.0,1
400,empirical,0.0001,201,0.0,1
400,empirical,0.0001,202,0.0,1
400,empirical,0.0001,203,0.0,1
400,empirical,0.0001,204,0.0,1
400,empirical,0.0001,205,0.0,1
400,empirical,0.0001,206,0.0,1
400,empirical,0.0001,207,0.0,1
400,empirical,0.0001,208,0.0,1
400,empirical,0.0001,209,0.0,1
400,empirical,0.0001,210,0.0,1
400,empirical,0.0001,211,0.0,1
400,empirical,0.0001,212,0.0,1
400,empirical,0.0001,213,0.0,1
400,empirical,0.0001,214,0.0,1
400,empirical,0.0001,215,0.0,1
400,empirical,0.0001,216,0.0,1
400,empirical,0.0001,217,0.0,1
400,empirical,0.0001,218,0.0,1
400,empirical,0.0001,219,0.0,1
400,empirical,0.0001,220,0.0,1
400,empirical,0.0001,221,0.0,1
400,empirical,0.0001,222,0.0,1
400,empirical,0.0001,223,0.0,1
400,empirical,0.0001,224,0.0,1
400,empirical,0.0001,225,0.0,1
400,empirical,0.0001,226,0.0,1
400,empirical,0.0001,227,0.0,1
400,empirical,0.0001,228,0.0,1
400,empirical,0.0001,229,0.0,1
400,empirical,0.0001,230,0.0,1
400,empirical,0.0001,231,0.0,1
400,empirical,0.0001,232,0.0,1
400,empirical,0.0001,233,0.0,1
400,empirical,0.0001,234,0.0,1
400,empirical,0.0001,235,0.0,1
400,empirical,0.0001,236,0.0,1
400,empirical,0.0001,237,0.0,1
400,empirical,0.0001,238,0.0,1
400,empirical,0.0001,239,0.0,1
400,empirical,0.0001,240,0.0,1
400,empirical,0.0001,241,0.0,1
400,empirical,0.0001,242,0.0,1
400,empirical,0.0001,243,0.0,1
400,empirical,0.0001,244,0.0,1
400,empirical,0.0001,245,0.0,1
400,empirical,0.0001,246,0.0,1
400,empirical,0.0001,247,0.0,1
400,empirical,0.0001,248,0.0,1
400,empirical,0.0001,249,0.0,1
400,empirical,0.0001,250,0.0,1
400,empirical,0.0001,251,0.0,1
400,empirical,0.0001,252,0.0,1
400,empirical,0.0001,253,0.0,1
400,empirical,0.0001,254,0.0,1
400,empirical,0.0001,255,0.0,1
400,empirical,0.0001,256,0.0,1
400,empirical,0.0001,257,0.0,1
400,empirical,0.0001,258,0.0,1
400,empirical,0.0001,259,0.0,1
400,empirical,0.0001,260,0.0,1
400,empirical,0.0001,261,0.0,1
400,empirical,0.0001,262,0.0,1
400,empirical,0.0001,263,0.0,1
400,empirical,0.0001,264,0.0,1
400,empirical,0.0001,265,0.0,1
400,empirical,0.0001,266,0.0,1
400,empirical,0.0001,267,0.0,1
400,empirical,0.0001,268,0.0,1
400,empirical,0.0001,269,0.0,1
400,empirical,0.0001,270,0.0,1
400,empirical,0.0001,271,0.0,1
400,empirical,0.0001,272,0.0,1
400,empirical,0.0001,273,0.0,1
400,empirical,0.0001,274,0.0,1
400,empirical,0.0001,275,0.0,1
400,empirical,0.0001,276,0.0,1
400,empirical,0.0001,277,0.0,1
400,empirical,0.0001,278,0.0,1
400,empirical,0.0001,279,0.0,1
400,empirical,0.0001,280,0.0,1
400,empirical,0.0001,281,0.0,1
400,empirical,0.0001,282,0.0,1
400,empirical,0.0001,283,0.0,1
400,empirical,0.0001,284,0.0,1
400,empirical,0.0001,285,0.0,1
400,empirical,0.0001,286,0.0,1
400,empirical,0.0001,287,0.0,1
400,empirical,0.0001,288,0.0,1
400,empirical,0.0001,289,0.0,1
400,empirical,0.0001,290,0.0,1
400,empirical,0.0001,291,0.0,1
400,empirical,0.0001,292,0.0,1
400,empirical,0.0001,293,0.0,1
400,empirical,0.0001,294,0.0,1
400,empirical,0.0001,295,0.0,1
400,empirical,0.0001,296,0.0,1
400,empirical,0.0001,297,0.0,1
400,empirical,0.0001,298,0.0,1
400,empirical,0.0001,299,0.0,1
400,empirical,0.0001,300,0.0,1
400,empirical,0.0001,301,0.0,1
400,empirical,0.0001,302,0.0,1
400,empirical,0.0001,303,0.0,1
400,empirical,0.0001,304,0.0,1
400,empirical,0.0001,305,0.0,1
400,empirical,0.0001,306,0.0,1
400,empirical,0.0001,307,0.0,1
400,empirical,0.0001,308,0.0,1
400,empirical,0.0001,309,0.0,1
400,empirical,0.0001,310,0.0,1
400,empirical,0.0001,311,0.0,1
400,empirical,0.0001,312,0.0,1
400,empirical,0.0001,313,0.0,1
400,empirical,0.0001,314,0.0,1
400,empirical,0.0001,315,2.0777048681187904e-17,1
400,empirical,0.0001,316,2.864826265693089e-17,1
400,empirical,0.0001,317,4.35206115662706e-17,1
400,empirical,0.0001,318,5.873409403909231e-17,1
400,empirical,0.0001,319,7.75742910920137e-17,1
400,empirical,0.0001,320,8.56553011431536e-17,1
400,empirical,0.0001,321,1.1649815373691362e-16,1
400,empirical,0.0001,322,1.3159656421920846e-16,1
400,empirical,0.0001,323,1.445401175585197e-16,1
400,empirical,0.0001,324,1.5752531230319099e-16,1
400,empirical,0.0001,325,1.893634023899589e-16,1
400,empirical,0.0001,326,1.9481880111269195e-16,1
400,empirical,0.0001,327,2.2310984648976083e-16,1
400,empirical,0.0001,328,2.3408942286827693e-16,1
400,empirical,0.0001,329,2.5165813210943553e-16,1
400,empirical,0.0001,330,2.6299054315471936e-16,1
400,empirical,0.0001,331,2.6878906938571707e-16,1
400,empirical,0.0001,332,2.785597883437608e-16,1
400,empirical,0.0001,333,3.0885792347840577e-16,1
400,empirical,0.0001,334,3.2595966174680546e-16,1
400,empirical,0.0001,335,3.4981979389034853e-16,1
400,empirical,0.0001,336,3.745494610766097e-16,1
400,empirical,0.0001,337,3.82887771383246e-16,1
400,empirical,0.0001,338,3.941254399869889e-16,1
400,empirical,0.0001,339,4.0622471395292906e-16,1
400,empirical,0.0001,340,4.275782383038596e-16,1
400,empirical,0.0001,341,4.469826615306969e-16,1
400,empirical,0.0001,342,4.669316280010702e-16,1
400,empirical,0.0001,343,4.770855159775185e-16,1
400,empirical,0.0001,344,4.894662376984664e-16,1
400,empirical,0.0001,345,5.082750522973507e-16,1
400,empirical,0.0001,346,5.289358879308409e-16,1
400,empirical,0.0001,347,5.40465866213046e-16,1
400,empirical,0.0001,348,5.503769583392347e-16,1
400,empirical,0.0001,349,5.594816000580312e-16,1
400,empirical,0.0001,350,5.879232520607628e-16,1
400,empirical,0.0001,351,6.062661531253375e-16,1
400,empirical,0.0001,352,6.310952737872957e-16,1
400,empirical,0.0001,353,6.430041847459666e-16,1
400,empirical,0.0001,354,6.577129230339615e-16,1
400,empirical,0.0001,355,6.736266802709705e-16,1
400,empirical,0.0001,356,6.918004195943437e-16,1
400,empirical,0.0001,357,7.069228632552294e-16,1
400,empirical,0.0001,358,7.284457948680013e-16,1
400,empirical,0.0001,359,7.355681640572385e-16,1
400,empirical,0.0001,360,7.733957995785949e-16,1
400,empirical,0.0001,361,7.97542905316073e-16,1
400,empirical,0.0001,362,8.012883471810874e-16,1
400,empirical,0.0001,363,8.125939509437951e-16,1
400,empirical,0.0001,364,8.243466325655879e-16,1
400,empirical,0.0001,365,8.4306912784189e-16,1
400,empirical,0.0001,366,8.555442705186731e-16,1
400,empirical,0.0001,367,8.691777399521947e-16,1
400,empirical,0.0001,368,8.910424901963358e-16,1
400,empirical,0.0001,369,9.03988678357249e-16,1
400,empirical,0.0001,370,9.309493606412177e-16,1
400,empirical,0.0001,371,9.4783432953116e-16,1
400,empirical,0.0001,372,9.625320761255983e-16,1
400,empirical,0.0001,373,9.785293576393305e-16,1
400,empirical,0.0001,374,9.966621965896055e-16,1
400,empirical,0.0001,375,1.0153821931735742e-15,1
400,empirical,0.0001,376,1.0260930972876743e-15,1
400,empirical,0.0001,377,1.0446710804596798e-15,1
400,empirical,0.0001,378,1.0684250502270785e-15,1
400,empirical,0.0001,379,1.0792672877854385e-15,1
400,empirical,0.0001,380,1.096992175576869e-15,1
400,empirical,0.0001,381,1.102082799810327e-15,1
400,empirical,0.0001,382,1.1308833249333731e-15,1
400,empirical,0.0001,383,1.133611642754274e-15,1
400,empirical,0.0001,384,1.1672608632727672e-15,1
400,empirical,0.0001,385,1.180296245808894e-15,1
400,empirical,0.0001,386,1.1860574213838879e-15,1
400,empirical,0.0001,387,1.2161536650011817e-15,1
400,empirical,0.0001,388,1.2277582318073898e-15,1
400,empirical,0.0001,389,1.2379699949726037e-15,1
400,empirical,0.0001,390,1.2486075858895835e-15,1
400,empirical,0.0001,391,1.2585886133463565e-15,1
400,empirical,0.0001,392,1.2963824476155966e-15,1
400,empirical,0.0001,393,1.3146413007481341e-15,1
400,empirical,0.0001,394,1.3321553445154325e-15,1
400,empirical,0.0001,395,1.3480978507754835e-15,1
400,empirical,0.0001,396,1.374337195082334e-15,1
400,empirical,0.0001,397,1.3786689091000795e-15,1
400,empirical,0.0001,398,1.4009389529989534e-15,1
400,empirical,0.0001,399,1.4053529030212922e-15,1
400,empirical,0.0001,400,1.4252322429777155e-15,1
400,empirical,0.0001,401,1.4388129521626806e-15,1
400,empirical,0.0001,402,1.4434613484784486e-15,1
400,empirical,0.0001,403,1.4723446467087636e-15,1
400,empirical,0.0001,404,1.4818873831922846e-15,1
400,empirical,0.0001,405,1.49993254539261e-15,1
400,empirical,0.0001,406,1.5121377588632565e-15,1
400,empirical,0.0001,407,1.5334684300712323e-15,1
400,empirical,0.0001,408,1.5512232079694927e-15,1
400,empirical,0.0001,409,1.5772809517817442e-15,1
400,empirical,0.0001,410,1.5822061324764381e-15,1
400,empirical,0.0001,411,1.6008510197078629e-15,1
400,empirical,0.0001,412,1.6108210312112003e-15,1
400,empirical,0.0001,413,1.661262044615844e-15,1
400,empirical,0.0001,414,1.6893930694464075e-15,1
400,empirical,0.0001,415,1.6963124691067644e-15,1
400,empirical,0.0001,416,1.712902546845122e-15,1
400,empirical,0.0001,417,1.7305314591137255e-15,1
400,empirical,0.0001,418,1.7533751689945962e-15,1
400,empirical,0.0001,419,1.762219760047296e-15,1
400,empirical,0.0001,420,1.7730741398523322e-15,1
400,empirical,0.0001,421,1.7981447590304473e-15,1
400,empirical,0.0001,422,1.8007351732749208e-15,1
400,empirical,0.0001,423,1.8178498281989913e-15,1
400,empirical,0.0001,424,1.8316541512726316e-15,1
400,empirical,0.0001,425,1.865666123033106e-15,1
400,empirical,0.0001,426,1.8888618754064868e-15,1
400,empirical,0.0001,427,1.8942277642284743e-15,1
400,empirical,0.0001,428,1.9103857693525277e-15,1
400,empirical,0.0001,429,1.9250387434734225e-15,1
400,empirical,0.0001,430,1.9582269848817817e-15,1
400,empirical,0.0001,431,1.975635399720448e-15,1
400,empirical,0.0001,432,1.9910794255912364e-15,1
400,empirical,0.0001,433,1.997478756368896e-15,1
400,empirical,0.0001,434,2.021935009583763e-15,1
400,empirical,0.0001,435,2.038976269092496e-15,1
400,empirical,0.0001,436,2.0495173527952315e-15,1
400,empirical,0.0001,437,2.0591707785632434e-15,1
400,empirical,0.0001,438,2.0894622505346326e-15,1
400,empirical,0.0001,439,2.102932735018293e-15,1
400,empirical,0.0001,440,2.117685832480484e-15,1
400,empirical,0.0001,441,2.1341889394408927e-15,1
400,empirical,0.0001,442,2.1429992349200427e-15,1
400,empirical,0.0001,443,2.1676197956569156e-15,1
400,empirical,0.0001,444,2.191315439218572e-15,1
400,empirical,0.0001,445,2.2018294894946394e-15,1
400,empirical,0.0001,446,2.2198934176597467e-15,1
400,empirical,0.0001,447,2.2272227641656623e-15,1
400,empirical,0.0001,448,2.2502731071486816e-15,1
400,empirical,0.0001,449,2.2726247453136734e-15,1
400,empirical,0.0001,450,2.2890455892848065e-15,1
400,empirical,0.0001,451,2.3123846724581938e-15,1
400,empirical,0.0001,452,2.323983603134624e-15,1
400,empirical,0.0001,453,2.353947688462094e-15,1
400,empirical,0.0001,454,2.380795804965386e-15,1
400,empirical,0.0001,455,2.401129302804191e-15,1
400,empirical,0.0001,456,2.4137352936997546e-15,1
400,empirical,0.0001,457,2.4353375525545622e-15,1
400,empirical,0.0001,458,2.44848123945075e-15,1
400,empirical,0.0001,459,2.4664250178169026e-15,1
400,empirical,0.0001,460,2.4891054507567203e-15,1
400,empirical,0.0001,461,2.498038128547799e-15,1
400,empirical,0.0001,462,2.5135109449697933e-15,1
400,empirical,0.0001,463,2.541341585151639e-15,1
400,empirical,0.0001,464,2.5529639359034647e-15,1
400,empirical,0.0001,465,2.5811220629143453e-15,1
400,empirical,0.0001,466,2.6006871831964216e-15,1
400,empirical,0.0001,467,2.6077315859599747e-15,1
400,empirical,0.0001,468,2.618049395673754e-15,1
400,empirical,0.0001,469,2.6383248178025626e-15,1
400,empirical,0.0001,470,2.665756818621602e-15,1
400,empirical,0.0001,471,2.686298845133411e-15,1
400,empirical,0.0001,472,2.7179812219120784e-15,1
400,empirical,0.0001,473,2.725074272774464e-15,1
400,empirical,0.0001,474,2.749351341277045e-15,1
400,empirical,0.0001,475,2.798324942469112e-15,1
400,empirical,0.0001,476,2.8106841306122344e-15,1
400,empirical,0.0001,477,2.835790897942949e-15,1
400,empirical,0.0001,478,2.8537828429702466e-15,1
400,empirical,0.0001,479,2.8584982865471792e-15,1
400,empirical,0.0001,480,2.8884151490359408e-15,1
400,empirical,0.0001,481,2.9090602068690264e-15,1
400,empirical,0.0001,482,2.93334430876165e-15,1
400,empirical,0.0001,483,2.9485748591071274e-15,1
400,empirical,0.0001,484,2.96737311033667e-15,1
400,empirical,0.0001,485,2.980699222678904e-15,1
400,empirical,0.0001,486,3.000212904502894e-15,1
400,empirical,0.0001,487,3.0115270863192034e-15,1
400,empirical,0.0001,488,3.052745836292273e-15,1
400,empirical,0.0001,489,3.071880403349754e-15,1
400,empirical,0.0001,490,3.0813154170394506e-15,1
400,empirical,0.0001,491,3.108376599909555e-15,1
400,empirical,0.0001,492,3.14225155591716e-15,1
400,empirical,0.0001,493,3.16156220605887e-15,1
400,empirical,0.0001,494,3.194340824141582e-15,1
400,empirical,0.0001,495,3.2079479656787564e-15,1
400,empirical,0.0001,496,3.2284658490590236e-15,1
400,empirical,0.0001,497,3.2511743458570437e-15,1
400,empirical,0.0001,498,3.260631147481207e-15,1
400,empirical,0.0001,499,3.288251375183627e-15,1
400,empirical,0.0001,500,3.3053027132967647e-15,1
400,empirical,0.0001,501,3.3157894721539006e-15,1
400,empirical,0.0001,502,3.33239321706327e-15,1
400,empirical,0.0001,503,3.3429096927818385e-15,1
400,empirical,0.0001,504,3.365026562992649e-15,1
400,empirical,0.0001,505,3.4033815420894506e-15,1
400,empirical,0.0001,506,3.4287228778873115e-15,1
400,empirical,0.0001,507,3.458605761259126e-15,1
400,empirical,0.0001,508,3.474481992368481e-15,1
400,empirical,0.0001,509,3.494597522990082e-15,1
400,empirical,0.0001,510,3.517080509405923e-15,1
400,empirical,0.0001,511,3.5264379387743655e-15,1
400,empirical,0.0001,512,3.5390784462001712e-15,1
400,empirical,0.0001,513,3.561489644321235e-15,1
400,empirical,0.0001,514,3.586333528953586e-15,1
400,empirical,0.0001,515,3.5978878703106205e-15,1
400,empirical,0.0001,516,3.635940413633509e-15,1
400,empirical,0.0001,517,3.6514328290198345e-15,1
400,empirical,0.0001,518,3.6658242873442896e-15,1
400,empirical,0.0001,519,3.6939984184764666e-15,1
400,empirical,0.0001,520,3.736272314634931e-15,1
400,empirical,0.0001,521,3.7484045895470864e-15,1
400,empirical,0.0001,522,3.766905918240351e-15,1
400,empirical,0.0001,523,3.777898072708049e-15,1
400,empirical,0.0001,524,3.813281812073475e-15,1
400,empirical,0.0001,525,3.8329960588494705e-15,1
400,empirical,0.0001,526,3.8404614205800674e-15,1
400,empirical,0.0001,527,3.862915564216595e-15,1
400,empirical,0.0001,528,3.90226406092253e-15,1
400,empirical,0.0001,529,3.9199654691192176e-15,1
400,empirical,0.0001,530,3.934785846588656e-15,1
400,empirical,0.0001,531,3.939713431948826e-15,1
400,empirical,0.0001,532,3.996167642606405e-15,1
400,empirical,0.0001,533,4.0177470887994515e-15,1
400,empirical,0.0001,534,4.047345208047402e-15,1
400,empirical,0.0001,535,4.053622122815088e-15,1
400,empirical,0.0001,536,4.09210993665208e-15,1
400,empirical,0.0001,537,4.113071624663667e-15,1
400,empirical,0.0001,538,4.1394809301766565e-15,1
400,empirical,0.0001,539,4.159070638752261e-15,1
400,empirical,0.0001,540,4.186516826204451e-15,1
400,empirical,0.0001,541,4.222658964000059e-15,1
400,empirical,0.0001,542,4.2350037211835845e-15,1
400,empirical,0.0001,543,4.2530227877481785e-15,1
400,empirical,0.0001,544,4.268786618755552e-15,1
400,empirical,0.0001,545,4.318288552953178e-15,1
400,empirical,0.0001,546,4.338756616347154e-15,1
400,empirical,0.0001,547,4.3609438196948555e-15,1
400,empirical,0.0001,548,4.367937732641922e-15,1
400,empirical,0.0001,549,4.413729135181988e-15,1
400,empirical,0.0001,550,4.4268779652319506e-15,1
400,empirical,0.0001,551,4.447609892949426e-15,1
400,empirical,0.0001,552,4.4756349745143445e-15,1
400,empirical,0.0001,553,4.4956413342212235e-15,1
400,empirical,0.0001,554,4.536789611557307e-15,1
400,empirical,0.0001,555,4.550630669115279e-15,1
400,empirical,0.0001,556,4.556624455147847e-15,1
400,empirical,0.0001,557,4.619266375855692e-15,1
400,empirical,0.0001,558,4.641590170068089e-15,1
400,empirical,0.0001,559,4.6716517400138025e-15,1
400,empirical,0.0001,560,4.684668714885736e-15,1
400,empirical,0.0001,561,4.709712822236744e-15,1
400,empirical,0.0001,562,4.723484185633828e-15,1
400,empirical,0.0001,563,4.765480410957036e-15,1
400,empirical,0.0001,564,4.772707152527456e-15,1
400,empirical,0.0001,565,4.816429470348142e-15,1
400,empirical,0.0001,566,4.849978585723107e-15,1
400,empirical,0.0001,567,4.854922064377878e-15,1
400,empirical,0.0001,568,4.910928159813593e-15,1
400,empirical,0.0001,569,4.9352801881801444e-15,1
400,empirical,0.0001,570,4.978104005511158e-15,1
400,empirical,0.0001,571,4.979502420869833e-15,1
400,empirical,0.0001,572,5.0088483387780935e-15,1
400,empirical,0.0001,573,5.052713987370681e-15,1
400,empirical,0.0001,574,5.069314917240936e-15,1
400,empirical,0.0001,575,5.1037113777371375e-15,1
400,empirical,0.0001,576,5.154049167426931e-15,1
400,empirical,0.0001,577,5.171843087000169e-15,1
400,empirical,0.0001,578,5.205107386233801e-15,1
400,empirical,0.0001,579,5.248791364324759e-15,1
400,empirical,0.0001,580,5.3016430703648814e-15,1
400,empirical,0.0001,581,5.343785331009604e-15,1
400,empirical,0.0001,582,5.35967476061254e-15,1
400,empirical,0.0001,583,5.3986261291806605e-15,1
400,empirical,0.0001,584,5.449599890802509e-15,1
400,empirical,0.0001,585,5.46239915984976e-15,1
400,empirical,0.0001,586,5.529561706698725e-15,1
400,empirical,0.0001,587,5.537198167652687e-15,1
400,empirical,0.0001,588,5.6105044020485755e-15,1
400,empirical,0.0001,589,5.624532982891118e-15,1
400,empirical,0.0001,590,5.646791895100789e-15,1
400,empirical,0.0001,591,5.659785346749521e-15,1
400,empirical,0.0001,592,5.721904390579452e-15,1
400,empirical,0.0001,593,5.772620132816074e-15,1
400,empirical,0.0001,594,5.82355059850062e-15,1
400,empirical,0.0001,595,5.829478180437031e-15,1
400,empirical,0.0001,596,5.8673027386150135e-15,1
400,empirical,0.0001,597,5.934725632330466e-15,1
400,empirical,0.0001,598,5.952703291639946e-15,1
400,empirical,0.0001,599,5.9936828090621204e-15,1
400,empirical,0.0001,600,6.029958626970058e-15,1
400,empirical,0.0001,601,6.078020759233844e-15,1
400,empirical,0.0001,602,6.1464138627777864e-15,1
400,empirical,0.0001,603,6.18277423961918e-15,1
400,empirical,0.0001,604,6.211865762011385e-15,1
400,empirical,0.0001,605,6.2510295731146794e-15,1
400,empirical,0.0001,606,6.331462495842639e-15,1
400,empirical,0.0001,607,6.351796454984061e-15,1
400,empirical,0.0001,608,6.420467901340806e-15,1
400,empirical,0.0001,609,6.499379073318892e-15,1
400,empirical,0.0001,610,6.56223800545498e-15,1
400,empirical,0.0001,611,6.610332581109132e-15,1
400,empirical,0.0001,612,6.637886293150444e-15,1
400,empirical,0.0001,613,6.696230632218493e-15,1
400,empirical,0.0001,614,6.836874407854958e-15,1
400,empirical,0.0001,615,6.862758958931222e-15,1
400,empirical,0.0001,616,6.967192015693449e-15,1
400,empirical,0.0001,617,7.006211181908748e-15,1
400,empirical,0.0001,618,7.051529632104076e-15,1
400,empirical,0.0001,619,7.213455933981186e-15,1
400,empirical,0.0001,620,7.437020021186732e-15,1
400,empirical,0.0001,621,7.656445543422647e-15,1
400,empirical,0.0001,622,7.874062142091622e-15,1
400,empirical,0.0001,623,1.4113532738665889e-14,1
400,empirical,0.0001,624,2.1752176128158862e-14,1
400,empirical,0.0001,625,0.03947661694322791,0
400,empirical,0.0001,626,0.04347583220693311,0
400,empirical,0.0001,627,0.045049594740114045,0
400,empirical,0.0001,628,0.04590091224375771,0
400,empirical,0.0001,629,0.047997836873304875,0
400,empirical,0.0001,630,0.04927659330184738,0
400,empirical,0.0001,631,0.050718832602037016,0
400,empirical,0.0001,632,0.051471782041460926,0
400,empirical,0.0001,633,0.05260503092242096,0
400,empirical,0.0001,634,0.05338617442885916,0
400,empirical,0.0001,635,0.05559788385520028,0
400,empirical,0.0001,636,0.05707959229114563,0
400,empirical,0.0001,637,0.057784138252840136,0
400,empirical,0.0001,638,0.05932615948791358,0
400,empirical,0.0001,639,0.06094693665119861,0
400,empirical,0.0001,640,0.06216618523760005,0
400,empirical,0.0001,641,0.06285962505055476,0
400,empirical,0.0001,642,0.06444614472005088,0
400,empirical,0.0001,643,0.06544433757349058,0
400,empirical,0.0001,644,0.06683086606458007,0
400,empirical,0.0001,645,0.06805430290119327,0
400,empirical,0.0001,646,0.06877694190316361,0
400,empirical,0.0001,647,0.0698831708128645,0
400,empirical,0.0001,648,0.07134762207409476,0
400,empirical,0.0001,649,0.07145334710141452,0
400,empirical,0.0001,650,0.07393946514911408,0
400,empirical,0.0001,651,0.07442296701042396,0
400,empirical,0.0001,652,0.07670905105187677,0
400,empirical,0.0001,653,0.07825131852632239,0
400,empirical,0.0001,654,0.07830872744031628,0
400,empirical,0.0001,655,0.07908128293414883,0
400,empirical,0.0001,656,0.08089447964152578,0
400,empirical,0.0001,657,0.08167947117223101,0
400,empirical,0.0001,658,0.08355387178757491,0
400,empirical,0.0001,659,0.0846075075365482,0
400,empirical,0.0001,660,0.08546266367704496,0
400,empirical,0.0001,661,0.08730396949082316,0
400,empirical,0.0001,662,0.08862113087340114,0
400,empirical,0.0001,663,0.0898192920359795,0
400,empirical,0.0001,664,0.09066001425914696,0
400,empirical,0.0001,665,0.09166175404475994,0
400,empirical,0.0001,666,0.09378051665341922,0
400,empirical,0.0001,667,0.09437322775612736,0
400,empirical,0.0001,668,0.09503757984569429,0
400,empirical,0.0001,669,0.09791738194924043,0
400,empirical,0.0001,670,0.09838994687188543,0
400,empirical,0.0001,671,0.09999983019607789,0
400,empirical,0.0001,672,0.10087175797648723,0
400,empirical,0.0001,673,0.10204010128867286,0
400,empirical,0.0001,674,0.10396086458311046,0
400,empirical,0.0001,675,0.10542508100909354,0
400,empirical,0.0001,676,0.10678508739861667,0
400,empirical,0.0001,677,0.1096190616656433,0
400,empirical,0.0001,678,0.11024506459736796,0
400,empirical,0.0001,679,0.11102109624731007,0
400,empirical,0.0001,680,0.11267726420257412,0
400,empirical,0.0001,681,0.11336568933019323,0
400,empirical,0.0001,682,0.11476566249685298,0
400,empirical,0.0001,683,0.11648379225110658,0
400,empirical,0.0001,684,0.11890367344269062,0
400,empirical,0.0001,685,0.12035246683126768,0
400,empirical,0.0001,686,0.12061947044344053,0
400,empirical,0.0001,687,0.12313212751478433,0
400,empirical,0.0001,688,0.12444441763128206,0
400,empirical,0.0001,689,0.1249217201242265,0
400,empirical,0.0001,690,0.1256478078008384,0
400,empirical,0.0001,691,0.12947551204717814,0
400,empirical,0.0001,692,0.13160280668577684,0
400,empirical,0.0001,693,0.1325533987036662,0
400,empirical,0.0001,694,0.13427230145115485,0
400,empirical,0.0001,695,0.13516804229111773,0
400,empirical,0.0001,696,0.13675741611121742,0
400,empirical,0.0001,697,0.13759134007803242,0
400,empirical,0.0001,698,0.1386832507831462,0
400,empirical,0.0001,699,0.14277849577903512,0
400,empirical,0.0001,700,0.1447209429895749,0
400,empirical,0.0001,701,0.14579946643680786,0
400,empirical,0.0001,702,0.1489637990385027,0
400,empirical,0.0001,703,0.14974295350446953,0
400,empirical,0.0001,704,0.15089772568209409,0
400,empirical,0.0001,705,0.15152392391756705,0
400,empirical,0.0001,706,0.1534367969350469,0
400,empirical,0.0001,707,0.15620340689667744,0
400,empirical,0.0001,708,0.1575888167594344,0
400,empirical,0.0001,709,0.16009064265282524,0
400,empirical,0.0001,710,0.1602432160072137,0
400,empirical,0.0001,711,0.16296987512169261,0
400,empirical,0.0001,712,0.16453852126501975,0
400,empirical,0.0001,713,0.16704090442750816,0
400,empirical,0.0001,714,0.1673316930704291,0
400,empirical,0.0001,715,0.17067913903146945,0
400,empirical,0.0001,716,0.17246788578730438,0
400,empirical,0.0001,717,0.1739241678901308,0
400,empirical,0.0001,718,0.17619688354932247,0
400,empirical,0.0001,719,0.1783009430507572,0
400,empirical,0.0001,720,0.17983937031229824,0
400,empirical,0.0001,721,0.1825524247832635,0
400,empirical,0.0001,722,0.18530061599552944,0
400,empirical,0.0001,723,0.18719220791928487,0
400,empirical,0.0001,724,0.18988014571803766,0
400,empirical,0.0001,725,0.1910171539782738,0
400,empirical,0.0001,726,0.19523164412962846,0
400,empirical,0.0001,727,0.19549742462524308,0
400,empirical,0.0001,728,0.1992035130430574,0
400,empirical,0.0001,729,0.2012847468461811,0
400,empirical,0.0001,730,0.20199734299387856,0
400,empirical,0.0001,731,0.20393551835997353,0
400,empirical,0.0001,732,0.20690342953047905,0
400,empirical,0.0001,733,0.2098606941932168,0
400,empirical,0.0001,734,0.21177521109211098,0
400,empirical,0.0001,735,0.21330609163181302,0
400,empirical,0.0001,736,0.21427124281236168,0
400,empirical,0.0001,737,0.21811036843558024,0
400,empirical,0.0001,738,0.22173283946465996,0
400,empirical,0.0001,739,0.22335354318304954,0
400,empirical,0.0001,740,0.22393001210642513,0
400,empirical,0.0001,741,0.2271376625365079,0
400,empirical,0.0001,742,0.23143844316181947,0
400,empirical,0.0001,743,0.23356519261958703,0
400,empirical,0.0001,744,0.2350924360898186,0
400,empirical,0.0001,745,0.2368921526713025,0
400,empirical,0.0001,746,0.23922537028226115,0
400,empirical,0.0001,747,0.2411458576675823,0
400,empirical,0.0001,748,0.24377703461408978,0
400,empirical,0.0001,749,0.2444948360404945,0
400,empirical,0.0001,750,0.24946357308013714,0
400,empirical,0.0001,751,0.2523237528590603,0
400,empirical,0.0001,752,0.2533071798721385,0
400,empirical,0.0001,753,0.2566466427568676,0
400,empirical,0.0001,754,0.2649106877583809,0
400,empirical,0.0001,755,0.2655048739837995,0
400,empirical,0.0001,756,0.26754427322316116,0
400,empirical,0.0001,757,0.2715721172043359,0
400,empirical,0.0001,758,0.2723703980479799,0
400,empirical,0.0001,759,0.27542814203119537,0
400,empirical,0.0001,760,0.27966856005066054,0
400,empirical,0.0001,761,0.2832600546435276,0
400,empirical,0.0001,762,0.286458599603099,0
400,empirical,0.0001,763,0.29026938045174483,0
400,empirical,0.0001,764,0.2913948540528787,0
400,empirical,0.0001,765,0.295383736214969,0
400,empirical,0.0001,766,0.2986364464778492,0
400,empirical,0.0001,767,0.2996455297167785,0
400,empirical,0.0001,768,0.303634934021592,0
400,empirical,0.0001,769,0.30743160487144705,0
400,empirical,0.0001,770,0.3098268175078599,0
400,empirical,0.0001,771,0.31160714520144933,0
400,empirical,0.0001,772,0.315237138245467,0
400,empirical,0.0001,773,0.31813794460727807,0
400,empirical,0.0001,774,0.3229236808491129,0
400,empirical,0.0001,775,0.32468282931601916,0
400,empirical,0.0001,776,0.3270867510763068,0
400,empirical,0.0001,777,0.3305780206283603,0
400,empirical,0.0001,778,0.33372458799072463,0
400,empirical,0.0001,779,0.33520774435886375,0
400,empirical,0.0001,780,0.340648668755943,0
400,empirical,0.0001,781,0.34250122888881235,0
400,empirical,0.0001,782,0.34693640260276376,0
400,empirical,0.0001,783,0.35086212266240974,0
400,empirical,0.0001,784,0.35402888764981216,0
400,empirical,0.0001,785,0.3557316954052808,0
400,empirical,0.0001,786,0.36247803723427885,0
400,empirical,0.0001,787,0.3632015906785742,0
400,empirical,0.0001,788,0.36699208990232524,0
400,empirical,0.0001,789,0.3703507092229721,0
400,empirical,0.0001,790,0.37455916151792845,0
400,empirical,0.0001,791,0.3780184654960712,0
400,empirical,0.0001,792,0.38400651899801,0
400,empirical,0.0001,793,0.3897115277729596,0
400,empirical,0.0001,794,0.39189228629681344,0
400,empirical,0.0001,795,0.39872713460212816,0
400,empirical,0.0001,796,0.4025226116763797,0
400,empirical,0.0001,797,0.40367093611032295,0
400,empirical,0.0001,798,0.4064900956249029,0
400,empirical,0.0001,799,0.4120922500874631,0
400,empirical,0.0001,800,0.41471868965363534,0
400,empirical,0.0001,801,0.41754904184561525,0
400,empirical,0.0001,802,0.42094676776299494,0
400,empirical,0.0001,803,0.4261992621936498,0
400,empirical,0.0001,804,0.43683971035533753,0
400,empirical,0.0001,805,0.4389908370917675,0
400,empirical,0.0001,806,0.4457819325856976,0
400,empirical,0.0001,807,0.4504994072114119,0
400,empirical,0.0001,808,0.4593509808187866,0
400,empirical,0.0001,809,0.46249336838536453,0
400,empirical,0.0001,810,0.46762686420129584,0
400,empirical,0.0001,811,0.470835095508949,0
400,empirical,0.0001,812,0.47805627638909487,0
400,empirical,0.0001,813,0.4836473436928214,0
400,empirical,0.0001,814,0.48376766230065843,0
400,empirical,0.0001,815,0.4951473640268,0
400,empirical,0.0001,816,0.4993527330070336,0
400,empirical,0.0001,817,0.5017817710868278,0
400,empirical,0.0001,818,0.5109553968878249,0
400,empirical,0.0001,819,0.5165324659804913,0
400,empirical,0.0001,820,0.5241477525525065,0
400,empirical,0.0001,821,0.527139020610506,0
400,empirical,0.0001,822,0.5297029230531012,0
400,empirical,0.0001,823,0.5354651299617446,0
400,empirical,0.0001,824,0.5416298033362517,0
400,empirical,0.0001,825,0.5458460893265867,0
400,empirical,0.0001,826,0.5532338394658518,0
400,empirical,0.0001,827,0.5628948764829868,0
400,empirical,0.0001,828,0.5659267005067443,0
400,empirical,0.0001,829,0.5725923408261173,0
400,empirical,0.0001,830,0.5761314530012057,0
400,empirical,0.0001,831,0.5840103635088385,0
400,empirical,0.0001,832,0.5916415544180902,0
400,empirical,0.0001,833,0.5951721788740066,0
400,empirical,0.0001,834,0.5988205044722331,0
400,empirical,0.0001,835,0.6037442038898724,0
400,empirical,0.0001,836,0.6159448781118815,0
400,empirical,0.0001,837,0.6231361146860042,0
400,empirical,0.0001,838,0.6311262765691871,0
400,empirical,0.0001,839,0.6348498576329135,0
400,empirical,0.0001,840,0.6437004309378145,0
400,empirical,0.0001,841,0.6487267333315475,0
400,empirical,0.0001,842,0.6527059028336688,0
400,empirical,0.0001,843,0.6596136310142722,0
400,empirical,0.0001,844,0.6669591675679304,0
400,empirical,0.0001,845,0.674614063722766,0
400,empirical,0.0001,846,0.6794742058322802,0
400,empirical,0.0001,847,0.69267155845258,0
400,empirical,0.0001,848,0.7039980330562052,0
400,empirical,0.0001,849,0.7082860909947806,0
400,empirical,0.0001,850,0.7145175391023482,0
400,empirical,0.0001,851,0.722693448444377,0
400,empirical,0.0001,852,0.7310144385932962,0
400,empirical,0.0001,853,0.744855501125776,0
400,empirical,0.0001,854,0.7465726545296488,0
400,empirical,0.0001,855,0.7649036839673984,0
400,empirical,0.0001,856,0.7694505646724926,0
400,empirical,0.0001,857,0.7781699310820672,0
400,empirical,0.0001,858,0.7903688126122528,0
400,empirical,0.0001,859,0.8105649674906549,0
400,empirical,0.0001,860,0.8128755199377141,0
400,empirical,0.0001,861,0.8152541230291367,0
400,empirical,0.0001,862,0.8258406609989858,0
400,empirical,0.0001,863,0.8280831553520746,0
400,empirical,0.0001,864,0.8455066275818359,0
400,empirical,0.0001,865,0.8562951607939502,0
400,empirical,0.0001,866,0.8588942168379793,0
400,empirical,0.0001,867,0.8758580791337255,0
400,empirical,0.0001,868,0.8816308215927844,0
400,empirical,0.0001,869,0.890803224965706,0
400,empirical,0.0001,870,0.9018997895400366,0
400,empirical,0.0001,871,0.9093041928775936,0
400,empirical,0.0001,872,0.93569381202295,0
400,empirical,0.0001,873,0.938331870653524,0
400,empirical,0.0001,874,0.9486598693535702,0
400,empirical,0.0001,875,0.9548432786026515,0
400,empirical,0.0001,876,0.9706146170276269,0
400,empirical,0.0001,877,0.9793196536564969,0
400,empirical,0.0001,878,0.9959135732866535,0
400,empirical,0.0001,879,0.9992956761495845,0
400,empirical,0.0001,880,1.0057725439310834,0
400,empirical,0.0001,881,1.0344845225447508,0
400,empirical,0.0001,882,1.0397611649715992,0
400,empirical,0.0001,883,1.058096221301629,0
400,empirical,0.0001,884,1.0631218566381648,0
400,empirical,0.0001,885,1.087771371365299,0
400,empirical,0.0001,886,1.1038859682662665,0
400,empirical,0.0001,887,1.108122596766526,0
400,empirical,0.0001,888,1.1215710724659256,0
400,empirical,0.0001,889,1.150386670340576,0
400,empirical,0.0001,890,1.159004216071233,0
400,empirical,0.0001,891,1.170870300151855,0
400,empirical,0.0001,892,1.1821782684489246,0
400,empirical,0.0001,893,1.2049902231045502,0
400,empirical,0.0001,894,1.2215625577536446,0
400,empirical,0.0001,895,1.2233576430916402,0
400,empirical,0.0001,896,1.2462748855140464,0
400,empirical,0.0001,897,1.2600903003186992,0
400,empirical,0.0001,898,1.280238374598514,0
400,empirical,0.0001,899,1.2962055294987491,0
400,empirical,0.0001,900,1.3104691964899329,0
400,empirical,0.0001,901,1.3166483006570548,0
400,empirical,0.0001,902,1.341356243067385,0
400,empirical,0.0001,903,1.352212593273085,0
400,empirical,0.0001,904,1.3697332057548683,0
400,empirical,0.0001,905,1.3945532328113326,0
400,empirical,0.0001,906,1.3969073870396913,0
400,empirical,0.0001,907,1.4111726879202144,0
400,empirical,0.0001,908,1.4448731621585407,0
400,empirical,0.0001,909,1.4779496177591018,0
400,empirical,0.0001,910,1.4895212367056119,0
400,empirical,0.0001,911,1.499820108181556,0
400,empirical,0.0001,912,1.5532473954551134,0
400,empirical,0.0001,913,1.5734227983046527,0
400,empirical,0.0001,914,1.5871473617597214,0
400,empirical,0.0001,915,1.5971449913660642,0
400,empirical,0.0001,916,1.6078141833719974,0
400,empirical,0.0001,917,1.6337639107705162,0
400,empirical,0.0001,918,1.6779463411392066,0
400,empirical,0.0001,919,1.6944852481473092,0
400,empirical,0.0001,920,1.7398011537262092,0
400,empirical,0.0001,921,1.7552672443325141,0
400,empirical,0.0001,922,1.779586577588087,0
400,empirical,0.0001,923,1.7849031926736056,0
400,empirical,0.0001,924,1.8233189619045942,0
400,empirical,0.0001,925,1.851877005274331,0
400,empirical,0.0001,926,1.8839647754554145,0
400,empirical,0.0001,927,1.8971654203091877,0
400,empirical,0.0001,928,1.92465530297181,0
400,empirical,0.0001,929,1.9469898695908654,0
400,empirical,0.0001,930,1.9961920008217113,0
400,empirical,0.0001,931,2.0066659652925765,0
400,empirical,0.0001,932,2.01142534375425,0
400,empirical,0.0001,933,2.0657852785243227,0
400,empirical,0.0001,934,2.1039143935783424,0
400,empirical,0.0001,935,2.153417345720357,0
400,empirical,0.0001,936,2.1569685045912013,0
400,empirical,0.0001,937,2.199885678233854,0
400,empirical,0.0001,938,2.229107891896723,0
400,empirical,0.0001,939,2.2701398828633055,0
400,empirical,0.0001,940,2.290852744585152,0
400,empirical,0.0001,941,2.3299625982879917,0
400,empirical,0.0001,942,2.374231081780552,0
400,empirical,0.0001,943,2.3953153914015335,0
400,empirical,0.0001,944,2.4722513258962295,0
400,empirical,0.0001,945,2.4996887050054806,0
400,empirical,0.0001,946,2.5490500768846007,0
400,empirical,0.0001,947,2.583310216435737,0
400,empirical,0.0001,948,2.6605886196055444,0
400,empirical,0.0001,949,2.688453835380713,0
400,empirical,0.0001,950,2.737232155397521,0
400,empirical,0.0001,951,2.7620999974074048,0
400,empirical,0.0001,952,2.81295754134911,0
400,empirical,0.0001,953,2.8604320049810315,0
400,empirical,0.0001,954,2.8897300536502253,0
400,empirical,0.0001,955,2.9126572692075636,0
400,empirical,0.0001,956,2.964020573763405,0
400,empirical,0.0001,957,3.01678299619922,0
400,empirical,0.0001,958,3.165549798756643,0
400,empirical,0.0001,959,3.1793534983488416,0
400,empirical,0.0001,960,3.207143672557613,0
400,empirical,0.0001,961,3.2468991495654227,0
400,empirical,0.0001,962,3.270445959358432,0
400,empirical,0.0001,963,3.3489661558117314,0
400,empirical,0.0001,964,3.447148335984409,0
400,empirical,0.0001,965,3.4616700720229043,0
400,empirical,0.0001,966,3.515105914419009,0
400,empirical,0.0001,967,3.593279889527184,0
400,empirical,0.0001,968,3.607129796504409,0
400,empirical,0.0001,969,3.658971024515451,0
400,empirical,0.0001,970,3.765618848382914,0
400,empirical,0.0001,971,3.8070068081923742,0
400,empirical,0.0001,972,3.8432707931074774,0
400,empirical,0.0001,973,3.952034061359693,0
400,empirical,0.0001,974,4.135191000814789,0
400,empirical,0.0001,975,4.205276300321691,0
400,empirical,0.0001,976,4.326847363350521,0
400,empirical,0.0001,977,4.391476896670627,0
400,empirical,0.0001,978,4.505631789112459,0
400,empirical,0.0001,979,4.57140586090085,0
400,empirical,0.0001,980,4.622387233466958,0
400,empirical,0.0001,981,4.727835183518956,0
400,empirical,0.0001,982,4.954497503886037,0
400,empirical,0.0001,983,5.149287952408132,0
400,empirical,0.0001,984,5.270995280441624,0
400,empirical,0.0001,985,5.287635771745468,0
400,empirical,0.0001,986,5.462665087358622,0
400,empirical,0.0001,987,5.584888460880726,0
400,empirical,0.0001,988,5.7307069268743565,0
400,empirical,0.0001,989,5.901128445719881,0
400,empirical,0.0001,990,5.9319391972484565,0
400,empirical,0.0001,991,6.0641587523490434,0
400,empirical,0.0001,992,6.29339890939689,0
400,empirical,0.0001,993,6.434963524346304,0
400,empirical,0.0001,994,6.601301358482016,0
400,empirical,0.0001,995,6.911023674836522,0
400,empirical,0.0001,996,6.943149268293143,0
400,empirical,0.0001,997,6.9771886244339445,0
400,empirical,0.0001,998,7.343333062702565,0
400,empirical,0.0001,999,7.538505958214927,0
400,empirical,0.0001,1000,7.733171484850039,0
400,empirical,0.0001,1001,7.829335914284976,0
400,empirical,0.0001,1002,8.336540791742149,0
400,empirical,0.0001,1003,8.624797520228952,0
400,empirical,0.0001,1004,8.842656481785145,0
400,empirical,0.0001,1005,9.310460191856695,0
400,empirical,0.0001,1006,9.595495686374644,0
400,empirical,0.0001,1007,10.120817054410052,0
400,empirical,0.0001,1008,10.185589713530119,0
400,empirical,0.0001,1009,11.555233690819447,0
400,empirical,0.0001,1010,11.720795363750758,0
400,empirical,0.0001,1011,12.560991951177938,0
400,empirical,0.0001,1012,12.971900694232376,0
400,empirical,0.0001,1013,14.408766747269102,0
400,empirical,0.0001,1014,14.632001888171219,0
400,empirical,0.0001,1015,16.345550451059204,0
400,empirical,0.0001,1016,17.864812119547132,0
400,empirical,0.0001,1017,18.844841731220715,0
400,empirical,0.0001,1018,20.764161597725845,0
400,empirical,0.0001,1019,23.211729504096258,0
400,empirical,0.0001,1020,24.67382140370243,0
400,empirical,0.0001,1021,36.45662341892382,0
400,empirical,0.0001,1022,44.366917429013995,0
400,empirical,0.0001,1023,210.16756444259,0
400,empirical,0.001,0,0.0,1
400,empirical,0.001,1,0.0,1
400,empirical,0.001,2,0.0,1
400,empirical,0.001,3,0.0,1
400,empirical,0.001,4,0.0,1
400,empirical,0.001,5,0.0,1
400,empirical,0.001,6,0.0,1
400,empirical,0.001,7,0.0,1
400,empirical,0.001,8,0.0,1
400,empirical,0.001,9,0.0,1
400,empirical,0.001,10,0.0,1
400,empirical,0.001,11,0.0,1
400,empirical,0.001,12,0.0,1
400,empirical,0.001,13,0.0,1
400,empirical,0.001,14,0.0,1
400,empirical,0.001,15,0.0,1
400,empirical,0.001,16,0.0,1
400,empirical,0.001,17,0.0,1
400,empirical,0.001,18,0.0,1
400,empirical,0.001,19,0.0,1
400,empirical,0.001,20,0.0,1
400,empirical,0.001,21,0.0,1
400,empirical,0.001,22,0.0,1
400,empirical,0.001,23,0.0,1
400,empirical,0.001,24,0.0,1
400,empirical,0.001,25,0.0,1
400,empirical,0.001,26,0.0,1
400,empirical,0.001,27,0.0,1
400,empirical,0.001,28,0.0,1
400,empirical,0.001,29,0.0,1
400,empirical,0.001,30,0.0,1
400,empirical,0.001,31,0.0,1
400,empirical,0.001,32,0.0,1
400,empirical,0.001,33,0.0,1
400,empirical,0.001,34,0.0,1
400,empirical,0.001,35,0.0,1
400,empirical,0.001,36,0.0,1
400,empirical,0.001,37,0.0,1
400,empirical,0.001,38,0.0,1
400,empirical,0.001,39,0.0,1
400,empirical,0.001,40,0.0,1
400,empirical,0.001,41,0.0,1
400,empirical,0.001,42,0.0,1
400,empirical,0.001,43,0.0,1
400,empirical,0.001,44,0.0,1
400,empirical,0.001,45,0.0,1
400,empirical,0.001,46,0.0,1
400,empirical,0.001,47,0.0,1
400,empirical,0.001,48,0.0,1
400,empirical,0.001,49,0.0,1
400,empirical,0.001,50,0.0,1
400,empirical,0.001,51,0.0,1
400,empirical,0.001,52,0.0,1
400,empirical,0.001,53,0.0,1
400,empirical,0.001,54,0.0,1
400,empirical,0.001,55,0.0,1
400,empirical,0.001,56,0.0,1
400,empirical,0.001,57,0.0,1
400,empirical,0.001,58,0.0,1
400,empirical,0.001,59,0.0,1
400,empirical,0.001,60,0.0,1
400,empirical,0.001,61,0.0,1
400,empirical,0.001,62,0.0,1
400,empirical,0.001,63,0.0,1
400,empirical,0.001,64,0.0,1
400,empirical,0.001,65,0.0,1
400,empirical,0.001,66,0.0,1
400,empirical,0.001,67,0.0,1
400,empirical,0.001,68,0.0,1
400,empirical,0.001,69,0.0,1
400,empirical,0.001,70,0.0,1
400,empirical,0.001,71,0.0,1
400,empirical,0.001,72,0.0,1
400,empirical,0.001,73,0.0,1
400,empirical,0.001,74,0.0,1
400,empirical,0.001,75,0.0,1
400,empirical,0.001,76,0.0,1
400,empirical,0.001,77,0.0,1
400,empirical,0.001,78,0.0,1
400,empirical,0.001,79,0.0,1
400,empirical,0.001,80,0.0,1
400,empirical,0.001,81,0.0,1
400,empirical,0.001,82,0.0,1
400,empirical,0.001,83,0.0,1
400,empirical,0.001,84,0.0,1
400,empirical,0.001,85,0.0,1
400,empirical,0.001,86,0.0,1
400,empirical,0.001,87,0.0,1
400,empirical,0.001,88,0.0,1
400,empirical,0.001,89,0.0,1
400,empirical,0.001,90,0.0,1
400,empirical,0.001,91,0.0,1
400,empirical,0.001,92,0.0,1
400,empirical,0.001,93,0.0,1
400,empirical,0.001,94,0.0,1
400,empirical,0.001,95,0.0,1
400,empirical,0.001,96,0.0,1
400,empirical,0.001,97,0.0,1
400,empirical,0.001,98,0.0,1
400,empirical,0.001,99,0.0,1
400,empirical,0.001,100,0.0,1
400,empirical,0.001,101,0.0,1
400,empirical,0.001,102,0.0,1
400,empirical,0.001,103,0.0,1
400,empirical,0.001,104,0.0,1
400,empirical,0.001,105,0.0,1
400,empirical,0.001,106,0.0,1
400,empirical,0.001,107,0.0,1
400,empirical,0.001,108,0.0,1
400,empirical,0.001,109,0.0,1
400,empirical,0.001,110,0.0,1
400,empirical,0.001,111,0.0,1
400,empirical,0.001,112,0.0,1
400,empirical,0.001,113,0.0,1
400,empirical,0.001,114,0.0,1
400,empirical,0.001,115,0.0,1
400,empirical,0.001,116,0.0,1
400,empirical,0.001,117,0.0,1
400,empirical,0.001,118,0.0,1
400,empirical,0.001,119,0.0,1
400,empirical,0.001,120,0.0,1
400,empirical,0.001,121,0.0,1
400,empirical,0.001,122,0.0,1
400,empirical,0.001,123,0.0,1
400,empirical,0.001,124,0.0,1
400,empirical,0.001,125,0.0,1
400,empirical,0.001,126,0.0,1
400,empirical,0.001,127,0.0,1
400,empirical,0.001,128,0.0,1
400,empirical,0.001,129,0.0,1
400,empirical,0.001,130,0.0,1
400,empirical,0.001,131,0.0,1
400,empirical,0.001,132,0.0,1
400,empirical,0.001,133,0.0,1
400,empirical,0.001,134,0.0,1
400,empirical,0.001,135,0.0,1
400,empirical,0.001,136,0.0,1
400,empirical,0.001,137,0.0,1
400,empirical,0.001,138,0.0,1
400,empirical,0.001,139,0.0,1
400,empirical,0.001,140,0.0,1
400,empirical,0.001,141,0.0,1
400,empirical,0.001,142,0.0,1
400,empirical,0.001,143,0.0,1
400,empirical,0.001,144,0.0,1
400,empirical,0.001,145,0.0,1
400,empirical,0.001,146,0.0,1
400,empirical,0.001,147,0.0,1
400,empirical,0.001,148,0.0,1
400,empirical,0.001,149,0.0,1
400,empirical,0.001,150,0.0,1
400,empirical,0.001,151,0.0,1
400,empirical,0.001,152,0.0,1
400,empirical,0.001,153,0.0,1
400,empirical,0.001,154,0.0,1
400,empirical,0.001,155,0.0,1
400,empirical,0.001,156,0.0,1
400,empirical,0.001,157,0.0,1
400,empirical,0.001,158,0.0,1
400,empirical,0.001,159,0.0,1
400,empirical,0.001,160,0.0,1
400,empirical,0.001,161,0.0,1
400,empirical,0.001,162,0.0,1
400,empirical,0.001,163,0.0,1
400,empirical,0.001,164,0.0,1
400,empirical,0.001,165,0.0,1
400,empirical,0.001,166,0.0,1
400,empirical,0.001,167,0.0,1
400,empirical,0.001,168,0.0,1
400,empirical,0.001,169,0.0,1
400,empirical,0.001,170,0.0,1
400,empirical,0.001,171,0.0,1
400,empirical,0.001,172,0.0,1
400,empirical,0.001,173,0.0,1
400,empirical,0.001,174,0.0,1
400,empirical,0.001,175,0.0,1
400,empirical,0.001,176,0.0,1
400,empirical,0.001,177,0.0,1
400,empirical,0.001,178,0.0,1
400,empirical,0.001,179,0.0,1
400,empirical,0.001,180,0.0,1
400,empirical,0.001,181,0.0,1
400,empirical,0.001,182,0.0,1
400,empirical,0.001,183,0.0,1
400,empirical,0.001,184,0.0,1
400,empirical,0.001,185,0.0,1
400,empirical,0.001,186,0.0,1
400,empirical,0.001,187,0.0,1
400,empirical,0.001,188,0.0,1
400,empirical,0.001,189,0.0,1
400,empirical,0.001,190,0.0,1
400,empirical,0.001,191,0.0,1
400,empirical,0.001,192,0.0,1
400,empirical,0.001,193,0.0,1
400,empirical,0.001,194,0.0,1
400,empirical,0.001,195,0.0,1
400,empirical,0.001,196,0.0,1
400,empirical,0.001,197,0.0,1
400,empirical,0.001,198,0.0,1
400,empirical,0.001,199,0.0,1
400,empirical,0.001,200,0.0,1
400,empirical,0.001,201,0.0,1
400,empirical,0.001,202,0.0,1
400,empirical,0.001,203,0.0,1
400,empirical,0.001,204,0.0,1
400,empirical,0.001,205,0.0,1
400,empirical,0.001,206,0.0,1
400,empirical,0.001,207,0.0,1
400,empirical,0.001,208,0.0,1
400,empirical,0.001,209,0.0,1
400,empirical,0.001,210,0.0,1
400,empirical,0.001,211,0.0,1
400,empirical,0.001,212,0.0,1
400,empirical,0.001,213,0.0,1
400,empirical,0.001,214,0.0,1
400,empirical,0.001,215,0.0,1
400,empirical,0.001,216,0.0,1
400,empirical,0.001,217,0.0,1
400,empirical,0.001,218,0.0,1
400,empirical,0.001,219,0.0,1
400,empirical,0.001,220,0.0,1
400,empirical,0.001,221,0.0,1
400,empirical,0.001,222,0.0,1
400,empirical,0.001,223,0.0,1
400,empirical,0.001,224,0.0,1
400,empirical,0.001,225,0.0,1
400,empirical,0.001,226,0.0,1
400,empirical,0.001,227,0.0,1
400,empirical,0.001,228,0.0,1
400,empirical,0.001,229,0.0,1
400,empirical,0.001,230,0.0,1
400,empirical,0.001,231,0.0,1
400,empirical,0.001,232,0.0,1
400,empirical,0.001,233,0.0,1
400,empirical,0.001,234,0.0,1
400,empirical,0.001,235,0.0,1
400,empirical,0.001,236,0.0,1
400,empirical,0.001,237,0.0,1
400,empirical,0.001,238,0.0,1
400,empirical,0.001,239,0.0,1
400,empirical,0.001,240,0.0,1
400,empirical,0.001,241,0.0,1
400,empirical,0.001,242,0.0,1
400,empirical,0.001,243,0.0,1
400,empirical,0.001,244,0.0,1
400,empirical,0.001,245,0.0,1
400,empirical,0.001,246,0.0,1
400,empirical,0.001,247,0.0,1
400,empirical,0.001,248,0.0,1
400,empirical,0.001,249,0.0,1
400,empirical,0.001,250,0.0,1
400,empirical,0.001,251,0.0,1
400,empirical,0.001,252,0.0,1
400,empirical,0.001,253,0.0,1
400,empirical,0.001,254,0.0,1
400,empirical,0.001,255,0.0,1
400,empirical,0.001,256,0.0,1
400,empirical,0.001,257,0.0,1
400,empirical,0.001,258,0.0,1
400,empirical,0.001,259,0.0,1
400,empirical,0.001,260,0.0,1
400,empirical,0.001,261,0.0,1
400,empirical,0.001,262,0.0,1
400,empirical,0.001,263,0.0,1
400,empirical,0.001,264,0.0,1
400,empirical,0.001,265,0.0,1
400,empirical,0.001,266,0.0,1
400,empirical,0.001,267,0.0,1
400,empirical,0.001,268,0.0,1
400,empirical,0.001,269,0.0,1
400,empirical,0.001,270,0.0,1
400,empirical,0.001,271,0.0,1
400,empirical,0.001,272,0.0,1
400,empirical,0.001,273,0.0,1
400,empirical,0.001,274,0.0,1
400,empirical,0.001,275,0.0,1
400,empirical,0.001,276,0.0,1
400,empirical,0.001,277,0.0,1
400,empirical,0.001,278,0.0,1
400,empirical,0.001,279,0.0,1
400,empirical,0.001,280,0.0,1
400,empirical,0.001,281,0.0,1
400,empirical,0.001,282,0.0,1
400,empirical,0.001,283,0.0,1
400,empirical,0.001,284,0.0,1
400,empirical,0.001,285,0.0,1
400,empirical,0.001,286,0.0,1
400,empirical,0.001,287,0.0,1
400,empirical,0.001,288,0.0,1
400,empirical,0.001,289,0.0,1
400,empirical,0.001,290,0.0,1
400,empirical,0.001,291,0.0,1
400,empirical,0.001,292,0.0,1
400,empirical,0.001,293,0.0,1
400,empirical,0.001,294,0.0,1
400,empirical,0.001,295,0.0,1
400,empirical,0.001,296,0.0,1
400,empirical,0.001,297,0.0,1
400,empirical,0.001,298,0.0,1
400,empirical,0.001,299,0.0,1
400,empirical,0.001,300,0.0,1
400,empirical,0.001,301,0.0,1
400,empirical,0.001,302,0.0,1
400,empirical,0.001,303,0.0,1
400,empirical,0.001,304,0.0,1
400,empirical,0.001,305,0.0,1
400,empirical,0.001,306,0.0,1
400,empirical,0.001,307,0.0,1
400,empirical,0.001,308,0.0,1
400,empirical,0.001,309,0.0,1
400,empirical,0.001,310,0.0,1
400,empirical,0.001,311,0.0,1
400,empirical,0.001,312,0.0,1
400,empirical,0.001,313,0.0,1
400,empirical,0.001,314,0.0,1
400,empirical,0.001,315,2.0777048681187904e-17,1
400,empirical,0.001,316,2.864826265693089e-17,1
400,empirical,0.001,317,4.35206115662706e-17,1
400,empirical,0.001,318,5.873409403909231e-17,1
400,empirical,0.001,319,7.75742910920137e-17,1
400,empirical,0.001,320,8.56553011431536e-17,1
400,empirical,0.001,321,1.1649815373691362e-16,1
400,empirical,0.001,322,1.3159656421920846e-16,1
400,empirical,0.001,323,1.445401175585197e-16,1
400,empirical,0.001,324,1.5752531230319099e-16,1
400,empirical,0.001,325,1.893634023899589e-16,1
400,empirical,0.001,326,1.9481880111269195e-16,1
400,empirical,0.001,327,2.2310984648976083e-16,1
400,empirical,0.001,328,2.3408942286827693e-16,1
400,empirical,0.001,329,2.5165813210943553e-16,1
400,empirical,0.001,330,2.6299054315471936e-16,1
400,empirical,0.001,331,2.6878906938571707e-16,1
400,empirical,0.001,332,2.785597883437608e-16,1
400,empirical,0.001,333,3.0885792347840577e-16,1
400,empirical,0.001,334,3.2595966174680546e-16,1
400,empirical,0.001,335,3.4981979389034853e-16,1
400,empirical,0.001,336,3.745494610766097e-16,1
400,empirical,0.001,337,3.82887771383246e-16,1
400,empirical,0.001,338,3.941254399869889e-16,1
400,empirical,0.001,339,4.0622471395292906e-16,1
400,empirical,0.001,340,4.275782383038596e-16,1
400,empirical,0.001,341,4.469826615306969e-16,1
400,empirical,0.001,342,4.669316280010702e-16,1
400,empirical,0.001,343,4.770855159775185e-16,1
400,empirical,0.001,344,4.894662376984664e-16,1
400,empirical,0.001,345,5.082750522973507e-16,1
400,empirical,0.001,346,5.289358879308409e-16,1
400,empirical,0.001,347,5.40465866213046e-16,1
400,empirical,0.001,348,5.503769583392347e-16,1
400,empirical,0.001,349,5.594816000580312e-16,1
400,empirical,0.001,350,5.879232520607628e-16,1
400,empirical,0.001,351,6.062661531253375e-16,1
400,empirical,0.001,352,6.310952737872957e-16,1
400,empirical,0.001,353,6.430041847459666e-16,1
400,empirical,0.001,354,6.577129230339615e-16,1
400,empirical,0.001,355,6.736266802709705e-16,1
400,empirical,0.001,356,6.918004195943437e-16,1
400,empirical,0.001,357,7.069228632552294e-16,1
400,empirical,0.001,358,7.284457948680013e-16,1
400,empirical,0.001,359,7.355681640572385e-16,1
400,empirical,0.001,360,7.733957995785949e-16,1
400,empirical,0.001,361,7.97542905316073e-16,1
400,empirical,0.001,362,8.012883471810874e-16,1
400,empirical,0.001,363,8.125939509437951e-16,1
400,empirical,0.001,364,8.243466325655879e-16,1
400,empirical,0.001,365,8.4306912784189e-16,1
400,empirical,0.001,366,8.555442705186731e-16,1
400,empirical,0.001,367,8.691777399521947e-16,1
400,empirical,0.001,368,8.910424901963358e-16,1
400,empirical,0.001,369,9.03988678357249e-16,1
400,empirical,0.001,370,9.309493606412177e-16,1
400,empirical,0.001,371,9.4783432953116e-16,1
400,empirical,0.001,372,9.625320761255983e-16,1
400,empirical,0.001,373,9.785293576393305e-16,1
400,empirical,0.001,374,9.966621965896055e-16,1
400,empirical,0.001,375,1.0153821931735742e-15,1
400,empirical,0.001,376,1.0260930972876743e-15,1
400,empirical,0.001,377,1.0446710804596798e-15,1
400,empirical,0.001,378,1.0684250502270785e-15,1
400,empirical,0.001,379,1.0792672877854385e-15,1
400,empirical,0.001,380,1.096992175576869e-15,1
400,empirical,0.001,381,1.102082799810327e-15,1
400,empirical,0.001,382,1.1308833249333731e-15,1
400,empirical,0.001,383,1.133611642754274e-15,1
400,empirical,0.001,384,1.1672608632727672e-15,1
400,empirical,0.001,385,1.180296245808894e-15,1
400,empirical,0.001,386,1.1860574213838879e-15,1
400,empirical,0.001,387,1.2161536650011817e-15,1
400,empirical,0.001,388,1.2277582318073898e-15,1
400,empirical,0.001,389,1.2379699949726037e-15,1
400,empirical,0.001,390,1.2486075858895835e-15,1
400,empirical,0.001,391,1.2585886133463565e-15,1
400,empirical,0.001,392,1.2963824476155966e-15,1
400,empirical,0.001,393,1.3146413007481341e-15,1
400,empirical,0.001,394,1.3321553445154325e-15,1
400,empirical,0.001,395,1.3480978507754835e-15,1
400,empirical,0.001,396,1.374337195082334e-15,1
400,empirical,0.001,397,1.3786689091000795e-15,1
400,empirical,0.001,398,1.4009389529989534e-15,1
400,empirical,0.001,399,1.4053529030212922e-15,1
400,empirical,0.001,400,1.4252322429777155e-15,1
400,empirical,0.001,401,1.4388129521626806e-15,1
400,empirical,0.001,402,1.4434613484784486e-15,1
400,empirical,0.001,403,1.4723446467087636e-15,1
400,empirical,0.001,404,1.4818873831922846e-15,1
400,empirical,0.001,405,1.49993254539261e-15,1
400,empirical,0.001,406,1.5121377588632565e-15,1
400,empirical,0.001,407,1.5334684300712323e-15,1
400,empirical,0.001,408,1.5512232079694927e-15,1
400,empirical,0.001,409,1.5772809517817442e-15,1
400,empirical,0.001,410,1.5822061324764381e-15,1
400,empirical,0.001,411,1.6008510197078629e-15,1
400,empirical,0.001,412,1.6108210312112003e-15,1
400,empirical,0.001,413,1.661262044615844e-15,1
400,empirical,0.001,414,1.6893930694464075e-15,1
400,empirical,0.001,415,1.6963124691067644e-15,1
400,empirical,0.001,416,1.712902546845122e-15,1
400,empirical,0.001,417,1.7305314591137255e-15,1
400,empirical,0.001,418,1.7533751689945962e-15,1
400,empirical,0.001,419,1.762219760047296e-15,1
400,empirical,0.001,420,1.7730741398523322e-15,1
400,empirical,0.001,421,1.7981447590304473e-15,1
400,empirical,0.001,422,1.8007351732749208e-15,1
400,empirical,0.001,423,1.8178498281989913e-15,1
400,empirical,0.001,424,1.8316541512726316e-15,1
400,empirical,0.001,425,1.865666123033106e-15,1
400,empirical,0.001,426,1.8888618754064868e-15,1
400,empirical,0.001,427,1.8942277642284743e-15,1
400,empirical,0.001,428,1.9103857693525277e-15,1
400,empirical,0.001,429,1.9250387434734225e-15,1
400,empirical,0.001,430,1.9582269848817817e-15,1
400,empirical,0.001,431,1.975635399720448e-15,1
400,empirical,0.001,432,1.9910794255912364e-15,1
400,empirical,0.001,433,1.997478756368896e-15,1
400,empirical,0.001,434,2.021935009583763e-15,1
400,empirical,0.001,435,2.038976269092496e-15,1
400,empirical,0.001,436,2.0495173527952315e-15,1
400,empirical,0.001,437,2.0591707785632434e-15,1
400,empirical,0.001,438,2.0894622505346326e-15,1
400,empirical,0.001,439,2.102932735018293e-15,1
400,empirical,0.001,440,2.117685832480484e-15,1
400,empirical,0.001,441,2.1341889394408927e-15,1
400,empirical,0.001,442,2.1429992349200427e-15,1
400,empirical,0.001,443,2.1676197956569156e-15,1
400,empirical,0.001,444,2.191315439218572e-15,1
400,empirical,0.001,445,2.2018294894946394e-15,1
400,empirical,0.001,446,2.2198934176597467e-15,1
400,empirical,0.001,447,2.2272227641656623e-15,1
400,empirical,0.001,448,2.2502731071486816e-15,1
400,empirical,0.001,449,2.2726247453136734e-15,1
400,empirical,0.001,450,2.2890455892848065e-15,1
400,empirical,0.001,451,2.3123846724581938e-15,1
400,empirical,0.001,452,2.323983603134624e-15,1
400,empirical,0.001,453,2.353947688462094e-15,1
400,empirical,0.001,454,2.380795804965386e-15,1
400,empirical,0.001,455,2.401129302804191e-15,1
400,empirical,0.001,456,2.4137352936997546e-15,1
400,empirical,0.001,457,2.4353375525545622e-15,1
400,empirical,0.001,458,2.44848123945075e-15,1
400,empirical,0.001,459,2.4664250178169026e-15,1
400,empirical,0.001,460,2.4891054507567203e-15,1
400,empirical,0.001,461,2.498038128547799e-15,1
400,empirical,0.001,462,2.5135109449697933e-15,1
400,empirical,0.001,463,2.541341585151639e-15,1
400,empirical,0.001,464,2.5529639359034647e-15,1
400,empirical,0.001,465,2.5811220629143453e-15,1
400,empirical,0.001,466,2.6006871831964216e-15,1
400,empirical,0.001,467,2.6077315859599747e-15,1
400,empirical,0.001,468,2.618049395673754e-15,1
400,empirical,0.001,469,2.6383248178025626e-15,1
400,empirical,0.001,470,2.665756818621602e-15,1
400,empirical,0.001,471,2.686298845133411e-15,1
400,empirical,0.001,472,2.7179812219120784e-15,1
400,empirical,0.001,473,2.725074272774464e-15,1
400,empirical,0.001,474,2.749351341277045e-15,1
400,empirical,0.001,475,2.798324942469112e-15,1
400,empirical,0.001,476,2.8106841306122344e-15,1
400,empirical,0.001,477,2.835790897942949e-15,1
400,empirical,0.001,478,2.8537828429702466e-15,1
400,empirical,0.001,479,2.8584982865471792e-15,1
400,empirical,0.001,480,2.8884151490359408e-15,1
400,empirical,0.001,481,2.9090602068690264e-15,1
400,empirical,0.001,482,2.93334430876165e-15,1
400,empirical,0.001,483,2.9485748591071274e-15,1
400,empirical,0.001,484,2.96737311033667e-15,1
400,empirical,0.001,485,2.980699222678904e-15,1
400,empirical,0.001,486,3.000212904502894e-15,1
400,empirical,0.001,487,3.0115270863192034e-15,1
400,empirical,0.001,488,3.052745836292273e-15,1
400,empirical,0.001,489,3.071880403349754e-15,1
400,empirical,0.001,490,3.0813154170394506e-15,1
400,empirical,0.001,491,3.108376599909555e-15,1
400,empirical,0.001,492,3.14225155591716e-15,1
400,empirical,0.001,493,3.16156220605887e-15,1
400,empirical,0.001,494,3.194340824141582e-15,1
400,empirical,0.001,495,3.2079479656787564e-15,1
400,empirical,0.001,496,3.2284658490590236e-15,1
400,empirical,0.001,497,3.2511743458570437e-15,1
400,empirical,0.001,498,3.260631147481207e-15,1
400,empirical,0.001,499,3.288251375183627e-15,1
400,empirical,0.001,500,3.3053027132967647e-15,1
400,empirical,0.001,501,3.3157894721539006e-15,1
400,empirical,0.001,502,3.33239321706327e-15,1
400,empirical,0.001,503,3.3429096927818385e-15,1
400,empirical,0.001,504,3.365026562992649e-15,1
400,empirical,0.001,505,3.4033815420894506e-15,1
400,empirical,0.001,506,3.4287228778873115e-15,1
400,empirical,0.001,507,3.458605761259126e-15,1
400,empirical,0.001,508,3.474481992368481e-15,1
400,empirical,0.001,509,3.494597522990082e-15,1
400,empirical,0.001,510,3.517080509405923e-15,1
400,empirical,0.001,511,3.5264379387743655e-15,1
400,empirical,0.001,512,3.5390784462001712e-15,1
400,empirical,0.001,513,3.561489644321235e-15,1
400,empirical,0.001,514,3.586333528953586e-15,1
400,empirical,0.001,515,3.5978878703106205e-15,1
400,empirical,0.001,516,3.635940413633509e-15,1
400,empirical,0.001,517,3.6514328290198345e-15,1
400,empirical,0.001,518,3.6658242873442896e-15,1
400,empirical,0.001,519,3.6939984184764666e-15,1
400,empirical,0.001,520,3.736272314634931e-15,1
400,empirical,0.001,521,3.7484045895470864e-15,1
400,empirical,0.001,522,3.766905918240351e-15,1
400,empirical,0.001,523,3.777898072708049e-15,1
400,empirical,0.001,524,3.813281812073475e-15,1
400,empirical,0.001,525,3.8329960588494705e-15,1
400,empirical,0.001,526,3.8404614205800674e-15,1
400,empirical,0.001,527,3.862915564216595e-15,1
400,empirical,0.001,528,3.90226406092253e-15,1
400,empirical,0.001,529,3.9199654691192176e-15,1
400,empirical,0.001,530,3.934785846588656e-15,1
400,empirical,0.001,531,3.939713431948826e-15,1
400,empirical,0.001,532,3.996167642606405e-15,1
400,empirical,0.001,533,4.0177470887994515e-15,1
400,empirical,0.001,534,4.047345208047402e-15,1
400,empirical,0.001,535,4.053622122815088e-15,1
400,empirical,0.001,536,4.09210993665208e-15,1
400,empirical,0.001,537,4.113071624663667e-15,1
400,empirical,0.001,538,4.1394809301766565e-15,1
400,empirical,0.001,539,4.159070638752261e-15,1
400,empirical,0.001,540,4.186516826204451e-15,1
400,empirical,0.001,541,4.222658964000059e-15,1
400,empirical,0.001,542,4.2350037211835845e-15,1
400,empirical,0.001,543,4.2530227877481785e-15,1
400,empirical,0.001,544,4.268786618755552e-15,1
400,empirical,0.001,545,4.318288552953178e-15,1
400,empirical,0.001,546,4.338756616347154e-15,1
400,empirical,0.001,547,4.3609438196948555e-15,1
400,empirical,0.001,548,4.367937732641922e-15,1
400,empirical,0.001,549,4.413729135181988e-15,1
400,empirical,0.001,550,4.4268779652319506e-15,1
400,empirical,0.001,551,4.447609892949426e-15,1
400,empirical,0.001,552,4.4756349745143445e-15,1
400,empirical,0.001,553,4.4956413342212235e-15,1
400,empirical,0.001,554,4.536789611557307e-15,1
400,empirical,0.001,555,4.550630669115279e-15,1
400,empirical,0.001,556,4.556624455147847e-15,1
400,empirical,0.001,557,4.619266375855692e-15,1
400,empirical,0.001,558,4.641590170068089e-15,1
400,empirical,0.001,559,4.6716517400138025e-15,1
400,empirical,0.001,560,4.684668714885736e-15,1
400,empirical,0.001,561,4.709712822236744e-15,1
400,empirical,0.001,562,4.723484185633828e-15,1
400,empirical,0.001,563,4.765480410957036e-15,1
400,empirical,0.001,564,4.772707152527456e-15,1
400,empirical,0.001,565,4.816429470348142e-15,1
400,empirical,0.001,566,4.849978585723107e-15,1
400,empirical,0.001,567,4.854922064377878e-15,1
400,empirical,0.001,568,4.910928159813593e-15,1
400,empirical,0.001,569,4.9352801881801444e-15,1
400,empirical,0.001,570,4.978104005511158e-15,1
400,empirical,0.001,571,4.979502420869833e-15,1
400,empirical,0.001,572,5.0088483387780935e-15,1
400,empirical,0.001,573,5.052713987370681e-15,1
400,empirical,0.001,574,5.069314917240936e-15,1
400,empirical,0.001,575,5.1037113777371375e-15,1
400,empirical,0.001,576,5.154049167426931e-15,1
400,empirical,0.001,577,5.171843087000169e-15,1
400,empirical,0.001,578,5.205107386233801e-15,1
400,empirical,0.001,579,5.248791364324759e-15,1
400,empirical,0.001,580,5.3016430703648814e-15,1
400,empirical,0.001,581,5.343785331009604e-15,1
400,empirical,0.001,582,5.35967476061254e-15,1
400,empirical,0.001,583,5.3986261291806605e-15,1
400,empirical,0.001,584,5.449599890802509e-15,1
400,empirical,0.001,585,5.46239915984976e-15,1
400,empirical,0.001,586,5.529561706698725e-15,1
400,empirical,0.001,587,5.537198167652687e-15,1
400,empirical,0.001,588,5.6105044020485755e-15,1
400,empirical,0.001,589,5.624532982891118e-15,1
400,empirical,0.001,590,5.646791895100789e-15,1
400,empirical,0.001,591,5.659785346749521e-15,1
400,empirical,0.001,592,5.721904390579452e-15,1
400,empirical,0.001,593,5.772620132816074e-15,1
400,empirical,0.001,594,5.82355059850062e-15,1
400,empirical,0.001,595,5.829478180437031e-15,1
400,empirical,0.001,596,5.8673027386150135e-15,1
400,empirical,0.001,597,5.934725632330466e-15,1
400,empirical,0.001,598,5.952703291639946e-15,1
400,empirical,0.001,599,5.9936828090621204e-15,1
400,empirical,0.001,600,6.029958626970058e-15,1
400,empirical,0.001,601,6.078020759233844e-15,1
400,empirical,0.001,602,6.1464138627777864e-15,1
400,empirical,0.001,603,6.18277423961918e-15,1
400,empirical,0.001,604,6.211865762011385e-15,1
400,empirical,0.001,605,6.2510295731146794e-15,1
400,empirical,0.001,606,6.331462495842639e-15,1
400,empirical,0.001,607,6.351796454984061e-15,1
400,empirical,0.001,608,6.420467901340806e-15,1
400,empirical,0.001,609,6.499379073318892e-15,1
400,empirical,0.001,610,6.56223800545498e-15,1
400,empirical,0.001,611,6.610332581109132e-15,1
400,empirical,0.001,612,6.637886293150444e-15,1
400,empirical,0.001,613,6.696230632218493e-15,1
400,empirical,0.001,614,6.836874407854958e-15,1
400,empirical,0.001,615,6.862758958931222e-15,1
400,empirical,0.001,616,6.967192015693449e-15,1
400,empirical,0.001,617,7.006211181908748e-15,1
400,empirical,0.001,618,7.051529632104076e-15,1
400,empirical,0.001,619,7.213455933981186e-15,1
400,empirical,0.001,620,7.437020021186732e-15,1
400,empirical,0.001,621,7.656445543422647e-15,1
400,empirical,0.001,622,7.874062142091622e-15,1
400,empirical,0.001,623,1.4113532738665889e-14,1
400,empirical,0.001,624,2.1752176128158862e-14,1
400,empirical,0.001,625,0.03947661694322791,1
400,empirical,0.001,626,0.04347583220693311,1
400,empirical,0.001,627,0.045049594740114045,1
400,empirical,0.001,628,0.04590091224375771,1
400,empirical,0.001,629,0.047997836873304875,1
400,empirical,0.001,630,0.04927659330184738,1
400,empirical,0.001,631,0.050718832602037016,1
400,empirical,0.001,632,0.051471782041460926,1
400,empirical,0.001,633,0.05260503092242096,1
400,empirical,0.001,634,0.05338617442885916,1
400,empirical,0.001,635,0.05559788385520028,1
400,empirical,0.001,636,0.05707959229114563,1
400,empirical,0.001,637,0.057784138252840136,1
400,empirical,0.001,638,0.05932615948791358,1
400,empirical,0.001,639,0.06094693665119861,1
400,empirical,0.001,640,0.06216618523760005,1
400,empirical,0.001,641,0.06285962505055476,1
400,empirical,0.001,642,0.06444614472005088,1
400,empirical,0.001,643,0.06544433757349058,1
400,empirical,0.001,644,0.06683086606458007,1
400,empirical,0.001,645,0.06805430290119327,1
400,empirical,0.001,646,0.06877694190316361,1
400,empirical,0.001,647,0.0698831708128645,1
400,empirical,0.001,648,0.07134762207409476,1
400,empirical,0.001,649,0.07145334710141452,1
400,empirical,0.001,650,0.07393946514911408,1
400,empirical,0.001,651,0.07442296701042396,1
400,empirical,0.001,652,0.07670905105187677,1
400,empirical,0.001,653,0.07825131852632239,1
400,empirical,0.001,654,0.07830872744031628,1
400,empirical,0.001,655,0.07908128293414883,1
400,empirical,0.001,656,0.08089447964152578,1
400,empirical,0.001,657,0.08167947117223101,1
400,empirical,0.001,658,0.08355387178757491,1
400,empirical,0.001,659,0.0846075075365482,1
400,empirical,0.001,660,0.08546266367704496,1
400,empirical,0.001,661,0.08730396949082316,1
400,empirical,0.001,662,0.08862113087340114,1
400,empirical,0.001,663,0.0898192920359795,1
400,empirical,0.001,664,0.09066001425914696,1
400,empirical,0.001,665,0.09166175404475994,1
400,empirical,0.001,666,0.09378051665341922,1
400,empirical,0.001,667,0.09437322775612736,1
400,empirical,0.001,668,0.09503757984569429,1
400,empirical,0.001,669,0.09791738194924043,1
400,empirical,0.001,670,0.09838994687188543,1
400,empirical,0.001,671,0.09999983019607789,1
400,empirical,0.001,672,0.10087175797648723,1
400,empirical,0.001,673,0.10204010128867286,1
400,empirical,0.001,674,0.10396086458311046,1
400,empirical,0.001,675,0.10542508100909354,1
400,empirical,0.001,676,0.10678508739861667,1
400,empirical,0.001,677,0.1096190616656433,1
400,empirical,0.001,678,0.11024506459736796,1
400,empirical,0.001,679,0.11102109624731007,1
400,empirical,0.001,680,0.11267726420257412,1
400,empirical,0.001,681,0.11336568933019323,1
400,empirical,0.001,682,0.11476566249685298,1
400,empirical,0.001,683,0.11648379225110658,1
400,empirical,0.001,684,0.11890367344269062,1
400,empirical,0.001,685,0.12035246683126768,1
400,empirical,0.001,686,0.12061947044344053,1
400,empirical,0.001,687,0.12313212751478433,1
400,empirical,0.001,688,0.12444441763128206,1
400,empirical,0.001,689,0.1249217201242265,1
400,empirical,0.001,690,0.1256478078008384,1
400,empirical,0.001,691,0.12947551204717814,1
400,empirical,0.001,692,0.13160280668577684,1
400,empirical,0.001,693,0.1325533987036662,1
400,empirical,0.001,694,0.13427230145115485,1
400,empirical,0.001,695,0.13516804229111773,1
400,empirical,0.001,696,0.13675741611121742,1
400,empirical,0.001,697,0.13759134007803242,1
400,empirical,0.001,698,0.1386832507831462,1
400,empirical,0.001,699,0.14277849577903512,1
400,empirical,0.001,700,0.1447209429895749,1
400,empirical,0.001,701,0.14579946643680786,1
400,empirical,0.001,702,0.1489637990385027,1
400,empirical,0.001,703,0.14974295350446953,1
400,empirical,0.001,704,0.15089772568209409,1
400,empirical,0.001,705,0.15152392391756705,1
400,empirical,0.001,706,0.1534367969350469,1
400,empirical,0.001,707,0.15620340689667744,1
400,empirical,0.001,708,0.1575888167594344,1
400,empirical,0.001,709,0.16009064265282524,1
400,empirical,0.001,710,0.1602432160072137,1
400,empirical,0.001,711,0.16296987512169261,1
400,empirical,0.001,712,0.16453852126501975,1
400,empirical,0.001,713,0.16704090442750816,1
400,empirical,0.001,714,0.1673316930704291,1
400,empirical,0.001,715,0.17067913903146945,1
400,empirical,0.001,716,0.17246788578730438,1
400,empirical,0.001,717,0.1739241678901308,1
400,empirical,0.001,718,0.17619688354932247,1
400,empirical,0.001,719,0.1783009430507572,1
400,empirical,0.001,720,0.17983937031229824,1
400,empirical,0.001,721,0.1825524247832635,1
400,empirical,0.001,722,0.18530061599552944,1
400,empirical,0.001,723,0.18719220791928487,1
400,empirical,0.001,724,0.18988014571803766,1
400,empirical,0.001,725,0.1910171539782738,1
400,empirical,0.001,726,0.19523164412962846,1
400,empirical,0.001,727,0.19549742462524308,1
400,empirical,0.001,728,0.1992035130430574,1
400,empirical,0.001,729,0.2012847468461811,1
400,empirical,0.001,730,0.20199734299387856,1
400,empirical,0.001,731,0.20393551835997353,1
400,empirical,0.001,732,0.20690342953047905,1
400,empirical,0.001,733,0.2098606941932168,1
400,empirical,0.001,734,0.21177521109211098,0
400,empirical,0.001,735,0.21330609163181302,0
400,empirical,0.001,736,0.21427124281236168,0
400,empirical,0.001,737,0.21811036843558024,0
400,empirical,0.001,738,0.22173283946465996,0
400,empirical,0.001,739,0.22335354318304954,0
400,empirical,0.001,740,0.22393001210642513,0
400,empirical,0.001,741,0.2271376625365079,0
400,empirical,0.001,742,0.23143844316181947,0
400,empirical,0.001,743,0.23356519261958703,0
400,empirical,0.001,744,0.2350924360898186,0
400,empirical,0.001,745,0.2368921526713025,0
400,empirical,0.001,746,0.23922537028226115,0
400,empirical,0.001,747,0.2411458576675823,0
400,empirical,0.001,748,0.24377703461408978,0
400,empirical,0.001,749,0.2444948360404945,0
400,empirical,0.001,750,0.24946357308013714,0
400,empirical,0.001,751,0.2523237528590603,0
400,empirical,0.001,752,0.2533071798721385,0
400,empirical,0.001,753,0.2566466427568676,0
400,empirical,0.001,754,0.2649106877583809,0
400,empirical,0.001,755,0.2655048739837995,0
400,empirical,0.001,756,0.26754427322316116,0
400,empirical,0.001,757,0.2715721172043359,0
400,empirical,0.001,758,0.2723703980479799,0
400,empirical,0.001,759,0.27542814203119537,0
400,empirical,0.001,760,0.27966856005066054,0
400,empirical,0.001,761,0.2832600546435276,0
400,empirical,0.001,762,0.286458599603099,0
400,empirical,0.001,763,0.29026938045174483,0
400,empirical,0.001,764,0.2913948540528787,0
400,empirical,0.001,765,0.295383736214969,0
400,empirical,0.001,766,0.2986364464778492,0
400,empirical,0.001,767,0.2996455297167785,0
400,empirical,0.001,768,0.303634934021592,0
400,empirical,0.001,769,0.30743160487144705,0
400,empirical,0.001,770,0.3098268175078599,0
400,empirical,0.001,771,0.31160714520144933,0
400,empirical,0.001,772,0.315237138245467,0
400,empirical,0.001,773,0.31813794460727807,0
400,empirical,0.001,774,0.3229236808491129,0
400,empirical,0.001,775,0.32468282931601916,0
400,empirical,0.001,776,0.3270867510763068,0
400,empirical,0.001,777,0.3305780206283603,0
400,empirical,0.001,778,0.33372458799072463,0
400,empirical,0.001,779,0.33520774435886375,0
400,empirical,0.001,780,0.340648668755943,0
400,empirical,0.001,781,0.34250122888881235,0
400,empirical,0.001,782,0.34693640260276376,0
400,empirical,0.001,783,0.35086212266240974,0
400,empirical,0.001,784,0.35402888764981216,0
400,empirical,0.001,785,0.3557316954052808,0
400,empirical,0.001,786,0.36247803723427885,0
400,empirical,0.001,787,0.3632015906785742,0
400,empirical,0.001,788,0.36699208990232524,0
400,empirical,0.001,789,0.3703507092229721,0
400,empirical,0.001,790,0.37455916151792845,0
400,empirical,0.001,791,0.3780184654960712,0
400,empirical,0.001,792,0.38400651899801,0
400,empirical,0.001,793,0.3897115277729596,0
400,empirical,0.001,794,0.39189228629681344,0
400,empirical,0.001,795,0.39872713460212816,0
400,empirical,0.001,796,0.4025226116763797,0
400,empirical,0.001,797,0.40367093611032295,0
400,empirical,0.001,798,0.4064900956249029,0
400,empirical,0.001,799,0.4120922500874631,0
400,empirical,0.001,800,0.41471868965363534,0
400,empirical,0.001,801,0.41754904184561525,0
400,empirical,0.001,802,0.42094676776299494,0
400,empirical,0.001,803,0.4261992621936498,0
400,empirical,0.001,804,0.43683971035533753,0
400,empirical,0.001,805,0.4389908370917675,0
400,empirical,0.001,806,0.4457819325856976,0
400,empirical,0.001,807,0.4504994072114119,0
400,empirical,0.001,808,0.4593509808187866,0
400,empirical,0.001,809,0.46249336838536453,0
400,empirical,0.001,810,0.46762686420129584,0
400,empirical,0.001,811,0.470835095508949,0
400,empirical,0.001,812,0.47805627638909487,0
400,empirical,0.001,813,0.4836473436928214,0
400,empirical,0.001,814,0.48376766230065843,0
400,empirical,0.001,815,0.4951473640268,0
400,empirical,0.001,816,0.4993527330070336,0
400,empirical,0.001,817,0.5017817710868278,0
400,empirical,0.001,818,0.5109553968878249,0
400,empirical,0.001,819,0.5165324659804913,0
400,empirical,0.001,820,0.5241477525525065,0
400,empirical,0.001,821,0.527139020610506,0
400,empirical,0.001,822,0.5297029230531012,0
400,empirical,0.001,823,0.5354651299617446,0
400,empirical,0.001,824,0.5416298033362517,0
400,empirical,0.001,825,0.5458460893265867,0
400,empirical,0.001,826,0.5532338394658518,0
400,empirical,0.001,827,0.5628948764829868,0
400,empirical,0.001,828,0.5659267005067443,0
400,empirical,0.001,829,0.5725923408261173,0
400,empirical,0.001,830,0.5761314530012057,0
400,empirical,0.001,831,0.5840103635088385,0
400,empirical,0.001,832,0.5916415544180902,0
400,empirical,0.001,833,0.5951721788740066,0
400,empirical,0.001,834,0.5988205044722331,0
400,empirical,0.001,835,0.6037442038898724,0
400,empirical,0.001,836,0.6159448781118815,0
400,empirical,0.001,837,0.6231361146860042,0
400,empirical,0.001,838,0.6311262765691871,0
400,empirical,0.001,839,0.6348498576329135,0
400,empirical,0.001,840,0.6437004309378145,0
400,empirical,0.001,841,0.6487267333315475,0
400,empirical,0.001,842,0.6527059028336688,0
400,empirical,0.001,843,0.6596136310142722,0
400,empirical,0.001,844,0.6669591675679304,0
400,empirical,0.001,845,0.674614063722766,0
400,empirical,0.001,846,0.6794742058322802,0
400,empirical,0.001,847,0.69267155845258,0
400,empirical,0.001,848,0.7039980330562052,0
400,empirical,0.001,849,0.7082860909947806,0
400,empirical,0.001,850,0.7145175391023482,0
400,empirical,0.001,851,0.722693448444377,0
400,empirical,0.001,852,0.7310144385932962,0
400,empirical,0.001,853,0.744855501125776,0
400,empirical,0.001,854,0.7465726545296488,0
400,empirical,0.001,855,0.7649036839673984,0
400,empirical,0.001,856,0.7694505646724926,0
400,empirical,0.001,857,0.7781699310820672,0
400,empirical,0.001,858,0.7903688126122528,0
400,empirical,0.001,859,0.8105649674906549,0
400,empirical,0.001,860,0.8128755199377141,0
400,empirical,0.001,861,0.8152541230291367,0
400,empirical,0.001,862,0.8258406609989858,0
400,empirical,0.001,863,0.8280831553520746,0
400,empirical,0.001,864,0.8455066275818359,0
400,empirical,0.001,865,0.8562951607939502,0
400,empirical,0.001,866,0.8588942168379793,0
400,empirical,0.001,867,0.8758580791337255,0
400,empirical,0.001,868,0.8816308215927844,0
400,empirical,0.001,869,0.890803224965706,0
400,empirical,0.001,870,0.9018997895400366,0
400,empirical,0.001,871,0.9093041928775936,0
400,empirical,0.001,872,0.93569381202295,0
400,empirical,0.001,873,0.938331870653524,0
400,empirical,0.001,874,0.9486598693535702,0
400,empirical,0.001,875,0.9548432786026515,0
400,empirical,0.001,876,0.9706146170276269,0
400,empirical,0.001,877,0.9793196536564969,0
400,empirical,0.001,878,0.9959135732866535,0
400,empirical,0.001,879,0.9992956761495845,0
400,empirical,0.001,880,1.0057725439310834,0
400,empirical,0.001,881,1.0344845225447508,0
400,empirical,0.001,882,1.0397611649715992,0
400,empirical,0.001,883,1.058096221301629,0
400,empirical,0.001,884,1.0631218566381648,0
400,empirical,0.001,885,1.087771371365299,0
400,empirical,0.001,886,1.1038859682662665,0
400,empirical,0.001,887,1.108122596766526,0
400,empirical,0.001,888,1.1215710724659256,0
400,empirical,0.001,889,1.150386670340576,0
400,empirical,0.001,890,1.159004216071233,0
400,empirical,0.001,891,1.170870300151855,0
400,empirical,0.001,892,1.1821782684489246,0
400,empirical,0.001,893,1.2049902231045502,0
400,empirical,0.001,894,1.2215625577536446,0
400,empirical,0.001,895,1.2233576430916402,0
400,empirical,0.001,896,1.2462748855140464,0
400,empirical,0.001,897,1.2600903003186992,0
400,empirical,0.001,898,1.280238374598514,0
400,empirical,0.001,899,1.2962055294987491,0
400,empirical,0.001,900,1.3104691964899329,0
400,empirical,0.001,901,1.3166483006570548,0
400,empirical,0.001,902,1.341356243067385,0
400,empirical,0.001,903,1.352212593273085,0
400,empirical,0.001,904,1.3697332057548683,0
400,empirical,0.001,905,1.3945532328113326,0
400,empirical,0.001,906,1.3969073870396913,0
400,empirical,0.001,907,1.4111726879202144,0
400,empirical,0.001,908,1.4448731621585407,0
400,empirical,0.001,909,1.4779496177591018,0
400,empirical,0.001,910,1.4895212367056119,0
400,empirical,0.001,911,1.499820108181556,0
400,empirical,0.001,912,1.5532473954551134,0
400,empirical,0.001,913,1.5734227983046527,0
400,empirical,0.001,914,1.5871473617597214,0
400,empirical,0.001,915,1.5971449913660642,0
400,empirical,0.001,916,1.6078141833719974,0
400,empirical,0.001,917,1.6337639107705162,0
400,empirical,0.001,918,1.6779463411392066,0
400,empirical,0.001,919,1.6944852481473092,0
400,empirical,0.001,920,1.7398011537262092,0
400,empirical,0.001,921,1.7552672443325141,0
400,empirical,0.001,922,1.779586577588087,0
400,empirical,0.001,923,1.7849031926736056,0
400,empirical,0.001,924,1.8233189619045942,0
400,empirical,0.001,925,1.851877005274331,0
400,empirical,0.001,926,1.8839647754554145,0
400,empirical,0.001,927,1.8971654203091877,0
400,empirical,0.001,928,1.92465530297181,0
400,empirical,0.001,929,1.9469898695908654,0
400,empirical,0.001,930,1.9961920008217113,0
400,empirical,0.001,931,2.0066659652925765,0
400,empirical,0.001,932,2.01142534375425,0
400,empirical,0.001,933,2.0657852785243227,0
400,empirical,0.001,934,2.1039143935783424,0
400,empirical,0.001,935,2.153417345720357,0
400,empirical,0.001,936,2.1569685045912013,0
400,empirical,0.001,937,2.199885678233854,0
400,empirical,0.001,938,2.229107891896723,0
400,empirical,0.001,939,2.2701398828633055,0
400,empirical,0.001,940,2.290852744585152,0
400,empirical,0.001,941,2.3299625982879917,0
400,empirical,0.001,942,2.374231081780552,0
400,empirical,0.001,943,2.3953153914015335,0
400,empirical,0.001,944,2.4722513258962295,0
400,empirical,0.001,945,2.4996887050054806,0
400,empirical,0.001,946,2.5490500768846007,0
400,empirical,0.001,947,2.583310216435737,0
400,empirical,0.001,948,2.6605886196055444,0
400,empirical,0.001,949,2.688453835380713,0
400,empirical,0.001,950,2.737232155397521,0
400,empirical,0.001,951,2.7620999974074048,0
400,empirical,0.001,952,2.81295754134911,0
400,empirical,0.001,953,2.8604320049810315,0
400,empirical,0.001,954,2.8897300536502253,0
400,empirical,0.001,955,2.9126572692075636,0
400,empirical,0.001,956,2.964020573763405,0
400,empirical,0.001,957,3.01678299619922,0
400,empirical,0.001,958,3.165549798756643,0
400,empirical,0.001,959,3.1793534983488416,0
400,empirical,0.001,960,3.207143672557613,0
400,empirical,0.001,961,3.2468991495654227,0
400,empirical,0.001,962,3.270445959358432,0
400,empirical,0.001,963,3.3489661558117314,0
400,empirical,0.001,964,3.447148335984409,0
400,empirical,0.001,965,3.4616700720229043,0
400,empirical,0.001,966,3.515105914419009,0
400,empirical,0.001,967,3.593279889527184,0
400,empirical,0.001,968,3.607129796504409,0
400,empirical,0.001,969,3.658971024515451,0
400,empirical,0.001,970,3.765618848382914,0
400,empirical,0.001,971,3.8070068081923742,0
400,empirical,0.001,972,3.8432707931074774,0
400,empirical,0.001,973,3.952034061359693,0
400,empirical,0.001,974,4.135191000814789,0
400,empirical,0.001,975,4.205276300321691,0
400,empirical,0.001,976,4.326847363350521,0
400,empirical,0.001,977,4.391476896670627,0
400,empirical,0.001,978,4.505631789112459,0
400,empirical,0.001,979,4.57140586090085,0
400,empirical,0.001,980,4.622387233466958,0
400,empirical,0.001,981,4.727835183518956,0
400,empirical,0.001,982,4.954497503886037,0
400,empirical,0.001,983,5.149287952408132,0
400,empirical,0.001,984,5.270995280441624,0
400,empirical,0.001,985,5.287635771745468,0
400,empirical,0.001,986,5.462665087358622,0
400,empirical,0.001,987,5.584888460880726,0
400,empirical,0.001,988,5.7307069268743565,0
400,empirical,0.001,989,5.901128445719881,0
400,empirical,0.001,990,5.9319391972484565,0
400,empirical,0.001,991,6.0641587523490434,0
400,empirical,0.001,992,6.29339890939689,0
400,empirical,0.001,993,6.434963524346304,0
400,empirical,0.001,994,6.601301358482016,0
400,empirical,0.001,995,6.911023674836522,0
400,empirical,0.001,996,6.943149268293143,0
400,empirical,0.001,997,6.9771886244339445,0
400,empirical,0.001,998,7.343333062702565,0
400,empirical,0.001,999,7.538505958214927,0
400,empirical,0.001,1000,7.733171484850039,0
400,empirical,0.001,1001,7.829335914284976,0
400,empirical,0.001,1002,8.336540791742149,0
400,empirical,0.001,1003,8.624797520228952,0
400,empirical,0.001,1004,8.842656481785145,0
400,empirical,0.001,1005,9.310460191856695,0
400,empirical,0.001,1006,9.595495686374644,0
400,empirical,0.001,1007,10.120817054410052,0
400,empirical,0.001,1008,10.185589713530119,0
400,empirical,0.001,1009,11.555233690819447,0
400,empirical,0.001,1010,11.720795363750758,0
400,empirical,0.001,1011,12.560991951177938,0
400,empirical,0.001,1012,12.971900694232376,0
400,empirical,0.001,1013,14.408766747269102,0
400,empirical,0.001,1014,14.632001888171219,0
400,empirical,0.001,1015,16.345550451059204,0
400,empirical,0.001,1016,17.864812119547132,0
400,empirical,0.001,1017,18.844841731220715,0
400,empirical,0.001,1018,20.764161597725845,0
400,empirical,0.001,1019,23.211729504096258,0
400,empirical,0.001,1020,24.67382140370243,0
400,empirical,0.001,1021,36.45662341892382,0
400,empirical,0.001,1022,44.366917429013995,0
400,empirical,0.001,1023,210.16756444259,0
400,oas,1e-05,0,0.04904837173027184,0
400,oas,1e-05,1,0.04904837173028143,0
400,oas,1e-05,2,0.04904837173028508,0
400,oas,1e-05,3,0.0490483717302856,0
400,oas,1e-05,4,0.049048371730285804,0
400,oas,1e-05,5,0.0490483717302861,0
400,oas,1e-05,6,0.04904837173028624,0
400,oas,1e-05,7,0.049048371730286304,0
400,oas,1e-05,8,0.04904837173028645,0
400,oas,1e-05,9,0.0490483717302865,0
400,oas,1e-05,10,0.049048371730286526,0
400,oas,1e-05,11,0.04904837173028659,0
400,oas,1e-05,12,0.04904837173028671,0
400,oas,1e-05,13,0.04904837173028676,0
400,oas,1e-05,14,0.049048371730286866,0
400,oas,1e-05,15,0.049048371730286935,0
400,oas,1e-05,16,0.049048371730286956,0
400,oas,1e-05,17,0.04904837173028701,0
400,oas,1e-05,18,0.04904837173028707,0
400,oas,1e-05,19,0.04904837173028707,0
400,oas,1e-05,20,0.04904837173028711,0
400,oas,1e-05,21,0.049048371730287164,0
400,oas,1e-05,22,0.04904837173028718,0
400,oas,1e-05,23,0.049048371730287206,0
400,oas,1e-05,24,0.04904837173028729,0
400,oas,1e-05,25,0.04904837173028729,0
400,oas,1e-05,26,0.04904837173028734,0
400,oas,1e-05,27,0.04904837173028738,0
400,oas,1e-05,28,0.04904837173028747,0
400,oas,1e-05,29,0.049048371730287504,0
400,oas,1e-05,30,0.049048371730287525,0
400,oas,1e-05,31,0.04904837173028755,0
400,oas,1e-05,32,0.049048371730287595,0
400,oas,1e-05,33,0.049048371730287636,0
400,oas,1e-05,34,0.049048371730287664,0
400,oas,1e-05,35,0.0490483717302877,0
400,oas,1e-05,36,0.049048371730287726,0
400,oas,1e-05,37,0.04904837173028777,0
400,oas,1e-05,38,0.049048371730287796,0
400,oas,1e-05,39,0.04904837173028784,0
400,oas,1e-05,40,0.04904837173028784,0
400,oas,1e-05,41,0.049048371730287886,0
400,oas,1e-05,42,0.049048371730287914,0
400,oas,1e-05,43,0.04904837173028793,0
400,oas,1e-05,44,0.049048371730288,0
400,oas,1e-05,45,0.049048371730288,0
400,oas,1e-05,46,0.04904837173028803,0
400,oas,1e-05,47,0.04904837173028808,0
400,oas,1e-05,48,0.049048371730288115,0
400,oas,1e-05,49,0.04904837173028812,0
400,oas,1e-05,50,0.04904837173028818,0
400,oas,1e-05,51,0.04904837173028819,0
400,oas,1e-05,52,0.049048371730288205,0
400,oas,1e-05,53,0.049048371730288275,0
400,oas,1e-05,54,0.0490483717302883,0
400,oas,1e-05,55,0.049048371730288344,0
400,oas,1e-05,56,0.049048371730288365,0
400,oas,1e-05,57,0.04904837173028839,0
400,oas,1e-05,58,0.04904837173028841,0
400,oas,1e-05,59,0.04904837173028844,0
400,oas,1e-05,60,0.049048371730288455,0
400,oas,1e-05,61,0.04904837173028846,0
400,oas,1e-05,62,0.0490483717302885,0
400,oas,1e-05,63,0.049048371730288504,0
400,oas,1e-05,64,0.04904837173028854,0
400,oas,1e-05,65,0.04904837173028856,0
400,oas,1e-05,66,0.049048371730288594,0
400,oas,1e-05,67,0.04904837173028861,0
400,oas,1e-05,68,0.04904837173028865,0
400,oas,1e-05,69,0.04904837173028866,0
400,oas,1e-05,70,0.04904837173028867,0
400,oas,1e-05,71,0.04904837173028871,0
400,oas,1e-05,72,0.04904837173028873,0
400,oas,1e-05,73,0.04904837173028878,0
400,oas,1e-05,74,0.04904837173028879,0
400,oas,1e-05,75,0.04904837173028883,0
400,oas,1e-05,76,0.04904837173028884,0
400,oas,1e-05,77,0.049048371730288844,0
400,oas,1e-05,78,0.04904837173028889,0
400,oas,1e-05,79,0.0490483717302889,0
400,oas,1e-05,80,0.04904837173028892,0
400,oas,1e-05,81,0.04904837173028896,0
400,oas,1e-05,82,0.04904837173028897,0
400,oas,1e-05,83,0.04904837173028899,0
400,oas,1e-05,84,0.04904837173028901,0
400,oas,1e-05,85,0.04904837173028908,0
400,oas,1e-05,86,0.04904837173028909,0
400,oas,1e-05,87,0.04904837173028911,0
400,oas,1e-05,88,0.049048371730289135,0
400,oas,1e-05,89,0.04904837173028916,0
400,oas,1e-05,90,0.04904837173028919,0
400,oas,1e-05,91,0.0490483717302892,0
400,oas,1e-05,92,0.049048371730289204,0
400,oas,1e-05,93,0.04904837173028923,0
400,oas,1e-05,94,0.04904837173028924,0
400,oas,1e-05,95,0.049048371730289295,0
400,oas,1e-05,96,0.0490483717302893,0
400,oas,1e-05,97,0.04904837173028933,0
400,oas,1e-05,98,0.04904837173028936,0
400,oas,1e-05,99,0.04904837173028937,0
400,oas,1e-05,100,0.04904837173028939,0
400,oas,1e-05,101,0.04904837173028939,0
400,oas,1e-05,102,0.049048371730289426,0
400,oas,1e-05,103,0.04904837173028945,0
400,oas,1e-05,104,0.04904837173028948,0
400,oas,1e-05,105,0.04904837173028951,0
400,oas,1e-05,106,0.04904837173028952,0
400,oas,1e-05,107,0.04904837173028954,0
400,oas,1e-05,108,0.04904837173028954,0
400,oas,1e-05,109,0.049048371730289565,0
400,oas,1e-05,110,0.04904837173028959,0
400,oas,1e-05,111,0.049048371730289614,0
400,oas,1e-05,112,0.04904837173028963,0
400,oas,1e-05,113,0.04904837173028965,0
400,oas,1e-05,114,0.04904837173028967,0
400,oas,1e-05,115,0.04904837173028968,0
400,oas,1e-05,116,0.049048371730289725,0
400,oas,1e-05,117,0.04904837173028974,0
400,oas,1e-05,118,0.049048371730289746,0
400,oas,1e-05,119,0.04904837173028979,0
400,oas,1e-05,120,0.0490483717302898,0
400,oas,1e-05,121,0.049048371730289815,0
400,oas,1e-05,122,0.04904837173028985,0
400,oas,1e-05,123,0.04904837173028987,0
400,oas,1e-05,124,0.0490483717302899,0
400,oas,1e-05,125,0.049048371730289905,0
400,oas,1e-05,126,0.049048371730289926,0
400,oas,1e-05,127,0.04904837173028994,0
400,oas,1e-05,128,0.04904837173028998,0
400,oas,1e-05,129,0.04904837173028999,0
400,oas,1e-05,130,0.04904837173028999,0
400,oas,1e-05,131,0.04904837173029,0
400,oas,1e-05,132,0.049048371730290044,0
400,oas,1e-05,133,0.049048371730290065,0
400,oas,1e-05,134,0.04904837173029007,0
400,oas,1e-05,135,0.04904837173029008,0
400,oas,1e-05,136,0.04904837173029009,0
400,oas,1e-05,137,0.049048371730290106,0
400,oas,1e-05,138,0.04904837173029014,0
400,oas,1e-05,139,0.04904837173029018,0
400,oas,1e-05,140,0.04904837173029018,0
400,oas,1e-05,141,0.0490483717302902,0
400,oas,1e-05,142,0.04904837173029023,0
400,oas,1e-05,143,0.04904837173029023,0
400,oas,1e-05,144,0.04904837173029026,0
400,oas,1e-05,145,0.049048371730290266,0
400,oas,1e-05,146,0.04904837173029029,0
400,oas,1e-05,147,0.04904837173029033,0
400,oas,1e-05,148,0.04904837173029033,0
400,oas,1e-05,149,0.04904837173029035,0
400,oas,1e-05,150,0.049048371730290384,0
400,oas,1e-05,151,0.04904837173029039,0
400,oas,1e-05,152,0.04904837173029041,0
400,oas,1e-05,153,0.04904837173029043,0
400,oas,1e-05,154,0.04904837173029046,0
400,oas,1e-05,155,0.04904837173029047,0
400,oas,1e-05,156,0.04904837173029049,0
400,oas,1e-05,157,0.049048371730290495,0
400,oas,1e-05,158,0.049048371730290516,0
400,oas,1e-05,159,0.04904837173029053,0
400,oas,1e-05,160,0.04904837173029056,0
400,oas,1e-05,161,0.04904837173029058,0
400,oas,1e-05,162,0.0490483717302906,0
400,oas,1e-05,163,0.049048371730290606,0
400,oas,1e-05,164,0.049048371730290634,0
400,oas,1e-05,165,0.04904837173029064,0
400,oas,1e-05,166,0.04904837173029067,0
400,oas,1e-05,167,0.049048371730290675,0
400,oas,1e-05,168,0.049048371730290696,0
400,oas,1e-05,169,0.04904837173029071,0
400,oas,1e-05,170,0.049048371730290724,0
400,oas,1e-05,171,0.04904837173029075,0
400,oas,1e-05,172,0.04904837173029077,0
400,oas,1e-05,173,0.04904837173029081,0
400,oas,1e-05,174,0.04904837173029082,0
400,oas,1e-05,175,0.04904837173029082,0
400,oas,1e-05,176,0.04904837173029082,0
400,oas,1e-05,177,0.04904837173029086,0
400,oas,1e-05,178,0.04904837173029088,0
400,oas,1e-05,179,0.049048371730290884,0
400,oas,1e-05,180,0.04904837173029089,0
400,oas,1e-05,181,0.049048371730290925,0
400,oas,1e-05,182,0.04904837173029095,0
400,oas,1e-05,183,0.04904837173029097,0
400,oas,1e-05,184,0.04904837173029098,0
400,oas,1e-05,185,0.04904837173029101,0
400,oas,1e-05,186,0.049048371730291015,0
400,oas,1e-05,187,0.049048371730291036,0
400,oas,1e-05,188,0.04904837173029104,0
400,oas,1e-05,189,0.04904837173029105,0
400,oas,1e-05,190,0.04904837173029106,0
400,oas,1e-05,191,0.049048371730291085,0
400,oas,1e-05,192,0.04904837173029109,0
400,oas,1e-05,193,0.04904837173029111,0
400,oas,1e-05,194,0.04904837173029116,0
400,oas,1e-05,195,0.04904837173029118,0
400,oas,1e-05,196,0.04904837173029118,0
400,oas,1e-05,197,0.049048371730291224,0
400,oas,1e-05,198,0.049048371730291224,0
400,oas,1e-05,199,0.04904837173029125,0
400,oas,1e-05,200,0.04904837173029126,0
400,oas,1e-05,201,0.049048371730291265,0
400,oas,1e-05,202,0.04904837173029127,0
400,oas,1e-05,203,0.049048371730291314,0
400,oas,1e-05,204,0.04904837173029134,0
400,oas,1e-05,205,0.049048371730291355,0
400,oas,1e-05,206,0.04904837173029136,0
400,oas,1e-05,207,0.049048371730291376,0
400,oas,1e-05,208,0.04904837173029138,0
400,oas,1e-05,209,0.0490483717302914,0
400,oas,1e-05,210,0.04904837173029142,0
400,oas,1e-05,211,0.04904837173029143,0
400,oas,1e-05,212,0.04904837173029146,0
400,oas,1e-05,213,0.04904837173029147,0
400,oas,1e-05,214,0.04904837173029148,0
400,oas,1e-05,215,0.04904837173029148,0
400,oas,1e-05,216,0.049048371730291494,0
400,oas,1e-05,217,0.04904837173029153,0
400,oas,1e-05,218,0.04904837173029154,0
400,oas,1e-05,219,0.04904837173029157,0
400,oas,1e-05,220,0.049048371730291584,0
400,oas,1e-05,221,0.04904837173029159,0
400,oas,1e-05,222,0.049048371730291605,0
400,oas,1e-05,223,0.049048371730291626,0
400,oas,1e-05,224,0.049048371730291654,0
400,oas,1e-05,225,0.04904837173029167,0
400,oas,1e-05,226,0.04904837173029168,0
400,oas,1e-05,227,0.04904837173029173,0
400,oas,1e-05,228,0.04904837173029174,0
400,oas,1e-05,229,0.049048371730291744,0
400,oas,1e-05,230,0.04904837173029176,0
400,oas,1e-05,231,0.04904837173029178,0
400,oas,1e-05,232,0.049048371730291786,0
400,oas,1e-05,233,0.049048371730291807,0
400,oas,1e-05,234,0.04904837173029182,0
400,oas,1e-05,235,0.049048371730291834,0
400,oas,1e-05,236,0.049048371730291855,0
400,oas,1e-05,237,0.049048371730291876,0
400,oas,1e-05,238,0.049048371730291876,0
400,oas,1e-05,239,0.049048371730291924,0
400,oas,1e-05,240,0.049048371730291924,0
400,oas,1e-05,241,0.049048371730291945,0
400,oas,1e-05,242,0.049048371730291945,0
400,oas,1e-05,243,0.04904837173029197,0
400,oas,1e-05,244,0.04904837173029197,0
400,oas,1e-05,245,0.04904837173029198,0
400,oas,1e-05,246,0.04904837173029201,0
400,oas,1e-05,247,0.04904837173029201,0
400,oas,1e-05,248,0.04904837173029202,0
400,oas,1e-05,249,0.04904837173029203,0
400,oas,1e-05,250,0.04904837173029206,0
400,oas,1e-05,251,0.04904837173029207,0
400,oas,1e-05,252,0.04904837173029208,0
400,oas,1e-05,253,0.04904837173029209,0
400,oas,1e-05,254,0.049048371730292126,0
400,oas,1e-05,255,0.04904837173029214,0
400,oas,1e-05,256,0.04904837173029215,0
400,oas,1e-05,257,0.04904837173029215,0
400,oas,1e-05,258,0.049048371730292174,0
400,oas,1e-05,259,0.04904837173029218,0
400,oas,1e-05,260,0.04904837173029221,0
400,oas,1e-05,261,0.049048371730292216,0
400,oas,1e-05,262,0.04904837173029223,0
400,oas,1e-05,263,0.04904837173029224,0
400,oas,1e-05,264,0.049048371730292264,0
400,oas,1e-05,265,0.04904837173029229,0
400,oas,1e-05,266,0.049048371730292306,0
400,oas,1e-05,267,0.04904837173029232,0
400,oas,1e-05,268,0.04904837173029233,0
400,oas,1e-05,269,0.04904837173029236,0
400,oas,1e-05,270,0.04904837173029236,0
400,oas,1e-05,271,0.04904837173029239,0
400,oas,1e-05,272,0.0490483717302924,0
400,oas,1e-05,273,0.049048371730292424,0
400,oas,1e-05,274,0.04904837173029244,0
400,oas,1e-05,275,0.04904837173029245,0
400,oas,1e-05,276,0.049048371730292466,0
400,oas,1e-05,277,0.04904837173029247,0
400,oas,1e-05,278,0.04904837173029251,0
400,oas,1e-05,279,0.049048371730292514,0
400,oas,1e-05,280,0.049048371730292514,0
400,oas,1e-05,281,0.049048371730292535,0
400,oas,1e-05,282,0.04904837173029256,0
400,oas,1e-05,283,0.04904837173029258,0
400,oas,1e-05,284,0.049048371730292584,0
400,oas,1e-05,285,0.04904837173029261,0
400,oas,1e-05,286,0.049048371730292625,0
400,oas,1e-05,287,0.049048371730292625,0
400,oas,1e-05,288,0.04904837173029266,0
400,oas,1e-05,289,0.04904837173029266,0
400,oas,1e-05,290,0.04904837173029269,0
400,oas,1e-05,291,0.04904837173029271,0
400,oas,1e-05,292,0.04904837173029272,0
400,oas,1e-05,293,0.04904837173029273,0
400,oas,1e-05,294,0.049048371730292736,0
400,oas,1e-05,295,0.04904837173029275,0
400,oas,1e-05,296,0.04904837173029275,0
400,oas,1e-05,297,0.04904837173029277,0
400,oas,1e-05,298,0.049048371730292785,0
400,oas,1e-05,299,0.049048371730292806,0
400,oas,1e-05,300,0.04904837173029282,0
400,oas,1e-05,301,0.04904837173029283,0
400,oas,1e-05,302,0.04904837173029284,0
400,oas,1e-05,303,0.049048371730292854,0
400,oas,1e-05,304,0.049048371730292875,0
400,oas,1e-05,305,0.049048371730292896,0
400,oas,1e-05,306,0.0490483717302929,0
400,oas,1e-05,307,0.04904837173029294,0
400,oas,1e-05,308,0.04904837173029295,0
400,oas,1e-05,309,0.04904837173029297,0
400,oas,1e-05,310,0.049048371730292986,0
400,oas,1e-05,311,0.04904837173029299,0
400,oas,1e-05,312,0.04904837173029301,0
400,oas,1e-05,313,0.049048371730293035,0
400,oas,1e-05,314,0.04904837173029304,0
400,oas,1e-05,315,0.049048371730293056,0
400,oas,1e-05,316,0.049048371730293076,0
400,oas,1e-05,317,0.0490483717302931,0
400,oas,1e-05,318,0.04904837173029311,0
400,oas,1e-05,319,0.049048371730293125,0
400,oas,1e-05,320,0.049048371730293146,0
400,oas,1e-05,321,0.049048371730293173,0
400,oas,1e-05,322,0.049048371730293173,0
400,oas,1e-05,323,0.049048371730293194,0
400,oas,1e-05,324,0.04904837173029321,0
400,oas,1e-05,325,0.04904837173029323,0
400,oas,1e-05,326,0.049048371730293236,0
400,oas,1e-05,327,0.04904837173029325,0
400,oas,1e-05,328,0.04904837173029327,0
400,oas,1e-05,329,0.049048371730293285,0
400,oas,1e-05,330,0.04904837173029329,0
400,oas,1e-05,331,0.04904837173029332,0
400,oas,1e-05,332,0.04904837173029333,0
400,oas,1e-05,333,0.04904837173029334,0
400,oas,1e-05,334,0.04904837173029337,0
400,oas,1e-05,335,0.049048371730293375,0
400,oas,1e-05,336,0.04904837173029338,0
400,oas,1e-05,337,0.04904837173029341,0
400,oas,1e-05,338,0.049048371730293416,0
400,oas,1e-05,339,0.04904837173029343,0
400,oas,1e-05,340,0.04904837173029345,0
400,oas,1e-05,341,0.04904837173029347,0
400,oas,1e-05,342,0.04904837173029349,0
400,oas,1e-05,343,0.04904837173029353,0
400,oas,1e-05,344,0.049048371730293534,0
400,oas,1e-05,345,0.04904837173029355,0
400,oas,1e-05,346,0.04904837173029356,0
400,oas,1e-05,347,0.049048371730293576,0
400,oas,1e-05,348,0.049048371730293604,0
400,oas,1e-05,349,0.04904837173029361,0
400,oas,1e-05,350,0.049048371730293625,0
400,oas,1e-05,351,0.04904837173029364,0
400,oas,1e-05,352,0.04904837173029365,0
400,oas,1e-05,353,0.04904837173029366,0
400,oas,1e-05,354,0.04904837173029369,0
400,oas,1e-05,355,0.049048371730293694,0
400,oas,1e-05,356,0.04904837173029373,0
400,oas,1e-05,357,0.04904837173029374,0
400,oas,1e-05,358,0.04904837173029375,0
400,oas,1e-05,359,0.04904837173029377,0
400,oas,1e-05,360,0.04904837173029379,0
400,oas,1e-05,361,0.0490483717302938,0
400,oas,1e-05,362,0.04904837173029382,0
400,oas,1e-05,363,0.049048371730293826,0
400,oas,1e-05,364,0.049048371730293853,0
400,oas,1e-05,365,0.04904837173029386,0
400,oas,1e-05,366,0.04904837173029387,0
400,oas,1e-05,367,0.049048371730293874,0
400,oas,1e-05,368,0.04904837173029392,0
400,oas,1e-05,369,0.049048371730293944,0
400,oas,1e-05,370,0.04904837173029396,0
400,oas,1e-05,371,0.049048371730293985,0
400,oas,1e-05,372,0.049048371730294006,0
400,oas,1e-05,373,0.04904837173029401,0
400,oas,1e-05,374,0.04904837173029402,0
400,oas,1e-05,375,0.04904837173029404,0
400,oas,1e-05,376,0.04904837173029407,0
400,oas,1e-05,377,0.04904837173029407,0
400,oas,1e-05,378,0.049048371730294096,0
400,oas,1e-05,379,0.049048371730294096,0
400,oas,1e-05,380,0.04904837173029412,0
400,oas,1e-05,381,0.04904837173029413,0
400,oas,1e-05,382,0.04904837173029415,0
400,oas,1e-05,383,0.04904837173029416,0
400,oas,1e-05,384,0.04904837173029417,0
400,oas,1e-05,385,0.04904837173029419,0
400,oas,1e-05,386,0.04904837173029419,0
400,oas,1e-05,387,0.04904837173029422,0
400,oas,1e-05,388,0.04904837173029424,0
400,oas,1e-05,389,0.049048371730294256,0
400,oas,1e-05,390,0.049048371730294256,0
400,oas,1e-05,391,0.04904837173029427,0
400,oas,1e-05,392,0.0490483717302943,0
400,oas,1e-05,393,0.049048371730294305,0
400,oas,1e-05,394,0.04904837173029432,0
400,oas,1e-05,395,0.04904837173029436,0
400,oas,1e-05,396,0.049048371730294374,0
400,oas,1e-05,397,0.04904837173029439,0
400,oas,1e-05,398,0.049048371730294395,0
400,oas,1e-05,399,0.04904837173029442,0
400,oas,1e-05,400,0.049048371730294436,0
400,oas,1e-05,401,0.04904837173029445,0
400,oas,1e-05,402,0.04904837173029447,0
400,oas,1e-05,403,0.04904837173029447,0
400,oas,1e-05,404,0.04904837173029449,0
400,oas,1e-05,405,0.049048371730294506,0
400,oas,1e-05,406,0.04904837173029451,0
400,oas,1e-05,407,0.049048371730294534,0
400,oas,1e-05,408,0.049048371730294534,0
400,oas,1e-05,409,0.04904837173029458,0
400,oas,1e-05,410,0.04904837173029458,0
400,oas,1e-05,411,0.04904837173029459,0
400,oas,1e-05,412,0.04904837173029462,0
400,oas,1e-05,413,0.04904837173029464,0
400,oas,1e-05,414,0.049048371730294645,0
400,oas,1e-05,415,0.04904837173029466,0
400,oas,1e-05,416,0.049048371730294686,0
400,oas,1e-05,417,0.04904837173029469,0
400,oas,1e-05,418,0.049048371730294714,0
400,oas,1e-05,419,0.049048371730294735,0
400,oas,1e-05,420,0.04904837173029474,0
400,oas,1e-05,421,0.049048371730294776,0
400,oas,1e-05,422,0.04904837173029478,0
400,oas,1e-05,423,0.0490483717302948,0
400,oas,1e-05,424,0.04904837173029481,0
400,oas,1e-05,425,0.04904837173029483,0
400,oas,1e-05,426,0.04904837173029484,0
400,oas,1e-05,427,0.04904837173029486,0
400,oas,1e-05,428,0.04904837173029487,0
400,oas,1e-05,429,0.04904837173029487,0
400,oas,1e-05,430,0.049048371730294915,0
400,oas,1e-05,431,0.04904837173029492,0
400,oas,1e-05,432,0.04904837173029492,0
400,oas,1e-05,433,0.04904837173029495,0
400,oas,1e-05,434,0.04904837173029496,0
400,oas,1e-05,435,0.04904837173029498,0
400,oas,1e-05,436,0.04904837173029499,0
400,oas,1e-05,437,0.049048371730295005,0
400,oas,1e-05,438,0.04904837173029502,0
400,oas,1e-05,439,0.049048371730295054,0
400,oas,1e-05,440,0.04904837173029508,0
400,oas,1e-05,441,0.049048371730295096,0
400,oas,1e-05,442,0.04904837173029511,0
400,oas,1e-05,443,0.04904837173029513,0
400,oas,1e-05,444,0.04904837173029515,0
400,oas,1e-05,445,0.04904837173029518,0
400,oas,1e-05,446,0.04904837173029518,0
400,oas,1e-05,447,0.049048371730295186,0
400,oas,1e-05,448,0.04904837173029519,0
400,oas,1e-05,449,0.04904837173029521,0
400,oas,1e-05,450,0.049048371730295234,0
400,oas,1e-05,451,0.04904837173029524,0
400,oas,1e-05,452,0.04904837173029527,0
400,oas,1e-05,453,0.04904837173029528,0
400,oas,1e-05,454,0.0490483717302953,0
400,oas,1e-05,455,0.04904837173029532,0
400,oas,1e-05,456,0.04904837173029534,0
400,oas,1e-05,457,0.04904837173029535,0
400,oas,1e-05,458,0.04904837173029538,0
400,oas,1e-05,459,0.049048371730295415,0
400,oas,1e-05,460,0.049048371730295436,0
400,oas,1e-05,461,0.04904837173029544,0
400,oas,1e-05,462,0.04904837173029546,0
400,oas,1e-05,463,0.04904837173029548,0
400,oas,1e-05,464,0.04904837173029549,0
400,oas,1e-05,465,0.04904837173029551,0
400,oas,1e-05,466,0.04904837173029552,0
400,oas,1e-05,467,0.04904837173029555,0
400,oas,1e-05,468,0.04904837173029557,0
400,oas,1e-05,469,0.049048371730295574,0
400,oas,1e-05,470,0.049048371730295595,0
400,oas,1e-05,471,0.04904837173029562,0
400,oas,1e-05,472,0.04904837173029566,0
400,oas,1e-05,473,0.04904837173029568,0
400,oas,1e-05,474,0.0490483717302957,0
400,oas,1e-05,475,0.049048371730295706,0
400,oas,1e-05,476,0.04904837173029571,0
400,oas,1e-05,477,0.04904837173029575,0
400,oas,1e-05,478,0.04904837173029576,0
400,oas,1e-05,479,0.04904837173029577,0
400,oas,1e-05,480,0.04904837173029578,0
400,oas,1e-05,481,0.0490483717302958,0
400,oas,1e-05,482,0.04904837173029583,0
400,oas,1e-05,483,0.049048371730295845,0
400,oas,1e-05,484,0.04904837173029586,0
400,oas,1e-05,485,0.04904837173029587,0
400,oas,1e-05,486,0.04904837173029591,0
400,oas,1e-05,487,0.04904837173029592,0
400,oas,1e-05,488,0.04904837173029595,0
400,oas,1e-05,489,0.049048371730295984,0
400,oas,1e-05,490,0.04904837173029602,0
400,oas,1e-05,491,0.04904837173029602,0
400,oas,1e-05,492,0.049048371730296025,0
400,oas,1e-05,493,0.04904837173029605,0
400,oas,1e-05,494,0.04904837173029606,0
400,oas,1e-05,495,0.04904837173029608,0
400,oas,1e-05,496,0.0490483717302961,0
400,oas,1e-05,497,0.04904837173029611,0
400,oas,1e-05,498,0.049048371730296136,0
400,oas,1e-05,499,0.04904837173029616,0
400,oas,1e-05,500,0.04904837173029619,0
400,oas,1e-05,501,0.04904837173029619,0
400,oas,1e-05,502,0.049048371730296206,0
400,oas,1e-05,503,0.04904837173029622,0
400,oas,1e-05,504,0.04904837173029625,0
400,oas,1e-05,505,0.04904837173029628,0
400,oas,1e-05,506,0.049048371730296324,0
400,oas,1e-05,507,0.04904837173029634,0
400,oas,1e-05,508,0.049048371730296345,0
400,oas,1e-05,509,0.04904837173029637,0
400,oas,1e-05,510,0.04904837173029639,0
400,oas,1e-05,511,0.04904837173029642,0
400,oas,1e-05,512,0.04904837173029645,0
400,oas,1e-05,513,0.04904837173029645,0
400,oas,1e-05,514,0.049048371730296476,0
400,oas,1e-05,515,0.049048371730296476,0
400,oas,1e-05,516,0.04904837173029652,0
400,oas,1e-05,517,0.04904837173029653,0
400,oas,1e-05,518,0.04904837173029656,0
400,oas,1e-05,519,0.049048371730296594,0
400,oas,1e-05,520,0.049048371730296594,0
400,oas,1e-05,521,0.04904837173029663,0
400,oas,1e-05,522,0.04904837173029666,0
400,oas,1e-05,523,0.04904837173029666,0
400,oas,1e-05,524,0.049048371730296685,0
400,oas,1e-05,525,0.049048371730296705,0
400,oas,1e-05,526,0.049048371730296726,0
400,oas,1e-05,527,0.04904837173029676,0
400,oas,1e-05,528,0.04904837173029678,0
400,oas,1e-05,529,0.04904837173029681,0
400,oas,1e-05,530,0.04904837173029684,0
400,oas,1e-05,531,0.04904837173029686,0
400,oas,1e-05,532,0.049048371730296865,0
400,oas,1e-05,533,0.049048371730296886,0
400,oas,1e-05,534,0.04904837173029693,0
400,oas,1e-05,535,0.04904837173029694,0
400,oas,1e-05,536,0.049048371730296955,0
400,oas,1e-05,537,0.04904837173029696,0
400,oas,1e-05,538,0.049048371730297,0
400,oas,1e-05,539,0.04904837173029702,0
400,oas,1e-05,540,0.04904837173029704,0
400,oas,1e-05,541,0.04904837173029706,0
400,oas,1e-05,542,0.049048371730297094,0
400,oas,1e-05,543,0.04904837173029711,0
400,oas,1e-05,544,0.04904837173029713,0
400,oas,1e-05,545,0.04904837173029715,0
400,oas,1e-05,546,0.04904837173029717,0
400,oas,1e-05,547,0.04904837173029718,0
400,oas,1e-05,548,0.04904837173029722,0
400,oas,1e-05,549,0.049048371730297274,0
400,oas,1e-05,550,0.04904837173029728,0
400,oas,1e-05,551,0.049048371730297316,0
400,oas,1e-05,552,0.04904837173029733,0
400,oas,1e-05,553,0.04904837173029734,0
400,oas,1e-05,554,0.04904837173029736,0
400,oas,1e-05,555,0.04904837173029739,0
400,oas,1e-05,556,0.04904837173029745,0
400,oas,1e-05,557,0.04904837173029746,0
400,oas,1e-05,558,0.04904837173029749,0
400,oas,1e-05,559,0.04904837173029751,0
400,oas,1e-05,560,0.04904837173029755,0
400,oas,1e-05,561,0.04904837173029758,0
400,oas,1e-05,562,0.0490483717302976,0
400,oas,1e-05,563,0.04904837173029763,0
400,oas,1e-05,564,0.04904837173029764,0
400,oas,1e-05,565,0.04904837173029769,0
400,oas,1e-05,566,0.0490483717302977,0
400,oas,1e-05,567,0.04904837173029772,0
400,oas,1e-05,568,0.04904837173029774,0
400,oas,1e-05,569,0.049048371730297795,0
400,oas,1e-05,570,0.04904837173029783,0
400,oas,1e-05,571,0.04904837173029783,0
400,oas,1e-05,572,0.049048371730297864,0
400,oas,1e-05,573,0.0490483717302979,0
400,oas,1e-05,574,0.04904837173029793,0
400,oas,1e-05,575,0.049048371730297954,0
400,oas,1e-05,576,0.04904837173029796,0
400,oas,1e-05,577,0.04904837173029801,0
400,oas,1e-05,578,0.04904837173029802,0
400,oas,1e-05,579,0.04904837173029805,0
400,oas,1e-05,580,0.04904837173029807,0
400,oas,1e-05,581,0.04904837173029815,0
400,oas,1e-05,582,0.049048371730298176,0
400,oas,1e-05,583,0.04904837173029818,0
400,oas,1e-05,584,0.04904837173029825,0
400,oas,1e-05,585,0.049048371730298274,0
400,oas,1e-05,586,0.0490483717302983,0
400,oas,1e-05,587,0.04904837173029835,0
400,oas,1e-05,588,0.04904837173029837,0
400,oas,1e-05,589,0.04904837173029841,0
400,oas,1e-05,590,0.04904837173029847,0
400,oas,1e-05,591,0.04904837173029848,0
400,oas,1e-05,592,0.04904837173029854,0
400,oas,1e-05,593,0.049048371730298565,0
400,oas,1e-05,594,0.04904837173029859,0
400,oas,1e-05,595,0.049048371730298634,0
400,oas,1e-05,596,0.0490483717302987,0
400,oas,1e-05,597,0.04904837173029873,0
400,oas,1e-05,598,0.04904837173029881,0
400,oas,1e-05,599,0.04904837173029881,0
400,oas,1e-05,600,0.04904837173029884,0
400,oas,1e-05,601,0.04904837173029889,0
400,oas,1e-05,602,0.04904837173029893,0
400,oas,1e-05,603,0.04904837173029897,0
400,oas,1e-05,604,0.04904837173029901,0
400,oas,1e-05,605,0.04904837173029905,0
400,oas,1e-05,606,0.04904837173029906,0
400,oas,1e-05,607,0.0490483717302991,0
400,oas,1e-05,608,0.04904837173029912,0
400,oas,1e-05,609,0.0490483717302992,0
400,oas,1e-05,610,0.04904837173029931,0
400,oas,1e-05,611,0.04904837173029934,0
400,oas,1e-05,612,0.04904837173029938,0
400,oas,1e-05,613,0.049048371730299446,0
400,oas,1e-05,614,0.04904837173029958,0
400,oas,1e-05,615,0.04904837173029959,0
400,oas,1e-05,616,0.04904837173029962,0
400,oas,1e-05,617,0.049048371730299724,0
400,oas,1e-05,618,0.049048371730299786,0
400,oas,1e-05,619,0.04904837173030005,0
400,oas,1e-05,620,0.049048371730300126,0
400,oas,1e-05,621,0.04904837173030053,0
400,oas,1e-05,622,0.04904837173030058,0
400,oas,1e-05,623,0.04904837173030691,0
400,oas,1e-05,624,0.04904837173032645,0
400,oas,1e-05,625,0.08654013766972399,0
400,oas,1e-05,626,0.09033827576306332,0
400,oas,1e-05,627,0.09183291084344847,0
400,oas,1e-05,628,0.09264142482104228,0
400,oas,1e-05,629,0.09463291784884338,0
400,oas,1e-05,630,0.09584737948271178,0
400,oas,1e-05,631,0.09721710420732872,0
400,oas,1e-05,632,0.09793219598400485,0
400,oas,1e-05,633,0.09900846606705598,0
400,oas,1e-05,634,0.0997503343368377,0
400,oas,1e-05,635,0.10185084087866388,0
400,oas,1e-05,636,0.10325805026418003,0
400,oas,1e-05,637,0.10392717224916112,0
400,oas,1e-05,638,0.10539166195713602,0
400,oas,1e-05,639,0.10693094781167747,0
400,oas,1e-05,640,0.1080888936075161,0
400,oas,1e-05,641,0.10874746785154944,0
400,oas,1e-05,642,0.11025421865019568,0
400,oas,1e-05,643,0.11120222320887875,0
400,oas,1e-05,644,0.11251903821688826,0
400,oas,1e-05,645,0.1136809616812508,0
400,oas,1e-05,646,0.114367267003704,0
400,oas,1e-05,647,0.11541787565686075,0
400,oas,1e-05,648,0.11680869554385188,0
400,oas,1e-05,649,0.11690910480597051,0
400,oas,1e-05,650,0.11927022293512012,0
400,oas,1e-05,651,0.11972941473064723,0
400,oas,1e-05,652,0.12190055639466792,0
400,oas,1e-05,653,0.12336527996130614,0
400,oas,1e-05,654,0.12341980240352562,0
400,oas,1e-05,655,0.12415351445873124,0
400,oas,1e-05,656,0.12587554516498178,0
400,oas,1e-05,657,0.12662106798361497,0
400,oas,1e-05,658,0.12840122531696196,0
400,oas,1e-05,659,0.12940188514915335,0
400,oas,1e-05,660,0.13021404476017862,0
400,oas,1e-05,661,0.13196277127066844,0
400,oas,1e-05,662,0.13321370688987588,0
400,oas,1e-05,663,0.134351625519775,0
400,oas,1e-05,664,0.13515007693865902,0
400,oas,1e-05,665,0.13610145009275748,0
400,oas,1e-05,666,0.1381136831045003,0
400,oas,1e-05,667,0.13867659319287953,0
400,oas,1e-05,668,0.13930754221972363,0
400,oas,1e-05,669,0.14204255030244012,0
400,oas,1e-05,670,0.14249135505935365,0
400,oas,1e-05,671,0.1440202948078441,0
400,oas,1e-05,672,0.14484838279487197,0
400,oas,1e-05,673,0.1459579827907471,0
400,oas,1e-05,674,0.14778217172678645,0
400,oas,1e-05,675,0.1491727685858483,0
400,oas,1e-05,676,0.15046439500118808,0
400,oas,1e-05,677,0.1531558794323521,0
400,oas,1e-05,678,0.15375040746466487,0
400,oas,1e-05,679,0.1544874208977828,0
400,oas,1e-05,680,0.15606031812513257,0
400,oas,1e-05,681,0.15671412981797936,0
400,oas,1e-05,682,0.1580437135146116,0
400,oas,1e-05,683,0.15967545715395817,0
400,oas,1e-05,684,0.16197366876025115,0
400,oas,1e-05,685,0.16334961803921913,0
400,oas,1e-05,686,0.16360319693497322,0
400,oas,1e-05,687,0.1659895197280418,0
400,oas,1e-05,688,0.1672358290043186,0
400,oas,1e-05,689,0.16768913313049297,0
400,oas,1e-05,690,0.1683787137311353,0
400,oas,1e-05,691,0.17201396423640303,0
400,oas,1e-05,692,0.17403430029481587,0
400,oas,1e-05,693,0.17493709734781127,0
400,oas,1e-05,694,0.17656957511494561,0
400,oas,1e-05,695,0.17742027886097844,0
400,oas,1e-05,696,0.1789297403059426,0
400,oas,1e-05,697,0.17972173527907023,0
400,oas,1e-05,698,0.18075874563489017,0
400,oas,1e-05,699,0.18464808516647432,0
400,oas,1e-05,700,0.1864928677696035,0
400,oas,1e-05,701,0.18751716396757792,0
400,oas,1e-05,702,0.19052239659498027,0
400,oas,1e-05,703,0.19126237583156716,0
400,oas,1e-05,704,0.19235908703808052,0
400,oas,1e-05,705,0.1929538005544339,0
400,oas,1e-05,706,0.19477049592998608,0
400,oas,1e-05,707,0.19739800307621178,0
400,oas,1e-05,708,0.19871375569957767,0
400,oas,1e-05,709,0.20108979189718576,0
400,oas,1e-05,710,0.201234693992002,0
400,oas,1e-05,711,0.20382425898597484,0
400,oas,1e-05,712,0.20531403492427233,0
400,oas,1e-05,713,0.2076906003719576,0
400,oas,1e-05,714,0.20796676840717515,0
400,oas,1e-05,715,0.2111459076086598,0
400,oas,1e-05,716,0.21284471768631016,0
400,oas,1e-05,717,0.2142277791532909,0
400,oas,1e-05,718,0.21638622458603557,0
400,oas,1e-05,719,0.2183844937503826,0
400,oas,1e-05,720,0.21984557018678288,0
400,oas,1e-05,721,0.22242221456724257,0
400,oas,1e-05,722,0.22503222904328735,0
400,oas,1e-05,723,0.22682871332055785,0
400,oas,1e-05,724,0.2293815038739006,0
400,oas,1e-05,725,0.23046134431780912,0
400,oas,1e-05,726,0.23446393345901778,0
400,oas,1e-05,727,0.23471635073548244,0
400,oas,1e-05,728,0.2382361001535074,0
400,oas,1e-05,729,0.24021269127640416,0
400,oas,1e-05,730,0.240889458690826,0
400,oas,1e-05,731,0.24273018423424556,0
400,oas,1e-05,732,0.24554887133434933,0
400,oas,1e-05,733,0.24835744722411635,0
400,oas,1e-05,734,0.25017570382811194,0
400,oas,1e-05,735,0.2516296129854817,0
400,oas,1e-05,736,0.25254623717871894,0
400,oas,1e-05,737,0.2561923348036695,0
400,oas,1e-05,738,0.25963267104473897,0
400,oas,1e-05,739,0.2611718871471322,0
400,oas,1e-05,740,0.26171937169925663,0
400,oas,1e-05,741,0.2647657441711717,0
400,oas,1e-05,742,0.26885028517408793,0
400,oas,1e-05,743,0.2708701034629013,0
400,oas,1e-05,744,0.27232055841958586,0
400,oas,1e-05,745,0.27402978676930384,0
400,oas,1e-05,746,0.27624569216670974,0
400,oas,1e-05,747,0.27806961906611066,0
400,oas,1e-05,748,0.28056850265498395,0
400,oas,1e-05,749,0.2812502136310907,0
400,oas,1e-05,750,0.28596912676320513,0
400,oas,1e-05,751,0.2886854991152302,0
400,oas,1e-05,752,0.2896194802475514,0
400,oas,1e-05,753,0.2927910377550688,0
400,oas,1e-05,754,0.3006395735441221,0
400,oas,1e-05,755,0.3012038845872865,0
400,oas,1e-05,756,0.3031407445530015,0
400,oas,1e-05,757,0.3069660719360423,0
400,oas,1e-05,758,0.3077242158921687,0
400,oas,1e-05,759,0.3106282190869279,0
400,oas,1e-05,760,0.31465543246490774,0
400,oas,1e-05,761,0.3180663497388508,0
400,oas,1e-05,762,0.32110407455563184,0
400,oas,1e-05,763,0.32472325255736717,0
400,oas,1e-05,764,0.325792138295105,0
400,oas,1e-05,765,0.32958046282646236,0
400,oas,1e-05,766,0.33266962956078727,0
400,oas,1e-05,767,0.3336279769455628,0
400,oas,1e-05,768,0.33741679736674834,0
400,oas,1e-05,769,0.34102257480853226,0
400,oas,1e-05,770,0.34329735817380147,0
400,oas,1e-05,771,0.34498817249255487,0
400,oas,1e-05,772,0.3484356525479958,0
400,oas,1e-05,773,0.351190608812587,0
400,oas,1e-05,774,0.35573572227265854,0
400,oas,1e-05,775,0.35740642223838315,0
400,oas,1e-05,776,0.3596894768401239,0
400,oas,1e-05,777,0.36300520830377214,0
400,oas,1e-05,778,0.3659935689130932,0
400,oas,1e-05,779,0.3674021534299944,0
400,oas,1e-05,780,0.3725695127374746,0
400,oas,1e-05,781,0.37432892770938386,0
400,oas,1e-05,782,0.378541104629795,0
400,oas,1e-05,783,0.38226944279594666,0
400,oas,1e-05,784,0.3852769855107557,0
400,oas,1e-05,785,0.3868941775284934,0
400,oas,1e-05,786,0.3933013189804555,0
400,oas,1e-05,787,0.3939884927678446,0
400,oas,1e-05,788,0.39758840888767893,0
400,oas,1e-05,789,0.40077815966167374,0
400,oas,1e-05,790,0.4047750145248116,0
400,oas,1e-05,791,0.40806038761664376,0
400,oas,1e-05,792,0.4137473668390618,0
400,oas,1e-05,793,0.41916553258463185,0
400,oas,1e-05,794,0.42123664440924224,0
400,oas,1e-05,795,0.42772784230654237,0
400,oas,1e-05,796,0.4313324859947534,0
400,oas,1e-05,797,0.4324230736446987,0
400,oas,1e-05,798,0.4351004881966739,0
400,oas,1e-05,799,0.4404209710579311,0
400,oas,1e-05,800,0.4429153554579568,0
400,oas,1e-05,801,0.44560339992895237,0
400,oas,1e-05,802,0.44883029105298045,0
400,oas,1e-05,803,0.45381869449381856,0
400,oas,1e-05,804,0.46392414989650316,0
400,oas,1e-05,805,0.4659671197949701,0
400,oas,1e-05,806,0.472416764735339,0
400,oas,1e-05,807,0.4768970487157726,0
400,oas,1e-05,808,0.4853035726679275,0
400,oas,1e-05,809,0.48828796363807037,0
400,oas,1e-05,810,0.493163351614166,0
400,oas,1e-05,811,0.4962102757576165,0
400,oas,1e-05,812,0.503068381753732,0
400,oas,1e-05,813,0.5083783349091509,0
400,oas,1e-05,814,0.5084926039988663,0
400,oas,1e-05,815,0.5193001439202996,0
400,oas,1e-05,816,0.5232940704951783,0
400,oas,1e-05,817,0.5256009785890662,0
400,oas,1e-05,818,0.5343133622221801,0
400,oas,1e-05,819,0.5396100209847834,0
400,oas,1e-05,820,0.5468424173709846,0
400,oas,1e-05,821,0.5496832869939791,0
400,oas,1e-05,822,0.5521182785842554,0
400,oas,1e-05,823,0.5575907665896004,0
400,oas,1e-05,824,0.5634454853863622,0
400,oas,1e-05,825,0.5674497800732824,0
400,oas,1e-05,826,0.5744660803666587,0
400,oas,1e-05,827,0.5836413685910655,0
400,oas,1e-05,828,0.5865207550600671,0
400,oas,1e-05,829,0.5928512526062413,0
400,oas,1e-05,830,0.5962124212061909,0
400,oas,1e-05,831,0.6036951867388785,0
400,oas,1e-05,832,0.6109426878056546,0
400,oas,1e-05,833,0.614295795441793,0
400,oas,1e-05,834,0.6177606863060807,0
400,oas,1e-05,835,0.6224368262698381,0
400,oas,1e-05,836,0.6340240608824885,0
400,oas,1e-05,837,0.6408537281470308,0
400,oas,1e-05,838,0.6484421514299396,0
400,oas,1e-05,839,0.6519785139783955,0
400,oas,1e-05,840,0.6603840879224411,0
400,oas,1e-05,841,0.6651576720711954,0
400,oas,1e-05,842,0.6689367722869358,0
400,oas,1e-05,843,0.6754971857208636,0
400,oas,1e-05,844,0.6824733948921141,0
400,oas,1e-05,845,0.6897434093247213,0
400,oas,1e-05,846,0.6943591875882006,0
400,oas,1e-05,847,0.7068929884499099,0
400,oas,1e-05,848,0.7176499774636542,0
400,oas,1e-05,849,0.7217224354657911,0
400,oas,1e-05,850,0.727640571618354,0
400,oas,1e-05,851,0.735405403134545,0
400,oas,1e-05,852,0.7433080209170215,0
400,oas,1e-05,853,0.7564531664994583,0
400,oas,1e-05,854,0.758083982878498,0
400,oas,1e-05,855,0.7754933436172181,0
400,oas,1e-05,856,0.7798116109954758,0
400,oas,1e-05,857,0.7880925750162273,0
400,oas,1e-05,858,0.7996781070720846,0
400,oas,1e-05,859,0.8188588163174194,0
400,oas,1e-05,860,0.8210531961362506,0
400,oas,1e-05,861,0.8233122050704427,0
400,oas,1e-05,862,0.8333664608402649,0
400,oas,1e-05,863,0.8354962044686863,0
400,oas,1e-05,864,0.8520436392103661,0
400,oas,1e-05,865,0.8622897340720431,0
400,oas,1e-05,866,0.8647581117703241,0
400,oas,1e-05,867,0.8808690453778182,0
400,oas,1e-05,868,0.8863515392149893,0
400,oas,1e-05,869,0.8950627618826827,0
400,oas,1e-05,870,0.9056014005494889,0
400,oas,1e-05,871,0.912633516732391,0
400,oas,1e-05,872,0.9376962880851476,0
400,oas,1e-05,873,0.9402017073528182,0
400,oas,1e-05,874,0.9500104229892583,0
400,oas,1e-05,875,0.9558829356366247,0
400,oas,1e-05,876,0.97086130446775,0
400,oas,1e-05,877,0.9791286591970878,0
400,oas,1e-05,878,0.9948882505441924,0
400,oas,1e-05,879,0.9981003041277732,0
400,oas,1e-05,880,1.0042515204600602,0
400,oas,1e-05,881,1.0315198850058276,0
400,oas,1e-05,882,1.0365312223019771,0
400,oas,1e-05,883,1.053944407464231,0
400,oas,1e-05,884,1.058717358094864,0
400,oas,1e-05,885,1.0821275160118697,0
400,oas,1e-05,886,1.0974318845723312,0
400,oas,1e-05,887,1.1014554989649383,0
400,oas,1e-05,888,1.1142277966491378,0
400,oas,1e-05,889,1.1415945705668396,0
400,oas,1e-05,890,1.1497788333665295,0
400,oas,1e-05,891,1.161048300747893,0
400,oas,1e-05,892,1.1717877139365693,0
400,oas,1e-05,893,1.1934527027525925,0
400,oas,1e-05,894,1.2091917943932824,0
400,oas,1e-05,895,1.2108966243545223,0
400,oas,1e-05,896,1.2326616071572238,0
400,oas,1e-05,897,1.2457823945579543,0
400,oas,1e-05,898,1.2649174406566472,0
400,oas,1e-05,899,1.2800817804758164,0
400,oas,1e-05,900,1.293628282321217,0
400,oas,1e-05,901,1.2994967063425071,0
400,oas,1e-05,902,1.3229623542480815,0
400,oas,1e-05,903,1.3332728563221061,0
400,oas,1e-05,904,1.3499125471858706,0
400,oas,1e-05,905,1.3734846442161057,0
400,oas,1e-05,906,1.3757204335554503,0
400,oas,1e-05,907,1.3892684871396095,0
400,oas,1e-05,908,1.4212745299575138,0
400,oas,1e-05,909,1.4526879292684438,0
400,oas,1e-05,910,1.463677736974282,0
400,oas,1e-05,911,1.4734587898788776,0
400,oas,1e-05,912,1.5241997982109654,0
400,oas,1e-05,913,1.5433607988219478,0
400,oas,1e-05,914,1.5563953028023247,0
400,oas,1e-05,915,1.5658902600244433,0
400,oas,1e-05,916,1.5760230140551357,0
400,oas,1e-05,917,1.6006680110470568,0
400,oas,1e-05,918,1.6426289860819847,0
400,oas,1e-05,919,1.658336330795274,0
400,oas,1e-05,920,1.7013737908628614,0
400,oas,1e-05,921,1.7160622594781796,0
400,oas,1e-05,922,1.739158837169527,0
400,oas,1e-05,923,1.7442081373327853,0
400,oas,1e-05,924,1.780692394088192,0
400,oas,1e-05,925,1.8078145631242586,0
400,oas,1e-05,926,1.8382889872847048,0
400,oas,1e-05,927,1.850825914849164,0
400,oas,1e-05,928,1.8769336293975436,0
400,oas,1e-05,929,1.8981452328448332,0
400,oas,1e-05,930,1.9448735224163738,0
400,oas,1e-05,931,1.9548208647877914,0
400,oas,1e-05,932,1.9593409457146564,0
400,oas,1e-05,933,2.0109677088137703,0
400,oas,1e-05,934,2.0471797241224428,0
400,oas,1e-05,935,2.094193709583462,0
400,oas,1e-05,936,2.0975663191814684,0
400,oas,1e-05,937,2.138325653531382,0
400,oas,1e-05,938,2.1660785989384204,0
400,oas,1e-05,939,2.2050475360071786,0
400,oas,1e-05,940,2.2247189725116803,0
400,oas,1e-05,941,2.261862415757101,0
400,oas,1e-05,942,2.303905117237422,0
400,oas,1e-05,943,2.323929325553981,0
400,oas,1e-05,944,2.3969969861530283,0
400,oas,1e-05,945,2.423054836982412,0
400,oas,1e-05,946,2.4699343607167403,0
400,oas,1e-05,947,2.502471929347588,0
400,oas,1e-05,948,2.575864839585608,0
400,oas,1e-05,949,2.602329015814216,0
400,oas,1e-05,950,2.648654803042093,0
400,oas,1e-05,951,2.672272310930223,0
400,oas,1e-05,952,2.720572780457771,0
400,oas,1e-05,953,2.7656602681000644,0
400,oas,1e-05,954,2.793485235593293,0
400,oas,1e-05,955,2.8152596900901035,0
400,oas,1e-05,956,2.864040491014686,0
400,oas,1e-05,957,2.914150063352298,0
400,oas,1e-05,958,3.0554369965528143,0
400,oas,1e-05,959,3.068546657772087,0
400,oas,1e-05,960,3.0949395654609644,0
400,oas,1e-05,961,3.1326961706161276,0
400,oas,1e-05,962,3.1550590666730365,0
400,oas,1e-05,963,3.2296313338756413,0
400,oas,1e-05,964,3.3228769968398786,0
400,oas,1e-05,965,3.336668592238564,0
400,oas,1e-05,966,3.3874177255488656,0
400,oas,1e-05,967,3.4616611791235545,0
400,oas,1e-05,968,3.474814724459497,0
400,oas,1e-05,969,3.5240494192510496,0
400,oas,1e-05,970,3.6253350804853777,0
400,oas,1e-05,971,3.6646420885838187,0
400,oas,1e-05,972,3.6990827509238486,0
400,oas,1e-05,973,3.802377493783488,0
400,oas,1e-05,974,3.976325456804442,0
400,oas,1e-05,975,4.042886926564792,0
400,oas,1e-05,976,4.158345499082263,0
400,oas,1e-05,977,4.219725513978119,0
400,oas,1e-05,978,4.328140794710615,0
400,oas,1e-05,979,4.390607801645879,0
400,oas,1e-05,980,4.439025873799037,0
400,oas,1e-05,981,4.539171989861344,0
400,oas,1e-05,982,4.754437919936132,0
400,oas,1e-05,983,4.9394344690003225,0
400,oas,1e-05,984,5.055022455232991,0
400,oas,1e-05,985,5.070826276669284,0
400,oas,1e-05,986,5.237055265919918,0
400,oas,1e-05,987,5.353133351309283,0
400,oas,1e-05,988,5.491620187821706,0
400,oas,1e-05,989,5.653473056439793,0
400,oas,1e-05,990,5.682734669368486,0
400,oas,1e-05,991,5.808306336757694,0
400,oas,1e-05,992,6.026020492059201,0
400,oas,1e-05,993,6.160467357570067,0
400,oas,1e-05,994,6.31844186570118,0
400,oas,1e-05,995,6.612591605221228,0
400,oas,1e-05,996,6.643101950934786,0
400,oas,1e-05,997,6.675429836958951,0
400,oas,1e-05,998,7.0231648416918455,0
400,oas,1e-05,999,7.208524608634197,0
400,oas,1e-05,1000,7.3934025167785595,0
400,oas,1e-05,1001,7.4847318798102975,0
400,oas,1e-05,1002,7.9664349238251955,0
400,oas,1e-05,1003,8.240198347130558,0
400,oas,1e-05,1004,8.447103543850417,0
400,oas,1e-05,1005,8.89138647794336,0
400,oas,1e-05,1006,9.162090628206887,0
400,oas,1e-05,1007,9.660999280933886,0
400,oas,1e-05,1008,9.72251522538516,0
400,oas,1e-05,1009,11.0232946587072,0
400,oas,1e-05,1010,11.180532030364665,0
400,oas,1e-05,1011,11.97848424203037,0
400,oas,1e-05,1012,12.368732840060337,0
400,oas,1e-05,1013,13.73335447985889,0
400,oas,1e-05,1014,13.945365546161648,0
400,oas,1e-05,1015,15.572758332580877,0
400,oas,1e-05,1016,17.015632805781415,0
400,oas,1e-05,1017,17.946387355174995,0
400,oas,1e-05,1018,19.769205437620997,0
400,oas,1e-05,1019,22.09371169403261,0
400,oas,1e-05,1020,23.482290846111717,0
400,oas,1e-05,1021,34.6726635140796,0
400,oas,1e-05,1022,42.185234613190815,0
400,oas,1e-05,1023,199.6495649376148,0
400,ledoit_wolf,1e-05,0,0.052351539302572324,0
400,ledoit_wolf,1e-05,1,0.052351539302590996,0
400,ledoit_wolf,1e-05,2,0.05235153930259392,0
400,ledoit_wolf,1e-05,3,0.052351539302593994,0
400,ledoit_wolf,1e-05,4,0.052351539302594154,0
400,ledoit_wolf,1e-05,5,0.05235153930259433,0
400,ledoit_wolf,1e-05,6,0.052351539302594424,0
400,ledoit_wolf,1e-05,7,0.05235153930259452,0
400,ledoit_wolf,1e-05,8,0.0523515393025946,0
400,ledoit_wolf,1e-05,9,0.05235153930259468,0
400,ledoit_wolf,1e-05,10,0.05235153930259485,0
400,ledoit_wolf,1e-05,11,0.05235153930259486,0
400,ledoit_wolf,1e-05,12,0.05235153930259491,0
400,ledoit_wolf,1e-05,13,0.05235153930259498,0
400,ledoit_wolf,1e-05,14,0.052351539302595,0
400,ledoit_wolf,1e-05,15,0.05235153930259515,0
400,ledoit_wolf,1e-05,16,0.05235153930259519,0
400,ledoit_wolf,1e-05,17,0.052351539302595236,0
400,ledoit_wolf,1e-05,18,0.05235153930259528,0
400,ledoit_wolf,1e-05,19,0.05235153930259531,0
400,ledoit_wolf,1e-05,20,0.05235153930259537,0
400,ledoit_wolf,1e-05,21,0.05235153930259539,0
400,ledoit_wolf,1e-05,22,0.052351539302595465,0
400,ledoit_wolf,1e-05,23,0.052351539302595514,0
400,ledoit_wolf,1e-05,24,0.052351539302595534,0
400,ledoit_wolf,1e-05,25,0.05235153930259555,0
400,ledoit_wolf,1e-05,26,0.05235153930259558,0
400,ledoit_wolf,1e-05,27,0.05235153930259564,0
400,ledoit_wolf,1e-05,28,0.05235153930259566,0
400,ledoit_wolf,1e-05,29,0.052351539302595715,0
400,ledoit_wolf,1e-05,30,0.05235153930259573,0
400,ledoit_wolf,1e-05,31,0.05235153930259582,0
400,ledoit_wolf,1e-05,32,0.052351539302595826,0
400,ledoit_wolf,1e-05,33,0.05235153930259588,0
400,ledoit_wolf,1e-05,34,0.05235153930259597,0
400,ledoit_wolf,1e-05,35,0.052351539302595985,0
400,ledoit_wolf,1e-05,36,0.052351539302596006,0
400,ledoit_wolf,1e-05,37,0.052351539302596034,0
400,ledoit_wolf,1e-05,38,0.05235153930259609,0
400,ledoit_wolf,1e-05,39,0.05235153930259612,0
400,ledoit_wolf,1e-05,40,0.05235153930259614,0
400,ledoit_wolf,1e-05,41,0.052351539302596166,0
400,ledoit_wolf,1e-05,42,0.05235153930259619,0
400,ledoit_wolf,1e-05,43,0.0523515393025962,0
400,ledoit_wolf,1e-05,44,0.0523515393025962,0
400,ledoit_wolf,1e-05,45,0.052351539302596305,0
400,ledoit_wolf,1e-05,46,0.052351539302596305,0
400,ledoit_wolf,1e-05,47,0.05235153930259633,0
400,ledoit_wolf,1e-05,48,0.05235153930259635,0
400,ledoit_wolf,1e-05,49,0.05235153930259637,0
400,ledoit_wolf,1e-05,50,0.05235153930259637,0
400,ledoit_wolf,1e-05,51,0.05235153930259641,0
400,ledoit_wolf,1e-05,52,0.05235153930259646,0
400,ledoit_wolf,1e-05,53,0.05235153930259647,0
400,ledoit_wolf,1e-05,54,0.052351539302596485,0
400,ledoit_wolf,1e-05,55,0.05235153930259653,0
400,ledoit_wolf,1e-05,56,0.052351539302596575,0
400,ledoit_wolf,1e-05,57,0.0523515393025966,0
400,ledoit_wolf,1e-05,58,0.05235153930259663,0
400,ledoit_wolf,1e-05,59,0.05235153930259665,0
400,ledoit_wolf,1e-05,60,0.052351539302596686,0
400,ledoit_wolf,1e-05,61,0.05235153930259671,0
400,ledoit_wolf,1e-05,62,0.05235153930259674,0
400,ledoit_wolf,1e-05,63,0.05235153930259677,0
400,ledoit_wolf,1e-05,64,0.052351539302596804,0
400,ledoit_wolf,1e-05,65,0.05235153930259683,0
400,ledoit_wolf,1e-05,66,0.05235153930259684,0
400,ledoit_wolf,1e-05,67,0.052351539302596874,0
400,ledoit_wolf,1e-05,68,0.05235153930259688,0
400,ledoit_wolf,1e-05,69,0.05235153930259691,0
400,ledoit_wolf,1e-05,70,0.05235153930259696,0
400,ledoit_wolf,1e-05,71,0.05235153930259697,0
400,ledoit_wolf,1e-05,72,0.052351539302597,0
400,ledoit_wolf,1e-05,73,0.052351539302597,0
400,ledoit_wolf,1e-05,74,0.052351539302597026,0
400,ledoit_wolf,1e-05,75,0.052351539302597054,0
400,ledoit_wolf,1e-05,76,0.052351539302597075,0
400,ledoit_wolf,1e-05,77,0.0523515393025971,0
400,ledoit_wolf,1e-05,78,0.05235153930259712,0
400,ledoit_wolf,1e-05,79,0.05235153930259714,0
400,ledoit_wolf,1e-05,80,0.05235153930259715,0
400,ledoit_wolf,1e-05,81,0.05235153930259717,0
400,ledoit_wolf,1e-05,82,0.05235153930259721,0
400,ledoit_wolf,1e-05,83,0.05235153930259723,0
400,ledoit_wolf,1e-05,84,0.05235153930259724,0
400,ledoit_wolf,1e-05,85,0.05235153930259727,0
400,ledoit_wolf,1e-05,86,0.05235153930259728,0
400,ledoit_wolf,1e-05,87,0.05235153930259732,0
400,ledoit_wolf,1e-05,88,0.05235153930259734,0
400,ledoit_wolf,1e-05,89,0.05235153930259737,0
400,ledoit_wolf,1e-05,90,0.052351539302597394,0
400,ledoit_wolf,1e-05,91,0.05235153930259742,0
400,ledoit_wolf,1e-05,92,0.05235153930259744,0
400,ledoit_wolf,1e-05,93,0.05235153930259747,0
400,ledoit_wolf,1e-05,94,0.05235153930259749,0
400,ledoit_wolf,1e-05,95,0.052351539302597505,0
400,ledoit_wolf,1e-05,96,0.052351539302597526,0
400,ledoit_wolf,1e-05,97,0.05235153930259755,0
400,ledoit_wolf,1e-05,98,0.052351539302597554,0
400,ledoit_wolf,1e-05,99,0.052351539302597595,0
400,ledoit_wolf,1e-05,100,0.052351539302597616,0
400,ledoit_wolf,1e-05,101,0.05235153930259762,0
400,ledoit_wolf,1e-05,102,0.05235153930259763,0
400,ledoit_wolf,1e-05,103,0.05235153930259767,0
400,ledoit_wolf,1e-05,104,0.0523515393025977,0
400,ledoit_wolf,1e-05,105,0.052351539302597734,0
400,ledoit_wolf,1e-05,106,0.05235153930259775,0
400,ledoit_wolf,1e-05,107,0.05235153930259777,0
400,ledoit_wolf,1e-05,108,0.052351539302597776,0
400,ledoit_wolf,1e-05,109,0.05235153930259778,0
400,ledoit_wolf,1e-05,110,0.052351539302597803,0
400,ledoit_wolf,1e-05,111,0.052351539302597803,0
400,ledoit_wolf,1e-05,112,0.05235153930259783,0
400,ledoit_wolf,1e-05,113,0.05235153930259789,0
400,ledoit_wolf,1e-05,114,0.052351539302597894,0
400,ledoit_wolf,1e-05,115,0.05235153930259791,0
400,ledoit_wolf,1e-05,116,0.05235153930259793,0
400,ledoit_wolf,1e-05,117,0.05235153930259794,0
400,ledoit_wolf,1e-05,118,0.05235153930259799,0
400,ledoit_wolf,1e-05,119,0.052351539302598,0
400,ledoit_wolf,1e-05,120,0.05235153930259801,0
400,ledoit_wolf,1e-05,121,0.05235153930259804,0
400,ledoit_wolf,1e-05,122,0.05235153930259807,0
400,ledoit_wolf,1e-05,123,0.05235153930259809,0
400,ledoit_wolf,1e-05,124,0.05235153930259811,0
400,ledoit_wolf,1e-05,125,0.05235153930259813,0
400,ledoit_wolf,1e-05,126,0.05235153930259813,0
400,ledoit_wolf,1e-05,127,0.05235153930259814,0
400,ledoit_wolf,1e-05,128,0.052351539302598164,0
400,ledoit_wolf,1e-05,129,0.052351539302598185,0
400,ledoit_wolf,1e-05,130,0.0523515393025982,0
400,ledoit_wolf,1e-05,131,0.05235153930259821,0
400,ledoit_wolf,1e-05,132,0.052351539302598234,0
400,ledoit_wolf,1e-05,133,0.05235153930259826,0
400,ledoit_wolf,1e-05,134,0.052351539302598275,0
400,ledoit_wolf,1e-05,135,0.05235153930259831,0
400,ledoit_wolf,1e-05,136,0.05235153930259834,0
400,ledoit_wolf,1e-05,137,0.05235153930259834,0
400,ledoit_wolf,1e-05,138,0.05235153930259835,0
400,ledoit_wolf,1e-05,139,0.05235153930259838,0
400,ledoit_wolf,1e-05,140,0.05235153930259839,0
400,ledoit_wolf,1e-05,141,0.05235153930259842,0
400,ledoit_wolf,1e-05,142,0.05235153930259844,0
400,ledoit_wolf,1e-05,143,0.052351539302598456,0
400,ledoit_wolf,1e-05,144,0.05235153930259848,0
400,ledoit_wolf,1e-05,145,0.052351539302598504,0
400,ledoit_wolf,1e-05,146,0.052351539302598504,0
400,ledoit_wolf,1e-05,147,0.05235153930259857,0
400,ledoit_wolf,1e-05,148,0.05235153930259857,0
400,ledoit_wolf,1e-05,149,0.0523515393025986,0
400,ledoit_wolf,1e-05,150,0.052351539302598615,0
400,ledoit_wolf,1e-05,151,0.05235153930259862,0
400,ledoit_wolf,1e-05,152,0.052351539302598636,0
400,ledoit_wolf,1e-05,153,0.05235153930259864,0
400,ledoit_wolf,1e-05,154,0.052351539302598664,0
400,ledoit_wolf,1e-05,155,0.052351539302598685,0
400,ledoit_wolf,1e-05,156,0.05235153930259872,0
400,ledoit_wolf,1e-05,157,0.05235153930259872,0
400,ledoit_wolf,1e-05,158,0.052351539302598726,0
400,ledoit_wolf,1e-05,159,0.05235153930259877,0
400,ledoit_wolf,1e-05,160,0.05235153930259878,0
400,ledoit_wolf,1e-05,161,0.0523515393025988,0
400,ledoit_wolf,1e-05,162,0.05235153930259881,0
400,ledoit_wolf,1e-05,163,0.05235153930259883,0
400,ledoit_wolf,1e-05,164,0.05235153930259884,0
400,ledoit_wolf,1e-05,165,0.052351539302598865,0
400,ledoit_wolf,1e-05,166,0.05235153930259887,0
400,ledoit_wolf,1e-05,167,0.052351539302598886,0
400,ledoit_wolf,1e-05,168,0.0523515393025989,0
400,ledoit_wolf,1e-05,169,0.0523515393025989,0
400,ledoit_wolf,1e-05,170,0.052351539302598955,0
400,ledoit_wolf,1e-05,171,0.052351539302598976,0
400,ledoit_wolf,1e-05,172,0.05235153930259898,0
400,ledoit_wolf,1e-05,173,0.05235153930259901,0
400,ledoit_wolf,1e-05,174,0.052351539302599025,0
400,ledoit_wolf,1e-05,175,0.05235153930259905,0
400,ledoit_wolf,1e-05,176,0.05235153930259905,0
400,ledoit_wolf,1e-05,177,0.05235153930259908,0
400,ledoit_wolf,1e-05,178,0.05235153930259912,0
400,ledoit_wolf,1e-05,179,0.05235153930259913,0
400,ledoit_wolf,1e-05,180,0.05235153930259915,0
400,ledoit_wolf,1e-05,181,0.05235153930259917,0
400,ledoit_wolf,1e-05,182,0.05235153930259918,0
400,ledoit_wolf,1e-05,183,0.05235153930259919,0
400,ledoit_wolf,1e-05,184,0.0523515393025992,0
400,ledoit_wolf,1e-05,185,0.05235153930259921,0
400,ledoit_wolf,1e-05,186,0.052351539302599226,0
400,ledoit_wolf,1e-05,187,0.05235153930259924,0
400,ledoit_wolf,1e-05,188,0.05235153930259927,0
400,ledoit_wolf,1e-05,189,0.05235153930259929,0
400,ledoit_wolf,1e-05,190,0.05235153930259931,0
400,ledoit_wolf,1e-05,191,0.05235153930259932,0
400,ledoit_wolf,1e-05,192,0.05235153930259932,0
400,ledoit_wolf,1e-05,193,0.05235153930259936,0
400,ledoit_wolf,1e-05,194,0.052351539302599365,0
400,ledoit_wolf,1e-05,195,0.05235153930259937,0
400,ledoit_wolf,1e-05,196,0.0523515393025994,0
400,ledoit_wolf,1e-05,197,0.052351539302599434,0
400,ledoit_wolf,1e-05,198,0.05235153930259944,0
400,ledoit_wolf,1e-05,199,0.05235153930259945,0
400,ledoit_wolf,1e-05,200,0.052351539302599476,0
400,ledoit_wolf,1e-05,201,0.0523515393025995,0
400,ledoit_wolf,1e-05,202,0.052351539302599504,0
400,ledoit_wolf,1e-05,203,0.05235153930259952,0
400,ledoit_wolf,1e-05,204,0.05235153930259952,0
400,ledoit_wolf,1e-05,205,0.052351539302599524,0
400,ledoit_wolf,1e-05,206,0.052351539302599566,0
400,ledoit_wolf,1e-05,207,0.05235153930259958,0
400,ledoit_wolf,1e-05,208,0.0523515393025996,0
400,ledoit_wolf,1e-05,209,0.05235153930259961,0
400,ledoit_wolf,1e-05,210,0.05235153930259963,0
400,ledoit_wolf,1e-05,211,0.05235153930259964,0
400,ledoit_wolf,1e-05,212,0.05235153930259966,0
400,ledoit_wolf,1e-05,213,0.052351539302599684,0
400,ledoit_wolf,1e-05,214,0.05235153930259972,0
400,ledoit_wolf,1e-05,215,0.05235153930259974,0
400,ledoit_wolf,1e-05,216,0.052351539302599746,0
400,ledoit_wolf,1e-05,217,0.052351539302599746,0
400,ledoit_wolf,1e-05,218,0.05235153930259976,0
400,ledoit_wolf,1e-05,219,0.05235153930259978,0
400,ledoit_wolf,1e-05,220,0.05235153930259979,0
400,ledoit_wolf,1e-05,221,0.052351539302599816,0
400,ledoit_wolf,1e-05,222,0.05235153930259984,0
400,ledoit_wolf,1e-05,223,0.052351539302599844,0
400,ledoit_wolf,1e-05,224,0.05235153930259985,0
400,ledoit_wolf,1e-05,225,0.052351539302599864,0
400,ledoit_wolf,1e-05,226,0.052351539302599885,0
400,ledoit_wolf,1e-05,227,0.05235153930259992,0
400,ledoit_wolf,1e-05,228,0.05235153930259993,0
400,ledoit_wolf,1e-05,229,0.052351539302599934,0
400,ledoit_wolf,1e-05,230,0.052351539302599955,0
400,ledoit_wolf,1e-05,231,0.05235153930259996,0
400,ledoit_wolf,1e-05,232,0.05235153930259997,0
400,ledoit_wolf,1e-05,233,0.05235153930259999,0
400,ledoit_wolf,1e-05,234,0.05235153930260002,0
400,ledoit_wolf,1e-05,235,0.05235153930260002,0
400,ledoit_wolf,1e-05,236,0.05235153930260003,0
400,ledoit_wolf,1e-05,237,0.052351539302600066,0
400,ledoit_wolf,1e-05,238,0.05235153930260008,0
400,ledoit_wolf,1e-05,239,0.05235153930260009,0
400,ledoit_wolf,1e-05,240,0.05235153930260009,0
400,ledoit_wolf,1e-05,241,0.05235153930260013,0
400,ledoit_wolf,1e-05,242,0.05235153930260013,0
400,ledoit_wolf,1e-05,243,0.05235153930260013,0
400,ledoit_wolf,1e-05,244,0.052351539302600156,0
400,ledoit_wolf,1e-05,245,0.05235153930260016,0
400,ledoit_wolf,1e-05,246,0.052351539302600184,0
400,ledoit_wolf,1e-05,247,0.0523515393026002,0
400,ledoit_wolf,1e-05,248,0.05235153930260024,0
400,ledoit_wolf,1e-05,249,0.052351539302600246,0
400,ledoit_wolf,1e-05,250,0.05235153930260028,0
400,ledoit_wolf,1e-05,251,0.05235153930260029,0
400,ledoit_wolf,1e-05,252,0.05235153930260029,0
400,ledoit_wolf,1e-05,253,0.05235153930260032,0
400,ledoit_wolf,1e-05,254,0.05235153930260033,0
400,ledoit_wolf,1e-05,255,0.05235153930260034,0
400,ledoit_wolf,1e-05,256,0.05235153930260036,0
400,ledoit_wolf,1e-05,257,0.05235153930260039,0
400,ledoit_wolf,1e-05,258,0.0523515393026004,0
400,ledoit_wolf,1e-05,259,0.0523515393026004,0
400,ledoit_wolf,1e-05,260,0.05235153930260042,0
400,ledoit_wolf,1e-05,261,0.05235153930260042,0
400,ledoit_wolf,1e-05,262,0.052351539302600426,0
400,ledoit_wolf,1e-05,263,0.05235153930260045,0
400,ledoit_wolf,1e-05,264,0.05235153930260046,0
400,ledoit_wolf,1e-05,265,0.05235153930260049,0
400,ledoit_wolf,1e-05,266,0.05235153930260052,0
400,ledoit_wolf,1e-05,267,0.05235153930260053,0
400,ledoit_wolf,1e-05,268,0.05235153930260054,0
400,ledoit_wolf,1e-05,269,0.052351539302600544,0
400,ledoit_wolf,1e-05,270,0.05235153930260056,0
400,ledoit_wolf,1e-05,271,0.05235153930260058,0
400,ledoit_wolf,1e-05,272,0.05235153930260061,0
400,ledoit_wolf,1e-05,273,0.05235153930260062,0
400,ledoit_wolf,1e-05,274,0.05235153930260063,0
400,ledoit_wolf,1e-05,275,0.05235153930260066,0
400,ledoit_wolf,1e-05,276,0.05235153930260068,0
400,ledoit_wolf,1e-05,277,0.05235153930260069,0
400,ledoit_wolf,1e-05,278,0.052351539302600704,0
400,ledoit_wolf,1e-05,279,0.05235153930260072,0
400,ledoit_wolf,1e-05,280,0.05235153930260074,0
400,ledoit_wolf,1e-05,281,0.05235153930260074,0
400,ledoit_wolf,1e-05,282,0.05235153930260076,0
400,ledoit_wolf,1e-05,283,0.05235153930260078,0
400,ledoit_wolf,1e-05,284,0.0523515393026008,0
400,ledoit_wolf,1e-05,285,0.05235153930260082,0
400,ledoit_wolf,1e-05,286,0.05235153930260082,0
400,ledoit_wolf,1e-05,287,0.052351539302600836,0
400,ledoit_wolf,1e-05,288,0.05235153930260086,0
400,ledoit_wolf,1e-05,289,0.05235153930260086,0
400,ledoit_wolf,1e-05,290,0.052351539302600884,0
400,ledoit_wolf,1e-05,291,0.05235153930260089,0
400,ledoit_wolf,1e-05,292,0.05235153930260091,0
400,ledoit_wolf,1e-05,293,0.052351539302600926,0
400,ledoit_wolf,1e-05,294,0.05235153930260094,0
400,ledoit_wolf,1e-05,295,0.05235153930260097,0
400,ledoit_wolf,1e-05,296,0.05235153930260098,0
400,ledoit_wolf,1e-05,297,0.05235153930260099,0
400,ledoit_wolf,1e-05,298,0.05235153930260101,0
400,ledoit_wolf,1e-05,299,0.052351539302601016,0
400,ledoit_wolf,1e-05,300,0.05235153930260104,0
400,ledoit_wolf,1e-05,301,0.05235153930260106,0
400,ledoit_wolf,1e-05,302,0.05235153930260107,0
400,ledoit_wolf,1e-05,303,0.052351539302601086,0
400,ledoit_wolf,1e-05,304,0.0523515393026011,0
400,ledoit_wolf,1e-05,305,0.05235153930260111,0
400,ledoit_wolf,1e-05,306,0.05235153930260114,0
400,ledoit_wolf,1e-05,307,0.05235153930260117,0
400,ledoit_wolf,1e-05,308,0.05235153930260119,0
400,ledoit_wolf,1e-05,309,0.05235153930260121,0
400,ledoit_wolf,1e-05,310,0.05235153930260122,0
400,ledoit_wolf,1e-05,311,0.05235153930260122,0
400,ledoit_wolf,1e-05,312,0.05235153930260124,0
400,ledoit_wolf,1e-05,313,0.05235153930260125,0
400,ledoit_wolf,1e-05,314,0.05235153930260126,0
400,ledoit_wolf,1e-05,315,0.052351539302601266,0
400,ledoit_wolf,1e-05,316,0.052351539302601294,0
400,ledoit_wolf,1e-05,317,0.05235153930260131,0
400,ledoit_wolf,1e-05,318,0.05235153930260133,0
400,ledoit_wolf,1e-05,319,0.05235153930260134,0
400,ledoit_wolf,1e-05,320,0.052351539302601356,0
400,ledoit_wolf,1e-05,321,0.05235153930260136,0
400,ledoit_wolf,1e-05,322,0.05235153930260138,0
400,ledoit_wolf,1e-05,323,0.052351539302601384,0
400,ledoit_wolf,1e-05,324,0.05235153930260141,0
400,ledoit_wolf,1e-05,325,0.05235153930260142,0
400,ledoit_wolf,1e-05,326,0.05235153930260143,0
400,ledoit_wolf,1e-05,327,0.05235153930260146,0
400,ledoit_wolf,1e-05,328,0.05235153930260146,0
400,ledoit_wolf,1e-05,329,0.05235153930260147,0
400,ledoit_wolf,1e-05,330,0.052351539302601495,0
400,ledoit_wolf,1e-05,331,0.0523515393026015,0
400,ledoit_wolf,1e-05,332,0.052351539302601544,0
400,ledoit_wolf,1e-05,333,0.052351539302601544,0
400,ledoit_wolf,1e-05,334,0.05235153930260157,0
400,ledoit_wolf,1e-05,335,0.05235153930260159,0
400,ledoit_wolf,1e-05,336,0.052351539302601606,0
400,ledoit_wolf,1e-05,337,0.05235153930260161,0
400,ledoit_wolf,1e-05,338,0.052351539302601634,0
400,ledoit_wolf,1e-05,339,0.05235153930260167,0
400,ledoit_wolf,1e-05,340,0.052351539302601675,0
400,ledoit_wolf,1e-05,341,0.05235153930260168,0
400,ledoit_wolf,1e-05,342,0.05235153930260169,0
400,ledoit_wolf,1e-05,343,0.052351539302601724,0
400,ledoit_wolf,1e-05,344,0.05235153930260174,0
400,ledoit_wolf,1e-05,345,0.052351539302601745,0
400,ledoit_wolf,1e-05,346,0.05235153930260176,0
400,ledoit_wolf,1e-05,347,0.05235153930260179,0
400,ledoit_wolf,1e-05,348,0.0523515393026018,0
400,ledoit_wolf,1e-05,349,0.052351539302601814,0
400,ledoit_wolf,1e-05,350,0.05235153930260183,0
400,ledoit_wolf,1e-05,351,0.05235153930260184,0
400,ledoit_wolf,1e-05,352,0.05235153930260187,0
400,ledoit_wolf,1e-05,353,0.05235153930260187,0
400,ledoit_wolf,1e-05,354,0.052351539302601884,0
400,ledoit_wolf,1e-05,355,0.052351539302601904,0
400,ledoit_wolf,1e-05,356,0.05235153930260193,0
400,ledoit_wolf,1e-05,357,0.05235153930260194,0
400,ledoit_wolf,1e-05,358,0.05235153930260196,0
400,ledoit_wolf,1e-05,359,0.052351539302601974,0
400,ledoit_wolf,1e-05,360,0.052351539302601995,0
400,ledoit_wolf,1e-05,361,0.05235153930260201,0
400,ledoit_wolf,1e-05,362,0.052351539302602036,0
400,ledoit_wolf,1e-05,363,0.05235153930260204,0
400,ledoit_wolf,1e-05,364,0.05235153930260205,0
400,ledoit_wolf,1e-05,365,0.05235153930260206,0
400,ledoit_wolf,1e-05,366,0.05235153930260209,0
400,ledoit_wolf,1e-05,367,0.05235153930260211,0
400,ledoit_wolf,1e-05,368,0.052351539302602126,0
400,ledoit_wolf,1e-05,369,0.052351539302602126,0
400,ledoit_wolf,1e-05,370,0.05235153930260213,0
400,ledoit_wolf,1e-05,371,0.05235153930260215,0
400,ledoit_wolf,1e-05,372,0.052351539302602154,0
400,ledoit_wolf,1e-05,373,0.05235153930260216,0
400,ledoit_wolf,1e-05,374,0.0523515393026022,0
400,ledoit_wolf,1e-05,375,0.052351539302602224,0
400,ledoit_wolf,1e-05,376,0.05235153930260223,0
400,ledoit_wolf,1e-05,377,0.052351539302602244,0
400,ledoit_wolf,1e-05,378,0.052351539302602265,0
400,ledoit_wolf,1e-05,379,0.05235153930260228,0
400,ledoit_wolf,1e-05,380,0.05235153930260228,0
400,ledoit_wolf,1e-05,381,0.05235153930260229,0
400,ledoit_wolf,1e-05,382,0.0523515393026023,0
400,ledoit_wolf,1e-05,383,0.052351539302602355,0
400,ledoit_wolf,1e-05,384,0.05235153930260238,0
400,ledoit_wolf,1e-05,385,0.05235153930260239,0
400,ledoit_wolf,1e-05,386,0.052351539302602404,0
400,ledoit_wolf,1e-05,387,0.05235153930260242,0
400,ledoit_wolf,1e-05,388,0.05235153930260242,0
400,ledoit_wolf,1e-05,389,0.05235153930260243,0
400,ledoit_wolf,1e-05,390,0.052351539302602446,0
400,ledoit_wolf,1e-05,391,0.05235153930260247,0
400,ledoit_wolf,1e-05,392,0.052351539302602494,0
400,ledoit_wolf,1e-05,393,0.0523515393026025,0
400,ledoit_wolf,1e-05,394,0.05235153930260253,0
400,ledoit_wolf,1e-05,395,0.052351539302602536,0
400,ledoit_wolf,1e-05,396,0.05235153930260255,0
400,ledoit_wolf,1e-05,397,0.05235153930260257,0
400,ledoit_wolf,1e-05,398,0.05235153930260259,0
400,ledoit_wolf,1e-05,399,0.052351539302602605,0
400,ledoit_wolf,1e-05,400,0.05235153930260261,0
400,ledoit_wolf,1e-05,401,0.052351539302602626,0
400,ledoit_wolf,1e-05,402,0.05235153930260266,0
400,ledoit_wolf,1e-05,403,0.05235153930260268,0
400,ledoit_wolf,1e-05,404,0.052351539302602695,0
400,ledoit_wolf,1e-05,405,0.05235153930260271,0
400,ledoit_wolf,1e-05,406,0.05235153930260274,0
400,ledoit_wolf,1e-05,407,0.052351539302602744,0
400,ledoit_wolf,1e-05,408,0.05235153930260276,0
400,ledoit_wolf,1e-05,409,0.05235153930260277,0
400,ledoit_wolf,1e-05,410,0.05235153930260279,0
400,ledoit_wolf,1e-05,411,0.05235153930260279,0
400,ledoit_wolf,1e-05,412,0.052351539302602806,0
400,ledoit_wolf,1e-05,413,0.05235153930260282,0
400,ledoit_wolf,1e-05,414,0.05235153930260282,0
400,ledoit_wolf,1e-05,415,0.052351539302602834,0
400,ledoit_wolf,1e-05,416,0.05235153930260287,0
400,ledoit_wolf,1e-05,417,0.052351539302602876,0
400,ledoit_wolf,1e-05,418,0.052351539302602924,0
400,ledoit_wolf,1e-05,419,0.05235153930260294,0
400,ledoit_wolf,1e-05,420,0.05235153930260294,0
400,ledoit_wolf,1e-05,421,0.052351539302602966,0
400,ledoit_wolf,1e-05,422,0.05235153930260297,0
400,ledoit_wolf,1e-05,423,0.05235153930260299,0
400,ledoit_wolf,1e-05,424,0.05235153930260303,0
400,ledoit_wolf,1e-05,425,0.052351539302603035,0
400,ledoit_wolf,1e-05,426,0.05235153930260304,0
400,ledoit_wolf,1e-05,427,0.05235153930260305,0
400,ledoit_wolf,1e-05,428,0.05235153930260307,0
400,ledoit_wolf,1e-05,429,0.0523515393026031,0
400,ledoit_wolf,1e-05,430,0.052351539302603105,0
400,ledoit_wolf,1e-05,431,0.052351539302603126,0
400,ledoit_wolf,1e-05,432,0.052351539302603146,0
400,ledoit_wolf,1e-05,433,0.05235153930260315,0
400,ledoit_wolf,1e-05,434,0.05235153930260316,0
400,ledoit_wolf,1e-05,435,0.05235153930260316,0
400,ledoit_wolf,1e-05,436,0.052351539302603195,0
400,ledoit_wolf,1e-05,437,0.0523515393026032,0
400,ledoit_wolf,1e-05,438,0.05235153930260321,0
400,ledoit_wolf,1e-05,439,0.05235153930260325,0
400,ledoit_wolf,1e-05,440,0.05235153930260326,0
400,ledoit_wolf,1e-05,441,0.05235153930260327,0
400,ledoit_wolf,1e-05,442,0.05235153930260329,0
400,ledoit_wolf,1e-05,443,0.05235153930260332,0
400,ledoit_wolf,1e-05,444,0.052351539302603334,0
400,ledoit_wolf,1e-05,445,0.052351539302603355,0
400,ledoit_wolf,1e-05,446,0.052351539302603355,0
400,ledoit_wolf,1e-05,447,0.05235153930260338,0
400,ledoit_wolf,1e-05,448,0.052351539302603396,0
400,ledoit_wolf,1e-05,449,0.05235153930260343,0
400,ledoit_wolf,1e-05,450,0.05235153930260343,0
400,ledoit_wolf,1e-05,451,0.05235153930260345,0
400,ledoit_wolf,1e-05,452,0.052351539302603486,0
400,ledoit_wolf,1e-05,453,0.05235153930260351,0
400,ledoit_wolf,1e-05,454,0.052351539302603514,0
400,ledoit_wolf,1e-05,455,0.052351539302603535,0
400,ledoit_wolf,1e-05,456,0.05235153930260356,0
400,ledoit_wolf,1e-05,457,0.05235153930260358,0
400,ledoit_wolf,1e-05,458,0.0523515393026036,0
400,ledoit_wolf,1e-05,459,0.05235153930260361,0
400,ledoit_wolf,1e-05,460,0.05235153930260363,0
400,ledoit_wolf,1e-05,461,0.052351539302603646,0
400,ledoit_wolf,1e-05,462,0.052351539302603674,0
400,ledoit_wolf,1e-05,463,0.052351539302603695,0
400,ledoit_wolf,1e-05,464,0.05235153930260371,0
400,ledoit_wolf,1e-05,465,0.052351539302603715,0
400,ledoit_wolf,1e-05,466,0.052351539302603736,0
400,ledoit_wolf,1e-05,467,0.05235153930260374,0
400,ledoit_wolf,1e-05,468,0.05235153930260378,0
400,ledoit_wolf,1e-05,469,0.05235153930260381,0
400,ledoit_wolf,1e-05,470,0.05235153930260384,0
400,ledoit_wolf,1e-05,471,0.05235153930260384,0
400,ledoit_wolf,1e-05,472,0.052351539302603875,0
400,ledoit_wolf,1e-05,473,0.05235153930260391,0
400,ledoit_wolf,1e-05,474,0.05235153930260391,0
400,ledoit_wolf,1e-05,475,0.052351539302603924,0
400,ledoit_wolf,1e-05,476,0.05235153930260394,0
400,ledoit_wolf,1e-05,477,0.05235153930260395,0
400,ledoit_wolf,1e-05,478,0.05235153930260397,0
400,ledoit_wolf,1e-05,479,0.05235153930260397,0
400,ledoit_wolf,1e-05,480,0.05235153930260401,0
400,ledoit_wolf,1e-05,481,0.052351539302604035,0
400,ledoit_wolf,1e-05,482,0.052351539302604055,0
400,ledoit_wolf,1e-05,483,0.052351539302604076,0
400,ledoit_wolf,1e-05,484,0.052351539302604076,0
400,ledoit_wolf,1e-05,485,0.05235153930260409,0
400,ledoit_wolf,1e-05,486,0.05235153930260411,0
400,ledoit_wolf,1e-05,487,0.05235153930260413,0
400,ledoit_wolf,1e-05,488,0.05235153930260416,0
400,ledoit_wolf,1e-05,489,0.052351539302604194,0
400,ledoit_wolf,1e-05,490,0.052351539302604194,0
400,ledoit_wolf,1e-05,491,0.052351539302604215,0
400,ledoit_wolf,1e-05,492,0.052351539302604215,0
400,ledoit_wolf,1e-05,493,0.05235153930260426,0
400,ledoit_wolf,1e-05,494,0.05235153930260427,0
400,ledoit_wolf,1e-05,495,0.0523515393026043,0
400,ledoit_wolf,1e-05,496,0.052351539302604305,0
400,ledoit_wolf,1e-05,497,0.05235153930260432,0
400,ledoit_wolf,1e-05,498,0.05235153930260432,0
400,ledoit_wolf,1e-05,499,0.05235153930260434,0
400,ledoit_wolf,1e-05,500,0.052351539302604375,0
400,ledoit_wolf,1e-05,501,0.0523515393026044,0
400,ledoit_wolf,1e-05,502,0.05235153930260443,0
400,ledoit_wolf,1e-05,503,0.05235153930260444,0
400,ledoit_wolf,1e-05,504,0.052351539302604465,0
400,ledoit_wolf,1e-05,505,0.05235153930260449,0
400,ledoit_wolf,1e-05,506,0.052351539302604506,0
400,ledoit_wolf,1e-05,507,0.05235153930260455,0
400,ledoit_wolf,1e-05,508,0.05235153930260456,0
400,ledoit_wolf,1e-05,509,0.05235153930260457,0
400,ledoit_wolf,1e-05,510,0.0523515393026046,0
400,ledoit_wolf,1e-05,511,0.05235153930260463,0
400,ledoit_wolf,1e-05,512,0.05235153930260465,0
400,ledoit_wolf,1e-05,513,0.05235153930260466,0
400,ledoit_wolf,1e-05,514,0.0523515393026047,0
400,ledoit_wolf,1e-05,515,0.052351539302604715,0
400,ledoit_wolf,1e-05,516,0.05235153930260473,0
400,ledoit_wolf,1e-05,517,0.052351539302604735,0
400,ledoit_wolf,1e-05,518,0.05235153930260474,0
400,ledoit_wolf,1e-05,519,0.05235153930260479,0
400,ledoit_wolf,1e-05,520,0.052351539302604805,0
400,ledoit_wolf,1e-05,521,0.052351539302604826,0
400,ledoit_wolf,1e-05,522,0.052351539302604846,0
400,ledoit_wolf,1e-05,523,0.05235153930260486,0
400,ledoit_wolf,1e-05,524,0.052351539302604895,0
400,ledoit_wolf,1e-05,525,0.052351539302604895,0
400,ledoit_wolf,1e-05,526,0.052351539302604944,0
400,ledoit_wolf,1e-05,527,0.05235153930260497,0
400,ledoit_wolf,1e-05,528,0.05235153930260501,0
400,ledoit_wolf,1e-05,529,0.05235153930260502,0
400,ledoit_wolf,1e-05,530,0.05235153930260503,0
400,ledoit_wolf,1e-05,531,0.05235153930260505,0
400,ledoit_wolf,1e-05,532,0.052351539302605055,0
400,ledoit_wolf,1e-05,533,0.052351539302605075,0
400,ledoit_wolf,1e-05,534,0.05235153930260508,0
400,ledoit_wolf,1e-05,535,0.052351539302605124,0
400,ledoit_wolf,1e-05,536,0.052351539302605145,0
400,ledoit_wolf,1e-05,537,0.052351539302605166,0
400,ledoit_wolf,1e-05,538,0.052351539302605214,0
400,ledoit_wolf,1e-05,539,0.052351539302605235,0
400,ledoit_wolf,1e-05,540,0.05235153930260527,0
400,ledoit_wolf,1e-05,541,0.05235153930260531,0
400,ledoit_wolf,1e-05,542,0.05235153930260532,0
400,ledoit_wolf,1e-05,543,0.05235153930260533,0
400,ledoit_wolf,1e-05,544,0.05235153930260535,0
400,ledoit_wolf,1e-05,545,0.052351539302605374,0
400,ledoit_wolf,1e-05,546,0.052351539302605395,0
400,ledoit_wolf,1e-05,547,0.05235153930260542,0
400,ledoit_wolf,1e-05,548,0.052351539302605436,0
400,ledoit_wolf,1e-05,549,0.052351539302605436,0
400,ledoit_wolf,1e-05,550,0.05235153930260546,0
400,ledoit_wolf,1e-05,551,0.052351539302605506,0
400,ledoit_wolf,1e-05,552,0.05235153930260551,0
400,ledoit_wolf,1e-05,553,0.05235153930260556,0
400,ledoit_wolf,1e-05,554,0.052351539302605575,0
400,ledoit_wolf,1e-05,555,0.052351539302605596,0
400,ledoit_wolf,1e-05,556,0.05235153930260561,0
400,ledoit_wolf,1e-05,557,0.052351539302605644,0
400,ledoit_wolf,1e-05,558,0.05235153930260568,0
400,ledoit_wolf,1e-05,559,0.052351539302605686,0
400,ledoit_wolf,1e-05,560,0.05235153930260573,0
400,ledoit_wolf,1e-05,561,0.052351539302605776,0
400,ledoit_wolf,1e-05,562,0.05235153930260579,0
400,ledoit_wolf,1e-05,563,0.052351539302605846,0
400,ledoit_wolf,1e-05,564,0.052351539302605846,0
400,ledoit_wolf,1e-05,565,0.05235153930260589,0
400,ledoit_wolf,1e-05,566,0.052351539302605894,0
400,ledoit_wolf,1e-05,567,0.05235153930260593,0
400,ledoit_wolf,1e-05,568,0.05235153930260595,0
400,ledoit_wolf,1e-05,569,0.052351539302605984,0
400,ledoit_wolf,1e-05,570,0.05235153930260601,0
400,ledoit_wolf,1e-05,571,0.05235153930260604,0
400,ledoit_wolf,1e-05,572,0.05235153930260607,0
400,ledoit_wolf,1e-05,573,0.05235153930260608,0
400,ledoit_wolf,1e-05,574,0.05235153930260611,0
400,ledoit_wolf,1e-05,575,0.05235153930260616,0
400,ledoit_wolf,1e-05,576,0.052351539302606206,0
400,ledoit_wolf,1e-05,577,0.05235153930260621,0
400,ledoit_wolf,1e-05,578,0.05235153930260622,0
400,ledoit_wolf,1e-05,579,0.05235153930260624,0
400,ledoit_wolf,1e-05,580,0.05235153930260629,0
400,ledoit_wolf,1e-05,581,0.05235153930260631,0
400,ledoit_wolf,1e-05,582,0.05235153930260632,0
400,ledoit_wolf,1e-05,583,0.05235153930260634,0
400,ledoit_wolf,1e-05,584,0.05235153930260641,0
400,ledoit_wolf,1e-05,585,0.052351539302606456,0
400,ledoit_wolf,1e-05,586,0.0523515393026065,0
400,ledoit_wolf,1e-05,587,0.05235153930260651,0
400,ledoit_wolf,1e-05,588,0.052351539302606546,0
400,ledoit_wolf,1e-05,589,0.05235153930260658,0
400,ledoit_wolf,1e-05,590,0.052351539302606616,0
400,ledoit_wolf,1e-05,591,0.0523515393026067,0
400,ledoit_wolf,1e-05,592,0.0523515393026067,0
400,ledoit_wolf,1e-05,593,0.05235153930260677,0
400,ledoit_wolf,1e-05,594,0.05235153930260679,0
400,ledoit_wolf,1e-05,595,0.052351539302606824,0
400,ledoit_wolf,1e-05,596,0.052351539302606866,0
400,ledoit_wolf,1e-05,597,0.05235153930260689,0
400,ledoit_wolf,1e-05,598,0.052351539302606935,0
400,ledoit_wolf,1e-05,599,0.05235153930260696,0
400,ledoit_wolf,1e-05,600,0.052351539302607004,0
400,ledoit_wolf,1e-05,601,0.05235153930260709,0
400,ledoit_wolf,1e-05,602,0.052351539302607115,0
400,ledoit_wolf,1e-05,603,0.052351539302607115,0
400,ledoit_wolf,1e-05,604,0.05235153930260713,0
400,ledoit_wolf,1e-05,605,0.05235153930260717,0
400,ledoit_wolf,1e-05,606,0.05235153930260725,0
400,ledoit_wolf,1e-05,607,0.052351539302607254,0
400,ledoit_wolf,1e-05,608,0.05235153930260736,0
400,ledoit_wolf,1e-05,609,0.05235153930260744,0
400,ledoit_wolf,1e-05,610,0.052351539302607546,0
400,ledoit_wolf,1e-05,611,0.052351539302607546,0
400,ledoit_wolf,1e-05,612,0.05235153930260763,0
400,ledoit_wolf,1e-05,613,0.052351539302607636,0
400,ledoit_wolf,1e-05,614,0.052351539302607664,0
400,ledoit_wolf,1e-05,615,0.052351539302607795,0
400,ledoit_wolf,1e-05,616,0.052351539302607865,0
400,ledoit_wolf,1e-05,617,0.05235153930260798,0
400,ledoit_wolf,1e-05,618,0.05235153930260822,0
400,ledoit_wolf,1e-05,619,0.05235153930260823,0
400,ledoit_wolf,1e-05,620,0.05235153930260835,0
400,ledoit_wolf,1e-05,621,0.05235153930260886,0
400,ledoit_wolf,1e-05,622,0.05235153930260934,0
400,ledoit_wolf,1e-05,623,0.052351539302616705,0
400,ledoit_wolf,1e-05,624,0.05235153930262529,0
400,ledoit_wolf,1e-05,625,0.08970963524972939,0
400,ledoit_wolf,1e-05,626,0.09349423178062315,0
400,ledoit_wolf,1e-05,627,0.09498353801466879,0
400,ledoit_wolf,1e-05,628,0.09578916938445639,0
400,ledoit_wolf,1e-05,629,0.09777356211033758,0
400,ledoit_wolf,1e-05,630,0.09898369380473294,0
400,ledoit_wolf,1e-05,631,0.1003485350278973,0
400,ledoit_wolf,1e-05,632,0.10106107727643428,0
400,ledoit_wolf,1e-05,633,0.1021335101165568,0
400,ledoit_wolf,1e-05,634,0.10287273339153956,0
400,ledoit_wolf,1e-05,635,0.10496575096382142,0
400,ledoit_wolf,1e-05,636,0.10636794320322562,0
400,ledoit_wolf,1e-05,637,0.10703467955689996,0
400,ledoit_wolf,1e-05,638,0.10849394789631306,0
400,ledoit_wolf,1e-05,639,0.1100277457103965,0
400,ledoit_wolf,1e-05,640,0.11118156306358264,0
400,ledoit_wolf,1e-05,641,0.11183778928233816,0
400,ledoit_wolf,1e-05,642,0.1133391680382809,0
400,ledoit_wolf,1e-05,643,0.11428379266115986,0
400,ledoit_wolf,1e-05,644,0.11559591280757542,0
400,ledoit_wolf,1e-05,645,0.11675369364764072,0
400,ledoit_wolf,1e-05,646,0.11743755207475873,0
400,ledoit_wolf,1e-05,647,0.11848441497609423,0
400,ledoit_wolf,1e-05,648,0.1198702761507138,0
400,ledoit_wolf,1e-05,649,0.11997032742208544,0
400,ledoit_wolf,1e-05,650,0.12232302741903331,0
400,ledoit_wolf,1e-05,651,0.12278058205071327,0
400,ledoit_wolf,1e-05,652,0.12494398290865931,0
400,ledoit_wolf,1e-05,653,0.12640348427295625,0
400,ledoit_wolf,1e-05,654,0.1264578123254411,0
400,ledoit_wolf,1e-05,655,0.12718890846533049,0
400,ledoit_wolf,1e-05,656,0.12890479958798162,0
400,ledoit_wolf,1e-05,657,0.12964766438219513,0
400,ledoit_wolf,1e-05,658,0.13142147489215059,0
400,ledoit_wolf,1e-05,659,0.13241856705585014,0
400,ledoit_wolf,1e-05,660,0.13322783106123384,0
400,ledoit_wolf,1e-05,661,0.1349703228091475,0
400,ledoit_wolf,1e-05,662,0.13621679844759835,0
400,ledoit_wolf,1e-05,663,0.13735066003802066,0
400,ledoit_wolf,1e-05,664,0.1381462647253001,0
400,ledoit_wolf,1e-05,665,0.13909424593348713,0
400,ledoit_wolf,1e-05,666,0.1410993046987133,0
400,ledoit_wolf,1e-05,667,0.14166020783475805,0
400,ledoit_wolf,1e-05,668,0.1422889073289525,0
400,ledoit_wolf,1e-05,669,0.1450141642436406,0
400,ledoit_wolf,1e-05,670,0.145461368869782,0
400,ledoit_wolf,1e-05,671,0.14698485746495105,0
400,ledoit_wolf,1e-05,672,0.14780999305664436,0
400,ledoit_wolf,1e-05,673,0.14891563697792048,0
400,ledoit_wolf,1e-05,674,0.1507333221039917,0
400,ledoit_wolf,1e-05,675,0.15211896104584685,0
400,ledoit_wolf,1e-05,676,0.15340598240488512,0
400,ledoit_wolf,1e-05,677,0.15608787084359102,0
400,ledoit_wolf,1e-05,678,0.15668027919560854,0
400,ledoit_wolf,1e-05,679,0.1574146649429545,0
400,ledoit_wolf,1e-05,680,0.15898195429468123,0
400,ledoit_wolf,1e-05,681,0.15963343494225027,0
400,ledoit_wolf,1e-05,682,0.1609582782528789,0
400,ledoit_wolf,1e-05,683,0.1625842042105497,0
400,ledoit_wolf,1e-05,684,0.1648742219662726,0
400,ledoit_wolf,1e-05,685,0.1662452655512857,0
400,ledoit_wolf,1e-05,686,0.1664979403581499,0
400,ledoit_wolf,1e-05,687,0.1688757551564257,0
400,ledoit_wolf,1e-05,688,0.17011762094632124,0
400,ledoit_wolf,1e-05,689,0.17056930890004943,0
400,ledoit_wolf,1e-05,690,0.17125643092795576,0
400,ledoit_wolf,1e-05,691,0.17487872061649845,0
400,ledoit_wolf,1e-05,692,0.1768918535384726,0
400,ledoit_wolf,1e-05,693,0.17779143183470664,0
400,ledoit_wolf,1e-05,694,0.1794180893027671,0
400,ledoit_wolf,1e-05,695,0.1802657600211378,0
400,ledoit_wolf,1e-05,696,0.18176983975908845,0
400,ledoit_wolf,1e-05,697,0.18255901101988029,0
400,ledoit_wolf,1e-05,698,0.1835923241061051,0
400,ledoit_wolf,1e-05,699,0.18746779691329735,0
400,ledoit_wolf,1e-05,700,0.18930600228352806,0
400,ledoit_wolf,1e-05,701,0.19032664654189724,0
400,ledoit_wolf,1e-05,702,0.19332116456538326,0
400,ledoit_wolf,1e-05,703,0.19405850554217166,0
400,ledoit_wolf,1e-05,704,0.19515130662669253,0
400,ledoit_wolf,1e-05,705,0.19574389980144102,0
400,ledoit_wolf,1e-05,706,0.1975541180839363,0
400,ledoit_wolf,1e-05,707,0.20017225733694036,0
400,ledoit_wolf,1e-05,708,0.20148331888644988,0
400,ledoit_wolf,1e-05,709,0.20385088376422833,0
400,ledoit_wolf,1e-05,710,0.20399526923728994,0
400,ledoit_wolf,1e-05,711,0.2065756016138029,0
400,ledoit_wolf,1e-05,712,0.2080600660301382,0
400,ledoit_wolf,1e-05,713,0.21042815827105024,0
400,ledoit_wolf,1e-05,714,0.2107033416799578,0
400,ledoit_wolf,1e-05,715,0.21387114624563866,0
400,ledoit_wolf,1e-05,716,0.2155638995285679,0
400,ledoit_wolf,1e-05,717,0.21694202994439646,0
400,ledoit_wolf,1e-05,718,0.2190927798371431,0
400,ledoit_wolf,1e-05,719,0.2210839245405022,0
400,ledoit_wolf,1e-05,720,0.22253979177773234,0
400,ledoit_wolf,1e-05,721,0.22510724960680256,0
400,ledoit_wolf,1e-05,722,0.2277079585565219,0
400,ledoit_wolf,1e-05,723,0.2294980377996874,0
400,ledoit_wolf,1e-05,724,0.2320417268480712,0
400,ledoit_wolf,1e-05,725,0.2331177173195865,0
400,ledoit_wolf,1e-05,726,0.23710603596576008,0
400,ledoit_wolf,1e-05,727,0.2373575532948755,0
400,ledoit_wolf,1e-05,728,0.24086475369404722,0
400,ledoit_wolf,1e-05,729,0.24283429764502265,0
400,ledoit_wolf,1e-05,730,0.24350865216976614,0
400,ledoit_wolf,1e-05,731,0.245342814944987,0
400,ledoit_wolf,1e-05,732,0.2481514525349245,0
400,ledoit_wolf,1e-05,733,0.2509500149641845,0
400,ledoit_wolf,1e-05,734,0.2527617889088504,0
400,ledoit_wolf,1e-05,735,0.25421051442066483,0
400,ledoit_wolf,1e-05,736,0.25512387055901575,0
400,ledoit_wolf,1e-05,737,0.25875696869383175,0
400,ledoit_wolf,1e-05,738,0.2621850390491175,0
400,ledoit_wolf,1e-05,739,0.26371876735974065,0
400,ledoit_wolf,1e-05,740,0.26426429995644196,0
400,ledoit_wolf,1e-05,741,0.2672998111478952,0
400,ledoit_wolf,1e-05,742,0.27136978947149387,0
400,ledoit_wolf,1e-05,743,0.2733824064698814,0
400,ledoit_wolf,1e-05,744,0.27482769009632735,0
400,ledoit_wolf,1e-05,745,0.27653082450689304,0
400,ledoit_wolf,1e-05,746,0.278738829501371,0
400,ledoit_wolf,1e-05,747,0.280556253525047,0
400,ledoit_wolf,1e-05,748,0.2830462278043232,0
400,ledoit_wolf,1e-05,749,0.28372550826539134,0
400,ledoit_wolf,1e-05,750,0.2884275969810985,0
400,ledoit_wolf,1e-05,751,0.291134284607363,0
400,ledoit_wolf,1e-05,752,0.29206493580182613,0
400,ledoit_wolf,1e-05,753,0.2952251857046742,0
400,ledoit_wolf,1e-05,754,0.30304573898364184,0
400,ledoit_wolf,1e-05,755,0.30360803807962566,0
400,ledoit_wolf,1e-05,756,0.30553799252754915,0
400,ledoit_wolf,1e-05,757,0.3093496814097348,0
400,ledoit_wolf,1e-05,758,0.310105122343098,0
400,ledoit_wolf,1e-05,759,0.3129987718488542,0
400,ledoit_wolf,1e-05,760,0.3170116269386142,0
400,ledoit_wolf,1e-05,761,0.32041038321468684,0
400,ledoit_wolf,1e-05,762,0.3234372775826289,0
400,ledoit_wolf,1e-05,763,0.3270435520711937,0
400,ledoit_wolf,1e-05,764,0.3281086268935269,0
400,ledoit_wolf,1e-05,765,0.3318834448508874,0
400,ledoit_wolf,1e-05,766,0.3349615977296833,0
400,ledoit_wolf,1e-05,767,0.3359165283032112,0
400,ledoit_wolf,1e-05,768,0.33969184038239525,0
400,ledoit_wolf,1e-05,769,0.34328476208823816,0
400,ledoit_wolf,1e-05,770,0.34555143513201947,0
400,ledoit_wolf,1e-05,771,0.34723622116345904,0
400,ledoit_wolf,1e-05,772,0.3506714098631606,0
400,ledoit_wolf,1e-05,773,0.3534165438381524,0
400,ledoit_wolf,1e-05,774,0.3579454525325633,0
400,ledoit_wolf,1e-05,775,0.35961019592499827,0
400,ledoit_wolf,1e-05,776,0.36188511071567947,0
400,ledoit_wolf,1e-05,777,0.3651890205489486,0
400,ledoit_wolf,1e-05,778,0.3681667267084293,0
400,ledoit_wolf,1e-05,779,0.36957028917643925,0
400,ledoit_wolf,1e-05,780,0.3747192252151954,0
400,ledoit_wolf,1e-05,781,0.37647236731678657,0
400,ledoit_wolf,1e-05,782,0.3806695264955035,0
400,ledoit_wolf,1e-05,783,0.384384571958005,0
400,ledoit_wolf,1e-05,784,0.38738139183270587,0
400,ledoit_wolf,1e-05,785,0.38899281804989605,0
400,ledoit_wolf,1e-05,786,0.3953771160180401,0
400,ledoit_wolf,1e-05,787,0.39606183981374243,0
400,ledoit_wolf,1e-05,788,0.399648921095101,0
400,ledoit_wolf,1e-05,789,0.40282729939968126,0
400,ledoit_wolf,1e-05,790,0.4068099042122974,0
400,ledoit_wolf,1e-05,791,0.4100835639109383,0
400,ledoit_wolf,1e-05,792,0.4157502672554451,0
400,ledoit_wolf,1e-05,793,0.4211491155280883,0
400,ledoit_wolf,1e-05,794,0.4232128431846103,0
400,ledoit_wolf,1e-05,795,0.4296808979103031,0
400,ledoit_wolf,1e-05,796,0.4332726899047631,0
400,ledoit_wolf,1e-05,797,0.43435938926513035,0
400,ledoit_wolf,1e-05,798,0.43702725798821196,0
400,ledoit_wolf,1e-05,799,0.4423287716468916,0
400,ledoit_wolf,1e-05,800,0.4448142627783507,0
400,ledoit_wolf,1e-05,801,0.44749272352143377,0
400,ledoit_wolf,1e-05,802,0.45070810975896397,0
400,ledoit_wolf,1e-05,803,0.45567872796528996,0
400,ledoit_wolf,1e-05,804,0.46574815422631943,0
400,ledoit_wolf,1e-05,805,0.4677838402915565,0
400,ledoit_wolf,1e-05,806,0.4742104902097404,0
400,ledoit_wolf,1e-05,807,0.4786748005620944,0
400,ledoit_wolf,1e-05,808,0.4870513526000501,0
400,ledoit_wolf,1e-05,809,0.49002510327336896,0
400,ledoit_wolf,1e-05,810,0.49488310895079446,0
400,ledoit_wolf,1e-05,811,0.4979191698468998,0
400,ledoit_wolf,1e-05,812,0.5047528245281,0
400,ledoit_wolf,1e-05,813,0.5100438460226691,0
400,ledoit_wolf,1e-05,814,0.510157707706974,0
400,ledoit_wolf,1e-05,815,0.5209267153335968,0
400,ledoit_wolf,1e-05,816,0.5249064022982263,0
400,ledoit_wolf,1e-05,817,0.5272050855358179,0
400,ledoit_wolf,1e-05,818,0.5358864067683231,0
400,ledoit_wolf,1e-05,819,0.5411641812687885,0
400,ledoit_wolf,1e-05,820,0.548370791876565,0
400,ledoit_wolf,1e-05,821,0.5512015329016892,0
400,ledoit_wolf,1e-05,822,0.5536278429775325,0
400,ledoit_wolf,1e-05,823,0.5590808198339309,0
400,ledoit_wolf,1e-05,824,0.5649146647081948,0
400,ledoit_wolf,1e-05,825,0.5689046828192716,0
400,ledoit_wolf,1e-05,826,0.5758959677850768,0
400,ledoit_wolf,1e-05,827,0.5850385432077357,0
400,ledoit_wolf,1e-05,828,0.58790766375414,0
400,ledoit_wolf,1e-05,829,0.5942155910762381,0
400,ledoit_wolf,1e-05,830,0.5975647760480598,0
400,ledoit_wolf,1e-05,831,0.6050208631572043,0
400,ledoit_wolf,1e-05,832,0.6122425245925961,0
400,ledoit_wolf,1e-05,833,0.6155836773404894,0
400,ledoit_wolf,1e-05,834,0.6190362147740023,0
400,ledoit_wolf,1e-05,835,0.6236956828212128,0
400,ledoit_wolf,1e-05,836,0.6352416052811092,0
400,ledoit_wolf,1e-05,837,0.6420469226238006,0
400,ledoit_wolf,1e-05,838,0.6496082907798989,0
400,ledoit_wolf,1e-05,839,0.6531320450784422,0
400,ledoit_wolf,1e-05,840,0.6615076504953679,0
400,ledoit_wolf,1e-05,841,0.6662642153082635,0
400,ledoit_wolf,1e-05,842,0.6700298418376078,0
400,ledoit_wolf,1e-05,843,0.6765668653246688,0
400,ledoit_wolf,1e-05,844,0.6835182021058674,0
400,ledoit_wolf,1e-05,845,0.6907622966398281,0
400,ledoit_wolf,1e-05,846,0.6953616181952954,0
400,ledoit_wolf,1e-05,847,0.7078507320964752,0
400,ledoit_wolf,1e-05,848,0.718569369045369,0
400,ledoit_wolf,1e-05,849,0.722627307447905,0
400,ledoit_wolf,1e-05,850,0.7285243435750585,0
400,ledoit_wolf,1e-05,851,0.7362614910133459,0
400,ledoit_wolf,1e-05,852,0.7441359334663423,0
400,ledoit_wolf,1e-05,853,0.7572342124511475,0
400,ledoit_wolf,1e-05,854,0.758859214454487,0
400,ledoit_wolf,1e-05,855,0.7762065053211239,0
400,ledoit_wolf,1e-05,856,0.7805093767116836,0
400,ledoit_wolf,1e-05,857,0.7887608164790649,0
400,ledoit_wolf,1e-05,858,0.8003050424523225,0
400,ledoit_wolf,1e-05,859,0.8194173664084378,0
400,ledoit_wolf,1e-05,860,0.8216039225698296,0
400,ledoit_wolf,1e-05,861,0.8238548774233644,0
400,ledoit_wolf,1e-05,862,0.8338732865944016,0
400,ledoit_wolf,1e-05,863,0.8359954370138267,0
400,ledoit_wolf,1e-05,864,0.8524838749219602,0
400,ledoit_wolf,1e-05,865,0.862693439217871,0
400,ledoit_wolf,1e-05,866,0.8651530163696948,0
400,ledoit_wolf,1e-05,867,0.8812065094081132,0
400,ledoit_wolf,1e-05,868,0.8866694564223829,0
400,ledoit_wolf,1e-05,869,0.8953496208286759,0
400,ledoit_wolf,1e-05,870,0.9058506859186117,0
400,ledoit_wolf,1e-05,871,0.9128577303853009,0
400,ledoit_wolf,1e-05,872,0.9378311450387963,0
400,ledoit_wolf,1e-05,873,0.9403276316951079,0
400,ledoit_wolf,1e-05,874,0.950101376160928,0
400,ledoit_wolf,1e-05,875,0.9559529514450982,0
400,ledoit_wolf,1e-05,876,0.9708779176584414,0
400,ledoit_wolf,1e-05,877,0.979115796655834,0
400,ledoit_wolf,1e-05,878,0.9948192000800379,0
400,ledoit_wolf,1e-05,879,0.9980198016776419,0
400,ledoit_wolf,1e-05,880,1.0041490869800291,0
400,ledoit_wolf,1e-05,881,1.0313202311898735,0
400,ledoit_wolf,1e-05,882,1.0363137014850712,0
400,ledoit_wolf,1e-05,883,1.053664803139967,0
400,ledoit_wolf,1e-05,884,1.0584207366934324,0
400,ledoit_wolf,1e-05,885,1.0817474300002758,0
400,ledoit_wolf,1e-05,886,1.0969972336509126,0
400,ledoit_wolf,1e-05,887,1.1010065025868139,0
400,ledoit_wolf,1e-05,888,1.1137332629939538,0
400,ledoit_wolf,1e-05,889,1.1410024657152291,0
400,ledoit_wolf,1e-05,890,1.1491575490319579,0
400,ledoit_wolf,1e-05,891,1.160386837201157,0
400,ledoit_wolf,1e-05,892,1.171087960988354,0
400,ledoit_wolf,1e-05,893,1.1926757072734975,0
400,ledoit_wolf,1e-05,894,1.208358684079216,0
400,ledoit_wolf,1e-05,895,1.2100574357829497,0
400,ledoit_wolf,1e-05,896,1.2317448195446143,0
400,ledoit_wolf,1e-05,897,1.2448188271923246,0
400,ledoit_wolf,1e-05,898,1.2638856508053449,0
400,ledoit_wolf,1e-05,899,1.2789959249613956,0
400,ledoit_wolf,1e-05,900,1.2924941292472663,0
400,ledoit_wolf,1e-05,901,1.298341630482604,0
400,ledoit_wolf,1e-05,902,1.321723615938672,0
400,ledoit_wolf,1e-05,903,1.3319973578148658,0
400,ledoit_wolf,1e-05,904,1.3485777229228568,0
400,ledoit_wolf,1e-05,905,1.3720657779788175,0
400,ledoit_wolf,1e-05,906,1.3742935960226994,0
400,ledoit_wolf,1e-05,907,1.3877933465148884,0
400,ledoit_wolf,1e-05,908,1.419685277676809,0
400,ledoit_wolf,1e-05,909,1.4509866782931204,0
400,ledoit_wolf,1e-05,910,1.461937303861902,0
400,ledoit_wolf,1e-05,911,1.4716834842222586,0
400,ledoit_wolf,1e-05,912,1.5222435848263942,0
400,ledoit_wolf,1e-05,913,1.5413362704156606,0
400,ledoit_wolf,1e-05,914,1.5543243022706787,0
400,ledoit_wolf,1e-05,915,1.563785406970067,0
400,ledoit_wolf,1e-05,916,1.573882034530868,0
400,ledoit_wolf,1e-05,917,1.59843916432113,0
400,ledoit_wolf,1e-05,918,1.6402505352211476,0
400,ledoit_wolf,1e-05,919,1.6559018782872947,0
400,ledoit_wolf,1e-05,920,1.6987858962106668,0
400,ledoit_wolf,1e-05,921,1.7134219957940788,0
400,ledoit_wolf,1e-05,922,1.7364362268878533,0
400,ledoit_wolf,1e-05,923,1.7414675247005427,0
400,ledoit_wolf,1e-05,924,1.7778217035522417,0
400,ledoit_wolf,1e-05,925,1.8048471734855744,0
400,ledoit_wolf,1e-05,926,1.8352129466945137,0
400,ledoit_wolf,1e-05,927,1.84770517615076,0
400,ledoit_wolf,1e-05,928,1.8737198084472066,0
400,ledoit_wolf,1e-05,929,1.8948557858257138,0
400,ledoit_wolf,1e-05,930,1.9414174742796353,0
400,ledoit_wolf,1e-05,931,1.9513293512323133,0
400,ledoit_wolf,1e-05,932,1.9558333166424047,0
400,ledoit_wolf,1e-05,933,2.0072760140179438,0
400,ledoit_wolf,1e-05,934,2.0433589220496846,0
400,ledoit_wolf,1e-05,935,2.0902052877969584,0
400,ledoit_wolf,1e-05,936,2.0935658729760642,0
400,ledoit_wolf,1e-05,937,2.1341798874197964,0
400,ledoit_wolf,1e-05,938,2.1618338848070264,0
400,ledoit_wolf,1e-05,939,2.2006638853016423,0
400,ledoit_wolf,1e-05,940,2.220265186919196,0
400,ledoit_wolf,1e-05,941,2.2572762020527852,0
400,ledoit_wolf,1e-05,942,2.299169008017578,0
400,ledoit_wolf,1e-05,943,2.319121823704184,0
400,ledoit_wolf,1e-05,944,2.391928975005133,0
400,ledoit_wolf,1e-05,945,2.4178939213624955,0
400,ledoit_wolf,1e-05,946,2.46460630478162,0
400,ledoit_wolf,1e-05,947,2.4970278666990096,0
400,ledoit_wolf,1e-05,948,2.570159108021181,0
400,ledoit_wolf,1e-05,949,2.59652893109933,0
400,ledoit_wolf,1e-05,950,2.6426895522576173,0
400,ledoit_wolf,1e-05,951,2.666222856267417,0
400,ledoit_wolf,1e-05,952,2.714351119359006,0
400,ledoit_wolf,1e-05,953,2.7592778558610274,0
400,ledoit_wolf,1e-05,954,2.7870036185529523,0
400,ledoit_wolf,1e-05,955,2.8087004402391385,0
400,ledoit_wolf,1e-05,956,2.8573073221945546,0
400,ledoit_wolf,1e-05,957,2.9072382380730657,0
400,ledoit_wolf,1e-05,958,3.0480214387125772,0
400,ledoit_wolf,1e-05,959,3.0610843598471766,0
400,ledoit_wolf,1e-05,960,3.0873831684804625,0
400,ledoit_wolf,1e-05,961,3.125005159407834,0
400,ledoit_wolf,1e-05,962,3.1472883246740215,0
400,ledoit_wolf,1e-05,963,3.2215947181805564,0
400,ledoit_wolf,1e-05,964,3.3145079308923484,0
400,ledoit_wolf,1e-05,965,3.3282503548955407,0
400,ledoit_wolf,1e-05,966,3.378818551509772,0
400,ledoit_wolf,1e-05,967,3.4527973037128743,0
400,ledoit_wolf,1e-05,968,3.4659039525034196,0
400,ledoit_wolf,1e-05,969,3.5149631100507412,0
400,ledoit_wolf,1e-05,970,3.615887655898307,0
400,ledoit_wolf,1e-05,971,3.655054522092574,0
400,ledoit_wolf,1e-05,972,3.689372392588708,0
400,ledoit_wolf,1e-05,973,3.7922988570507727,0
400,ledoit_wolf,1e-05,974,3.9656266406191274,0
400,ledoit_wolf,1e-05,975,4.0319507977075375,0
400,ledoit_wolf,1e-05,976,4.146997723931159,0
400,ledoit_wolf,1e-05,977,4.20815889967888,0
400,ledoit_wolf,1e-05,978,4.316187645678292,0
400,ledoit_wolf,1e-05,979,4.378431937995394,0
400,ledoit_wolf,1e-05,980,4.4266773844220335,0
400,ledoit_wolf,1e-05,981,4.5264664479362375,0
400,ledoit_wolf,1e-05,982,4.740964886950106,0
400,ledoit_wolf,1e-05,983,4.9253018648613045,0
400,ledoit_wolf,1e-05,984,5.04047774339929,0
400,ledoit_wolf,1e-05,985,5.056225219218453,0
400,ledoit_wolf,1e-05,986,5.22186154959702,0
400,ledoit_wolf,1e-05,987,5.337525779933356,0
400,ledoit_wolf,1e-05,988,5.475518867114257,0
400,ledoit_wolf,1e-05,989,5.636794679113095,0
400,ledoit_wolf,1e-05,990,5.665951965145556,0
400,ledoit_wolf,1e-05,991,5.7910759298621315,0
400,ledoit_wolf,1e-05,992,6.008013865406231,0
400,ledoit_wolf,1e-05,993,6.141981385358706,0
400,ledoit_wolf,1e-05,994,6.299392664451243,0
400,ledoit_wolf,1e-05,995,6.5924936672038035,0
400,ledoit_wolf,1e-05,996,6.62289523389416,0
400,ledoit_wolf,1e-05,997,6.655107860789659,0
400,ledoit_wolf,1e-05,998,7.001603080352636,0
400,ledoit_wolf,1e-05,999,7.186301981155466,0
400,ledoit_wolf,1e-05,1000,7.370520741139153,0
400,ledoit_wolf,1e-05,1001,7.461524486133239,0
400,ledoit_wolf,1e-05,1002,7.941510106586694,0
400,ledoit_wolf,1e-05,1003,8.21429747678361,0
400,ledoit_wolf,1e-05,1004,8.42046499109881,0
400,ledoit_wolf,1e-05,1005,8.863163916146224,0
400,ledoit_wolf,1e-05,1006,9.132902920576448,0
400,ledoit_wolf,1e-05,1007,9.63003280631025,0
400,ledoit_wolf,1e-05,1008,9.691329426981586,0
400,ledoit_wolf,1e-05,1009,10.987471170600807,0
400,ledoit_wolf,1e-05,1010,11.144147941344135,0
400,ledoit_wolf,1e-05,1011,11.939255201236572,0
400,ledoit_wolf,1e-05,1012,12.32811243970302,0
400,ledoit_wolf,1e-05,1013,13.687868772159678,0
400,ledoit_wolf,1e-05,1014,13.899123952019316,0
400,ledoit_wolf,1e-05,1015,15.520714568927938,0
400,ledoit_wolf,1e-05,1016,16.958444738708966,0
400,ledoit_wolf,1e-05,1017,17.885880854032163,0
400,ledoit_wolf,1e-05,1018,19.702200014036322,0
400,ledoit_wolf,1e-05,1019,22.018418671141468,0
400,ledoit_wolf,1e-05,1020,23.40204709977715,0
400,ledoit_wolf,1e-05,1021,34.552522553226034,0
400,ledoit_wolf,1e-05,1022,42.03830896253078,0
400,ledoit_wolf,1e-05,1023,198.9412291934347,0
800,empirical,1e-05,0,0.0,1
800,empirical,1e-05,1,0.0,1
800,empirical,1e-05,2,0.0,1
800,empirical,1e-05,3,0.0,1
800,empirical,1e-05,4,0.0,1
800,empirical,1e-05,5,0.0,1
800,empirical,1e-05,6,0.0,1
800,empirical,1e-05,7,0.0,1
800,empirical,1e-05,8,0.0,1
800,empirical,1e-05,9,0.0,1
800,empirical,1e-05,10,0.0,1
800,empirical,1e-05,11,0.0,1
800,empirical,1e-05,12,0.0,1
800,empirical,1e-05,13,0.0,1
800,empirical,1e-05,14,0.0,1
800,empirical,1e-05,15,0.0,1
800,empirical,1e-05,16,0.0,1
800,empirical,1e-05,17,0.0,1
800,empirical,1e-05,18,0.0,1
800,empirical,1e-05,19,0.0,1
800,empirical,1e-05,20,0.0,1
800,empirical,1e-05,21,0.0,1
800,empirical,1e-05,22,0.0,1
800,empirical,1e-05,23,0.0,1
800,empirical,1e-05,24,0.0,1
800,empirical,1e-05,25,0.0,1
800,empirical,1e-05,26,0.0,1
800,empirical,1e-05,27,0.0,1
800,empirical,1e-05,28,0.0,1
800,empirical,1e-05,29,0.0,1
800,empirical,1e-05,30,0.0,1
800,empirical,1e-05,31,0.0,1
800,empirical,1e-05,32,0.0,1
800,empirical,1e-05,33,0.0,1
800,empirical,1e-05,34,0.0,1
800,empirical,1e-05,35,0.0,1
800,empirical,1e-05,36,0.0,1
800,empirical,1e-05,37,0.0,1
800,empirical,1e-05,38,0.0,1
800,empirical,1e-05,39,0.0,1
800,empirical,1e-05,40,0.0,1
800,empirical,1e-05,41,0.0,1
800,empirical,1e-05,42,0.0,1
800,empirical,1e-05,43,0.0,1
800,empirical,1e-05,44,0.0,1
800,empirical,1e-05,45,0.0,1
800,empirical,1e-05,46,0.0,1
800,empirical,1e-05,47,0.0,1
800,empirical,1e-05,48,0.0,1
800,empirical,1e-05,49,0.0,1
800,empirical,1e-05,50,0.0,1
800,empirical,1e-05,51,0.0,1
800,empirical,1e-05,52,0.0,1
800,empirical,1e-05,53,0.0,1
800,empirical,1e-05,54,0.0,1
800,empirical,1e-05,55,0.0,1
800,empirical,1e-05,56,0.0,1
800,empirical,1e-05,57,0.0,1
800,empirical,1e-05,58,0.0,1
800,empirical,1e-05,59,0.0,1
800,empirical,1e-05,60,0.0,1
800,empirical,1e-05,61,0.0,1
800,empirical,1e-05,62,0.0,1
800,empirical,1e-05,63,0.0,1
800,empirical,1e-05,64,0.0,1
800,empirical,1e-05,65,0.0,1
800,empirical,1e-05,66,0.0,1
800,empirical,1e-05,67,0.0,1
800,empirical,1e-05,68,0.0,1
800,empirical,1e-05,69,0.0,1
800,empirical,1e-05,70,0.0,1
800,empirical,1e-05,71,0.0,1
800,empirical,1e-05,72,0.0,1
800,empirical,1e-05,73,0.0,1
800,empirical,1e-05,74,0.0,1
800,empirical,1e-05,75,0.0,1
800,empirical,1e-05,76,0.0,1
800,empirical,1e-05,77,0.0,1
800,empirical,1e-05,78,0.0,1
800,empirical,1e-05,79,0.0,1
800,empirical,1e-05,80,0.0,1
800,empirical,1e-05,81,0.0,1
800,empirical,1e-05,82,0.0,1
800,empirical,1e-05,83,0.0,1
800,empirical,1e-05,84,0.0,1
800,empirical,1e-05,85,0.0,1
800,empirical,1e-05,86,0.0,1
800,empirical,1e-05,87,0.0,1
800,empirical,1e-05,88,0.0,1
800,empirical,1e-05,89,0.0,1
800,empirical,1e-05,90,0.0,1
800,empirical,1e-05,91,0.0,1
800,empirical,1e-05,92,0.0,1
800,empirical,1e-05,93,0.0,1
800,empirical,1e-05,94,0.0,1
800,empirical,1e-05,95,0.0,1
800,empirical,1e-05,96,0.0,1
800,empirical,1e-05,97,0.0,1
800,empirical,1e-05,98,0.0,1
800,empirical,1e-05,99,0.0,1
800,empirical,1e-05,100,0.0,1
800,empirical,1e-05,101,0.0,1
800,empirical,1e-05,102,0.0,1
800,empirical,1e-05,103,0.0,1
800,empirical,1e-05,104,0.0,1
800,empirical,1e-05,105,0.0,1
800,empirical,1e-05,106,0.0,1
800,empirical,1e-05,107,0.0,1
800,empirical,1e-05,108,0.0,1
800,empirical,1e-05,109,0.0,1
800,empirical,1e-05,110,0.0,1
800,empirical,1e-05,111,0.0,1
800,empirical,1e-05,112,0.0,1
800,empirical,1e-05,113,0.0,1
800,empirical,1e-05,114,2.7343760622725722e-17,1
800,empirical,1e-05,115,7.35843694680482e-17,1
800,empirical,1e-05,116,1.191357873164091e-16,1
800,empirical,1e-05,117,1.4553194861970889e-16,1
800,empirical,1e-05,118,1.760440430506933e-16,1
800,empirical,1e-05,119,2.078254081946995e-16,1
800,empirical,1e-05,120,2.4131782773252724e-16,1
800,empirical,1e-05,121,2.5046832912438945e-16,1
800,empirical,1e-05,122,3.176510005087102e-16,1
800,empirical,1e-05,123,3.558984226361362e-16,1
800,empirical,1e-05,124,3.8272140274579947e-16,1
800,empirical,1e-05,125,4.064462244738314e-16,1
800,empirical,1e-05,126,4.2127108003081556e-16,1
800,empirical,1e-05,127,4.663147757252847e-16,1
800,empirical,1e-05,128,5.192942234952686e-16,1
800,empirical,1e-05,129,5.522962219191017e-16,1
800,empirical,1e-05,130,5.778879758851468e-16,1
800,empirical,1e-05,131,6.238725783995927e-16,1
800,empirical,1e-05,132,6.408120281916164e-16,1
800,empirical,1e-05,133,7.177113963643245e-16,1
800,empirical,1e-05,134,7.432195075078101e-16,1
800,empirical,1e-05,135,7.654110238888036e-16,1
800,empirical,1e-05,136,8.202928207080241e-16,1
800,empirical,1e-05,137,8.599181306938971e-16,1
800,empirical,1e-05,138,8.83774324556667e-16,1
800,empirical,1e-05,139,9.467979587717376e-16,1
800,empirical,1e-05,140,1.0187393295532142e-15,1
800,empirical,1e-05,141,1.0702900017158195e-15,1
800,empirical,1e-05,142,1.0954442401941151e-15,1
800,empirical,1e-05,143,1.0970875616097264e-15,1
800,empirical,1e-05,144,1.14033553410481e-15,1
800,empirical,1e-05,145,1.2003059534695896e-15,1
800,empirical,1e-05,146,1.2359088109792472e-15,1
800,empirical,1e-05,147,1.2937449204223008e-15,1
800,empirical,1e-05,148,1.3121815163315843e-15,1
800,empirical,1e-05,149,1.3664884837878455e-15,1
800,empirical,1e-05,150,1.429217744045207e-15,1
800,empirical,1e-05,151,1.4513534592432295e-15,1
800,empirical,1e-05,152,1.4743748507960765e-15,1
800,empirical,1e-05,153,1.483625816366481e-15,1
800,empirical,1e-05,154,1.513108545088284e-15,1
800,empirical,1e-05,155,1.5765647449225696e-15,1
800,empirical,1e-05,156,1.6115125394568203e-15,1
800,empirical,1e-05,157,1.6922323825437152e-15,1
800,empirical,1e-05,158,1.7069416083741257e-15,1
800,empirical,1e-05,159,1.7906351026796023e-15,1
800,empirical,1e-05,160,1.7998609292193238e-15,1
800,empirical,1e-05,161,1.858649737353228e-15,1
800,empirical,1e-05,162,1.8760717962432446e-15,1
800,empirical,1e-05,163,1.9003010804086326e-15,1
800,empirical,1e-05,164,1.955330418168629e-15,1
800,empirical,1e-05,165,2.0406501066559075e-15,1
800,empirical,1e-05,166,2.0566170916323863e-15,1
800,empirical,1e-05,167,2.080140715309472e-15,1
800,empirical,1e-05,168,2.141883934375513e-15,1
800,empirical,1e-05,169,2.204005490052693e-15,1
800,empirical,1e-05,170,2.223756595045245e-15,1
800,empirical,1e-05,171,2.281185921936198e-15,1
800,empirical,1e-05,172,2.3225930979634065e-15,1
800,empirical,1e-05,173,2.353714997157919e-15,1
800,empirical,1e-05,174,2.38202580949233e-15,1
800,empirical,1e-05,175,2.4169408754847168e-15,1
800,empirical,1e-05,176,2.493602003906533e-15,1
800,empirical,1e-05,177,2.5305847277843817e-15,1
800,empirical,1e-05,178,2.5843384504410044e-15,1
800,empirical,1e-05,179,2.6080328890830002e-15,1
800,empirical,1e-05,180,2.662648971542788e-15,1
800,empirical,1e-05,181,2.6915163020806596e-15,1
800,empirical,1e-05,182,2.7408550088434513e-15,1
800,empirical,1e-05,183,2.7531157558643956e-15,1
800,empirical,1e-05,184,2.7906833490345893e-15,1
800,empirical,1e-05,185,2.821387248115617e-15,1
800,empirical,1e-05,186,2.8422108557429906e-15,1
800,empirical,1e-05,187,2.9547939160139925e-15,1
800,empirical,1e-05,188,2.9956243674190206e-15,1
800,empirical,1e-05,189,3.0435170458000268e-15,1
800,empirical,1e-05,190,3.1536472818048057e-15,1
800,empirical,1e-05,191,3.1663004802936524e-15,1
800,empirical,1e-05,192,3.2336984328568278e-15,1
800,empirical,1e-05,193,3.3143474147628577e-15,1
800,empirical,1e-05,194,3.3484683482996964e-15,1
800,empirical,1e-05,195,3.408945137626024e-15,1
800,empirical,1e-05,196,3.436443152935915e-15,1
800,empirical,1e-05,197,3.4763325978528225e-15,1
800,empirical,1e-05,198,3.5412471226381246e-15,1
800,empirical,1e-05,199,3.617973063852412e-15,1
800,empirical,1e-05,200,3.6514673795818515e-15,1
800,empirical,1e-05,201,3.7508461871211354e-15,1
800,empirical,1e-05,202,3.778410598726816e-15,1
800,empirical,1e-05,203,3.906652345844275e-15,1
800,empirical,1e-05,204,3.936387546282938e-15,1
800,empirical,1e-05,205,4.018619245164034e-15,1
800,empirical,1e-05,206,4.076430531484853e-15,1
800,empirical,1e-05,207,4.09723432139091e-15,1
800,empirical,1e-05,208,4.156631563919734e-15,1
800,empirical,1e-05,209,4.2280201129539074e-15,1
800,empirical,1e-05,210,4.270841438879421e-15,1
800,empirical,1e-05,211,4.309469235430675e-15,1
800,empirical,1e-05,212,4.4885368225106255e-15,1
800,empirical,1e-05,213,4.6144242826624795e-15,1
800,empirical,1e-05,214,4.651359493546929e-15,1
800,empirical,1e-05,215,4.7377363043814804e-15,1
800,empirical,1e-05,216,4.827043350878361e-15,1
800,empirical,1e-05,217,4.911117020857893e-15,1
800,empirical,1e-05,218,5.07200715480789e-15,1
800,empirical,1e-05,219,5.1014603495725926e-15,1
800,empirical,1e-05,220,5.170636373698985e-15,1
800,empirical,1e-05,221,5.280618234024703e-15,1
800,empirical,1e-05,222,5.5105362296511165e-15,1
800,empirical,1e-05,223,6.331406907730276e-15,1
800,empirical,1e-05,224,1.1767715905655509e-14,1
800,empirical,1e-05,225,0.0007240897399417765,1
800,empirical,1e-05,226,0.0014873629967719361,1
800,empirical,1e-05,227,0.001551534090900882,1
800,empirical,1e-05,228,0.0016323680540264235,1
800,empirical,1e-05,229,0.0016469796477226806,1
800,empirical,1e-05,230,0.0019327321343286564,1
800,empirical,1e-05,231,0.0020299023841462926,1
800,empirical,1e-05,232,0.002067282903356945,1
800,empirical,1e-05,233,0.002172291237860455,1
800,empirical,1e-05,234,0.0023167059507879033,0
800,empirical,1e-05,235,0.002360108761595861,0
800,empirical,1e-05,236,0.0024256356765516413,0
800,empirical,1e-05,237,0.0025539753826353414,0
800,empirical,1e-05,238,0.0026028605973384554,0
800,empirical,1e-05,239,0.002644855296764652,0
800,empirical,1e-05,240,0.00271198740202273,0
800,empirical,1e-05,241,0.0028133195429764094,0
800,empirical,1e-05,242,0.002874277073271198,0
800,empirical,1e-05,243,0.0030361664110121543,0
800,empirical,1e-05,244,0.0030915260483416387,0
800,empirical,1e-05,245,0.0032196612937372515,0
800,empirical,1e-05,246,0.003223309110057794,0
800,empirical,1e-05,247,0.0032957933300188326,0
800,empirical,1e-05,248,0.003360977455917323,0
800,empirical,1e-05,249,0.003412028556370779,0
800,empirical,1e-05,250,0.0034788345958821415,0
800,empirical,1e-05,251,0.003566162287761473,0
800,empirical,1e-05,252,0.0036775396258429778,0
800,empirical,1e-05,253,0.003722645017336178,0
800,empirical,1e-05,254,0.003855156357971029,0
800,empirical,1e-05,255,0.003937452311035592,0
800,empirical,1e-05,256,0.004010775429637895,0
800,empirical,1e-05,257,0.0040993536308696205,0
800,empirical,1e-05,258,0.004252467562376591,0
800,empirical,1e-05,259,0.0042874516785340495,0
800,empirical,1e-05,260,0.004348306677719836,0
800,empirical,1e-05,261,0.004390514703319266,0
800,empirical,1e-05,262,0.00449348914791456,0
800,empirical,1e-05,263,0.004567924216106107,0
800,empirical,1e-05,264,0.004683472045027742,0
800,empirical,1e-05,265,0.004729824532139457,0
800,empirical,1e-05,266,0.004820935704379854,0
800,empirical,1e-05,267,0.004921913453294129,0
800,empirical,1e-05,268,0.005033994333833746,0
800,empirical,1e-05,269,0.005083193247610648,0
800,empirical,1e-05,270,0.005162998494260813,0
800,empirical,1e-05,271,0.005282797485038901,0
800,empirical,1e-05,272,0.005497564477414626,0
800,empirical,1e-05,273,0.005570863855641642,0
800,empirical,1e-05,274,0.005666310549630082,0
800,empirical,1e-05,275,0.005703823676813132,0
800,empirical,1e-05,276,0.005776488731466661,0
800,empirical,1e-05,277,0.005921595466723636,0
800,empirical,1e-05,278,0.005981602895002618,0
800,empirical,1e-05,279,0.006044704225566308,0
800,empirical,1e-05,280,0.006235419564181748,0
800,empirical,1e-05,281,0.006332709004936026,0
800,empirical,1e-05,282,0.00644315423057571,0
800,empirical,1e-05,283,0.006568544633236693,0
800,empirical,1e-05,284,0.006644744792239132,0
800,empirical,1e-05,285,0.006760941284713183,0
800,empirical,1e-05,286,0.006914566798448547,0
800,empirical,1e-05,287,0.0070156653355133896,0
800,empirical,1e-05,288,0.007050864482657177,0
800,empirical,1e-05,289,0.00727594100109848,0
800,empirical,1e-05,290,0.007380257499701341,0
800,empirical,1e-05,291,0.007452960243333775,0
800,empirical,1e-05,292,0.007557716729540249,0
800,empirical,1e-05,293,0.0076703344943008355,0
800,empirical,1e-05,294,0.007729491184882537,0
800,empirical,1e-05,295,0.007861803740422262,0
800,empirical,1e-05,296,0.00809998259762986,0
800,empirical,1e-05,297,0.0081532193967503,0
800,empirical,1e-05,298,0.008292305529522918,0
800,empirical,1e-05,299,0.008409673792808865,0
800,empirical,1e-05,300,0.008502816113025545,0
800,empirical,1e-05,301,0.008740651285879154,0
800,empirical,1e-05,302,0.008890724914058725,0
800,empirical,1e-05,303,0.00894039484780093,0
800,empirical,1e-05,304,0.009016138470321417,0
800,empirical,1e-05,305,0.009147697026590101,0
800,empirical,1e-05,306,0.009306328937210546,0
800,empirical,1e-05,307,0.009402113257863758,0
800,empirical,1e-05,308,0.009434512621210119,0
800,empirical,1e-05,309,0.009661101886087996,0
800,empirical,1e-05,310,0.009672761742911056,0
800,empirical,1e-05,311,0.009764286594919732,0
800,empirical,1e-05,312,0.009939870882478921,0
800,empirical,1e-05,313,0.010007148304537878,0
800,empirical,1e-05,314,0.010279389225027379,0
800,empirical,1e-05,315,0.01039675252959895,0
800,empirical,1e-05,316,0.010480145807751137,0
800,empirical,1e-05,317,0.01060652780320335,0
800,empirical,1e-05,318,0.010800000972503351,0
800,empirical,1e-05,319,0.010959552437755943,0
800,empirical,1e-05,320,0.011095152258681719,0
800,empirical,1e-05,321,0.011191999546315187,0
800,empirical,1e-05,322,0.011335358840813563,0
800,empirical,1e-05,323,0.011488272984913376,0
800,empirical,1e-05,324,0.01165469375297378,0
800,empirical,1e-05,325,0.011785918700758813,0
800,empirical,1e-05,326,0.011961805595764255,0
800,empirical,1e-05,327,0.012196228177271602,0
800,empirical,1e-05,328,0.01226046828173842,0
800,empirical,1e-05,329,0.012428073684095172,0
800,empirical,1e-05,330,0.012471500855887543,0
800,empirical,1e-05,331,0.012703536731449439,0
800,empirical,1e-05,332,0.012717635073546838,0
800,empirical,1e-05,333,0.013104020684785531,0
800,empirical,1e-05,334,0.013158633705004454,0
800,empirical,1e-05,335,0.013247703784963724,0
800,empirical,1e-05,336,0.013436290847249455,0
800,empirical,1e-05,337,0.013531289846356268,0
800,empirical,1e-05,338,0.013687216032363229,0
800,empirical,1e-05,339,0.013828487186388386,0
800,empirical,1e-05,340,0.014247942514202177,0
800,empirical,1e-05,341,0.014305195810372616,0
800,empirical,1e-05,342,0.014406121075844361,0
800,empirical,1e-05,343,0.014557832376271772,0
800,empirical,1e-05,344,0.014689835489899588,0
800,empirical,1e-05,345,0.014874878121506232,0
800,empirical,1e-05,346,0.015049680983180123,0
800,empirical,1e-05,347,0.015300664845832954,0
800,empirical,1e-05,348,0.015545102987600078,0
800,empirical,1e-05,349,0.015662702925961607,0
800,empirical,1e-05,350,0.015797946827921468,0
800,empirical,1e-05,351,0.01600131975862542,0
800,empirical,1e-05,352,0.016127415467335177,0
800,empirical,1e-05,353,0.016328074324312998,0
800,empirical,1e-05,354,0.016532841145067857,0
800,empirical,1e-05,355,0.016761916693870782,0
800,empirical,1e-05,356,0.016992761804148538,0
800,empirical,1e-05,357,0.017018126381916996,0
800,empirical,1e-05,358,0.01725499536159173,0
800,empirical,1e-05,359,0.017339005870814325,0
800,empirical,1e-05,360,0.01753939553921468,0
800,empirical,1e-05,361,0.01768726355056784,0
800,empirical,1e-05,362,0.01769168202830482,0
800,empirical,1e-05,363,0.018181387211112867,0
800,empirical,1e-05,364,0.01831206300611446,0
800,empirical,1e-05,365,0.018487792920162494,0
800,empirical,1e-05,366,0.01854716927049602,0
800,empirical,1e-05,367,0.018718621071516454,0
800,empirical,1e-05,368,0.019156727317807862,0
800,empirical,1e-05,369,0.01933447284368954,0
800,empirical,1e-05,370,0.01939856011886304,0
800,empirical,1e-05,371,0.019542852429836097,0
800,empirical,1e-05,372,0.019723513746064236,0
800,empirical,1e-05,373,0.019957885432070072,0
800,empirical,1e-05,374,0.020136110722365735,0
800,empirical,1e-05,375,0.02045352018029658,0
800,empirical,1e-05,376,0.020544605076754128,0
800,empirical,1e-05,377,0.02070416590787407,0
800,empirical,1e-05,378,0.021017772253659972,0
800,empirical,1e-05,379,0.02109992901816347,0
800,empirical,1e-05,380,0.021420943761507272,0
800,empirical,1e-05,381,0.021601671700420395,0
800,empirical,1e-05,382,0.021846656158788356,0
800,empirical,1e-05,383,0.022058679651744656,0
800,empirical,1e-05,384,0.022222131523835703,0
800,empirical,1e-05,385,0.022357195312327743,0
800,empirical,1e-05,386,0.02263702724369489,0
800,empirical,1e-05,387,0.02287903927577486,0
800,empirical,1e-05,388,0.02302252210975507,0
800,empirical,1e-05,389,0.02317241870286902,0
800,empirical,1e-05,390,0.0233758206455315,0
800,empirical,1e-05,391,0.023535042604562562,0
800,empirical,1e-05,392,0.023604139377402574,0
800,empirical,1e-05,393,0.02376306076348496,0
800,empirical,1e-05,394,0.024063816556364623,0
800,empirical,1e-05,395,0.024603197922730444,0
800,empirical,1e-05,396,0.02478515636509432,0
800,empirical,1e-05,397,0.024843006121032272,0
800,empirical,1e-05,398,0.024986575325523473,0
800,empirical,1e-05,399,0.025385203997696813,0
800,empirical,1e-05,400,0.025681759481280746,0
800,empirical,1e-05,401,0.025835958046989797,0
800,empirical,1e-05,402,0.02600554536958068,0
800,empirical,1e-05,403,0.026158196083456542,0
800,empirical,1e-05,404,0.026464804167181638,0
800,empirical,1e-05,405,0.026696381557853498,0
800,empirical,1e-05,406,0.026971104146241133,0
800,empirical,1e-05,407,0.027395630875510328,0
800,empirical,1e-05,408,0.02755604845794493,0
800,empirical,1e-05,409,0.027655349692631632,0
800,empirical,1e-05,410,0.027894025472738435,0
800,empirical,1e-05,411,0.028093062780561975,0
800,empirical,1e-05,412,0.028583394253238185,0
800,empirical,1e-05,413,0.028865575399932095,0
800,empirical,1e-05,414,0.028975310785933187,0
800,empirical,1e-05,415,0.029085062554495725,0
800,empirical,1e-05,416,0.029206793382717908,0
800,empirical,1e-05,417,0.02959165962386846,0
800,empirical,1e-05,418,0.03009559809277251,0
800,empirical,1e-05,419,0.03034384902046174,0
800,empirical,1e-05,420,0.030498509757622014,0
800,empirical,1e-05,421,0.030666652381642068,0
800,empirical,1e-05,422,0.030883738269391642,0
800,empirical,1e-05,423,0.03144095879278189,0
800,empirical,1e-05,424,0.031800264309956666,0
800,empirical,1e-05,425,0.03192944610554645,0
800,empirical,1e-05,426,0.03196107846707256,0
800,empirical,1e-05,427,0.0322931400350911,0
800,empirical,1e-05,428,0.032482660121992094,0
800,empirical,1e-05,429,0.03284301376714795,0
800,empirical,1e-05,430,0.03344111179549545,0
800,empirical,1e-05,431,0.03360110743776753,0
800,empirical,1e-05,432,0.03381092075912855,0
800,empirical,1e-05,433,0.033837328198918756,0
800,empirical,1e-05,434,0.03434036735348214,0
800,empirical,1e-05,435,0.0348394196056708,0
800,empirical,1e-05,436,0.035018167116008976,0
800,empirical,1e-05,437,0.03522662071624529,0
800,empirical,1e-05,438,0.035553878809259025,0
800,empirical,1e-05,439,0.03567720559854136,0
800,empirical,1e-05,440,0.03620807942884748,0
800,empirical,1e-05,441,0.036317438905063996,0
800,empirical,1e-05,442,0.036721198131176344,0
800,empirical,1e-05,443,0.03701863775805945,0
800,empirical,1e-05,444,0.03726878997604805,0
800,empirical,1e-05,445,0.037668479689254894,0
800,empirical,1e-05,446,0.03801221798586312,0
800,empirical,1e-05,447,0.03809752262869349,0
800,empirical,1e-05,448,0.03830784232665901,0
800,empirical,1e-05,449,0.03860801938813753,0
800,empirical,1e-05,450,0.038990158910766314,0
800,empirical,1e-05,451,0.03926526677087945,0
800,empirical,1e-05,452,0.03961982801767794,0
800,empirical,1e-05,453,0.040149206238385964,0
800,empirical,1e-05,454,0.040438220485128074,0
800,empirical,1e-05,455,0.04064096316019188,0
800,empirical,1e-05,456,0.04135896927565558,0
800,empirical,1e-05,457,0.041474317680699015,0
800,empirical,1e-05,458,0.041699646789818884,0
800,empirical,1e-05,459,0.04190311137599742,0
800,empirical,1e-05,460,0.042370007105850406,0
800,empirical,1e-05,461,0.04271086964239566,0
800,empirical,1e-05,462,0.04299498761886338,0
800,empirical,1e-05,463,0.04329829274473018,0
800,empirical,1e-05,464,0.04336393608415791,0
800,empirical,1e-05,465,0.04410886179796208,0
800,empirical,1e-05,466,0.044513732231910685,0
800,empirical,1e-05,467,0.04478257020032036,0
800,empirical,1e-05,468,0.045278295281013264,0
800,empirical,1e-05,469,0.04552050705555946,0
800,empirical,1e-05,470,0.0458152090187195,0
800,empirical,1e-05,471,0.045829212649018625,0
800,empirical,1e-05,472,0.04615610215496899,0
800,empirical,1e-05,473,0.04648533772823302,0
800,empirical,1e-05,474,0.04703318323653527,0
800,empirical,1e-05,475,0.04708116141622219,0
800,empirical,1e-05,476,0.04744067627296372,0
800,empirical,1e-05,477,0.04816947129155811,0
800,empirical,1e-05,478,0.04889291745341697,0
800,empirical,1e-05,479,0.04929734631631496,0
800,empirical,1e-05,480,0.049586532729786435,0
800,empirical,1e-05,481,0.04983908245131893,0
800,empirical,1e-05,482,0.05042012018442091,0
800,empirical,1e-05,483,0.050718354629912976,0
800,empirical,1e-05,484,0.05135462619085401,0
800,empirical,1e-05,485,0.05169544229811901,0
800,empirical,1e-05,486,0.051962932355635046,0
800,empirical,1e-05,487,0.05224526180790717,0
800,empirical,1e-05,488,0.052733711150991826,0
800,empirical,1e-05,489,0.052881773721743255,0
800,empirical,1e-05,490,0.053261655558928776,0
800,empirical,1e-05,491,0.053691611796712224,0
800,empirical,1e-05,492,0.05401486405241183,0
800,empirical,1e-05,493,0.055042643593271705,0
800,empirical,1e-05,494,0.05532986055131207,0
800,empirical,1e-05,495,0.05567150408219168,0
800,empirical,1e-05,496,0.056026283655663756,0
800,empirical,1e-05,497,0.056399654599867066,0
800,empirical,1e-05,498,0.0570339169664852,0
800,empirical,1e-05,499,0.057291961293431046,0
800,empirical,1e-05,500,0.0574653424812825,0
800,empirical,1e-05,501,0.05768759840217164,0
800,empirical,1e-05,502,0.05850558723692036,0
800,empirical,1e-05,503,0.058838121362855274,0
800,empirical,1e-05,504,0.05914355965560958,0
800,empirical,1e-05,505,0.059691196089116244,0
800,empirical,1e-05,506,0.060296568826319494,0
800,empirical,1e-05,507,0.06129020468383438,0
800,empirical,1e-05,508,0.061834674434395394,0
800,empirical,1e-05,509,0.061860050143235354,0
800,empirical,1e-05,510,0.06236507632429872,0
800,empirical,1e-05,511,0.06268331410142956,0
800,empirical,1e-05,512,0.06325732419679983,0
800,empirical,1e-05,513,0.0637488068843648,0
800,empirical,1e-05,514,0.06410232476690401,0
800,empirical,1e-05,515,0.06464562753840827,0
800,empirical,1e-05,516,0.06485178433713867,0
800,empirical,1e-05,517,0.06555650843461065,0
800,empirical,1e-05,518,0.06570174740468926,0
800,empirical,1e-05,519,0.06590099740327122,0
800,empirical,1e-05,520,0.06626802920177705,0
800,empirical,1e-05,521,0.06731976662144733,0
800,empirical,1e-05,522,0.06744933026433511,0
800,empirical,1e-05,523,0.06830546532494666,0
800,empirical,1e-05,524,0.06866431737167437,0
800,empirical,1e-05,525,0.06938956704345838,0
800,empirical,1e-05,526,0.0695569036379972,0
800,empirical,1e-05,527,0.07004444353072532,0
800,empirical,1e-05,528,0.07046568670245061,0
800,empirical,1e-05,529,0.07120617921815472,0
800,empirical,1e-05,530,0.07135389578145107,0
800,empirical,1e-05,531,0.07169246714870252,0
800,empirical,1e-05,532,0.07233310336312154,0
800,empirical,1e-05,533,0.07320958974414052,0
800,empirical,1e-05,534,0.07368465288843189,0
800,empirical,1e-05,535,0.07418329237965689,0
800,empirical,1e-05,536,0.07470266874540231,0
800,empirical,1e-05,537,0.0752815261206199,0
800,empirical,1e-05,538,0.0756671375241376,0
800,empirical,1e-05,539,0.07613775102727294,0
800,empirical,1e-05,540,0.076562154925275,0
800,empirical,1e-05,541,0.07680571359282232,0
800,empirical,1e-05,542,0.0773832185180505,0
800,empirical,1e-05,543,0.07776093439214174,0
800,empirical,1e-05,544,0.07865502143937193,0
800,empirical,1e-05,545,0.07890600411880622,0
800,empirical,1e-05,546,0.08018388782134907,0
800,empirical,1e-05,547,0.08072726443725302,0
800,empirical,1e-05,548,0.08108889846406064,0
800,empirical,1e-05,549,0.08191651535605793,0
800,empirical,1e-05,550,0.082332410252409,0
800,empirical,1e-05,551,0.08255875314118832,0
800,empirical,1e-05,552,0.0833293408268671,0
800,empirical,1e-05,553,0.08346432970924215,0
800,empirical,1e-05,554,0.08463285872920552,0
800,empirical,1e-05,555,0.0855030124825687,0
800,empirical,1e-05,556,0.08647715755096523,0
800,empirical,1e-05,557,0.08697338825770584,0
800,empirical,1e-05,558,0.08769633251208571,0
800,empirical,1e-05,559,0.08801906783921848,0
800,empirical,1e-05,560,0.08836071864294233,0
800,empirical,1e-05,561,0.08911023135953385,0
800,empirical,1e-05,562,0.08960215837483132,0
800,empirical,1e-05,563,0.09018782275257949,0
800,empirical,1e-05,564,0.09050587333410227,0
800,empirical,1e-05,565,0.09158614085408315,0
800,empirical,1e-05,566,0.09177209645965873,0
800,empirical,1e-05,567,0.09270955399085712,0
800,empirical,1e-05,568,0.0930685119649631,0
800,empirical,1e-05,569,0.09392335768095993,0
800,empirical,1e-05,570,0.0942157373465342,0
800,empirical,1e-05,571,0.0954992612499905,0
800,empirical,1e-05,572,0.09573770413816009,0
800,empirical,1e-05,573,0.09670317581941407,0
800,empirical,1e-05,574,0.09754280302502849,0
800,empirical,1e-05,575,0.09789702621686032,0
800,empirical,1e-05,576,0.0990426070600548,0
800,empirical,1e-05,577,0.10006712700715117,0
800,empirical,1e-05,578,0.10074963239643,0
800,empirical,1e-05,579,0.10133002881183861,0
800,empirical,1e-05,580,0.10141142790471463,0
800,empirical,1e-05,581,0.10203042564103791,0
800,empirical,1e-05,582,0.10271789171035474,0
800,empirical,1e-05,583,0.10383439452153635,0
800,empirical,1e-05,584,0.10475552264401068,0
800,empirical,1e-05,585,0.10547047327671738,0
800,empirical,1e-05,586,0.10603525391045095,0
800,empirical,1e-05,587,0.10640379569326137,0
800,empirical,1e-05,588,0.10750447293344266,0
800,empirical,1e-05,589,0.108350452089249,0
800,empirical,1e-05,590,0.10878864274442193,0
800,empirical,1e-05,591,0.10926262825808936,0
800,empirical,1e-05,592,0.10955460407908488,0
800,empirical,1e-05,593,0.11057179753429527,0
800,empirical,1e-05,594,0.1109733455936045,0
800,empirical,1e-05,595,0.11178254005128395,0
800,empirical,1e-05,596,0.11215070156579138,0
800,empirical,1e-05,597,0.11348104896367602,0
800,empirical,1e-05,598,0.11371131786072652,0
800,empirical,1e-05,599,0.11499207624452006,0
800,empirical,1e-05,600,0.11579898656052398,0
800,empirical,1e-05,601,0.11676305726360356,0
800,empirical,1e-05,602,0.11735729033519068,0
800,empirical,1e-05,603,0.1183090890950709,0
800,empirical,1e-05,604,0.11913715699409709,0
800,empirical,1e-05,605,0.11939218368200522,0
800,empirical,1e-05,606,0.11993265449092103,0
800,empirical,1e-05,607,0.12127079216356347,0
800,empirical,1e-05,608,0.12191309606001616,0
800,empirical,1e-05,609,0.12333643762872834,0
800,empirical,1e-05,610,0.12375167119812037,0
800,empirical,1e-05,611,0.12455269222992958,0
800,empirical,1e-05,612,0.12545320580684124,0
800,empirical,1e-05,613,0.1263635970582806,0
800,empirical,1e-05,614,0.1275205016709265,0
800,empirical,1e-05,615,0.12867003530139184,0
800,empirical,1e-05,616,0.12956074070058704,0
800,empirical,1e-05,617,0.1300513301968342,0
800,empirical,1e-05,618,0.13178409425050172,0
800,empirical,1e-05,619,0.13229559601671745,0
800,empirical,1e-05,620,0.1332603712250672,0
800,empirical,1e-05,621,0.1356615668381713,0
800,empirical,1e-05,622,0.1362289469505931,0
800,empirical,1e-05,623,0.1369944881218796,0
800,empirical,1e-05,624,0.13777845932237104,0
800,empirical,1e-05,625,0.13876051063046668,0
800,empirical,1e-05,626,0.1389837751382011,0
800,empirical,1e-05,627,0.13940326102881356,0
800,empirical,1e-05,628,0.1403311206836066,0
800,empirical,1e-05,629,0.1413001957175444,0
800,empirical,1e-05,630,0.1425925787574414,0
800,empirical,1e-05,631,0.1437518739833846,0
800,empirical,1e-05,632,0.14485278658606965,0
800,empirical,1e-05,633,0.14595693007103785,0
800,empirical,1e-05,634,0.1467706909223743,0
800,empirical,1e-05,635,0.1483920241029949,0
800,empirical,1e-05,636,0.1491527910602921,0
800,empirical,1e-05,637,0.15015710811421557,0
800,empirical,1e-05,638,0.15026135140075317,0
800,empirical,1e-05,639,0.15216111235615515,0
800,empirical,1e-05,640,0.15315457179360412,0
800,empirical,1e-05,641,0.15367428944953843,0
800,empirical,1e-05,642,0.15426752748789557,0
800,empirical,1e-05,643,0.15649589092681887,0
800,empirical,1e-05,644,0.1578927146183201,0
800,empirical,1e-05,645,0.15872570787472276,0
800,empirical,1e-05,646,0.15950692497719285,0
800,empirical,1e-05,647,0.16051338890871455,0
800,empirical,1e-05,648,0.1609251145221638,0
800,empirical,1e-05,649,0.16246739777663652,0
800,empirical,1e-05,650,0.1636758241015611,0
800,empirical,1e-05,651,0.1659314697915827,0
800,empirical,1e-05,652,0.16615953575658704,0
800,empirical,1e-05,653,0.16757830055903042,0
800,empirical,1e-05,654,0.1686514433136438,0
800,empirical,1e-05,655,0.16978652792343674,0
800,empirical,1e-05,656,0.17006538031452298,0
800,empirical,1e-05,657,0.1723325616599621,0
800,empirical,1e-05,658,0.17356681919204434,0
800,empirical,1e-05,659,0.17374030131716364,0
800,empirical,1e-05,660,0.1754224187206805,0
800,empirical,1e-05,661,0.17703145115438634,0
800,empirical,1e-05,662,0.17789852673387963,0
800,empirical,1e-05,663,0.17903473874563003,0
800,empirical,1e-05,664,0.17956223465317214,0
800,empirical,1e-05,665,0.18062765468828212,0
800,empirical,1e-05,666,0.18253434666409213,0
800,empirical,1e-05,667,0.1856161236373119,0
800,empirical,1e-05,668,0.18699750097205609,0
800,empirical,1e-05,669,0.18793169213903235,0
800,empirical,1e-05,670,0.18972077670670667,0
800,empirical,1e-05,671,0.19010206231886417,0
800,empirical,1e-05,672,0.1922478772380259,0
800,empirical,1e-05,673,0.19288123127243315,0
800,empirical,1e-05,674,0.19462057098920024,0
800,empirical,1e-05,675,0.1958000449308136,0
800,empirical,1e-05,676,0.19831284440123903,0
800,empirical,1e-05,677,0.1990665543432163,0
800,empirical,1e-05,678,0.19972935419013008,0
800,empirical,1e-05,679,0.20149287891513526,0
800,empirical,1e-05,680,0.20248587316183117,0
800,empirical,1e-05,681,0.2040602222763574,0
800,empirical,1e-05,682,0.20603305805380634,0
800,empirical,1e-05,683,0.20632586132626626,0
800,empirical,1e-05,684,0.20796576472611497,0
800,empirical,1e-05,685,0.20879085968045782,0
800,empirical,1e-05,686,0.2109419434992898,0
800,empirical,1e-05,687,0.21141362167388383,0
800,empirical,1e-05,688,0.21289835735456591,0
800,empirical,1e-05,689,0.2151560971530407,0
800,empirical,1e-05,690,0.21565816428796508,0
800,empirical,1e-05,691,0.2176823660422197,0
800,empirical,1e-05,692,0.21915693142118403,0
800,empirical,1e-05,693,0.21999016363653023,0
800,empirical,1e-05,694,0.22243981046358763,0
800,empirical,1e-05,695,0.2228007963964847,0
800,empirical,1e-05,696,0.2242738982260498,0
800,empirical,1e-05,697,0.22568871852957767,0
800,empirical,1e-05,698,0.2275999604024771,0
800,empirical,1e-05,699,0.2295065744994928,0
800,empirical,1e-05,700,0.23272616975810131,0
800,empirical,1e-05,701,0.23516764426914175,0
800,empirical,1e-05,702,0.23583764407240623,0
800,empirical,1e-05,703,0.23728588852209315,0
800,empirical,1e-05,704,0.23930370639137716,0
800,empirical,1e-05,705,0.24080104611492126,0
800,empirical,1e-05,706,0.24335956866380237,0
800,empirical,1e-05,707,0.24419176206139945,0
800,empirical,1e-05,708,0.24657096312673205,0
800,empirical,1e-05,709,0.24757429669402375,0
800,empirical,1e-05,710,0.24884638511117224,0
800,empirical,1e-05,711,0.25026885608747085,0
800,empirical,1e-05,712,0.25315326374573094,0
800,empirical,1e-05,713,0.25560906638859493,0
800,empirical,1e-05,714,0.256435511027455,0
800,empirical,1e-05,715,0.2594701689854225,0
800,empirical,1e-05,716,0.26175183021974346,0
800,empirical,1e-05,717,0.2650691361006104,0
800,empirical,1e-05,718,0.2662850518483521,0
800,empirical,1e-05,719,0.26650693937651204,0
800,empirical,1e-05,720,0.27063465915474205,0
800,empirical,1e-05,721,0.27166458416164524,0
800,empirical,1e-05,722,0.2725670903897744,0
800,empirical,1e-05,723,0.2762155616096528,0
800,empirical,1e-05,724,0.27700269374228914,0
800,empirical,1e-05,725,0.28099142578814135,0
800,empirical,1e-05,726,0.28304785153154194,0
800,empirical,1e-05,727,0.2845565181291976,0
800,empirical,1e-05,728,0.2870540804582473,0
800,empirical,1e-05,729,0.29026311581535746,0
800,empirical,1e-05,730,0.2909293628802279,0
800,empirical,1e-05,731,0.29242224215521384,0
800,empirical,1e-05,732,0.29437225051625887,0
800,empirical,1e-05,733,0.2980238303655813,0
800,empirical,1e-05,734,0.2991416820573785,0
800,empirical,1e-05,735,0.3015008767140257,0
800,empirical,1e-05,736,0.30337330584049643,0
800,empirical,1e-05,737,0.3060614287398529,0
800,empirical,1e-05,738,0.3076989618801089,0
800,empirical,1e-05,739,0.31021954943518487,0
800,empirical,1e-05,740,0.3142998992516148,0
800,empirical,1e-05,741,0.3158963811119389,0
800,empirical,1e-05,742,0.3175991782725731,0
800,empirical,1e-05,743,0.31880353305415876,0
800,empirical,1e-05,744,0.32169280844723663,0
800,empirical,1e-05,745,0.325259043163626,0
800,empirical,1e-05,746,0.32940995170431064,0
800,empirical,1e-05,747,0.3296285917603986,0
800,empirical,1e-05,748,0.3313369290240191,0
800,empirical,1e-05,749,0.3345102056023107,0
800,empirical,1e-05,750,0.3373700293844328,0
800,empirical,1e-05,751,0.3397599097110101,0
800,empirical,1e-05,752,0.3415088998893904,0
800,empirical,1e-05,753,0.34378247753953056,0
800,empirical,1e-05,754,0.3465377315682002,0
800,empirical,1e-05,755,0.3474067713154225,0
800,empirical,1e-05,756,0.3518875500648459,0
800,empirical,1e-05,757,0.35653572501844166,0
800,empirical,1e-05,758,0.35887630312087265,0
800,empirical,1e-05,759,0.3616294070305278,0
800,empirical,1e-05,760,0.36525712375442637,0
800,empirical,1e-05,761,0.36862799348048825,0
800,empirical,1e-05,762,0.37044468856805296,0
800,empirical,1e-05,763,0.3735450728440165,0
800,empirical,1e-05,764,0.3776123074302792,0
800,empirical,1e-05,765,0.37886548916168006,0
800,empirical,1e-05,766,0.38130695992892416,0
800,empirical,1e-05,767,0.387314524891477,0
800,empirical,1e-05,768,0.38800896936593543,0
800,empirical,1e-05,769,0.3927563146633459,0
800,empirical,1e-05,770,0.3969996506949208,0
800,empirical,1e-05,771,0.3983844697838379,0
800,empirical,1e-05,772,0.40093560731322925,0
800,empirical,1e-05,773,0.402865970941385,0
800,empirical,1e-05,774,0.41029686059060755,0
800,empirical,1e-05,775,0.4147045156444027,0
800,empirical,1e-05,776,0.41531070878034254,0
800,empirical,1e-05,777,0.4163694537142494,0
800,empirical,1e-05,778,0.42174085282262613,0
800,empirical,1e-05,779,0.42401158834606,0
800,empirical,1e-05,780,0.4263106299617318,0
800,empirical,1e-05,781,0.4310894073726299,0
800,empirical,1e-05,782,0.4318889972064042,0
800,empirical,1e-05,783,0.43813871809030075,0
800,empirical,1e-05,784,0.4391013826558177,0
800,empirical,1e-05,785,0.4435400564489225,0
800,empirical,1e-05,786,0.4477747022847443,0
800,empirical,1e-05,787,0.45168937658932695,0
800,empirical,1e-05,788,0.45320018131132966,0
800,empirical,1e-05,789,0.4551807918306096,0
800,empirical,1e-05,790,0.4576504851383468,0
800,empirical,1e-05,791,0.46781969093443715,0
800,empirical,1e-05,792,0.469720999473406,0
800,empirical,1e-05,793,0.4712762086559186,0
800,empirical,1e-05,794,0.47552326684016855,0
800,empirical,1e-05,795,0.47860804857006517,0
800,empirical,1e-05,796,0.48276091111412844,0
800,empirical,1e-05,797,0.48367921665076524,0
800,empirical,1e-05,798,0.48894979902734725,0
800,empirical,1e-05,799,0.4941781830476197,0
800,empirical,1e-05,800,0.49979804339750133,0
800,empirical,1e-05,801,0.5024327457083202,0
800,empirical,1e-05,802,0.5063979395089211,0
800,empirical,1e-05,803,0.5097151628037042,0
800,empirical,1e-05,804,0.5131598106694617,0
800,empirical,1e-05,805,0.5226976973005916,0
800,empirical,1e-05,806,0.5239637035390975,0
800,empirical,1e-05,807,0.5290477313655122,0
800,empirical,1e-05,808,0.5343159804364936,0
800,empirical,1e-05,809,0.5397896982520547,0
800,empirical,1e-05,810,0.5458165329352622,0
800,empirical,1e-05,811,0.5478048445842912,0
800,empirical,1e-05,812,0.5584422649580879,0
800,empirical,1e-05,813,0.5628036379944598,0
800,empirical,1e-05,814,0.5644213682806176,0
800,empirical,1e-05,815,0.5679272121174823,0
800,empirical,1e-05,816,0.5719039796315823,0
800,empirical,1e-05,817,0.5798648147887899,0
800,empirical,1e-05,818,0.5865730940802973,0
800,empirical,1e-05,819,0.5878629204587692,0
800,empirical,1e-05,820,0.5964146263602975,0
800,empirical,1e-05,821,0.5982408713327793,0
800,empirical,1e-05,822,0.602965958204573,0
800,empirical,1e-05,823,0.6085309818886134,0
800,empirical,1e-05,824,0.6177970223410673,0
800,empirical,1e-05,825,0.6203084438767278,0
800,empirical,1e-05,826,0.6276505381953977,0
800,empirical,1e-05,827,0.6327350737335966,0
800,empirical,1e-05,828,0.6384110623964951,0
800,empirical,1e-05,829,0.6425971919917828,0
800,empirical,1e-05,830,0.6516778936345117,0
800,empirical,1e-05,831,0.6525163427176118,0
800,empirical,1e-05,832,0.6594657836893104,0
800,empirical,1e-05,833,0.6655758358795741,0
800,empirical,1e-05,834,0.6688920727987319,0
800,empirical,1e-05,835,0.6791972441472078,0
800,empirical,1e-05,836,0.6871679868783042,0
800,empirical,1e-05,837,0.6874543861702407,0
800,empirical,1e-05,838,0.6952273095412994,0
800,empirical,1e-05,839,0.7001997584427664,0
800,empirical,1e-05,840,0.7098307818492989,0
800,empirical,1e-05,841,0.7201996974389,0
800,empirical,1e-05,842,0.7239318227252931,0
800,empirical,1e-05,843,0.7331485818813317,0
800,empirical,1e-05,844,0.7335636911185512,0
800,empirical,1e-05,845,0.7383506807463337,0
800,empirical,1e-05,846,0.7513457110167802,0
800,empirical,1e-05,847,0.7585174050236331,0
800,empirical,1e-05,848,0.7627255109245648,0
800,empirical,1e-05,849,0.7695442822530023,0
800,empirical,1e-05,850,0.7806121268198314,0
800,empirical,1e-05,851,0.7834316689850059,0
800,empirical,1e-05,852,0.7868128705062668,0
800,empirical,1e-05,853,0.7948929438602922,0
800,empirical,1e-05,854,0.8038880556206774,0
800,empirical,1e-05,855,0.822019627165225,0
800,empirical,1e-05,856,0.8267987615677372,0
800,empirical,1e-05,857,0.8400059514423944,0
800,empirical,1e-05,858,0.8508133755257915,0
800,empirical,1e-05,859,0.8523500956448337,0
800,empirical,1e-05,860,0.8664341421044484,0
800,empirical,1e-05,861,0.8846213163138795,0
800,empirical,1e-05,862,0.8882058890522786,0
800,empirical,1e-05,863,0.8965710645331904,0
800,empirical,1e-05,864,0.8995060447981059,0
800,empirical,1e-05,865,0.9069076875791233,0
800,empirical,1e-05,866,0.9155771091066802,0
800,empirical,1e-05,867,0.9221950304192941,0
800,empirical,1e-05,868,0.9352823807376421,0
800,empirical,1e-05,869,0.938458216023735,0
800,empirical,1e-05,870,0.9607249060398507,0
800,empirical,1e-05,871,0.9738004414685069,0
800,empirical,1e-05,872,0.9780708940669863,0
800,empirical,1e-05,873,0.9839149789573668,0
800,empirical,1e-05,874,1.0000207585956689,0
800,empirical,1e-05,875,1.0051928450629246,0
800,empirical,1e-05,876,1.0143554215606434,0
800,empirical,1e-05,877,1.0212396076836532,0
800,empirical,1e-05,878,1.0274096882348553,0
800,empirical,1e-05,879,1.0492079722247434,0
800,empirical,1e-05,880,1.0581570831545548,0
800,empirical,1e-05,881,1.0670254795212215,0
800,empirical,1e-05,882,1.0699306318399409,0
800,empirical,1e-05,883,1.0937288667574976,0
800,empirical,1e-05,884,1.0973028815557146,0
800,empirical,1e-05,885,1.11311308092543,0
800,empirical,1e-05,886,1.1159729968395935,0
800,empirical,1e-05,887,1.130025888512327,0
800,empirical,1e-05,888,1.1418584159860354,0
800,empirical,1e-05,889,1.1507707383768955,0
800,empirical,1e-05,890,1.1760504866876977,0
800,empirical,1e-05,891,1.1942487381558575,0
800,empirical,1e-05,892,1.2050583789590876,0
800,empirical,1e-05,893,1.2138284437660085,0
800,empirical,1e-05,894,1.2357835148991325,0
800,empirical,1e-05,895,1.245392253963757,0
800,empirical,1e-05,896,1.2512000923346749,0
800,empirical,1e-05,897,1.2781069518941053,0
800,empirical,1e-05,898,1.2905891933859222,0
800,empirical,1e-05,899,1.3053997182629362,0
800,empirical,1e-05,900,1.327598211042891,0
800,empirical,1e-05,901,1.3390655462109051,0
800,empirical,1e-05,902,1.351970246900112,0
800,empirical,1e-05,903,1.3614768503373271,0
800,empirical,1e-05,904,1.3733484135293192,0
800,empirical,1e-05,905,1.383670589539955,0
800,empirical,1e-05,906,1.4256472963480913,0
800,empirical,1e-05,907,1.4356344963742314,0
800,empirical,1e-05,908,1.4567001307399796,0
800,empirical,1e-05,909,1.4700969702365683,0
800,empirical,1e-05,910,1.4887584561983378,0
800,empirical,1e-05,911,1.5051035543256333,0
800,empirical,1e-05,912,1.547100581602995,0
800,empirical,1e-05,913,1.559820340634159,0
800,empirical,1e-05,914,1.562118206845925,0
800,empirical,1e-05,915,1.5932611382858775,0
800,empirical,1e-05,916,1.6185709591976993,0
800,empirical,1e-05,917,1.63250122534195,0
800,empirical,1e-05,918,1.6739276073986868,0
800,empirical,1e-05,919,1.676366101985765,0
800,empirical,1e-05,920,1.6977596343810082,0
800,empirical,1e-05,921,1.7051699730307401,0
800,empirical,1e-05,922,1.7528585844173041,0
800,empirical,1e-05,923,1.758466899623696,0
800,empirical,1e-05,924,1.7949142641698261,0
800,empirical,1e-05,925,1.8007146422797697,0
800,empirical,1e-05,926,1.8360677302454111,0
800,empirical,1e-05,927,1.877772130647632,0
800,empirical,1e-05,928,1.9063116702358547,0
800,empirical,1e-05,929,1.9159489181122107,0
800,empirical,1e-05,930,1.9576863343492348,0
800,empirical,1e-05,931,1.9599597451927775,0
800,empirical,1e-05,932,1.9868971522898615,0
800,empirical,1e-05,933,2.0430694362122845,0
800,empirical,1e-05,934,2.0692466288666727,0
800,empirical,1e-05,935,2.093135454455709,0
800,empirical,1e-05,936,2.1252341332508666,0
800,empirical,1e-05,937,2.144066315116257,0
800,empirical,1e-05,938,2.2002557103365237,0
800,empirical,1e-05,939,2.2370705294358997,0
800,empirical,1e-05,940,2.2465716492208485,0
800,empirical,1e-05,941,2.27582595713152,0
800,empirical,1e-05,942,2.314891763438687,0
800,empirical,1e-05,943,2.3422012375395633,0
800,empirical,1e-05,944,2.381935027762525,0
800,empirical,1e-05,945,2.4076791695510287,0
800,empirical,1e-05,946,2.4617820726378263,0
800,empirical,1e-05,947,2.471938166128728,0
800,empirical,1e-05,948,2.524933670348016,0
800,empirical,1e-05,949,2.58048915698887,0
800,empirical,1e-05,950,2.6085251110074177,0
800,empirical,1e-05,951,2.6469962977591246,0
800,empirical,1e-05,952,2.690346577534897,0
800,empirical,1e-05,953,2.7113819126840055,0
800,empirical,1e-05,954,2.7363598308113795,0
800,empirical,1e-05,955,2.8047503003480054,0
800,empirical,1e-05,956,2.8580160195570166,0
800,empirical,1e-05,957,2.898181505938112,0
800,empirical,1e-05,958,2.940775256503833,0
800,empirical,1e-05,959,3.0059285393216917,0
800,empirical,1e-05,960,3.0367608715635983,0
800,empirical,1e-05,961,3.0920488032436158,0
800,empirical,1e-05,962,3.2167572894933114,0
800,empirical,1e-05,963,3.2358816598131845,0
800,empirical,1e-05,964,3.2615806155985987,0
800,empirical,1e-05,965,3.3754808276632065,0
800,empirical,1e-05,966,3.4254460698315854,0
800,empirical,1e-05,967,3.485028716784552,0
800,empirical,1e-05,968,3.510012891006142,0
800,empirical,1e-05,969,3.6222725393380855,0
800,empirical,1e-05,970,3.628998166130102,0
800,empirical,1e-05,971,3.7947501004233226,0
800,empirical,1e-05,972,3.810833021374635,0
800,empirical,1e-05,973,3.825842015883552,0
800,empirical,1e-05,974,3.93126575538013,0
800,empirical,1e-05,975,3.9745092610066513,0
800,empirical,1e-05,976,4.127500228675348,0
800,empirical,1e-05,977,4.25141809115842,0
800,empirical,1e-05,978,4.328879225450299,0
800,empirical,1e-05,979,4.493668307684326,0
800,empirical,1e-05,980,4.533833760571862,0
800,empirical,1e-05,981,4.6144626372241335,0
800,empirical,1e-05,982,4.690609205593276,0
800,empirical,1e-05,983,4.768249384523837,0
800,empirical,1e-05,984,4.941673076814211,0
800,empirical,1e-05,985,4.993772588269433,0
800,empirical,1e-05,986,5.031505991529526,0
800,empirical,1e-05,987,5.233613569649048,0
800,empirical,1e-05,988,5.342174633283177,0
800,empirical,1e-05,989,5.41153156457468,0
800,empirical,1e-05,990,5.587297571747762,0
800,empirical,1e-05,991,5.7201445174074355,0
800,empirical,1e-05,992,5.838399642853669,0
800,empirical,1e-05,993,6.044801604975729,0
800,empirical,1e-05,994,6.14659124193003,0
800,empirical,1e-05,995,6.242765107196408,0
800,empirical,1e-05,996,6.628450122536084,0
800,empirical,1e-05,997,6.6453834098007905,0
800,empirical,1e-05,998,6.761165633461614,0
800,empirical,1e-05,999,6.956740486207005,0
800,empirical,1e-05,1000,7.347567291770877,0
800,empirical,1e-05,1001,7.5642754679739355,0
800,empirical,1e-05,1002,7.703605672845106,0
800,empirical,1e-05,1003,7.99834587218094,0
800,empirical,1e-05,1004,8.41411422715261,0
800,empirical,1e-05,1005,8.673884227117636,0
800,empirical,1e-05,1006,9.114744180978954,0
800,empirical,1e-05,1007,9.159339227072985,0
800,empirical,1e-05,1008,9.540690294559058,0
800,empirical,1e-05,1009,9.88035902784729,0
800,empirical,1e-05,1010,10.57402573447603,0
800,empirical,1e-05,1011,11.393334188472117,0
800,empirical,1e-05,1012,11.924993835948825,0
800,empirical,1e-05,1013,12.776131884776456,0
800,empirical,1e-05,1014,14.269228803417137,0
800,empirical,1e-05,1015,14.498985860535416,0
800,empirical,1e-05,1016,17.1296391624896,0
800,empirical,1e-05,1017,17.818640621912806,0
800,empirical,1e-05,1018,18.79514639041513,0
800,empirical,1e-05,1019,21.118786720056026,0
800,empirical,1e-05,1020,23.325590594975047,0
800,empirical,1e-05,1021,33.32914798545115,0
800,empirical,1e-05,1022,44.43917812701305,0
800,empirical,1e-05,1023,219.31286314796938,0
800,empirical,0.0001,0,0.0,1
800,empirical,0.0001,1,0.0,1
800,empirical,0.0001,2,0.0,1
800,empirical,0.0001,3,0.0,1
800,empirical,0.0001,4,0.0,1
800,empirical,0.0001,5,0.0,1
800,empirical,0.0001,6,0.0,1
800,empirical,0.0001,7,0.0,1
800,empirical,0.0001,8,0.0,1
800,empirical,0.0001,9,0.0,1
800,empirical,0.0001,10,0.0,1
800,empirical,0.0001,11,0.0,1
800,empirical,0.0001,12,0.0,1
800,empirical,0.0001,13,0.0,1
800,empirical,0.0001,14,0.0,1
800,empirical,0.0001,15,0.0,1
800,empirical,0.0001,16,0.0,1
800,empirical,0.0001,17,0.0,1
800,empirical,0.0001,18,0.0,1
800,empirical,0.0001,19,0.0,1
800,empirical,0.0001,20,0.0,1
800,empirical,0.0001,21,0.0,1
800,empirical,0.0001,22,0.0,1
800,empirical,0.0001,23,0.0,1
800,empirical,0.0001,24,0.0,1
800,empirical,0.0001,25,0.0,1
800,empirical,0.0001,26,0.0,1
800,empirical,0.0001,27,0.0,1
800,empirical,0.0001,28,0.0,1
800,empirical,0.0001,29,0.0,1
800,empirical,0.0001,30,0.0,1
800,empirical,0.0001,31,0.0,1
800,empirical,0.0001,32,0.0,1
800,empirical,0.0001,33,0.0,1
800,empirical,0.0001,34,0.0,1
800,empirical,0.0001,35,0.0,1
800,empirical,0.0001,36,0.0,1
800,empirical,0.0001,37,0.0,1
800,empirical,0.0001,38,0.0,1
800,empirical,0.0001,39,0.0,1
800,empirical,0.0001,40,0.0,1
800,empirical,0.0001,41,0.0,1
800,empirical,0.0001,42,0.0,1
800,empirical,0.0001,43,0.0,1
800,empirical,0.0001,44,0.0,1
800,empirical,0.0001,45,0.0,1
800,empirical,0.0001,46,0.0,1
800,empirical,0.0001,47,0.0,1
800,empirical,0.0001,48,0.0,1
800,empirical,0.0001,49,0.0,1
800,empirical,0.0001,50,0.0,1
800,empirical,0.0001,51,0.0,1
800,empirical,0.0001,52,0.0,1
800,empirical,0.0001,53,0.0,1
800,empirical,0.0001,54,0.0,1
800,empirical,0.0001,55,0.0,1
800,empirical,0.0001,56,0.0,1
800,empirical,0.0001,57,0.0,1
800,empirical,0.0001,58,0.0,1
800,empirical,0.0001,59,0.0,1
800,empirical,0.0001,60,0.0,1
800,empirical,0.0001,61,0.0,1
800,empirical,0.0001,62,0.0,1
800,empirical,0.0001,63,0.0,1
800,empirical,0.0001,64,0.0,1
800,empirical,0.0001,65,0.0,1
800,empirical,0.0001,66,0.0,1
800,empirical,0.0001,67,0.0,1
800,empirical,0.0001,68,0.0,1
800,empirical,0.0001,69,0.0,1
800,empirical,0.0001,70,0.0,1
800,empirical,0.0001,71,0.0,1
800,empirical,0.0001,72,0.0,1
800,empirical,0.0001,73,0.0,1
800,empirical,0.0001,74,0.0,1
800,empirical,0.0001,75,0.0,1
800,empirical,0.0001,76,0.0,1
800,empirical,0.0001,77,0.0,1
800,empirical,0.0001,78,0.0,1
800,empirical,0.0001,79,0.0,1
800,empirical,0.0001,80,0.0,1
800,empirical,0.0001,81,0.0,1
800,empirical,0.0001,82,0.0,1
800,empirical,0.0001,83,0.0,1
800,empirical,0.0001,84,0.0,1
800,empirical,0.0001,85,0.0,1
800,empirical,0.0001,86,0.0,1
800,empirical,0.0001,87,0.0,1
800,empirical,0.0001,88,0.0,1
800,empirical,0.0001,89,0.0,1
800,empirical,0.0001,90,0.0,1
800,empirical,0.0001,91,0.0,1
800,empirical,0.0001,92,0.0,1
800,empirical,0.0001,93,0.0,1
800,empirical,0.0001,94,0.0,1
800,empirical,0.0001,95,0.0,1
800,empirical,0.0001,96,0.0,1
800,empirical,0.0001,97,0.0,1
800,empirical,0.0001,98,0.0,1
800,empirical,0.0001,99,0.0,1
800,empirical,0.0001,100,0.0,1
800,empirical,0.0001,101,0.0,1
800,empirical,0.0001,102,0.0,1
800,empirical,0.0001,103,0.0,1
800,empirical,0.0001,104,0.0,1
800,empirical,0.0001,105,0.0,1
800,empirical,0.0001,106,0.0,1
800,empirical,0.0001,107,0.0,1
800,empirical,0.0001,108,0.0,1
800,empirical,0.0001,109,0.0,1
800,empirical,0.0001,110,0.0,1
800,empirical,0.0001,111,0.0,1
800,empirical,0.0001,112,0.0,1
800,empirical,0.0001,113,0.0,1
800,empirical,0.0001,114,2.7343760622725722e-17,1
800,empirical,0.0001,115,7.35843694680482e-17,1
800,empirical,0.0001,116,1.191357873164091e-16,1
800,empirical,0.0001,117,1.4553194861970889e-16,1
800,empirical,0.0001,118,1.760440430506933e-16,1
800,empirical,0.0001,119,2.078254081946995e-16,1
800,empirical,0.0001,120,2.4131782773252724e-16,1
800,empirical,0.0001,121,2.5046832912438945e-16,1
800,empirical,0.0001,122,3.176510005087102e-16,1
800,empirical,0.0001,123,3.558984226361362e-16,1
800,empirical,0.0001,124,3.8272140274579947e-16,1
800,empirical,0.0001,125,4.064462244738314e-16,1
800,empirical,0.0001,126,4.2127108003081556e-16,1
800,empirical,0.0001,127,4.663147757252847e-16,1
800,empirical,0.0001,128,5.192942234952686e-16,1
800,empirical,0.0001,129,5.522962219191017e-16,1
800,empirical,0.0001,130,5.778879758851468e-16,1
800,empirical,0.0001,131,6.238725783995927e-16,1
800,empirical,0.0001,132,6.408120281916164e-16,1
800,empirical,0.0001,133,7.177113963643245e-16,1
800,empirical,0.0001,134,7.432195075078101e-16,1
800,empirical,0.0001,135,7.654110238888036e-16,1
800,empirical,0.0001,136,8.202928207080241e-16,1
800,empirical,0.0001,137,8.599181306938971e-16,1
800,empirical,0.0001,138,8.83774324556667e-16,1
800,empirical,0.0001,139,9.467979587717376e-16,1
800,empirical,0.0001,140,1.0187393295532142e-15,1
800,empirical,0.0001,141,1.0702900017158195e-15,1
800,empirical,0.0001,142,1.0954442401941151e-15,1
800,empirical,0.0001,143,1.0970875616097264e-15,1
800,empirical,0.0001,144,1.14033553410481e-15,1
800,empirical,0.0001,145,1.2003059534695896e-15,1
800,empirical,0.0001,146,1.2359088109792472e-15,1
800,empirical,0.0001,147,1.2937449204223008e-15,1
800,empirical,0.0001,148,1.3121815163315843e-15,1
800,empirical,0.0001,149,1.3664884837878455e-15,1
800,empirical,0.0001,150,1.429217744045207e-15,1
800,empirical,0.0001,151,1.4513534592432295e-15,1
800,empirical,0.0001,152,1.4743748507960765e-15,1
800,empirical,0.0001,153,1.483625816366481e-15,1
800,empirical,0.0001,154,1.513108545088284e-15,1
800,empirical,0.0001,155,1.5765647449225696e-15,1
800,empirical,0.0001,156,1.6115125394568203e-15,1
800,empirical,0.0001,157,1.6922323825437152e-15,1
800,empirical,0.0001,158,1.7069416083741257e-15,1
800,empirical,0.0001,159,1.7906351026796023e-15,1
800,empirical,0.0001,160,1.7998609292193238e-15,1
800,empirical,0.0001,161,1.858649737353228e-15,1
800,empirical,0.0001,162,1.8760717962432446e-15,1
800,empirical,0.0001,163,1.9003010804086326e-15,1
800,empirical,0.0001,164,1.955330418168629e-15,1
800,empirical,0.0001,165,2.0406501066559075e-15,1
800,empirical,0.0001,166,2.0566170916323863e-15,1
800,empirical,0.0001,167,2.080140715309472e-15,1
800,empirical,0.0001,168,2.141883934375513e-15,1
800,empirical,0.0001,169,2.204005490052693e-15,1
800,empirical,0.0001,170,2.223756595045245e-15,1
800,empirical,0.0001,171,2.281185921936198e-15,1
800,empirical,0.0001,172,2.3225930979634065e-15,1
800,empirical,0.0001,173,2.353714997157919e-15,1
800,empirical,0.0001,174,2.38202580949233e-15,1
800,empirical,0.0001,175,2.4169408754847168e-15,1
800,empirical,0.0001,176,2.493602003906533e-15,1
800,empirical,0.0001,177,2.5305847277843817e-15,1
800,empirical,0.0001,178,2.5843384504410044e-15,1
800,empirical,0.0001,179,2.6080328890830002e-15,1
800,empirical,0.0001,180,2.662648971542788e-15,1
800,empirical,0.0001,181,2.6915163020806596e-15,1
800,empirical,0.0001,182,2.7408550088434513e-15,1
800,empirical,0.0001,183,2.7531157558643956e-15,1
800,empirical,0.0001,184,2.7906833490345893e-15,1
800,empirical,0.0001,185,2.821387248115617e-15,1
800,empirical,0.0001,186,2.8422108557429906e-15,1
800,empirical,0.0001,187,2.9547939160139925e-15,1
800,empirical,0.0001,188,2.9956243674190206e-15,1
800,empirical,0.0001,189,3.0435170458000268e-15,1
800,empirical,0.0001,190,3.1536472818048057e-15,1
800,empirical,0.0001,191,3.1663004802936524e-15,1
800,empirical,0.0001,192,3.2336984328568278e-15,1
800,empirical,0.0001,193,3.3143474147628577e-15,1
800,empirical,0.0001,194,3.3484683482996964e-15,1
800,empirical,0.0001,195,3.408945137626024e-15,1
800,empirical,0.0001,196,3.436443152935915e-15,1
800,empirical,0.0001,197,3.4763325978528225e-15,1
800,empirical,0.0001,198,3.5412471226381246e-15,1
800,empirical,0.0001,199,3.617973063852412e-15,1
800,empirical,0.0001,200,3.6514673795818515e-15,1
800,empirical,0.0001,201,3.7508461871211354e-15,1
800,empirical,0.0001,202,3.778410598726816e-15,1
800,empirical,0.0001,203,3.906652345844275e-15,1
800,empirical,0.0001,204,3.936387546282938e-15,1
800,empirical,0.0001,205,4.018619245164034e-15,1
800,empirical,0.0001,206,4.076430531484853e-15,1
800,empirical,0.0001,207,4.09723432139091e-15,1
800,empirical,0.0001,208,4.156631563919734e-15,1
800,empirical,0.0001,209,4.2280201129539074e-15,1
800,empirical,0.0001,210,4.270841438879421e-15,1
800,empirical,0.0001,211,4.309469235430675e-15,1
800,empirical,0.0001,212,4.4885368225106255e-15,1
800,empirical,0.0001,213,4.6144242826624795e-15,1
800,empirical,0.0001,214,4.651359493546929e-15,1
800,empirical,0.0001,215,4.7377363043814804e-15,1
800,empirical,0.0001,216,4.827043350878361e-15,1
800,empirical,0.0001,217,4.911117020857893e-15,1
800,empirical,0.0001,218,5.07200715480789e-15,1
800,empirical,0.0001,219,5.1014603495725926e-15,1
800,empirical,0.0001,220,5.170636373698985e-15,1
800,empirical,0.0001,221,5.280618234024703e-15,1
800,empirical,0.0001,222,5.5105362296511165e-15,1
800,empirical,0.0001,223,6.331406907730276e-15,1
800,empirical,0.0001,224,1.1767715905655509e-14,1
800,empirical,0.0001,225,0.0007240897399417765,1
800,empirical,0.0001,226,0.0014873629967719361,1
800,empirical,0.0001,227,0.001551534090900882,1
800,empirical,0.0001,228,0.0016323680540264235,1
800,empirical,0.0001,229,0.0016469796477226806,1
800,empirical,0.0001,230,0.0019327321343286564,1
800,empirical,0.0001,231,0.0020299023841462926,1
800,empirical,0.0001,232,0.002067282903356945,1
800,empirical,0.0001,233,0.002172291237860455,1
800,empirical,0.0001,234,0.0023167059507879033,1
800,empirical,0.0001,235,0.002360108761595861,1
800,empirical,0.0001,236,0.0024256356765516413,1
800,empirical,0.0001,237,0.0025539753826353414,1
800,empirical,0.0001,238,0.0026028605973384554,1
800,empirical,0.0001,239,0.002644855296764652,1
800,empirical,0.0001,240,0.00271198740202273,1
800,empirical,0.0001,241,0.0028133195429764094,1
800,empirical,0.0001,242,0.002874277073271198,1
800,empirical,0.0001,243,0.0030361664110121543,1
800,empirical,0.0001,244,0.0030915260483416387,1
800,empirical,0.0001,245,0.0032196612937372515,1
800,empirical,0.0001,246,0.003223309110057794,1
800,empirical,0.0001,247,0.0032957933300188326,1
800,empirical,0.0001,248,0.003360977455917323,1
800,empirical,0.0001,249,0.003412028556370779,1
800,empirical,0.0001,250,0.0034788345958821415,1
800,empirical,0.0001,251,0.003566162287761473,1
800,empirical,0.0001,252,0.0036775396258429778,1
800,empirical,0.0001,253,0.003722645017336178,1
800,empirical,0.0001,254,0.003855156357971029,1
800,empirical,0.0001,255,0.003937452311035592,1
800,empirical,0.0001,256,0.004010775429637895,1
800,empirical,0.0001,257,0.0040993536308696205,1
800,empirical,0.0001,258,0.004252467562376591,1
800,empirical,0.0001,259,0.0042874516785340495,1
800,empirical,0.0001,260,0.004348306677719836,1
800,empirical,0.0001,261,0.004390514703319266,1
800,empirical,0.0001,262,0.00449348914791456,1
800,empirical,0.0001,263,0.004567924216106107,1
800,empirical,0.0001,264,0.004683472045027742,1
800,empirical,0.0001,265,0.004729824532139457,1
800,empirical,0.0001,266,0.004820935704379854,1
800,empirical,0.0001,267,0.004921913453294129,1
800,empirical,0.0001,268,0.005033994333833746,1
800,empirical,0.0001,269,0.005083193247610648,1
800,empirical,0.0001,270,0.005162998494260813,1
800,empirical,0.0001,271,0.005282797485038901,1
800,empirical,0.0001,272,0.005497564477414626,1
800,empirical,0.0001,273,0.005570863855641642,1
800,empirical,0.0001,274,0.005666310549630082,1
800,empirical,0.0001,275,0.005703823676813132,1
800,empirical,0.0001,276,0.005776488731466661,1
800,empirical,0.0001,277,0.005921595466723636,1
800,empirical,0.0001,278,0.005981602895002618,1
800,empirical,0.0001,279,0.006044704225566308,1
800,empirical,0.0001,280,0.006235419564181748,1
800,empirical,0.0001,281,0.006332709004936026,1
800,empirical,0.0001,282,0.00644315423057571,1
800,empirical,0.0001,283,0.006568544633236693,1
800,empirical,0.0001,284,0.006644744792239132,1
800,empirical,0.0001,285,0.006760941284713183,1
800,empirical,0.0001,286,0.006914566798448547,1
800,empirical,0.0001,287,0.0070156653355133896,1
800,empirical,0.0001,288,0.007050864482657177,1
800,empirical,0.0001,289,0.00727594100109848,1
800,empirical,0.0001,290,0.007380257499701341,1
800,empirical,0.0001,291,0.007452960243333775,1
800,empirical,0.0001,292,0.007557716729540249,1
800,empirical,0.0001,293,0.0076703344943008355,1
800,empirical,0.0001,294,0.007729491184882537,1
800,empirical,0.0001,295,0.007861803740422262,1
800,empirical,0.0001,296,0.00809998259762986,1
800,empirical,0.0001,297,0.0081532193967503,1
800,empirical,0.0001,298,0.008292305529522918,1
800,empirical,0.0001,299,0.008409673792808865,1
800,empirical,0.0001,300,0.008502816113025545,1
800,empirical,0.0001,301,0.008740651285879154,1
800,empirical,0.0001,302,0.008890724914058725,1
800,empirical,0.0001,303,0.00894039484780093,1
800,empirical,0.0001,304,0.009016138470321417,1
800,empirical,0.0001,305,0.009147697026590101,1
800,empirical,0.0001,306,0.009306328937210546,1
800,empirical,0.0001,307,0.009402113257863758,1
800,empirical,0.0001,308,0.009434512621210119,1
800,empirical,0.0001,309,0.009661101886087996,1
800,empirical,0.0001,310,0.009672761742911056,1
800,empirical,0.0001,311,0.009764286594919732,1
800,empirical,0.0001,312,0.009939870882478921,1
800,empirical,0.0001,313,0.010007148304537878,1
800,empirical,0.0001,314,0.010279389225027379,1
800,empirical,0.0001,315,0.01039675252959895,1
800,empirical,0.0001,316,0.010480145807751137,1
800,empirical,0.0001,317,0.01060652780320335,1
800,empirical,0.0001,318,0.010800000972503351,1
800,empirical,0.0001,319,0.010959552437755943,1
800,empirical,0.0001,320,0.011095152258681719,1
800,empirical,0.0001,321,0.011191999546315187,1
800,empirical,0.0001,322,0.011335358840813563,1
800,empirical,0.0001,323,0.011488272984913376,1
800,empirical,0.0001,324,0.01165469375297378,1
800,empirical,0.0001,325,0.011785918700758813,1
800,empirical,0.0001,326,0.011961805595764255,1
800,empirical,0.0001,327,0.012196228177271602,1
800,empirical,0.0001,328,0.01226046828173842,1
800,empirical,0.0001,329,0.012428073684095172,1
800,empirical,0.0001,330,0.012471500855887543,1
800,empirical,0.0001,331,0.012703536731449439,1
800,empirical,0.0001,332,0.012717635073546838,1
800,empirical,0.0001,333,0.013104020684785531,1
800,empirical,0.0001,334,0.013158633705004454,1
800,empirical,0.0001,335,0.013247703784963724,1
800,empirical,0.0001,336,0.013436290847249455,1
800,empirical,0.0001,337,0.013531289846356268,1
800,empirical,0.0001,338,0.013687216032363229,1
800,empirical,0.0001,339,0.013828487186388386,1
800,empirical,0.0001,340,0.014247942514202177,1
800,empirical,0.0001,341,0.014305195810372616,1
800,empirical,0.0001,342,0.014406121075844361,1
800,empirical,0.0001,343,0.014557832376271772,1
800,empirical,0.0001,344,0.014689835489899588,1
800,empirical,0.0001,345,0.014874878121506232,1
800,empirical,0.0001,346,0.015049680983180123,1
800,empirical,0.0001,347,0.015300664845832954,1
800,empirical,0.0001,348,0.015545102987600078,1
800,empirical,0.0001,349,0.015662702925961607,1
800,empirical,0.0001,350,0.015797946827921468,1
800,empirical,0.0001,351,0.01600131975862542,1
800,empirical,0.0001,352,0.016127415467335177,1
800,empirical,0.0001,353,0.016328074324312998,1
800,empirical,0.0001,354,0.016532841145067857,1
800,empirical,0.0001,355,0.016761916693870782,1
800,empirical,0.0001,356,0.016992761804148538,1
800,empirical,0.0001,357,0.017018126381916996,1
800,empirical,0.0001,358,0.01725499536159173,1
800,empirical,0.0001,359,0.017339005870814325,1
800,empirical,0.0001,360,0.01753939553921468,1
800,empirical,0.0001,361,0.01768726355056784,1
800,empirical,0.0001,362,0.01769168202830482,1
800,empirical,0.0001,363,0.018181387211112867,1
800,empirical,0.0001,364,0.01831206300611446,1
800,empirical,0.0001,365,0.018487792920162494,1
800,empirical,0.0001,366,0.01854716927049602,1
800,empirical,0.0001,367,0.018718621071516454,1
800,empirical,0.0001,368,0.019156727317807862,1
800,empirical,0.0001,369,0.01933447284368954,1
800,empirical,0.0001,370,0.01939856011886304,1
800,empirical,0.0001,371,0.019542852429836097,1
800,empirical,0.0001,372,0.019723513746064236,1
800,empirical,0.0001,373,0.019957885432070072,1
800,empirical,0.0001,374,0.020136110722365735,1
800,empirical,0.0001,375,0.02045352018029658,1
800,empirical,0.0001,376,0.020544605076754128,1
800,empirical,0.0001,377,0.02070416590787407,1
800,empirical,0.0001,378,0.021017772253659972,1
800,empirical,0.0001,379,0.02109992901816347,1
800,empirical,0.0001,380,0.021420943761507272,1
800,empirical,0.0001,381,0.021601671700420395,1
800,empirical,0.0001,382,0.021846656158788356,1
800,empirical,0.0001,383,0.022058679651744656,0
800,empirical,0.0001,384,0.022222131523835703,0
800,empirical,0.0001,385,0.022357195312327743,0
800,empirical,0.0001,386,0.02263702724369489,0
800,empirical,0.0001,387,0.02287903927577486,0
800,empirical,0.0001,388,0.02302252210975507,0
800,empirical,0.0001,389,0.02317241870286902,0
800,empirical,0.0001,390,0.0233758206455315,0
800,empirical,0.0001,391,0.023535042604562562,0
800,empirical,0.0001,392,0.023604139377402574,0
800,empirical,0.0001,393,0.02376306076348496,0
800,empirical,0.0001,394,0.024063816556364623,0
800,empirical,0.0001,395,0.024603197922730444,0
800,empirical,0.0001,396,0.02478515636509432,0
800,empirical,0.0001,397,0.024843006121032272,0
800,empirical,0.0001,398,0.024986575325523473,0
800,empirical,0.0001,399,0.025385203997696813,0
800,empirical,0.0001,400,0.025681759481280746,0
800,empirical,0.0001,401,0.025835958046989797,0
800,empirical,0.0001,402,0.02600554536958068,0
800,empirical,0.0001,403,0.026158196083456542,0
800,empirical,0.0001,404,0.026464804167181638,0
800,empirical,0.0001,405,0.026696381557853498,0
800,empirical,0.0001,406,0.026971104146241133,0
800,empirical,0.0001,407,0.027395630875510328,0
800,empirical,0.0001,408,0.02755604845794493,0
800,empirical,0.0001,409,0.027655349692631632,0
800,empirical,0.0001,410,0.027894025472738435,0
800,empirical,0.0001,411,0.028093062780561975,0
800,empirical,0.0001,412,0.028583394253238185,0
800,empirical,0.0001,413,0.028865575399932095,0
800,empirical,0.0001,414,0.028975310785933187,0
800,empirical,0.0001,415,0.029085062554495725,0
800,empirical,0.0001,416,0.029206793382717908,0
800,empirical,0.0001,417,0.02959165962386846,0
800,empirical,0.0001,418,0.03009559809277251,0
800,empirical,0.0001,419,0.03034384902046174,0
800,empirical,0.0001,420,0.030498509757622014,0
800,empirical,0.0001,421,0.030666652381642068,0
800,empirical,0.0001,422,0.030883738269391642,0
800,empirical,0.0001,423,0.03144095879278189,0
800,empirical,0.0001,424,0.031800264309956666,0
800,empirical,0.0001,425,0.03192944610554645,0
800,empirical,0.0001,426,0.03196107846707256,0
800,empirical,0.0001,427,0.0322931400350911,0
800,empirical,0.0001,428,0.032482660121992094,0
800,empirical,0.0001,429,0.03284301376714795,0
800,empirical,0.0001,430,0.03344111179549545,0
800,empirical,0.0001,431,0.03360110743776753,0
800,empirical,0.0001,432,0.03381092075912855,0
800,empirical,0.0001,433,0.033837328198918756,0
800,empirical,0.0001,434,0.03434036735348214,0
800,empirical,0.0001,435,0.0348394196056708,0
800,empirical,0.0001,436,0.035018167116008976,0
800,empirical,0.0001,437,0.03522662071624529,0
800,empirical,0.0001,438,0.035553878809259025,0
800,empirical,0.0001,439,0.03567720559854136,0
800,empirical,0.0001,440,0.03620807942884748,0
800,empirical,0.0001,441,0.036317438905063996,0
800,empirical,0.0001,442,0.036721198131176344,0
800,empirical,0.0001,443,0.03701863775805945,0
800,empirical,0.0001,444,0.03726878997604805,0
800,empirical,0.0001,445,0.037668479689254894,0
800,empirical,0.0001,446,0.03801221798586312,0
800,empirical,0.0001,447,0.03809752262869349,0
800,empirical,0.0001,448,0.03830784232665901,0
800,empirical,0.0001,449,0.03860801938813753,0
800,empirical,0.0001,450,0.038990158910766314,0
800,empirical,0.0001,451,0.03926526677087945,0
800,empirical,0.0001,452,0.03961982801767794,0
800,empirical,0.0001,453,0.040149206238385964,0
800,empirical,0.0001,454,0.040438220485128074,0
800,empirical,0.0001,455,0.04064096316019188,0
800,empirical,0.0001,456,0.04135896927565558,0
800,empirical,0.0001,457,0.041474317680699015,0
800,empirical,0.0001,458,0.041699646789818884,0
800,empirical,0.0001,459,0.04190311137599742,0
800,empirical,0.0001,460,0.042370007105850406,0
800,empirical,0.0001,461,0.04271086964239566,0
800,empirical,0.0001,462,0.04299498761886338,0
800,empirical,0.0001,463,0.04329829274473018,0
800,empirical,0.0001,464,0.04336393608415791,0
800,empirical,0.0001,465,0.04410886179796208,0
800,empirical,0.0001,466,0.044513732231910685,0
800,empirical,0.0001,467,0.04478257020032036,0
800,empirical,0.0001,468,0.045278295281013264,0
800,empirical,0.0001,469,0.04552050705555946,0
800,empirical,0.0001,470,0.0458152090187195,0
800,empirical,0.0001,471,0.045829212649018625,0
800,empirical,0.0001,472,0.04615610215496899,0
800,empirical,0.0001,473,0.04648533772823302,0
800,empirical,0.0001,474,0.04703318323653527,0
800,empirical,0.0001,475,0.04708116141622219,0
800,empirical,0.0001,476,0.04744067627296372,0
800,empirical,0.0001,477,0.04816947129155811,0
800,empirical,0.0001,478,0.04889291745341697,0
800,empirical,0.0001,479,0.04929734631631496,0
800,empirical,0.0001,480,0.049586532729786435,0
800,empirical,0.0001,481,0.04983908245131893,0
800,empirical,0.0001,482,0.05042012018442091,0
800,empirical,0.0001,483,0.050718354629912976,0
800,empirical,0.0001,484,0.05135462619085401,0
800,empirical,0.0001,485,0.05169544229811901,0
800,empirical,0.0001,486,0.051962932355635046,0
800,empirical,0.0001,487,0.05224526180790717,0
800,empirical,0.0001,488,0.052733711150991826,0
800,empirical,0.0001,489,0.052881773721743255,0
800,empirical,0.0001,490,0.053261655558928776,0
800,empirical,0.0001,491,0.053691611796712224,0
800,empirical,0.0001,492,0.05401486405241183,0
800,empirical,0.0001,493,0.055042643593271705,0
800,empirical,0.0001,494,0.05532986055131207,0
800,empirical,0.0001,495,0.05567150408219168,0
800,empirical,0.0001,496,0.056026283655663756,0
800,empirical,0.0001,497,0.056399654599867066,0
800,empirical,0.0001,498,0.0570339169664852,0
800,empirical,0.0001,499,0.057291961293431046,0
800,empirical,0.0001,500,0.0574653424812825,0
800,empirical,0.0001,501,0.05768759840217164,0
800,empirical,0.0001,502,0.05850558723692036,0
800,empirical,0.0001,503,0.058838121362855274,0
800,empirical,0.0001,504,0.05914355965560958,0
800,empirical,0.0001,505,0.059691196089116244,0
800,empirical,0.0001,506,0.060296568826319494,0
800,empirical,0.0001,507,0.06129020468383438,0
800,empirical,0.0001,508,0.061834674434395394,0
800,empirical,0.0001,509,0.061860050143235354,0
800,empirical,0.0001,510,0.06236507632429872,0
800,empirical,0.0001,511,0.06268331410142956,0
800,empirical,0.0001,512,0.06325732419679983,0
800,empirical,0.0001,513,0.0637488068843648,0
800,empirical,0.0001,514,0.06410232476690401,0
800,empirical,0.0001,515,0.06464562753840827,0
800,empirical,0.0001,516,0.06485178433713867,0
800,empirical,0.0001,517,0.06555650843461065,0
800,empirical,0.0001,518,0.06570174740468926,0
800,empirical,0.0001,519,0.06590099740327122,0
800,empirical,0.0001,520,0.06626802920177705,0
800,empirical,0.0001,521,0.06731976662144733,0
800,empirical,0.0001,522,0.06744933026433511,0
800,empirical,0.0001,523,0.06830546532494666,0
800,empirical,0.0001,524,0.06866431737167437,0
800,empirical,0.0001,525,0.06938956704345838,0
800,empirical,0.0001,526,0.0695569036379972,0
800,empirical,0.0001,527,0.07004444353072532,0
800,empirical,0.0001,528,0.07046568670245061,0
800,empirical,0.0001,529,0.07120617921815472,0
800,empirical,0.0001,530,0.07135389578145107,0
800,empirical,0.0001,531,0.07169246714870252,0
800,empirical,0.0001,532,0.07233310336312154,0
800,empirical,0.0001,533,0.07320958974414052,0
800,empirical,0.0001,534,0.07368465288843189,0
800,empirical,0.0001,535,0.07418329237965689,0
800,empirical,0.0001,536,0.07470266874540231,0
800,empirical,0.0001,537,0.0752815261206199,0
800,empirical,0.0001,538,0.0756671375241376,0
800,empirical,0.0001,539,0.07613775102727294,0
800,empirical,0.0001,540,0.076562154925275,0
800,empirical,0.0001,541,0.07680571359282232,0
800,empirical,0.0001,542,0.0773832185180505,0
800,empirical,0.0001,543,0.07776093439214174,0
800,empirical,0.0001,544,0.07865502143937193,0
800,empirical,0.0001,545,0.07890600411880622,0
800,empirical,0.0001,546,0.08018388782134907,0
800,empirical,0.0001,547,0.08072726443725302,0
800,empirical,0.0001,548,0.08108889846406064,0
800,empirical,0.0001,549,0.08191651535605793,0
800,empirical,0.0001,550,0.082332410252409,0
800,empirical,0.0001,551,0.08255875314118832,0
800,empirical,0.0001,552,0.0833293408268671,0
800,empirical,0.0001,553,0.08346432970924215,0
800,empirical,0.0001,554,0.08463285872920552,0
800,empirical,0.0001,555,0.0855030124825687,0
800,empirical,0.0001,556,0.08647715755096523,0
800,empirical,0.0001,557,0.08697338825770584,0
800,empirical,0.0001,558,0.08769633251208571,0
800,empirical,0.0001,559,0.08801906783921848,0
800,empirical,0.0001,560,0.08836071864294233,0
800,empirical,0.0001,561,0.08911023135953385,0
800,empirical,0.0001,562,0.08960215837483132,0
800,empirical,0.0001,563,0.09018782275257949,0
800,empirical,0.0001,564,0.09050587333410227,0
800,empirical,0.0001,565,0.09158614085408315,0
800,empirical,0.0001,566,0.09177209645965873,0
800,empirical,0.0001,567,0.09270955399085712,0
800,empirical,0.0001,568,0.0930685119649631,0
800,empirical,0.0001,569,0.09392335768095993,0
800,empirical,0.0001,570,0.0942157373465342,0
800,empirical,0.0001,571,0.0954992612499905,0
800,empirical,0.0001,572,0.09573770413816009,0
800,empirical,0.0001,573,0.09670317581941407,0
800,empirical,0.0001,574,0.09754280302502849,0
800,empirical,0.0001,575,0.09789702621686032,0
800,empirical,0.0001,576,0.0990426070600548,0
800,empirical,0.0001,577,0.10006712700715117,0
800,empirical,0.0001,578,0.10074963239643,0
800,empirical,0.0001,579,0.10133002881183861,0
800,empirical,0.0001,580,0.10141142790471463,0
800,empirical,0.0001,581,0.10203042564103791,0
800,empirical,0.0001,582,0.10271789171035474,0
800,empirical,0.0001,583,0.10383439452153635,0
800,empirical,0.0001,584,0.10475552264401068,0
800,empirical,0.0001,585,0.10547047327671738,0
800,empirical,0.0001,586,0.10603525391045095,0
800,empirical,0.0001,587,0.10640379569326137,0
800,empirical,0.0001,588,0.10750447293344266,0
800,empirical,0.0001,589,0.108350452089249,0
800,empirical,0.0001,590,0.10878864274442193,0
800,empirical,0.0001,591,0.10926262825808936,0
800,empirical,0.0001,592,0.10955460407908488,0
800,empirical,0.0001,593,0.11057179753429527,0
800,empirical,0.0001,594,0.1109733455936045,0
800,empirical,0.0001,595,0.11178254005128395,0
800,empirical,0.0001,596,0.11215070156579138,0
800,empirical,0.0001,597,0.11348104896367602,0
800,empirical,0.0001,598,0.11371131786072652,0
800,empirical,0.0001,599,0.11499207624452006,0
800,empirical,0.0001,600,0.11579898656052398,0
800,empirical,0.0001,601,0.11676305726360356,0
800,empirical,0.0001,602,0.11735729033519068,0
800,empirical,0.0001,603,0.1183090890950709,0
800,empirical,0.0001,604,0.11913715699409709,0
800,empirical,0.0001,605,0.11939218368200522,0
800,empirical,0.0001,606,0.11993265449092103,0
800,empirical,0.0001,607,0.12127079216356347,0
800,empirical,0.0001,608,0.12191309606001616,0
800,empirical,0.0001,609,0.12333643762872834,0
800,empirical,0.0001,610,0.12375167119812037,0
800,empirical,0.0001,611,0.12455269222992958,0
800,empirical,0.0001,612,0.12545320580684124,0
800,empirical,0.0001,613,0.1263635970582806,0
800,empirical,0.0001,614,0.1275205016709265,0
800,empirical,0.0001,615,0.12867003530139184,0
800,empirical,0.0001,616,0.12956074070058704,0
800,empirical,0.0001,617,0.1300513301968342,0
800,empirical,0.0001,618,0.13178409425050172,0
800,empirical,0.0001,619,0.13229559601671745,0
800,empirical,0.0001,620,0.1332603712250672,0
800,empirical,0.0001,621,0.1356615668381713,0
800,empirical,0.0001,622,0.1362289469505931,0
800,empirical,0.0001,623,0.1369944881218796,0
800,empirical,0.0001,624,0.13777845932237104,0
800,empirical,0.0001,625,0.13876051063046668,0
800,empirical,0.0001,626,0.1389837751382011,0
800,empirical,0.0001,627,0.13940326102881356,0
800,empirical,0.0001,628,0.1403311206836066,0
800,empirical,0.0001,629,0.1413001957175444,0
800,empirical,0.0001,630,0.1425925787574414,0
800,empirical,0.0001,631,0.1437518739833846,0
800,empirical,0.0001,632,0.14485278658606965,0
800,empirical,0.0001,633,0.14595693007103785,0
800,empirical,0.0001,634,0.1467706909223743,0
800,empirical,0.0001,635,0.1483920241029949,0
800,empirical,0.0001,636,0.1491527910602921,0
800,empirical,0.0001,637,0.15015710811421557,0
800,empirical,0.0001,638,0.15026135140075317,0
800,empirical,0.0001,639,0.15216111235615515,0
800,empirical,0.0001,640,0.15315457179360412,0
800,empirical,0.0001,641,0.15367428944953843,0
800,empirical,0.0001,642,0.15426752748789557,0
800,empirical,0.0001,643,0.15649589092681887,0
800,empirical,0.0001,644,0.1578927146183201,0
800,empirical,0.0001,645,0.15872570787472276,0
800,empirical,0.0001,646,0.15950692497719285,0
800,empirical,0.0001,647,0.16051338890871455,0
800,empirical,0.0001,648,0.1609251145221638,0
800,empirical,0.0001,649,0.16246739777663652,0
800,empirical,0.0001,650,0.1636758241015611,0
800,empirical,0.0001,651,0.1659314697915827,0
800,empirical,0.0001,652,0.16615953575658704,0
800,empirical,0.0001,653,0.16757830055903042,0
800,empirical,0.0001,654,0.1686514433136438,0
800,empirical,0.0001,655,0.16978652792343674,0
800,empirical,0.0001,656,0.17006538031452298,0
800,empirical,0.0001,657,0.1723325616599621,0
800,empirical,0.0001,658,0.17356681919204434,0
800,empirical,0.0001,659,0.17374030131716364,0
800,empirical,0.0001,660,0.1754224187206805,0
800,empirical,0.0001,661,0.17703145115438634,0
800,empirical,0.0001,662,0.17789852673387963,0
800,empirical,0.0001,663,0.17903473874563003,0
800,empirical,0.0001,664,0.17956223465317214,0
800,empirical,0.0001,665,0.18062765468828212,0
800,empirical,0.0001,666,0.18253434666409213,0
800,empirical,0.0001,667,0.1856161236373119,0
800,empirical,0.0001,668,0.18699750097205609,0
800,empirical,0.0001,669,0.18793169213903235,0
800,empirical,0.0001,670,0.18972077670670667,0
800,empirical,0.0001,671,0.19010206231886417,0
800,empirical,0.0001,672,0.1922478772380259,0
800,empirical,0.0001,673,0.19288123127243315,0
800,empirical,0.0001,674,0.19462057098920024,0
800,empirical,0.0001,675,0.1958000449308136,0
800,empirical,0.0001,676,0.19831284440123903,0
800,empirical,0.0001,677,0.1990665543432163,0
800,empirical,0.0001,678,0.19972935419013008,0
800,empirical,0.0001,679,0.20149287891513526,0
800,empirical,0.0001,680,0.20248587316183117,0
800,empirical,0.0001,681,0.2040602222763574,0
800,empirical,0.0001,682,0.20603305805380634,0
800,empirical,0.0001,683,0.20632586132626626,0
800,empirical,0.0001,684,0.20796576472611497,0
800,empirical,0.0001,685,0.20879085968045782,0
800,empirical,0.0001,686,0.2109419434992898,0
800,empirical,0.0001,687,0.21141362167388383,0
800,empirical,0.0001,688,0.21289835735456591,0
800,empirical,0.0001,689,0.2151560971530407,0
800,empirical,0.0001,690,0.21565816428796508,0
800,empirical,0.0001,691,0.2176823660422197,0
800,empirical,0.0001,692,0.21915693142118403,0
800,empirical,0.0001,693,0.21999016363653023,0
800,empirical,0.0001,694,0.22243981046358763,0
800,empirical,0.0001,695,0.2228007963964847,0
800,empirical,0.0001,696,0.2242738982260498,0
800,empirical,0.0001,697,0.22568871852957767,0
800,empirical,0.0001,698,0.2275999604024771,0
800,empirical,0.0001,699,0.2295065744994928,0
800,empirical,0.0001,700,0.23272616975810131,0
800,empirical,0.0001,701,0.23516764426914175,0
800,empirical,0.0001,702,0.23583764407240623,0
800,empirical,0.0001,703,0.23728588852209315,0
800,empirical,0.0001,704,0.23930370639137716,0
800,empirical,0.0001,705,0.24080104611492126,0
800,empirical,0.0001,706,0.24335956866380237,0
800,empirical,0.0001,707,0.24419176206139945,0
800,empirical,0.0001,708,0.24657096312673205,0
800,empirical,0.0001,709,0.24757429669402375,0
800,empirical,0.0001,710,0.24884638511117224,0
800,empirical,0.0001,711,0.25026885608747085,0
800,empirical,0.0001,712,0.25315326374573094,0
800,empirical,0.0001,713,0.25560906638859493,0
800,empirical,0.0001,714,0.256435511027455,0
800,empirical,0.0001,715,0.2594701689854225,0
800,empirical,0.0001,716,0.26175183021974346,0
800,empirical,0.0001,717,0.2650691361006104,0
800,empirical,0.0001,718,0.2662850518483521,0
800,empirical,0.0001,719,0.26650693937651204,0
800,empirical,0.0001,720,0.27063465915474205,0
800,empirical,0.0001,721,0.27166458416164524,0
800,empirical,0.0001,722,0.2725670903897744,0
800,empirical,0.0001,723,0.2762155616096528,0
800,empirical,0.0001,724,0.27700269374228914,0
800,empirical,0.0001,725,0.28099142578814135,0
800,empirical,0.0001,726,0.28304785153154194,0
800,empirical,0.0001,727,0.2845565181291976,0
800,empirical,0.0001,728,0.2870540804582473,0
800,empirical,0.0001,729,0.29026311581535746,0
800,empirical,0.0001,730,0.2909293628802279,0
800,empirical,0.0001,731,0.29242224215521384,0
800,empirical,0.0001,732,0.29437225051625887,0
800,empirical,0.0001,733,0.2980238303655813,0
800,empirical,0.0001,734,0.2991416820573785,0
800,empirical,0.0001,735,0.3015008767140257,0
800,empirical,0.0001,736,0.30337330584049643,0
800,empirical,0.0001,737,0.3060614287398529,0
800,empirical,0.0001,738,0.3076989618801089,0
800,empirical,0.0001,739,0.31021954943518487,0
800,empirical,0.0001,740,0.3142998992516148,0
800,empirical,0.0001,741,0.3158963811119389,0
800,empirical,0.0001,742,0.3175991782725731,0
800,empirical,0.0001,743,0.31880353305415876,0
800,empirical,0.0001,744,0.32169280844723663,0
800,empirical,0.0001,745,0.325259043163626,0
800,empirical,0.0001,746,0.32940995170431064,0
800,empirical,0.0001,747,0.3296285917603986,0
800,empirical,0.0001,748,0.3313369290240191,0
800,empirical,0.0001,749,0.3345102056023107,0
800,empirical,0.0001,750,0.3373700293844328,0
800,empirical,0.0001,751,0.3397599097110101,0
800,empirical,0.0001,752,0.3415088998893904,0
800,empirical,0.0001,753,0.34378247753953056,0
800,empirical,0.0001,754,0.3465377315682002,0
800,empirical,0.0001,755,0.3474067713154225,0
800,empirical,0.0001,756,0.3518875500648459,0
800,empirical,0.0001,757,0.35653572501844166,0
800,empirical,0.0001,758,0.35887630312087265,0
800,empirical,0.0001,759,0.3616294070305278,0
800,empirical,0.0001,760,0.36525712375442637,0
800,empirical,0.0001,761,0.36862799348048825,0
800,empirical,0.0001,762,0.37044468856805296,0
800,empirical,0.0001,763,0.3735450728440165,0
800,empirical,0.0001,764,0.3776123074302792,0
800,empirical,0.0001,765,0.37886548916168006,0
800,empirical,0.0001,766,0.38130695992892416,0
800,empirical,0.0001,767,0.387314524891477,0
800,empirical,0.0001,768,0.38800896936593543,0
800,empirical,0.0001,769,0.3927563146633459,0
800,empirical,0.0001,770,0.3969996506949208,0
800,empirical,0.0001,771,0.3983844697838379,0
800,empirical,0.0001,772,0.40093560731322925,0
800,empirical,0.0001,773,0.402865970941385,0
800,empirical,0.0001,774,0.41029686059060755,0
800,empirical,0.0001,775,0.4147045156444027,0
800,empirical,0.0001,776,0.41531070878034254,0
800,empirical,0.0001,777,0.4163694537142494,0
800,empirical,0.0001,778,0.42174085282262613,0
800,empirical,0.0001,779,0.42401158834606,0
800,empirical,0.0001,780,0.4263106299617318,0
800,empirical,0.0001,781,0.4310894073726299,0
800,empirical,0.0001,782,0.4318889972064042,0
800,empirical,0.0001,783,0.43813871809030075,0
800,empirical,0.0001,784,0.4391013826558177,0
800,empirical,0.0001,785,0.4435400564489225,0
800,empirical,0.0001,786,0.4477747022847443,0
800,empirical,0.0001,787,0.45168937658932695,0
800,empirical,0.0001,788,0.45320018131132966,0
800,empirical,0.0001,789,0.4551807918306096,0
800,empirical,0.0001,790,0.4576504851383468,0
800,empirical,0.0001,791,0.46781969093443715,0
800,empirical,0.0001,792,0.469720999473406,0
800,empirical,0.0001,793,0.4712762086559186,0
800,empirical,0.0001,794,0.47552326684016855,0
800,empirical,0.0001,795,0.47860804857006517,0
800,empirical,0.0001,796,0.48276091111412844,0
800,empirical,0.0001,797,0.48367921665076524,0
800,empirical,0.0001,798,0.48894979902734725,0
800,empirical,0.0001,799,0.4941781830476197,0
800,empirical,0.0001,800,0.49979804339750133,0
800,empirical,0.0001,801,0.5024327457083202,0
800,empirical,0.0001,802,0.5063979395089211,0
800,empirical,0.0001,803,0.5097151628037042,0
800,empirical,0.0001,804,0.5131598106694617,0
800,empirical,0.0001,805,0.5226976973005916,0
800,empirical,0.0001,806,0.5239637035390975,0
800,empirical,0.0001,807,0.5290477313655122,0
800,empirical,0.0001,808,0.5343159804364936,0
800,empirical,0.0001,809,0.5397896982520547,0
800,empirical,0.0001,810,0.5458165329352622,0
800,empirical,0.0001,811,0.5478048445842912,0
800,empirical,0.0001,812,0.5584422649580879,0
800,empirical,0.0001,813,0.5628036379944598,0
800,empirical,0.0001,814,0.5644213682806176,0
800,empirical,0.0001,815,0.5679272121174823,0
800,empirical,0.0001,816,0.5719039796315823,0
800,empirical,0.0001,817,0.5798648147887899,0
800,empirical,0.0001,818,0.5865730940802973,0
800,empirical,0.0001,819,0.5878629204587692,0
800,empirical,0.0001,820,0.5964146263602975,0
800,empirical,0.0001,821,0.5982408713327793,0
800,empirical,0.0001,822,0.602965958204573,0
800,empirical,0.0001,823,0.6085309818886134,0
800,empirical,0.0001,824,0.6177970223410673,0
800,empirical,0.0001,825,0.6203084438767278,0
800,empirical,0.0001,826,0.6276505381953977,0
800,empirical,0.0001,827,0.6327350737335966,0
800,empirical,0.0001,828,0.6384110623964951,0
800,empirical,0.0001,829,0.6425971919917828,0
800,empirical,0.0001,830,0.6516778936345117,0
800,empirical,0.0001,831,0.6525163427176118,0
800,empirical,0.0001,832,0.6594657836893104,0
800,empirical,0.0001,833,0.6655758358795741,0
800,empirical,0.0001,834,0.6688920727987319,0
800,empirical,0.0001,835,0.6791972441472078,0
800,empirical,0.0001,836,0.6871679868783042,0
800,empirical,0.0001,837,0.6874543861702407,0
800,empirical,0.0001,838,0.6952273095412994,0
800,empirical,0.0001,839,0.7001997584427664,0
800,empirical,0.0001,840,0.7098307818492989,0
800,empirical,0.0001,841,0.7201996974389,0
800,empirical,0.0001,842,0.7239318227252931,0
800,empirical,0.0001,843,0.7331485818813317,0
800,empirical,0.0001,844,0.7335636911185512,0
800,empirical,0.0001,845,0.7383506807463337,0
800,empirical,0.0001,846,0.7513457110167802,0
800,empirical,0.0001,847,0.7585174050236331,0
800,empirical,0.0001,848,0.7627255109245648,0
800,empirical,0.0001,849,0.7695442822530023,0
800,empirical,0.0001,850,0.7806121268198314,0
800,empirical,0.0001,851,0.7834316689850059,0
800,empirical,0.0001,852,0.7868128705062668,0
800,empirical,0.0001,853,0.7948929438602922,0
800,empirical,0.0001,854,0.8038880556206774,0
800,empirical,0.0001,855,0.822019627165225,0
800,empirical,0.0001,856,0.8267987615677372,0
800,empirical,0.0001,857,0.8400059514423944,0
800,empirical,0.0001,858,0.8508133755257915,0
800,empirical,0.0001,859,0.8523500956448337,0
800,empirical,0.0001,860,0.8664341421044484,0
800,empirical,0.0001,861,0.8846213163138795,0
800,empirical,0.0001,862,0.8882058890522786,0
800,empirical,0.0001,863,0.8965710645331904,0
800,empirical,0.0001,864,0.8995060447981059,0
800,empirical,0.0001,865,0.9069076875791233,0
800,empirical,0.0001,866,0.9155771091066802,0
800,empirical,0.0001,867,0.9221950304192941,0
800,empirical,0.0001,868,0.9352823807376421,0
800,empirical,0.0001,869,0.938458216023735,0
800,empirical,0.0001,870,0.9607249060398507,0
800,empirical,0.0001,871,0.9738004414685069,0
800,empirical,0.0001,872,0.9780708940669863,0
800,empirical,0.0001,873,0.9839149789573668,0
800,empirical,0.0001,874,1.0000207585956689,0
800,empirical,0.0001,875,1.0051928450629246,0
800,empirical,0.0001,876,1.0143554215606434,0
800,empirical,0.0001,877,1.0212396076836532,0
800,empirical,0.0001,878,1.0274096882348553,0
800,empirical,0.0001,879,1.0492079722247434,0
800,empirical,0.0001,880,1.0581570831545548,0
800,empirical,0.0001,881,1.0670254795212215,0
800,empirical,0.0001,882,1.0699306318399409,0
800,empirical,0.0001,883,1.0937288667574976,0
800,empirical,0.0001,884,1.0973028815557146,0
800,empirical,0.0001,885,1.11311308092543,0
800,empirical,0.0001,886,1.1159729968395935,0
800,empirical,0.0001,887,1.130025888512327,0
800,empirical,0.0001,888,1.1418584159860354,0
800,empirical,0.0001,889,1.1507707383768955,0
800,empirical,0.0001,890,1.1760504866876977,0
800,empirical,0.0001,891,1.1942487381558575,0
800,empirical,0.0001,892,1.2050583789590876,0
800,empirical,0.0001,893,1.2138284437660085,0
800,empirical,0.0001,894,1.2357835148991325,0
800,empirical,0.0001,895,1.245392253963757,0
800,empirical,0.0001,896,1.2512000923346749,0
800,empirical,0.0001,897,1.2781069518941053,0
800,empirical,0.0001,898,1.2905891933859222,0
800,empirical,0.0001,899,1.3053997182629362,0
800,empirical,0.0001,900,1.327598211042891,0
800,empirical,0.0001,901,1.3390655462109051,0
800,empirical,0.0001,902,1.351970246900112,0
800,empirical,0.0001,903,1.3614768503373271,0
800,empirical,0.0001,904,1.3733484135293192,0
800,empirical,0.0001,905,1.383670589539955,0
800,empirical,0.0001,906,1.4256472963480913,0
800,empirical,0.0001,907,1.4356344963742314,0
800,empirical,0.0001,908,1.4567001307399796,0
800,empirical,0.0001,909,1.4700969702365683,0
800,empirical,0.0001,910,1.4887584561983378,0
800,empirical,0.0001,911,1.5051035543256333,0
800,empirical,0.0001,912,1.547100581602995,0
800,empirical,0.0001,913,1.559820340634159,0
800,empirical,0.0001,914,1.562118206845925,0
800,empirical,0.0001,915,1.5932611382858775,0
800,empirical,0.0001,916,1.6185709591976993,0
800,empirical,0.0001,917,1.63250122534195,0
800,empirical,0.0001,918,1.6739276073986868,0
800,empirical,0.0001,919,1.676366101985765,0
800,empirical,0.0001,920,1.6977596343810082,0
800,empirical,0.0001,921,1.7051699730307401,0
800,empirical,0.0001,922,1.7528585844173041,0
800,empirical,0.0001,923,1.758466899623696,0
800,empirical,0.0001,924,1.7949142641698261,0
800,empirical,0.0001,925,1.8007146422797697,0
800,empirical,0.0001,926,1.8360677302454111,0
800,empirical,0.0001,927,1.877772130647632,0
800,empirical,0.0001,928,1.9063116702358547,0
800,empirical,0.0001,929,1.9159489181122107,0
800,empirical,0.0001,930,1.9576863343492348,0
800,empirical,0.0001,931,1.9599597451927775,0
800,empirical,0.0001,932,1.9868971522898615,0
800,empirical,0.0001,933,2.0430694362122845,0
800,empirical,0.0001,934,2.0692466288666727,0
800,empirical,0.0001,935,2.093135454455709,0
800,empirical,0.0001,936,2.1252341332508666,0
800,empirical,0.0001,937,2.144066315116257,0
800,empirical,0.0001,938,2.2002557103365237,0
800,empirical,0.0001,939,2.2370705294358997,0
800,empirical,0.0001,940,2.2465716492208485,0
800,empirical,0.0001,941,2.27582595713152,0
800,empirical,0.0001,942,2.314891763438687,0
800,empirical,0.0001,943,2.3422012375395633,0
800,empirical,0.0001,944,2.381935027762525,0
800,empirical,0.0001,945,2.4076791695510287,0
800,empirical,0.0001,946,2.4617820726378263,0
800,empirical,0.0001,947,2.471938166128728,0
800,empirical,0.0001,948,2.524933670348016,0
800,empirical,0.0001,949,2.58048915698887,0
800,empirical,0.0001,950,2.6085251110074177,0
800,empirical,0.0001,951,2.6469962977591246,0
800,empirical,0.0001,952,2.690346577534897,0
800,empirical,0.0001,953,2.7113819126840055,0
800,empirical,0.0001,954,2.7363598308113795,0
800,empirical,0.0001,955,2.8047503003480054,0
800,empirical,0.0001,956,2.8580160195570166,0
800,empirical,0.0001,957,2.898181505938112,0
800,empirical,0.0001,958,2.940775256503833,0
800,empirical,0.0001,959,3.0059285393216917,0
800,empirical,0.0001,960,3.0367608715635983,0
800,empirical,0.0001,961,3.0920488032436158,0
800,empirical,0.0001,962,3.2167572894933114,0
800,empirical,0.0001,963,3.2358816598131845,0
800,empirical,0.0001,964,3.2615806155985987,0
800,empirical,0.0001,965,3.3754808276632065,0
800,empirical,0.0001,966,3.4254460698315854,0
800,empirical,0.0001,967,3.485028716784552,0
800,empirical,0.0001,968,3.510012891006142,0
800,empirical,0.0001,969,3.6222725393380855,0
800,empirical,0.0001,970,3.628998166130102,0
800,empirical,0.0001,971,3.7947501004233226,0
800,empirical,0.0001,972,3.810833021374635,0
800,empirical,0.0001,973,3.825842015883552,0
800,empirical,0.0001,974,3.93126575538013,0
800,empirical,0.0001,975,3.9745092610066513,0
800,empirical,0.0001,976,4.127500228675348,0
800,empirical,0.0001,977,4.25141809115842,0
800,empirical,0.0001,978,4.328879225450299,0
800,empirical,0.0001,979,4.493668307684326,0
800,empirical,0.0001,980,4.533833760571862,0
800,empirical,0.0001,981,4.6144626372241335,0
800,empirical,0.0001,982,4.690609205593276,0
800,empirical,0.0001,983,4.768249384523837,0
800,empirical,0.0001,984,4.941673076814211,0
800,empirical,0.0001,985,4.993772588269433,0
800,empirical,0.0001,986,5.031505991529526,0
800,empirical,0.0001,987,5.233613569649048,0
800,empirical,0.0001,988,5.342174633283177,0
800,empirical,0.0001,989,5.41153156457468,0
800,empirical,0.0001,990,5.587297571747762,0
800,empirical,0.0001,991,5.7201445174074355,0
800,empirical,0.0001,992,5.838399642853669,0
800,empirical,0.0001,993,6.044801604975729,0
800,empirical,0.0001,994,6.14659124193003,0
800,empirical,0.0001,995,6.242765107196408,0
800,empirical,0.0001,996,6.628450122536084,0
800,empirical,0.0001,997,6.6453834098007905,0
800,empirical,0.0001,998,6.761165633461614,0
800,empirical,0.0001,999,6.956740486207005,0
800,empirical,0.0001,1000,7.347567291770877,0
800,empirical,0.0001,1001,7.5642754679739355,0
800,empirical,0.0001,1002,7.703605672845106,0
800,empirical,0.0001,1003,7.99834587218094,0
800,empirical,0.0001,1004,8.41411422715261,0
800,empirical,0.0001,1005,8.673884227117636,0
800,empirical,0.0001,1006,9.114744180978954,0
800,empirical,0.0001,1007,9.159339227072985,0
800,empirical,0.0001,1008,9.540690294559058,0
800,empirical,0.0001,1009,9.88035902784729,0
800,empirical,0.0001,1010,10.57402573447603,0
800,empirical,0.0001,1011,11.393334188472117,0
800,empirical,0.0001,1012,11.924993835948825,0
800,empirical,0.0001,1013,12.776131884776456,0
800,empirical,0.0001,1014,14.269228803417137,0
800,empirical,0.0001,1015,14.498985860535416,0
800,empirical,0.0001,1016,17.1296391624896,0
800,empirical,0.0001,1017,17.818640621912806,0
800,empirical,0.0001,1018,18.79514639041513,0
800,empirical,0.0001,1019,21.118786720056026,0
800,empirical,0.0001,1020,23.325590594975047,0
800,empirical,0.0001,1021,33.32914798545115,0
800,empirical,0.0001,1022,44.43917812701305,0
800,empirical,0.0001,1023,219.31286314796938,0
800,empirical,0.001,0,0.0,1
800,empirical,0.001,1,0.0,1
800,empirical,0.001,2,0.0,1
800,empirical,0.001,3,0.0,1
800,empirical,0.001,4,0.0,1
800,empirical,0.001,5,0.0,1
800,empirical,0.001,6,0.0,1
800,empirical,0.001,7,0.0,1
800,empirical,0.001,8,0.0,1
800,empirical,0.001,9,0.0,1
800,empirical,0.001,10,0.0,1
800,empirical,0.001,11,0.0,1
800,empirical,0.001,12,0.0,1
800,empirical,0.001,13,0.0,1
800,empirical,0.001,14,0.0,1
800,empirical,0.001,15,0.0,1
800,empirical,0.001,16,0.0,1
800,empirical,0.001,17,0.0,1
800,empirical,0.001,18,0.0,1
800,empirical,0.001,19,0.0,1
800,empirical,0.001,20,0.0,1
800,empirical,0.001,21,0.0,1
800,empirical,0.001,22,0.0,1
800,empirical,0.001,23,0.0,1
800,empirical,0.001,24,0.0,1
800,empirical,0.001,25,0.0,1
800,empirical,0.001,26,0.0,1
800,empirical,0.001,27,0.0,1
800,empirical,0.001,28,0.0,1
800,empirical,0.001,29,0.0,1
800,empirical,0.001,30,0.0,1
800,empirical,0.001,31,0.0,1
800,empirical,0.001,32,0.0,1
800,empirical,0.001,33,0.0,1
800,empirical,0.001,34,0.0,1
800,empirical,0.001,35,0.0,1
800,empirical,0.001,36,0.0,1
800,empirical,0.001,37,0.0,1
800,empirical,0.001,38,0.0,1
800,empirical,0.001,39,0.0,1
800,empirical,0.001,40,0.0,1
800,empirical,0.001,41,0.0,1
800,empirical,0.001,42,0.0,1
800,empirical,0.001,43,0.0,1
800,empirical,0.001,44,0.0,1
800,empirical,0.001,45,0.0,1
800,empirical,0.001,46,0.0,1
800,empirical,0.001,47,0.0,1
800,empirical,0.001,48,0.0,1
800,empirical,0.001,49,0.0,1
800,empirical,0.001,50,0.0,1
800,empirical,0.001,51,0.0,1
800,empirical,0.001,52,0.0,1
800,empirical,0.001,53,0.0,1
800,empirical,0.001,54,0.0,1
800,empirical,0.001,55,0.0,1
800,empirical,0.001,56,0.0,1
800,empirical,0.001,57,0.0,1
800,empirical,0.001,58,0.0,1
800,empirical,0.001,59,0.0,1
800,empirical,0.001,60,0.0,1
800,empirical,0.001,61,0.0,1
800,empirical,0.001,62,0.0,1
800,empirical,0.001,63,0.0,1
800,empirical,0.001,64,0.0,1
800,empirical,0.001,65,0.0,1
800,empirical,0.001,66,0.0,1
800,empirical,0.001,67,0.0,1
800,empirical,0.001,68,0.0,1
800,empirical,0.001,69,0.0,1
800,empirical,0.001,70,0.0,1
800,empirical,0.001,71,0.0,1
800,empirical,0.001,72,0.0,1
800,empirical,0.001,73,0.0,1
800,empirical,0.001,74,0.0,1
800,empirical,0.001,75,0.0,1
800,empirical,0.001,76,0.0,1
800,empirical,0.001,77,0.0,1
800,empirical,0.001,78,0.0,1
800,empirical,0.001,79,0.0,1
800,empirical,0.001,80,0.0,1
800,empirical,0.001,81,0.0,1
800,empirical,0.001,82,0.0,1
800,empirical,0.001,83,0.0,1
800,empirical,0.001,84,0.0,1
800,empirical,0.001,85,0.0,1
800,empirical,0.001,86,0.0,1
800,empirical,0.001,87,0.0,1
800,empirical,0.001,88,0.0,1
800,empirical,0.001,89,0.0,1
800,empirical,0.001,90,0.0,1
800,empirical,0.001,91,0.0,1
800,empirical,0.001,92,0.0,1
800,empirical,0.001,93,0.0,1
800,empirical,0.001,94,0.0,1
800,empirical,0.001,95,0.0,1
800,empirical,0.001,96,0.0,1
800,empirical,0.001,97,0.0,1
800,empirical,0.001,98,0.0,1
800,empirical,0.001,99,0.0,1
800,empirical,0.001,100,0.0,1
800,empirical,0.001,101,0.0,1
800,empirical,0.001,102,0.0,1
800,empirical,0.001,103,0.0,1
800,empirical,0.001,104,0.0,1
800,empirical,0.001,105,0.0,1
800,empirical,0.001,106,0.0,1
800,empirical,0.001,107,0.0,1
800,empirical,0.001,108,0.0,1
800,empirical,0.001,109,0.0,1
800,empirical,0.001,110,0.0,1
800,empirical,0.001,111,0.0,1
800,empirical,0.001,112,0.0,1
800,empirical,0.001,113,0.0,1
800,empirical,0.001,114,2.7343760622725722e-17,1
800,empirical,0.001,115,7.35843694680482e-17,1
800,empirical,0.001,116,1.191357873164091e-16,1
800,empirical,0.001,117,1.4553194861970889e-16,1
800,empirical,0.001,118,1.760440430506933e-16,1
800,empirical,0.001,119,2.078254081946995e-16,1
800,empirical,0.001,120,2.4131782773252724e-16,1
800,empirical,0.001,121,2.5046832912438945e-16,1
800,empirical,0.001,122,3.176510005087102e-16,1
800,empirical,0.001,123,3.558984226361362e-16,1
800,empirical,0.001,124,3.8272140274579947e-16,1
800,empirical,0.001,125,4.064462244738314e-16,1
800,empirical,0.001,126,4.2127108003081556e-16,1
800,empirical,0.001,127,4.663147757252847e-16,1
800,empirical,0.001,128,5.192942234952686e-16,1
800,empirical,0.001,129,5.522962219191017e-16,1
800,empirical,0.001,130,5.778879758851468e-16,1
800,empirical,0.001,131,6.238725783995927e-16,1
800,empirical,0.001,132,6.408120281916164e-16,1
800,empirical,0.001,133,7.177113963643245e-16,1
800,empirical,0.001,134,7.432195075078101e-16,1
800,empirical,0.001,135,7.654110238888036e-16,1
800,empirical,0.001,136,8.202928207080241e-16,1
800,empirical,0.001,137,8.599181306938971e-16,1
800,empirical,0.001,138,8.83774324556667e-16,1
800,empirical,0.001,139,9.467979587717376e-16,1
800,empirical,0.001,140,1.0187393295532142e-15,1
800,empirical,0.001,141,1.0702900017158195e-15,1
800,empirical,0.001,142,1.0954442401941151e-15,1
800,empirical,0.001,143,1.0970875616097264e-15,1
800,empirical,0.001,144,1.14033553410481e-15,1
800,empirical,0.001,145,1.2003059534695896e-15,1
800,empirical,0.001,146,1.2359088109792472e-15,1
800,empirical,0.001,147,1.2937449204223008e-15,1
800,empirical,0.001,148,1.3121815163315843e-15,1
800,empirical,0.001,149,1.3664884837878455e-15,1
800,empirical,0.001,150,1.429217744045207e-15,1
800,empirical,0.001,151,1.4513534592432295e-15,1
800,empirical,0.001,152,1.4743748507960765e-15,1
800,empirical,0.001,153,1.483625816366481e-15,1
800,empirical,0.001,154,1.513108545088284e-15,1
800,empirical,0.001,155,1.5765647449225696e-15,1
800,empirical,0.001,156,1.6115125394568203e-15,1
800,empirical,0.001,157,1.6922323825437152e-15,1
800,empirical,0.001,158,1.7069416083741257e-15,1
800,empirical,0.001,159,1.7906351026796023e-15,1
800,empirical,0.001,160,1.7998609292193238e-15,1
800,empirical,0.001,161,1.858649737353228e-15,1
800,empirical,0.001,162,1.8760717962432446e-15,1
800,empirical,0.001,163,1.9003010804086326e-15,1
800,empirical,0.001,164,1.955330418168629e-15,1
800,empirical,0.001,165,2.0406501066559075e-15,1
800,empirical,0.001,166,2.0566170916323863e-15,1
800,empirical,0.001,167,2.080140715309472e-15,1
800,empirical,0.001,168,2.141883934375513e-15,1
800,empirical,0.001,169,2.204005490052693e-15,1
800,empirical,0.001,170,2.223756595045245e-15,1
800,empirical,0.001,171,2.281185921936198e-15,1
800,empirical,0.001,172,2.3225930979634065e-15,1
800,empirical,0.001,173,2.353714997157919e-15,1
800,empirical,0.001,174,2.38202580949233e-15,1
800,empirical,0.001,175,2.4169408754847168e-15,1
800,empirical,0.001,176,2.493602003906533e-15,1
800,empirical,0.001,177,2.5305847277843817e-15,1
800,empirical,0.001,178,2.5843384504410044e-15,1
800,empirical,0.001,179,2.6080328890830002e-15,1
800,empirical,0.001,180,2.662648971542788e-15,1
800,empirical,0.001,181,2.6915163020806596e-15,1
800,empirical,0.001,182,2.7408550088434513e-15,1
800,empirical,0.001,183,2.7531157558643956e-15,1
800,empirical,0.001,184,2.7906833490345893e-15,1
800,empirical,0.001,185,2.821387248115617e-15,1
800,empirical,0.001,186,2.8422108557429906e-15,1
800,empirical,0.001,187,2.9547939160139925e-15,1
800,empirical,0.001,188,2.9956243674190206e-15,1
800,empirical,0.001,189,3.0435170458000268e-15,1
800,empirical,0.001,190,3.1536472818048057e-15,1
800,empirical,0.001,191,3.1663004802936524e-15,1
800,empirical,0.001,192,3.2336984328568278e-15,1
800,empirical,0.001,193,3.3143474147628577e-15,1
800,empirical,0.001,194,3.3484683482996964e-15,1
800,empirical,0.001,195,3.408945137626024e-15,1
800,empirical,0.001,196,3.436443152935915e-15,1
800,empirical,0.001,197,3.4763325978528225e-15,1
800,empirical,0.001,198,3.5412471226381246e-15,1
800,empirical,0.001,199,3.617973063852412e-15,1
800,empirical,0.001,200,3.6514673795818515e-15,1
800,empirical,0.001,201,3.7508461871211354e-15,1
800,empirical,0.001,202,3.778410598726816e-15,1
800,empirical,0.001,203,3.906652345844275e-15,1
800,empirical,0.001,204,3.936387546282938e-15,1
800,empirical,0.001,205,4.018619245164034e-15,1
800,empirical,0.001,206,4.076430531484853e-15,1
800,empirical,0.001,207,4.09723432139091e-15,1
800,empirical,0.001,208,4.156631563919734e-15,1
800,empirical,0.001,209,4.2280201129539074e-15,1
800,empirical,0.001,210,4.270841438879421e-15,1
800,empirical,0.001,211,4.309469235430675e-15,1
800,empirical,0.001,212,4.4885368225106255e-15,1
800,empirical,0.001,213,4.6144242826624795e-15,1
800,empirical,0.001,214,4.651359493546929e-15,1
800,empirical,0.001,215,4.7377363043814804e-15,1
800,empirical,0.001,216,4.827043350878361e-15,1
800,empirical,0.001,217,4.911117020857893e-15,1
800,empirical,0.001,218,5.07200715480789e-15,1
800,empirical,0.001,219,5.1014603495725926e-15,1
800,empirical,0.001,220,5.170636373698985e-15,1
800,empirical,0.001,221,5.280618234024703e-15,1
800,empirical,0.001,222,5.5105362296511165e-15,1
800,empirical,0.001,223,6.331406907730276e-15,1
800,empirical,0.001,224,1.1767715905655509e-14,1
800,empirical,0.001,225,0.0007240897399417765,1
800,empirical,0.001,226,0.0014873629967719361,1
800,empirical,0.001,227,0.001551534090900882,1
800,empirical,0.001,228,0.0016323680540264235,1
800,empirical,0.001,229,0.0016469796477226806,1
800,empirical,0.001,230,0.0019327321343286564,1
800,empirical,0.001,231,0.0020299023841462926,1
800,empirical,0.001,232,0.002067282903356945,1
800,empirical,0.001,233,0.002172291237860455,1
800,empirical,0.001,234,0.0023167059507879033,1
800,empirical,0.001,235,0.002360108761595861,1
800,empirical,0.001,236,0.0024256356765516413,1
800,empirical,0.001,237,0.0025539753826353414,1
800,empirical,0.001,238,0.0026028605973384554,1
800,empirical,0.001,239,0.002644855296764652,1
800,empirical,0.001,240,0.00271198740202273,1
800,empirical,0.001,241,0.0028133195429764094,1
800,empirical,0.001,242,0.002874277073271198,1
800,empirical,0.001,243,0.0030361664110121543,1
800,empirical,0.001,244,0.0030915260483416387,1
800,empirical,0.001,245,0.0032196612937372515,1
800,empirical,0.001,246,0.003223309110057794,1
800,empirical,0.001,247,0.0032957933300188326,1
800,empirical,0.001,248,0.003360977455917323,1
800,empirical,0.001,249,0.003412028556370779,1
800,empirical,0.001,250,0.0034788345958821415,1
800,empirical,0.001,251,0.003566162287761473,1
800,empirical,0.001,252,0.0036775396258429778,1
800,empirical,0.001,253,0.003722645017336178,1
800,empirical,0.001,254,0.003855156357971029,1
800,empirical,0.001,255,0.003937452311035592,1
800,empirical,0.001,256,0.004010775429637895,1
800,empirical,0.001,257,0.0040993536308696205,1
800,empirical,0.001,258,0.004252467562376591,1
800,empirical,0.001,259,0.0042874516785340495,1
800,empirical,0.001,260,0.004348306677719836,1
800,empirical,0.001,261,0.004390514703319266,1
800,empirical,0.001,262,0.00449348914791456,1
800,empirical,0.001,263,0.004567924216106107,1
800,empirical,0.001,264,0.004683472045027742,1
800,empirical,0.001,265,0.004729824532139457,1
800,empirical,0.001,266,0.004820935704379854,1
800,empirical,0.001,267,0.004921913453294129,1
800,empirical,0.001,268,0.005033994333833746,1
800,empirical,0.001,269,0.005083193247610648,1
800,empirical,0.001,270,0.005162998494260813,1
800,empirical,0.001,271,0.005282797485038901,1
800,empirical,0.001,272,0.005497564477414626,1
800,empirical,0.001,273,0.005570863855641642,1
800,empirical,0.001,274,0.005666310549630082,1
800,empirical,0.001,275,0.005703823676813132,1
800,empirical,0.001,276,0.005776488731466661,1
800,empirical,0.001,277,0.005921595466723636,1
800,empirical,0.001,278,0.005981602895002618,1
800,empirical,0.001,279,0.006044704225566308,1
800,empirical,0.001,280,0.006235419564181748,1
800,empirical,0.001,281,0.006332709004936026,1
800,empirical,0.001,282,0.00644315423057571,1
800,empirical,0.001,283,0.006568544633236693,1
800,empirical,0.001,284,0.006644744792239132,1
800,empirical,0.001,285,0.006760941284713183,1
800,empirical,0.001,286,0.006914566798448547,1
800,empirical,0.001,287,0.0070156653355133896,1
800,empirical,0.001,288,0.007050864482657177,1
800,empirical,0.001,289,0.00727594100109848,1
800,empirical,0.001,290,0.007380257499701341,1
800,empirical,0.001,291,0.007452960243333775,1
800,empirical,0.001,292,0.007557716729540249,1
800,empirical,0.001,293,0.0076703344943008355,1
800,empirical,0.001,294,0.007729491184882537,1
800,empirical,0.001,295,0.007861803740422262,1
800,empirical,0.001,296,0.00809998259762986,1
800,empirical,0.001,297,0.0081532193967503,1
800,empirical,0.001,298,0.008292305529522918,1
800,empirical,0.001,299,0.008409673792808865,1
800,empirical,0.001,300,0.008502816113025545,1
800,empirical,0.001,301,0.008740651285879154,1
800,empirical,0.001,302,0.008890724914058725,1
800,empirical,0.001,303,0.00894039484780093,1
800,empirical,0.001,304,0.009016138470321417,1
800,empirical,0.001,305,0.009147697026590101,1
800,empirical,0.001,306,0.009306328937210546,1
800,empirical,0.001,307,0.009402113257863758,1
800,empirical,0.001,308,0.009434512621210119,1
800,empirical,0.001,309,0.009661101886087996,1
800,empirical,0.001,310,0.009672761742911056,1
800,empirical,0.001,311,0.009764286594919732,1
800,empirical,0.001,312,0.009939870882478921,1
800,empirical,0.001,313,0.010007148304537878,1
800,empirical,0.001,314,0.010279389225027379,1
800,empirical,0.001,315,0.01039675252959895,1
800,empirical,0.001,316,0.010480145807751137,1
800,empirical,0.001,317,0.01060652780320335,1
800,empirical,0.001,318,0.010800000972503351,1
800,empirical,0.001,319,0.010959552437755943,1
800,empirical,0.001,320,0.011095152258681719,1
800,empirical,0.001,321,0.011191999546315187,1
800,empirical,0.001,322,0.011335358840813563,1
800,empirical,0.001,323,0.011488272984913376,1
800,empirical,0.001,324,0.01165469375297378,1
800,empirical,0.001,325,0.011785918700758813,1
800,empirical,0.001,326,0.011961805595764255,1
800,empirical,0.001,327,0.012196228177271602,1
800,empirical,0.001,328,0.01226046828173842,1
800,empirical,0.001,329,0.012428073684095172,1
800,empirical,0.001,330,0.012471500855887543,1
800,empirical,0.001,331,0.012703536731449439,1
800,empirical,0.001,332,0.012717635073546838,1
800,empirical,0.001,333,0.013104020684785531,1
800,empirical,0.001,334,0.013158633705004454,1
800,empirical,0.001,335,0.013247703784963724,1
800,empirical,0.001,336,0.013436290847249455,1
800,empirical,0.001,337,0.013531289846356268,1
800,empirical,0.001,338,0.013687216032363229,1
800,empirical,0.001,339,0.013828487186388386,1
800,empirical,0.001,340,0.014247942514202177,1
800,empirical,0.001,341,0.014305195810372616,1
800,empirical,0.001,342,0.014406121075844361,1
800,empirical,0.001,343,0.014557832376271772,1
800,empirical,0.001,344,0.014689835489899588,1
800,empirical,0.001,345,0.014874878121506232,1
800,empirical,0.001,346,0.015049680983180123,1
800,empirical,0.001,347,0.015300664845832954,1
800,empirical,0.001,348,0.015545102987600078,1
800,empirical,0.001,349,0.015662702925961607,1
800,empirical,0.001,350,0.015797946827921468,1
800,empirical,0.001,351,0.01600131975862542,1
800,empirical,0.001,352,0.016127415467335177,1
800,empirical,0.001,353,0.016328074324312998,1
800,empirical,0.001,354,0.016532841145067857,1
800,empirical,0.001,355,0.016761916693870782,1
800,empirical,0.001,356,0.016992761804148538,1
800,empirical,0.001,357,0.017018126381916996,1
800,empirical,0.001,358,0.01725499536159173,1
800,empirical,0.001,359,0.017339005870814325,1
800,empirical,0.001,360,0.01753939553921468,1
800,empirical,0.001,361,0.01768726355056784,1
800,empirical,0.001,362,0.01769168202830482,1
800,empirical,0.001,363,0.018181387211112867,1
800,empirical,0.001,364,0.01831206300611446,1
800,empirical,0.001,365,0.018487792920162494,1
800,empirical,0.001,366,0.01854716927049602,1
800,empirical,0.001,367,0.018718621071516454,1
800,empirical,0.001,368,0.019156727317807862,1
800,empirical,0.001,369,0.01933447284368954,1
800,empirical,0.001,370,0.01939856011886304,1
800,empirical,0.001,371,0.019542852429836097,1
800,empirical,0.001,372,0.019723513746064236,1
800,empirical,0.001,373,0.019957885432070072,1
800,empirical,0.001,374,0.020136110722365735,1
800,empirical,0.001,375,0.02045352018029658,1
800,empirical,0.001,376,0.020544605076754128,1
800,empirical,0.001,377,0.02070416590787407,1
800,empirical,0.001,378,0.021017772253659972,1
800,empirical,0.001,379,0.02109992901816347,1
800,empirical,0.001,380,0.021420943761507272,1
800,empirical,0.001,381,0.021601671700420395,1
800,empirical,0.001,382,0.021846656158788356,1
800,empirical,0.001,383,0.022058679651744656,1
800,empirical,0.001,384,0.022222131523835703,1
800,empirical,0.001,385,0.022357195312327743,1
800,empirical,0.001,386,0.02263702724369489,1
800,empirical,0.001,387,0.02287903927577486,1
800,empirical,0.001,388,0.02302252210975507,1
800,empirical,0.001,389,0.02317241870286902,1
800,empirical,0.001,390,0.0233758206455315,1
800,empirical,0.001,391,0.023535042604562562,1
800,empirical,0.001,392,0.023604139377402574,1
800,empirical,0.001,393,0.02376306076348496,1
800,empirical,0.001,394,0.024063816556364623,1
800,empirical,0.001,395,0.024603197922730444,1
800,empirical,0.001,396,0.02478515636509432,1
800,empirical,0.001,397,0.024843006121032272,1
800,empirical,0.001,398,0.024986575325523473,1
800,empirical,0.001,399,0.025385203997696813,1
800,empirical,0.001,400,0.025681759481280746,1
800,empirical,0.001,401,0.025835958046989797,1
800,empirical,0.001,402,0.02600554536958068,1
800,empirical,0.001,403,0.026158196083456542,1
800,empirical,0.001,404,0.026464804167181638,1
800,empirical,0.001,405,0.026696381557853498,1
800,empirical,0.001,406,0.026971104146241133,1
800,empirical,0.001,407,0.027395630875510328,1
800,empirical,0.001,408,0.02755604845794493,1
800,empirical,0.001,409,0.027655349692631632,1
800,empirical,0.001,410,0.027894025472738435,1
800,empirical,0.001,411,0.028093062780561975,1
800,empirical,0.001,412,0.028583394253238185,1
800,empirical,0.001,413,0.028865575399932095,1
800,empirical,0.001,414,0.028975310785933187,1
800,empirical,0.001,415,0.029085062554495725,1
800,empirical,0.001,416,0.029206793382717908,1
800,empirical,0.001,417,0.02959165962386846,1
800,empirical,0.001,418,0.03009559809277251,1
800,empirical,0.001,419,0.03034384902046174,1
800,empirical,0.001,420,0.030498509757622014,1
800,empirical,0.001,421,0.030666652381642068,1
800,empirical,0.001,422,0.030883738269391642,1
800,empirical,0.001,423,0.03144095879278189,1
800,empirical,0.001,424,0.031800264309956666,1
800,empirical,0.001,425,0.03192944610554645,1
800,empirical,0.001,426,0.03196107846707256,1
800,empirical,0.001,427,0.0322931400350911,1
800,empirical,0.001,428,0.032482660121992094,1
800,empirical,0.001,429,0.03284301376714795,1
800,empirical,0.001,430,0.03344111179549545,1
800,empirical,0.001,431,0.03360110743776753,1
800,empirical,0.001,432,0.03381092075912855,1
800,empirical,0.001,433,0.033837328198918756,1
800,empirical,0.001,434,0.03434036735348214,1
800,empirical,0.001,435,0.0348394196056708,1
800,empirical,0.001,436,0.035018167116008976,1
800,empirical,0.001,437,0.03522662071624529,1
800,empirical,0.001,438,0.035553878809259025,1
800,empirical,0.001,439,0.03567720559854136,1
800,empirical,0.001,440,0.03620807942884748,1
800,empirical,0.001,441,0.036317438905063996,1
800,empirical,0.001,442,0.036721198131176344,1
800,empirical,0.001,443,0.03701863775805945,1
800,empirical,0.001,444,0.03726878997604805,1
800,empirical,0.001,445,0.037668479689254894,1
800,empirical,0.001,446,0.03801221798586312,1
800,empirical,0.001,447,0.03809752262869349,1
800,empirical,0.001,448,0.03830784232665901,1
800,empirical,0.001,449,0.03860801938813753,1
800,empirical,0.001,450,0.038990158910766314,1
800,empirical,0.001,451,0.03926526677087945,1
800,empirical,0.001,452,0.03961982801767794,1
800,empirical,0.001,453,0.040149206238385964,1
800,empirical,0.001,454,0.040438220485128074,1
800,empirical,0.001,455,0.04064096316019188,1
800,empirical,0.001,456,0.04135896927565558,1
800,empirical,0.001,457,0.041474317680699015,1
800,empirical,0.001,458,0.041699646789818884,1
800,empirical,0.001,459,0.04190311137599742,1
800,empirical,0.001,460,0.042370007105850406,1
800,empirical,0.001,461,0.04271086964239566,1
800,empirical,0.001,462,0.04299498761886338,1
800,empirical,0.001,463,0.04329829274473018,1
800,empirical,0.001,464,0.04336393608415791,1
800,empirical,0.001,465,0.04410886179796208,1
800,empirical,0.001,466,0.044513732231910685,1
800,empirical,0.001,467,0.04478257020032036,1
800,empirical,0.001,468,0.045278295281013264,1
800,empirical,0.001,469,0.04552050705555946,1
800,empirical,0.001,470,0.0458152090187195,1
800,empirical,0.001,471,0.045829212649018625,1
800,empirical,0.001,472,0.04615610215496899,1
800,empirical,0.001,473,0.04648533772823302,1
800,empirical,0.001,474,0.04703318323653527,1
800,empirical,0.001,475,0.04708116141622219,1
800,empirical,0.001,476,0.04744067627296372,1
800,empirical,0.001,477,0.04816947129155811,1
800,empirical,0.001,478,0.04889291745341697,1
800,empirical,0.001,479,0.04929734631631496,1
800,empirical,0.001,480,0.049586532729786435,1
800,empirical,0.001,481,0.04983908245131893,1
800,empirical,0.001,482,0.05042012018442091,1
800,empirical,0.001,483,0.050718354629912976,1
800,empirical,0.001,484,0.05135462619085401,1
800,empirical,0.001,485,0.05169544229811901,1
800,empirical,0.001,486,0.051962932355635046,1
800,empirical,0.001,487,0.05224526180790717,1
800,empirical,0.001,488,0.052733711150991826,1
800,empirical,0.001,489,0.052881773721743255,1
800,empirical,0.001,490,0.053261655558928776,1
800,empirical,0.001,491,0.053691611796712224,1
800,empirical,0.001,492,0.05401486405241183,1
800,empirical,0.001,493,0.055042643593271705,1
800,empirical,0.001,494,0.05532986055131207,1
800,empirical,0.001,495,0.05567150408219168,1
800,empirical,0.001,496,0.056026283655663756,1
800,empirical,0.001,497,0.056399654599867066,1
800,empirical,0.001,498,0.0570339169664852,1
800,empirical,0.001,499,0.057291961293431046,1
800,empirical,0.001,500,0.0574653424812825,1
800,empirical,0.001,501,0.05768759840217164,1
800,empirical,0.001,502,0.05850558723692036,1
800,empirical,0.001,503,0.058838121362855274,1
800,empirical,0.001,504,0.05914355965560958,1
800,empirical,0.001,505,0.059691196089116244,1
800,empirical,0.001,506,0.060296568826319494,1
800,empirical,0.001,507,0.06129020468383438,1
800,empirical,0.001,508,0.061834674434395394,1
800,empirical,0.001,509,0.061860050143235354,1
800,empirical,0.001,510,0.06236507632429872,1
800,empirical,0.001,511,0.06268331410142956,1
800,empirical,0.001,512,0.06325732419679983,1
800,empirical,0.001,513,0.0637488068843648,1
800,empirical,0.001,514,0.06410232476690401,1
800,empirical,0.001,515,0.06464562753840827,1
800,empirical,0.001,516,0.06485178433713867,1
800,empirical,0.001,517,0.06555650843461065,1
800,empirical,0.001,518,0.06570174740468926,1
800,empirical,0.001,519,0.06590099740327122,1
800,empirical,0.001,520,0.06626802920177705,1
800,empirical,0.001,521,0.06731976662144733,1
800,empirical,0.001,522,0.06744933026433511,1
800,empirical,0.001,523,0.06830546532494666,1
800,empirical,0.001,524,0.06866431737167437,1
800,empirical,0.001,525,0.06938956704345838,1
800,empirical,0.001,526,0.0695569036379972,1
800,empirical,0.001,527,0.07004444353072532,1
800,empirical,0.001,528,0.07046568670245061,1
800,empirical,0.001,529,0.07120617921815472,1
800,empirical,0.001,530,0.07135389578145107,1
800,empirical,0.001,531,0.07169246714870252,1
800,empirical,0.001,532,0.07233310336312154,1
800,empirical,0.001,533,0.07320958974414052,1
800,empirical,0.001,534,0.07368465288843189,1
800,empirical,0.001,535,0.07418329237965689,1
800,empirical,0.001,536,0.07470266874540231,1
800,empirical,0.001,537,0.0752815261206199,1
800,empirical,0.001,538,0.0756671375241376,1
800,empirical,0.001,539,0.07613775102727294,1
800,empirical,0.001,540,0.076562154925275,1
800,empirical,0.001,541,0.07680571359282232,1
800,empirical,0.001,542,0.0773832185180505,1
800,empirical,0.001,543,0.07776093439214174,1
800,empirical,0.001,544,0.07865502143937193,1
800,empirical,0.001,545,0.07890600411880622,1
800,empirical,0.001,546,0.08018388782134907,1
800,empirical,0.001,547,0.08072726443725302,1
800,empirical,0.001,548,0.08108889846406064,1
800,empirical,0.001,549,0.08191651535605793,1
800,empirical,0.001,550,0.082332410252409,1
800,empirical,0.001,551,0.08255875314118832,1
800,empirical,0.001,552,0.0833293408268671,1
800,empirical,0.001,553,0.08346432970924215,1
800,empirical,0.001,554,0.08463285872920552,1
800,empirical,0.001,555,0.0855030124825687,1
800,empirical,0.001,556,0.08647715755096523,1
800,empirical,0.001,557,0.08697338825770584,1
800,empirical,0.001,558,0.08769633251208571,1
800,empirical,0.001,559,0.08801906783921848,1
800,empirical,0.001,560,0.08836071864294233,1
800,empirical,0.001,561,0.08911023135953385,1
800,empirical,0.001,562,0.08960215837483132,1
800,empirical,0.001,563,0.09018782275257949,1
800,empirical,0.001,564,0.09050587333410227,1
800,empirical,0.001,565,0.09158614085408315,1
800,empirical,0.001,566,0.09177209645965873,1
800,empirical,0.001,567,0.09270955399085712,1
800,empirical,0.001,568,0.0930685119649631,1
800,empirical,0.001,569,0.09392335768095993,1
800,empirical,0.001,570,0.0942157373465342,1
800,empirical,0.001,571,0.0954992612499905,1
800,empirical,0.001,572,0.09573770413816009,1
800,empirical,0.001,573,0.09670317581941407,1
800,empirical,0.001,574,0.09754280302502849,1
800,empirical,0.001,575,0.09789702621686032,1
800,empirical,0.001,576,0.0990426070600548,1
800,empirical,0.001,577,0.10006712700715117,1
800,empirical,0.001,578,0.10074963239643,1
800,empirical,0.001,579,0.10133002881183861,1
800,empirical,0.001,580,0.10141142790471463,1
800,empirical,0.001,581,0.10203042564103791,1
800,empirical,0.001,582,0.10271789171035474,1
800,empirical,0.001,583,0.10383439452153635,1
800,empirical,0.001,584,0.10475552264401068,1
800,empirical,0.001,585,0.10547047327671738,1
800,empirical,0.001,586,0.10603525391045095,1
800,empirical,0.001,587,0.10640379569326137,1
800,empirical,0.001,588,0.10750447293344266,1
800,empirical,0.001,589,0.108350452089249,1
800,empirical,0.001,590,0.10878864274442193,1
800,empirical,0.001,591,0.10926262825808936,1
800,empirical,0.001,592,0.10955460407908488,1
800,empirical,0.001,593,0.11057179753429527,1
800,empirical,0.001,594,0.1109733455936045,1
800,empirical,0.001,595,0.11178254005128395,1
800,empirical,0.001,596,0.11215070156579138,1
800,empirical,0.001,597,0.11348104896367602,1
800,empirical,0.001,598,0.11371131786072652,1
800,empirical,0.001,599,0.11499207624452006,1
800,empirical,0.001,600,0.11579898656052398,1
800,empirical,0.001,601,0.11676305726360356,1
800,empirical,0.001,602,0.11735729033519068,1
800,empirical,0.001,603,0.1183090890950709,1
800,empirical,0.001,604,0.11913715699409709,1
800,empirical,0.001,605,0.11939218368200522,1
800,empirical,0.001,606,0.11993265449092103,1
800,empirical,0.001,607,0.12127079216356347,1
800,empirical,0.001,608,0.12191309606001616,1
800,empirical,0.001,609,0.12333643762872834,1
800,empirical,0.001,610,0.12375167119812037,1
800,empirical,0.001,611,0.12455269222992958,1
800,empirical,0.001,612,0.12545320580684124,1
800,empirical,0.001,613,0.1263635970582806,1
800,empirical,0.001,614,0.1275205016709265,1
800,empirical,0.001,615,0.12867003530139184,1
800,empirical,0.001,616,0.12956074070058704,1
800,empirical,0.001,617,0.1300513301968342,1
800,empirical,0.001,618,0.13178409425050172,1
800,empirical,0.001,619,0.13229559601671745,1
800,empirical,0.001,620,0.1332603712250672,1
800,empirical,0.001,621,0.1356615668381713,1
800,empirical,0.001,622,0.1362289469505931,1
800,empirical,0.001,623,0.1369944881218796,1
800,empirical,0.001,624,0.13777845932237104,1
800,empirical,0.001,625,0.13876051063046668,1
800,empirical,0.001,626,0.1389837751382011,1
800,empirical,0.001,627,0.13940326102881356,1
800,empirical,0.001,628,0.1403311206836066,1
800,empirical,0.001,629,0.1413001957175444,1
800,empirical,0.001,630,0.1425925787574414,1
800,empirical,0.001,631,0.1437518739833846,1
800,empirical,0.001,632,0.14485278658606965,1
800,empirical,0.001,633,0.14595693007103785,1
800,empirical,0.001,634,0.1467706909223743,1
800,empirical,0.001,635,0.1483920241029949,1
800,empirical,0.001,636,0.1491527910602921,1
800,empirical,0.001,637,0.15015710811421557,1
800,empirical,0.001,638,0.15026135140075317,1
800,empirical,0.001,639,0.15216111235615515,1
800,empirical,0.001,640,0.15315457179360412,1
800,empirical,0.001,641,0.15367428944953843,1
800,empirical,0.001,642,0.15426752748789557,1
800,empirical,0.001,643,0.15649589092681887,1
800,empirical,0.001,644,0.1578927146183201,1
800,empirical,0.001,645,0.15872570787472276,1
800,empirical,0.001,646,0.15950692497719285,1
800,empirical,0.001,647,0.16051338890871455,1
800,empirical,0.001,648,0.1609251145221638,1
800,empirical,0.001,649,0.16246739777663652,1
800,empirical,0.001,650,0.1636758241015611,1
800,empirical,0.001,651,0.1659314697915827,1
800,empirical,0.001,652,0.16615953575658704,1
800,empirical,0.001,653,0.16757830055903042,1
800,empirical,0.001,654,0.1686514433136438,1
800,empirical,0.001,655,0.16978652792343674,1
800,empirical,0.001,656,0.17006538031452298,1
800,empirical,0.001,657,0.1723325616599621,1
800,empirical,0.001,658,0.17356681919204434,1
800,empirical,0.001,659,0.17374030131716364,1
800,empirical,0.001,660,0.1754224187206805,1
800,empirical,0.001,661,0.17703145115438634,1
800,empirical,0.001,662,0.17789852673387963,1
800,empirical,0.001,663,0.17903473874563003,1
800,empirical,0.001,664,0.17956223465317214,1
800,empirical,0.001,665,0.18062765468828212,1
800,empirical,0.001,666,0.18253434666409213,1
800,empirical,0.001,667,0.1856161236373119,1
800,empirical,0.001,668,0.18699750097205609,1
800,empirical,0.001,669,0.18793169213903235,1
800,empirical,0.001,670,0.18972077670670667,1
800,empirical,0.001,671,0.19010206231886417,1
800,empirical,0.001,672,0.1922478772380259,1
800,empirical,0.001,673,0.19288123127243315,1
800,empirical,0.001,674,0.19462057098920024,1
800,empirical,0.001,675,0.1958000449308136,1
800,empirical,0.001,676,0.19831284440123903,1
800,empirical,0.001,677,0.1990665543432163,1
800,empirical,0.001,678,0.19972935419013008,1
800,empirical,0.001,679,0.20149287891513526,1
800,empirical,0.001,680,0.20248587316183117,1
800,empirical,0.001,681,0.2040602222763574,1
800,empirical,0.001,682,0.20603305805380634,1
800,empirical,0.001,683,0.20632586132626626,1
800,empirical,0.001,684,0.20796576472611497,1
800,empirical,0.001,685,0.20879085968045782,1
800,empirical,0.001,686,0.2109419434992898,1
800,empirical,0.001,687,0.21141362167388383,1
800,empirical,0.001,688,0.21289835735456591,1
800,empirical,0.001,689,0.2151560971530407,1
800,empirical,0.001,690,0.21565816428796508,1
800,empirical,0.001,691,0.2176823660422197,1
800,empirical,0.001,692,0.21915693142118403,1
800,empirical,0.001,693,0.21999016363653023,0
800,empirical,0.001,694,0.22243981046358763,0
800,empirical,0.001,695,0.2228007963964847,0
800,empirical,0.001,696,0.2242738982260498,0
800,empirical,0.001,697,0.22568871852957767,0
800,empirical,0.001,698,0.2275999604024771,0
800,empirical,0.001,699,0.2295065744994928,0
800,empirical,0.001,700,0.23272616975810131,0
800,empirical,0.001,701,0.23516764426914175,0
800,empirical,0.001,702,0.23583764407240623,0
800,empirical,0.001,703,0.23728588852209315,0
800,empirical,0.001,704,0.23930370639137716,0
800,empirical,0.001,705,0.24080104611492126,0
800,empirical,0.001,706,0.24335956866380237,0
800,empirical,0.001,707,0.24419176206139945,0
800,empirical,0.001,708,0.24657096312673205,0
800,empirical,0.001,709,0.24757429669402375,0
800,empirical,0.001,710,0.24884638511117224,0
800,empirical,0.001,711,0.25026885608747085,0
800,empirical,0.001,712,0.25315326374573094,0
800,empirical,0.001,713,0.25560906638859493,0
800,empirical,0.001,714,0.256435511027455,0
800,empirical,0.001,715,0.2594701689854225,0
800,empirical,0.001,716,0.26175183021974346,0
800,empirical,0.001,717,0.2650691361006104,0
800,empirical,0.001,718,0.2662850518483521,0
800,empirical,0.001,719,0.26650693937651204,0
800,empirical,0.001,720,0.27063465915474205,0
800,empirical,0.001,721,0.27166458416164524,0
800,empirical,0.001,722,0.2725670903897744,0
800,empirical,0.001,723,0.2762155616096528,0
800,empirical,0.001,724,0.27700269374228914,0
800,empirical,0.001,725,0.28099142578814135,0
800,empirical,0.001,726,0.28304785153154194,0
800,empirical,0.001,727,0.2845565181291976,0
800,empirical,0.001,728,0.2870540804582473,0
800,empirical,0.001,729,0.29026311581535746,0
800,empirical,0.001,730,0.2909293628802279,0
800,empirical,0.001,731,0.29242224215521384,0
800,empirical,0.001,732,0.29437225051625887,0
800,empirical,0.001,733,0.2980238303655813,0
800,empirical,0.001,734,0.2991416820573785,0
800,empirical,0.001,735,0.3015008767140257,0
800,empirical,0.001,736,0.30337330584049643,0
800,empirical,0.001,737,0.3060614287398529,0
800,empirical,0.001,738,0.3076989618801089,0
800,empirical,0.001,739,0.31021954943518487,0
800,empirical,0.001,740,0.3142998992516148,0
800,empirical,0.001,741,0.3158963811119389,0
800,empirical,0.001,742,0.3175991782725731,0
800,empirical,0.001,743,0.31880353305415876,0
800,empirical,0.001,744,0.32169280844723663,0
800,empirical,0.001,745,0.325259043163626,0
800,empirical,0.001,746,0.32940995170431064,0
800,empirical,0.001,747,0.3296285917603986,0
800,empirical,0.001,748,0.3313369290240191,0
800,empirical,0.001,749,0.3345102056023107,0
800,empirical,0.001,750,0.3373700293844328,0
800,empirical,0.001,751,0.3397599097110101,0
800,empirical,0.001,752,0.3415088998893904,0
800,empirical,0.001,753,0.34378247753953056,0
800,empirical,0.001,754,0.3465377315682002,0
800,empirical,0.001,755,0.3474067713154225,0
800,empirical,0.001,756,0.3518875500648459,0
800,empirical,0.001,757,0.35653572501844166,0
800,empirical,0.001,758,0.35887630312087265,0
800,empirical,0.001,759,0.3616294070305278,0
800,empirical,0.001,760,0.36525712375442637,0
800,empirical,0.001,761,0.36862799348048825,0
800,empirical,0.001,762,0.37044468856805296,0
800,empirical,0.001,763,0.3735450728440165,0
800,empirical,0.001,764,0.3776123074302792,0
800,empirical,0.001,765,0.37886548916168006,0
800,empirical,0.001,766,0.38130695992892416,0
800,empirical,0.001,767,0.387314524891477,0
800,empirical,0.001,768,0.38800896936593543,0
800,empirical,0.001,769,0.3927563146633459,0
800,empirical,0.001,770,0.3969996506949208,0
800,empirical,0.001,771,0.3983844697838379,0
800,empirical,0.001,772,0.40093560731322925,0
800,empirical,0.001,773,0.402865970941385,0
800,empirical,0.001,774,0.41029686059060755,0
800,empirical,0.001,775,0.4147045156444027,0
800,empirical,0.001,776,0.41531070878034254,0
800,empirical,0.001,777,0.4163694537142494,0
800,empirical,0.001,778,0.42174085282262613,0
800,empirical,0.001,779,0.42401158834606,0
800,empirical,0.001,780,0.4263106299617318,0
800,empirical,0.001,781,0.4310894073726299,0
800,empirical,0.001,782,0.4318889972064042,0
800,empirical,0.001,783,0.43813871809030075,0
800,empirical,0.001,784,0.4391013826558177,0
800,empirical,0.001,785,0.4435400564489225,0
800,empirical,0.001,786,0.4477747022847443,0
800,empirical,0.001,787,0.45168937658932695,0
800,empirical,0.001,788,0.45320018131132966,0
800,empirical,0.001,789,0.4551807918306096,0
800,empirical,0.001,790,0.4576504851383468,0
800,empirical,0.001,791,0.46781969093443715,0
800,empirical,0.001,792,0.469720999473406,0
800,empirical,0.001,793,0.4712762086559186,0
800,empirical,0.001,794,0.47552326684016855,0
800,empirical,0.001,795,0.47860804857006517,0
800,empirical,0.001,796,0.48276091111412844,0
800,empirical,0.001,797,0.48367921665076524,0
800,empirical,0.001,798,0.48894979902734725,0
800,empirical,0.001,799,0.4941781830476197,0
800,empirical,0.001,800,0.49979804339750133,0
800,empirical,0.001,801,0.5024327457083202,0
800,empirical,0.001,802,0.5063979395089211,0
800,empirical,0.001,803,0.5097151628037042,0
800,empirical,0.001,804,0.5131598106694617,0
800,empirical,0.001,805,0.5226976973005916,0
800,empirical,0.001,806,0.5239637035390975,0
800,empirical,0.001,807,0.5290477313655122,0
800,empirical,0.001,808,0.5343159804364936,0
800,empirical,0.001,809,0.5397896982520547,0
800,empirical,0.001,810,0.5458165329352622,0
800,empirical,0.001,811,0.5478048445842912,0
800,empirical,0.001,812,0.5584422649580879,0
800,empirical,0.001,813,0.5628036379944598,0
800,empirical,0.001,814,0.5644213682806176,0
800,empirical,0.001,815,0.5679272121174823,0
800,empirical,0.001,816,0.5719039796315823,0
800,empirical,0.001,817,0.5798648147887899,0
800,empirical,0.001,818,0.5865730940802973,0
800,empirical,0.001,819,0.5878629204587692,0
800,empirical,0.001,820,0.5964146263602975,0
800,empirical,0.001,821,0.5982408713327793,0
800,empirical,0.001,822,0.602965958204573,0
800,empirical,0.001,823,0.6085309818886134,0
800,empirical,0.001,824,0.6177970223410673,0
800,empirical,0.001,825,0.6203084438767278,0
800,empirical,0.001,826,0.6276505381953977,0
800,empirical,0.001,827,0.6327350737335966,0
800,empirical,0.001,828,0.6384110623964951,0
800,empirical,0.001,829,0.6425971919917828,0
800,empirical,0.001,830,0.6516778936345117,0
800,empirical,0.001,831,0.6525163427176118,0
800,empirical,0.001,832,0.6594657836893104,0
800,empirical,0.001,833,0.6655758358795741,0
800,empirical,0.001,834,0.6688920727987319,0
800,empirical,0.001,835,0.6791972441472078,0
800,empirical,0.001,836,0.6871679868783042,0
800,empirical,0.001,837,0.6874543861702407,0
800,empirical,0.001,838,0.6952273095412994,0
800,empirical,0.001,839,0.7001997584427664,0
800,empirical,0.001,840,0.7098307818492989,0
800,empirical,0.001,841,0.7201996974389,0
800,empirical,0.001,842,0.7239318227252931,0
800,empirical,0.001,843,0.7331485818813317,0
800,empirical,0.001,844,0.7335636911185512,0
800,empirical,0.001,845,0.7383506807463337,0
800,empirical,0.001,846,0.7513457110167802,0
800,empirical,0.001,847,0.7585174050236331,0
800,empirical,0.001,848,0.7627255109245648,0
800,empirical,0.001,849,0.7695442822530023,0
800,empirical,0.001,850,0.7806121268198314,0
800,empirical,0.001,851,0.7834316689850059,0
800,empirical,0.001,852,0.7868128705062668,0
800,empirical,0.001,853,0.7948929438602922,0
800,empirical,0.001,854,0.8038880556206774,0
800,empirical,0.001,855,0.822019627165225,0
800,empirical,0.001,856,0.8267987615677372,0
800,empirical,0.001,857,0.8400059514423944,0
800,empirical,0.001,858,0.8508133755257915,0
800,empirical,0.001,859,0.8523500956448337,0
800,empirical,0.001,860,0.8664341421044484,0
800,empirical,0.001,861,0.8846213163138795,0
800,empirical,0.001,862,0.8882058890522786,0
800,empirical,0.001,863,0.8965710645331904,0
800,empirical,0.001,864,0.8995060447981059,0
800,empirical,0.001,865,0.9069076875791233,0
800,empirical,0.001,866,0.9155771091066802,0
800,empirical,0.001,867,0.9221950304192941,0
800,empirical,0.001,868,0.9352823807376421,0
800,empirical,0.001,869,0.938458216023735,0
800,empirical,0.001,870,0.9607249060398507,0
800,empirical,0.001,871,0.9738004414685069,0
800,empirical,0.001,872,0.9780708940669863,0
800,empirical,0.001,873,0.9839149789573668,0
800,empirical,0.001,874,1.0000207585956689,0
800,empirical,0.001,875,1.0051928450629246,0
800,empirical,0.001,876,1.0143554215606434,0
800,empirical,0.001,877,1.0212396076836532,0
800,empirical,0.001,878,1.0274096882348553,0
800,empirical,0.001,879,1.0492079722247434,0
800,empirical,0.001,880,1.0581570831545548,0
800,empirical,0.001,881,1.0670254795212215,0
800,empirical,0.001,882,1.0699306318399409,0
800,empirical,0.001,883,1.0937288667574976,0
800,empirical,0.001,884,1.0973028815557146,0
800,empirical,0.001,885,1.11311308092543,0
800,empirical,0.001,886,1.1159729968395935,0
800,empirical,0.001,887,1.130025888512327,0
800,empirical,0.001,888,1.1418584159860354,0
800,empirical,0.001,889,1.1507707383768955,0
800,empirical,0.001,890,1.1760504866876977,0
800,empirical,0.001,891,1.1942487381558575,0
800,empirical,0.001,892,1.2050583789590876,0
800,empirical,0.001,893,1.2138284437660085,0
800,empirical,0.001,894,1.2357835148991325,0
800,empirical,0.001,895,1.245392253963757,0
800,empirical,0.001,896,1.2512000923346749,0
800,empirical,0.001,897,1.2781069518941053,0
800,empirical,0.001,898,1.2905891933859222,0
800,empirical,0.001,899,1.3053997182629362,0
800,empirical,0.001,900,1.327598211042891,0
800,empirical,0.001,901,1.3390655462109051,0
800,empirical,0.001,902,1.351970246900112,0
800,empirical,0.001,903,1.3614768503373271,0
800,empirical,0.001,904,1.3733484135293192,0
800,empirical,0.001,905,1.383670589539955,0
800,empirical,0.001,906,1.4256472963480913,0
800,empirical,0.001,907,1.4356344963742314,0
800,empirical,0.001,908,1.4567001307399796,0
800,empirical,0.001,909,1.4700969702365683,0
800,empirical,0.001,910,1.4887584561983378,0
800,empirical,0.001,911,1.5051035543256333,0
800,empirical,0.001,912,1.547100581602995,0
800,empirical,0.001,913,1.559820340634159,0
800,empirical,0.001,914,1.562118206845925,0
800,empirical,0.001,915,1.5932611382858775,0
800,empirical,0.001,916,1.6185709591976993,0
800,empirical,0.001,917,1.63250122534195,0
800,empirical,0.001,918,1.6739276073986868,0
800,empirical,0.001,919,1.676366101985765,0
800,empirical,0.001,920,1.6977596343810082,0
800,empirical,0.001,921,1.7051699730307401,0
800,empirical,0.001,922,1.7528585844173041,0
800,empirical,0.001,923,1.758466899623696,0
800,empirical,0.001,924,1.7949142641698261,0
800,empirical,0.001,925,1.8007146422797697,0
800,empirical,0.001,926,1.8360677302454111,0
800,empirical,0.001,927,1.877772130647632,0
800,empirical,0.001,928,1.9063116702358547,0
800,empirical,0.001,929,1.9159489181122107,0
800,empirical,0.001,930,1.9576863343492348,0
800,empirical,0.001,931,1.9599597451927775,0
800,empirical,0.001,932,1.9868971522898615,0
800,empirical,0.001,933,2.0430694362122845,0
800,empirical,0.001,934,2.0692466288666727,0
800,empirical,0.001,935,2.093135454455709,0
800,empirical,0.001,936,2.1252341332508666,0
800,empirical,0.001,937,2.144066315116257,0
800,empirical,0.001,938,2.2002557103365237,0
800,empirical,0.001,939,2.2370705294358997,0
800,empirical,0.001,940,2.2465716492208485,0
800,empirical,0.001,941,2.27582595713152,0
800,empirical,0.001,942,2.314891763438687,0
800,empirical,0.001,943,2.3422012375395633,0
800,empirical,0.001,944,2.381935027762525,0
800,empirical,0.001,945,2.4076791695510287,0
800,empirical,0.001,946,2.4617820726378263,0
800,empirical,0.001,947,2.471938166128728,0
800,empirical,0.001,948,2.524933670348016,0
800,empirical,0.001,949,2.58048915698887,0
800,empirical,0.001,950,2.6085251110074177,0
800,empirical,0.001,951,2.6469962977591246,0
800,empirical,0.001,952,2.690346577534897,0
800,empirical,0.001,953,2.7113819126840055,0
800,empirical,0.001,954,2.7363598308113795,0
800,empirical,0.001,955,2.8047503003480054,0
800,empirical,0.001,956,2.8580160195570166,0
800,empirical,0.001,957,2.898181505938112,0
800,empirical,0.001,958,2.940775256503833,0
800,empirical,0.001,959,3.0059285393216917,0
800,empirical,0.001,960,3.0367608715635983,0
800,empirical,0.001,961,3.0920488032436158,0
800,empirical,0.001,962,3.2167572894933114,0
800,empirical,0.001,963,3.2358816598131845,0
800,empirical,0.001,964,3.2615806155985987,0
800,empirical,0.001,965,3.3754808276632065,0
800,empirical,0.001,966,3.4254460698315854,0
800,empirical,0.001,967,3.485028716784552,0
800,empirical,0.001,968,3.510012891006142,0
800,empirical,0.001,969,3.6222725393380855,0
800,empirical,0.001,970,3.628998166130102,0
800,empirical,0.001,971,3.7947501004233226,0
800,empirical,0.001,972,3.810833021374635,0
800,empirical,0.001,973,3.825842015883552,0
800,empirical,0.001,974,3.93126575538013,0
800,empirical,0.001,975,3.9745092610066513,0
800,empirical,0.001,976,4.127500228675348,0
800,empirical,0.001,977,4.25141809115842,0
800,empirical,0.001,978,4.328879225450299,0
800,empirical,0.001,979,4.493668307684326,0
800,empirical,0.001,980,4.533833760571862,0
800,empirical,0.001,981,4.6144626372241335,0
800,empirical,0.001,982,4.690609205593276,0
800,empirical,0.001,983,4.768249384523837,0
800,empirical,0.001,984,4.941673076814211,0
800,empirical,0.001,985,4.993772588269433,0
800,empirical,0.001,986,5.031505991529526,0
800,empirical,0.001,987,5.233613569649048,0
800,empirical,0.001,988,5.342174633283177,0
800,empirical,0.001,989,5.41153156457468,0
800,empirical,0.001,990,5.587297571747762,0
800,empirical,0.001,991,5.7201445174074355,0
800,empirical,0.001,992,5.838399642853669,0
800,empirical,0.001,993,6.044801604975729,0
800,empirical,0.001,994,6.14659124193003,0
800,empirical,0.001,995,6.242765107196408,0
800,empirical,0.001,996,6.628450122536084,0
800,empirical,0.001,997,6.6453834098007905,0
800,empirical,0.001,998,6.761165633461614,0
800,empirical,0.001,999,6.956740486207005,0
800,empirical,0.001,1000,7.347567291770877,0
800,empirical,0.001,1001,7.5642754679739355,0
800,empirical,0.001,1002,7.703605672845106,0
800,empirical,0.001,1003,7.99834587218094,0
800,empirical,0.001,1004,8.41411422715261,0
800,empirical,0.001,1005,8.673884227117636,0
800,empirical,0.001,1006,9.114744180978954,0
800,empirical,0.001,1007,9.159339227072985,0
800,empirical,0.001,1008,9.540690294559058,0
800,empirical,0.001,1009,9.88035902784729,0
800,empirical,0.001,1010,10.57402573447603,0
800,empirical,0.001,1011,11.393334188472117,0
800,empirical,0.001,1012,11.924993835948825,0
800,empirical,0.001,1013,12.776131884776456,0
800,empirical,0.001,1014,14.269228803417137,0
800,empirical,0.001,1015,14.498985860535416,0
800,empirical,0.001,1016,17.1296391624896,0
800,empirical,0.001,1017,17.818640621912806,0
800,empirical,0.001,1018,18.79514639041513,0
800,empirical,0.001,1019,21.118786720056026,0
800,empirical,0.001,1020,23.325590594975047,0
800,empirical,0.001,1021,33.32914798545115,0
800,empirical,0.001,1022,44.43917812701305,0
800,empirical,0.001,1023,219.31286314796938,0
800,oas,1e-05,0,0.0240243554045859,0
800,oas,1e-05,1,0.02402435540459019,0
800,oas,1e-05,2,0.024024355404590445,0
800,oas,1e-05,3,0.024024355404590515,0
800,oas,1e-05,4,0.024024355404590716,0
800,oas,1e-05,5,0.024024355404590893,0
800,oas,1e-05,6,0.02402435540459095,0
800,oas,1e-05,7,0.024024355404591167,0
800,oas,1e-05,8,0.024024355404591212,0
800,oas,1e-05,9,0.024024355404591264,0
800,oas,1e-05,10,0.024024355404591368,0
800,oas,1e-05,11,0.024024355404591483,0
800,oas,1e-05,12,0.024024355404591528,0
800,oas,1e-05,13,0.024024355404591607,0
800,oas,1e-05,14,0.024024355404591666,0
800,oas,1e-05,15,0.024024355404591774,0
800,oas,1e-05,16,0.02402435540459179,0
800,oas,1e-05,17,0.02402435540459187,0
800,oas,1e-05,18,0.024024355404591892,0
800,oas,1e-05,19,0.02402435540459198,0
800,oas,1e-05,20,0.02402435540459207,0
800,oas,1e-05,21,0.02402435540459208,0
800,oas,1e-05,22,0.024024355404592124,0
800,oas,1e-05,23,0.024024355404592183,0
800,oas,1e-05,24,0.024024355404592225,0
800,oas,1e-05,25,0.02402435540459228,0
800,oas,1e-05,26,0.024024355404592333,0
800,oas,1e-05,27,0.024024355404592364,0
800,oas,1e-05,28,0.024024355404592464,0
800,oas,1e-05,29,0.024024355404592492,0
800,oas,1e-05,30,0.024024355404592548,0
800,oas,1e-05,31,0.02402435540459261,0
800,oas,1e-05,32,0.02402435540459265,0
800,oas,1e-05,33,0.024024355404592725,0
800,oas,1e-05,34,0.024024355404592766,0
800,oas,1e-05,35,0.0240243554045928,0
800,oas,1e-05,36,0.02402435540459286,0
800,oas,1e-05,37,0.024024355404592926,0
800,oas,1e-05,38,0.02402435540459299,0
800,oas,1e-05,39,0.02402435540459303,0
800,oas,1e-05,40,0.02402435540459304,0
800,oas,1e-05,41,0.024024355404593144,0
800,oas,1e-05,42,0.02402435540459317,0
800,oas,1e-05,43,0.024024355404593207,0
800,oas,1e-05,44,0.024024355404593255,0
800,oas,1e-05,45,0.024024355404593266,0
800,oas,1e-05,46,0.024024355404593307,0
800,oas,1e-05,47,0.024024355404593325,0
800,oas,1e-05,48,0.024024355404593342,0
800,oas,1e-05,49,0.024024355404593384,0
800,oas,1e-05,50,0.024024355404593425,0
800,oas,1e-05,51,0.024024355404593477,0
800,oas,1e-05,52,0.024024355404593512,0
800,oas,1e-05,53,0.02402435540459357,0
800,oas,1e-05,54,0.02402435540459363,0
800,oas,1e-05,55,0.024024355404593672,0
800,oas,1e-05,56,0.02402435540459368,0
800,oas,1e-05,57,0.024024355404593776,0
800,oas,1e-05,58,0.02402435540459383,0
800,oas,1e-05,59,0.024024355404593883,0
800,oas,1e-05,60,0.024024355404593932,0
800,oas,1e-05,61,0.02402435540459396,0
800,oas,1e-05,62,0.024024355404593977,0
800,oas,1e-05,63,0.024024355404594015,0
800,oas,1e-05,64,0.024024355404594078,0
800,oas,1e-05,65,0.02402435540459415,0
800,oas,1e-05,66,0.02402435540459418,0
800,oas,1e-05,67,0.024024355404594206,0
800,oas,1e-05,68,0.024024355404594255,0
800,oas,1e-05,69,0.024024355404594296,0
800,oas,1e-05,70,0.024024355404594317,0
800,oas,1e-05,71,0.024024355404594355,0
800,oas,1e-05,72,0.02402435540459442,0
800,oas,1e-05,73,0.024024355404594425,0
800,oas,1e-05,74,0.024024355404594498,0
800,oas,1e-05,75,0.024024355404594525,0
800,oas,1e-05,76,0.024024355404594595,0
800,oas,1e-05,77,0.024024355404594615,0
800,oas,1e-05,78,0.024024355404594647,0
800,oas,1e-05,79,0.024024355404594685,0
800,oas,1e-05,80,0.024024355404594758,0
800,oas,1e-05,81,0.024024355404594792,0
800,oas,1e-05,82,0.024024355404594824,0
800,oas,1e-05,83,0.024024355404594848,0
800,oas,1e-05,84,0.02402435540459486,0
800,oas,1e-05,85,0.024024355404594876,0
800,oas,1e-05,86,0.024024355404594938,0
800,oas,1e-05,87,0.024024355404594983,0
800,oas,1e-05,88,0.024024355404595004,0
800,oas,1e-05,89,0.024024355404595035,0
800,oas,1e-05,90,0.024024355404595056,0
800,oas,1e-05,91,0.02402435540459512,0
800,oas,1e-05,92,0.024024355404595153,0
800,oas,1e-05,93,0.024024355404595167,0
800,oas,1e-05,94,0.0240243554045952,0
800,oas,1e-05,95,0.024024355404595278,0
800,oas,1e-05,96,0.02402435540459532,0
800,oas,1e-05,97,0.02402435540459537,0
800,oas,1e-05,98,0.024024355404595406,0
800,oas,1e-05,99,0.02402435540459542,0
800,oas,1e-05,100,0.02402435540459543,0
800,oas,1e-05,101,0.02402435540459549,0
800,oas,1e-05,102,0.02402435540459552,0
800,oas,1e-05,103,0.024024355404595545,0
800,oas,1e-05,104,0.024024355404595563,0
800,oas,1e-05,105,0.02402435540459559,0
800,oas,1e-05,106,0.024024355404595618,0
800,oas,1e-05,107,0.02402435540459566,0
800,oas,1e-05,108,0.0240243554045957,0
800,oas,1e-05,109,0.02402435540459574,0
800,oas,1e-05,110,0.02402435540459575,0
800,oas,1e-05,111,0.02402435540459582,0
800,oas,1e-05,112,0.024024355404595864,0
800,oas,1e-05,113,0.024024355404595913,0
800,oas,1e-05,114,0.024024355404595944,0
800,oas,1e-05,115,0.02402435540459595,0
800,oas,1e-05,116,0.02402435540459597,0
800,oas,1e-05,117,0.024024355404596014,0
800,oas,1e-05,118,0.02402435540459605,0
800,oas,1e-05,119,0.0240243554045961,0
800,oas,1e-05,120,0.024024355404596177,0
800,oas,1e-05,121,0.02402435540459622,0
800,oas,1e-05,122,0.02402435540459625,0
800,oas,1e-05,123,0.02402435540459627,0
800,oas,1e-05,124,0.0240243554045963,0
800,oas,1e-05,125,0.024024355404596336,0
800,oas,1e-05,126,0.02402435540459636,0
800,oas,1e-05,127,0.024024355404596444,0
800,oas,1e-05,128,0.024024355404596458,0
800,oas,1e-05,129,0.024024355404596485,0
800,oas,1e-05,130,0.02402435540459653,0
800,oas,1e-05,131,0.024024355404596562,0
800,oas,1e-05,132,0.024024355404596614,0
800,oas,1e-05,133,0.024024355404596635,0
800,oas,1e-05,134,0.024024355404596655,0
800,oas,1e-05,135,0.0240243554045967,0
800,oas,1e-05,136,0.02402435540459675,0
800,oas,1e-05,137,0.024024355404596763,0
800,oas,1e-05,138,0.02402435540459681,0
800,oas,1e-05,139,0.024024355404596836,0
800,oas,1e-05,140,0.024024355404596884,0
800,oas,1e-05,141,0.024024355404596947,0
800,oas,1e-05,142,0.024024355404596978,0
800,oas,1e-05,143,0.024024355404597002,0
800,oas,1e-05,144,0.024024355404597048,0
800,oas,1e-05,145,0.024024355404597075,0
800,oas,1e-05,146,0.024024355404597093,0
800,oas,1e-05,147,0.02402435540459714,0
800,oas,1e-05,148,0.024024355404597176,0
800,oas,1e-05,149,0.0240243554045972,0
800,oas,1e-05,150,0.024024355404597228,0
800,oas,1e-05,151,0.024024355404597308,0
800,oas,1e-05,152,0.02402435540459732,0
800,oas,1e-05,153,0.024024355404597388,0
800,oas,1e-05,154,0.024024355404597426,0
800,oas,1e-05,155,0.024024355404597433,0
800,oas,1e-05,156,0.024024355404597467,0
800,oas,1e-05,157,0.024024355404597495,0
800,oas,1e-05,158,0.024024355404597547,0
800,oas,1e-05,159,0.024024355404597603,0
800,oas,1e-05,160,0.02402435540459762,0
800,oas,1e-05,161,0.024024355404597728,0
800,oas,1e-05,162,0.024024355404597752,0
800,oas,1e-05,163,0.024024355404597762,0
800,oas,1e-05,164,0.024024355404597797,0
800,oas,1e-05,165,0.024024355404597828,0
800,oas,1e-05,166,0.024024355404597905,0
800,oas,1e-05,167,0.02402435540459791,0
800,oas,1e-05,168,0.024024355404597984,0
800,oas,1e-05,169,0.02402435540459799,0
800,oas,1e-05,170,0.024024355404598036,0
800,oas,1e-05,171,0.02402435540459805,0
800,oas,1e-05,172,0.024024355404598147,0
800,oas,1e-05,173,0.02402435540459817,0
800,oas,1e-05,174,0.02402435540459822,0
800,oas,1e-05,175,0.02402435540459824,0
800,oas,1e-05,176,0.024024355404598283,0
800,oas,1e-05,177,0.024024355404598352,0
800,oas,1e-05,178,0.0240243554045984,0
800,oas,1e-05,179,0.024024355404598425,0
800,oas,1e-05,180,0.024024355404598456,0
800,oas,1e-05,181,0.024024355404598515,0
800,oas,1e-05,182,0.02402435540459857,0
800,oas,1e-05,183,0.02402435540459862,0
800,oas,1e-05,184,0.024024355404598657,0
800,oas,1e-05,185,0.024024355404598744,0
800,oas,1e-05,186,0.024024355404598775,0
800,oas,1e-05,187,0.024024355404598824,0
800,oas,1e-05,188,0.024024355404598866,0
800,oas,1e-05,189,0.024024355404598918,0
800,oas,1e-05,190,0.02402435540459895,0
800,oas,1e-05,191,0.024024355404599008,0
800,oas,1e-05,192,0.024024355404599077,0
800,oas,1e-05,193,0.024024355404599115,0
800,oas,1e-05,194,0.024024355404599154,0
800,oas,1e-05,195,0.02402435540459919,0
800,oas,1e-05,196,0.024024355404599223,0
800,oas,1e-05,197,0.024024355404599313,0
800,oas,1e-05,198,0.024024355404599355,0
800,oas,1e-05,199,0.0240243554045994,0
800,oas,1e-05,200,0.024024355404599462,0
800,oas,1e-05,201,0.02402435540459951,0
800,oas,1e-05,202,0.024024355404599563,0
800,oas,1e-05,203,0.0240243554045996,0
800,oas,1e-05,204,0.02402435540459971,0
800,oas,1e-05,205,0.024024355404599757,0
800,oas,1e-05,206,0.02402435540459979,0
800,oas,1e-05,207,0.024024355404599865,0
800,oas,1e-05,208,0.024024355404599892,0
800,oas,1e-05,209,0.024024355404600017,0
800,oas,1e-05,210,0.02402435540460011,0
800,oas,1e-05,211,0.024024355404600184,0
800,oas,1e-05,212,0.02402435540460019,0
800,oas,1e-05,213,0.024024355404600232,0
800,oas,1e-05,214,0.024024355404600357,0
800,oas,1e-05,215,0.024024355404600458,0
800,oas,1e-05,216,0.024024355404600507,0
800,oas,1e-05,217,0.0240243554046006,0
800,oas,1e-05,218,0.024024355404600635,0
800,oas,1e-05,219,0.024024355404600902,0
800,oas,1e-05,220,0.024024355404600944,0
800,oas,1e-05,221,0.024024355404601058,0
800,oas,1e-05,222,0.024024355404601176,0
800,oas,1e-05,223,0.024024355404601613,0
800,oas,1e-05,224,0.024024355404605426,0
800,oas,1e-05,225,0.02473080129421936,0
800,oas,1e-05,226,0.025475475918376133,0
800,oas,1e-05,227,0.025538083359387374,0
800,oas,1e-05,228,0.02561694764628716,0
800,oas,1e-05,229,0.025631203200174927,0
800,oas,1e-05,230,0.025909992773451757,0
800,oas,1e-05,231,0.026004795281746967,0
800,oas,1e-05,232,0.02604126495213674,0
800,oas,1e-05,233,0.026143714554988692,0
800,oas,1e-05,234,0.026284610323456425,0
800,oas,1e-05,235,0.026326955540633017,0
800,oas,1e-05,236,0.02639088576526803,0
800,oas,1e-05,237,0.026516098225599007,0
800,oas,1e-05,238,0.026563792257270975,0
800,oas,1e-05,239,0.026604763674429713,0
800,oas,1e-05,240,0.02667025997579342,0
800,oas,1e-05,241,0.026769122962678124,0
800,oas,1e-05,242,0.026828595144568278,0
800,oas,1e-05,243,0.026986539734737452,0
800,oas,1e-05,244,0.027040550427176478,0
800,oas,1e-05,245,0.027165563408900483,0
800,oas,1e-05,246,0.027169122339104252,0
800,oas,1e-05,247,0.027239840340519596,0
800,oas,1e-05,248,0.027303436128817242,0
800,oas,1e-05,249,0.027353243270234095,0
800,oas,1e-05,250,0.02741842145107491,0
800,oas,1e-05,251,0.027503621234437704,0
800,oas,1e-05,252,0.02761228464774816,0
800,oas,1e-05,253,0.027656290958930844,0
800,oas,1e-05,254,0.027785573403849406,0
800,oas,1e-05,255,0.027865864056469118,0
800,oas,1e-05,256,0.02793740051513386,0
800,oas,1e-05,257,0.028023820336764402,0
800,oas,1e-05,258,0.028173203350485475,0
800,oas,1e-05,259,0.028207335010828918,0
800,oas,1e-05,260,0.028266707159978678,0
800,oas,1e-05,261,0.02830788670520492,0
800,oas,1e-05,262,0.02840835197781951,0
800,oas,1e-05,263,0.028480973291265987,0
800,oas,1e-05,264,0.028593705573321547,0
800,oas,1e-05,265,0.02863892859222053,0
800,oas,1e-05,266,0.02872781966411037,0
800,oas,1e-05,267,0.028826336894405093,0
800,oas,1e-05,268,0.02893568670699755,0
800,oas,1e-05,269,0.028983686793857415,0
800,oas,1e-05,270,0.029061547430953193,0
800,oas,1e-05,271,0.029178427287064608,0
800,oas,1e-05,272,0.029387961065298958,0
800,oas,1e-05,273,0.02945947436206872,0
800,oas,1e-05,274,0.02955259531231393,0
800,oas,1e-05,275,0.029589194359425853,0
800,oas,1e-05,276,0.02966008878914562,0
800,oas,1e-05,277,0.02980165971747737,0
800,oas,1e-05,278,0.02986020494842863,0
800,oas,1e-05,279,0.029921768692737726,0
800,oas,1e-05,280,0.030107836882385046,0
800,oas,1e-05,281,0.03020275567729862,0
800,oas,1e-05,282,0.030310509690893623,0
800,oas,1e-05,283,0.03043284471329713,0
800,oas,1e-05,284,0.030507188107695014,0
800,oas,1e-05,285,0.0306205532473578,0
800,oas,1e-05,286,0.030770435377614796,0
800,oas,1e-05,287,0.030869070452822594,0
800,oas,1e-05,288,0.03090341190450523,0
800,oas,1e-05,289,0.031123003997214755,0
800,oas,1e-05,290,0.03122477862208903,0
800,oas,1e-05,291,0.03129570982242311,0
800,oas,1e-05,292,0.031397913713749316,0
800,oas,1e-05,293,0.03150778732833815,0
800,oas,1e-05,294,0.031565502551465625,0
800,oas,1e-05,295,0.03169459105507333,0
800,oas,1e-05,296,0.03192696622266358,0
800,oas,1e-05,297,0.031978905803962475,0
800,oas,1e-05,298,0.032114602833461424,0
800,oas,1e-05,299,0.0322291111914688,0
800,oas,1e-05,300,0.03231998391847661,0
800,oas,1e-05,301,0.03255202377624887,0
800,oas,1e-05,302,0.0326984405695275,0
800,oas,1e-05,303,0.032746900199038205,0
800,oas,1e-05,304,0.03282079818135077,0
800,oas,1e-05,305,0.03294915105834074,0
800,oas,1e-05,306,0.033103917594916814,0
800,oas,1e-05,307,0.0331973679448985,0
800,oas,1e-05,308,0.033228977834943774,0
800,oas,1e-05,309,0.03345004581309071,0
800,oas,1e-05,310,0.03346142155489722,0
800,oas,1e-05,311,0.03355071622644598,0
800,oas,1e-05,312,0.033722022062430274,0
800,oas,1e-05,313,0.03378766013966904,0
800,oas,1e-05,314,0.03405326738233291,0
800,oas,1e-05,315,0.03416777090245437,0
800,oas,1e-05,316,0.034249132141708466,0
800,oas,1e-05,317,0.03437243459482296,0
800,oas,1e-05,318,0.034561193415262974,0
800,oas,1e-05,319,0.03471685709973957,0
800,oas,1e-05,320,0.034849152768138776,0
800,oas,1e-05,321,0.03494364018384999,0
800,oas,1e-05,322,0.03508350625120449,0
800,oas,1e-05,323,0.03523269434572586,0
800,oas,1e-05,324,0.03539505994913007,0
800,oas,1e-05,325,0.035523087346654006,0
800,oas,1e-05,326,0.03569468841646791,0
800,oas,1e-05,327,0.03592339883729839,0
800,oas,1e-05,328,0.03598607360707623,0
800,oas,1e-05,329,0.0361495949788653,0
800,oas,1e-05,330,0.03619196396342384,0
800,oas,1e-05,331,0.036418345835025845,0
800,oas,1e-05,332,0.03643210064368526,0
800,oas,1e-05,333,0.036809071220414456,0
800,oas,1e-05,334,0.03686235348851608,0
800,oas,1e-05,335,0.03694925320329551,0
800,oas,1e-05,336,0.037133244976191714,0
800,oas,1e-05,337,0.03722592914050902,0
800,oas,1e-05,338,0.037378055882697554,0
800,oas,1e-05,339,0.0375158846911702,0
800,oas,1e-05,340,0.037925119176716655,0
800,oas,1e-05,341,0.037980977385328026,0
800,oas,1e-05,342,0.03807944341104082,0
800,oas,1e-05,343,0.0382274579715083,0
800,oas,1e-05,344,0.03835624457335609,0
800,oas,1e-05,345,0.03853677828249811,0
800,oas,1e-05,346,0.038707321733554165,0
800,oas,1e-05,347,0.038952189887807055,0
800,oas,1e-05,348,0.039190671820353934,0
800,oas,1e-05,349,0.039305406208224085,0
800,oas,1e-05,350,0.03943735463031332,0
800,oas,1e-05,351,0.039635771985277846,0
800,oas,1e-05,352,0.039758795127581265,0
800,oas,1e-05,353,0.039954564542488094,0
800,oas,1e-05,354,0.0401543418226711,0
800,oas,1e-05,355,0.040377835501614404,0
800,oas,1e-05,356,0.04060305562323704,0
800,oas,1e-05,357,0.04062780214389326,0
800,oas,1e-05,358,0.04085889935165615,0
800,oas,1e-05,359,0.04094086278194928,0
800,oas,1e-05,360,0.04113636956758013,0
800,oas,1e-05,361,0.041280634488162674,0
800,oas,1e-05,362,0.041284945301122894,0
800,oas,1e-05,363,0.041762717867752264,0
800,oas,1e-05,364,0.04189020949366566,0
800,oas,1e-05,365,0.04206165740766732,0
800,oas,1e-05,366,0.04211958693811101,0
800,oas,1e-05,367,0.04228686098360352,0
800,oas,1e-05,368,0.04271429192184,0
800,oas,1e-05,369,0.042887706333385144,0
800,oas,1e-05,370,0.04295023199785216,0
800,oas,1e-05,371,0.043091008346926675,0
800,oas,1e-05,372,0.043267267499933315,0
800,oas,1e-05,373,0.04349592826542974,0
800,oas,1e-05,374,0.04366981075099878,0
800,oas,1e-05,375,0.04397948591212024,0
800,oas,1e-05,376,0.0440683513484879,0
800,oas,1e-05,377,0.04422402417061443,0
800,oas,1e-05,378,0.0445299888897918,0
800,oas,1e-05,379,0.044610143745448735,0
800,oas,1e-05,380,0.04492333634221474,0
800,oas,1e-05,381,0.04509966049451569,0
800,oas,1e-05,382,0.045338675431600174,0
800,oas,1e-05,383,0.04554553256109706,0
800,oas,1e-05,384,0.045705001611438235,0
800,oas,1e-05,385,0.04583677430887287,0
800,oas,1e-05,386,0.046109787592717555,0
800,oas,1e-05,387,0.04634590253244325,0
800,oas,1e-05,388,0.04648588912900066,0
800,oas,1e-05,389,0.04663213320101627,0
800,oas,1e-05,390,0.04683057886100721,0
800,oas,1e-05,391,0.0469859210683202,0
800,oas,1e-05,392,0.04705333416433088,0
800,oas,1e-05,393,0.04720838312273817,0
800,oas,1e-05,394,0.04750181041764389,0
800,oas,1e-05,395,0.04802804871131059,0
800,oas,1e-05,396,0.04820557338346038,0
800,oas,1e-05,397,0.048262013517940544,0
800,oas,1e-05,398,0.04840208438042415,0
800,oas,1e-05,399,0.04879099969217264,0
800,oas,1e-05,400,0.049080329026461485,0
800,oas,1e-05,401,0.04923077024516962,0
800,oas,1e-05,402,0.04939622524386435,0
800,oas,1e-05,403,0.04954515632714963,0
800,oas,1e-05,404,0.049844293310488764,0
800,oas,1e-05,405,0.05007022786907417,0
800,oas,1e-05,406,0.05033825630898651,0
800,oas,1e-05,407,0.05075243862146004,0
800,oas,1e-05,408,0.050908947318494095,0
800,oas,1e-05,409,0.05100582888608047,0
800,oas,1e-05,410,0.051238688868080584,0
800,oas,1e-05,411,0.051432876246022184,0
800,oas,1e-05,412,0.051911259841752905,0
800,oas,1e-05,413,0.052186565097738065,0
800,oas,1e-05,414,0.052293626568313614,0
800,oas,1e-05,415,0.05240070402225739,0
800,oas,1e-05,416,0.05251946864284843,0
800,oas,1e-05,417,0.05289495687188667,0
800,oas,1e-05,418,0.05338661590300222,0
800,oas,1e-05,419,0.05362881771555015,0
800,oas,1e-05,420,0.05377970984400607,0
800,oas,1e-05,421,0.05394375534701072,0
800,oas,1e-05,422,0.05415555151623735,0
800,oas,1e-05,423,0.054699194281282566,0
800,oas,1e-05,424,0.05504974462293993,0
800,oas,1e-05,425,0.055175778653633295,0
800,oas,1e-05,426,0.055206640231344396,0
800,oas,1e-05,427,0.05553061047548534,0
800,oas,1e-05,428,0.055715512538043126,0
800,oas,1e-05,429,0.05606708546801097,0
800,oas,1e-05,430,0.05665060967835532,0
800,oas,1e-05,431,0.05680670671661721,0
800,oas,1e-05,432,0.05701140752963476,0
800,oas,1e-05,433,0.05703717150095823,0
800,oas,1e-05,434,0.05752795313127008,0
800,oas,1e-05,435,0.058014845007813114,0
800,oas,1e-05,436,0.058189236988521,0
800,oas,1e-05,437,0.058392611212655314,0
800,oas,1e-05,438,0.0587118950277718,0
800,oas,1e-05,439,0.05883221672073792,0
800,oas,1e-05,440,0.059350154780954505,0
800,oas,1e-05,441,0.05945684950151587,0
800,oas,1e-05,442,0.059850770351309535,0
800,oas,1e-05,443,0.06014096228503227,0
800,oas,1e-05,444,0.060385019059255196,0
800,oas,1e-05,445,0.06077496955771478,0
800,oas,1e-05,446,0.06111033200431555,0
800,oas,1e-05,447,0.0611935580341412,0
800,oas,1e-05,448,0.06139875288491583,0
800,oas,1e-05,449,0.06169161555033317,0
800,oas,1e-05,450,0.06206444350263243,0
800,oas,1e-05,451,0.06233284782637779,0
800,oas,1e-05,452,0.06267876950100446,0
800,oas,1e-05,453,0.06319524839505056,0
800,oas,1e-05,454,0.06347722024935423,0
800,oas,1e-05,455,0.06367502270607969,0
800,oas,1e-05,456,0.0643755332105292,0
800,oas,1e-05,457,0.06448807092805639,0
800,oas,1e-05,458,0.06470790945658297,0
800,oas,1e-05,459,0.06490641623365899,0
800,oas,1e-05,460,0.06536193514387578,0
800,oas,1e-05,461,0.06569449190388207,0
800,oas,1e-05,462,0.06597168679502921,0
800,oas,1e-05,463,0.06626760130348142,0
800,oas,1e-05,464,0.0663316451156802,0
800,oas,1e-05,465,0.06705841927026761,0
800,oas,1e-05,466,0.06745342425116405,0
800,oas,1e-05,467,0.06771571146127289,0
800,oas,1e-05,468,0.06819935723930455,0
800,oas,1e-05,469,0.06843566705438327,0
800,oas,1e-05,470,0.0687231880328678,0
800,oas,1e-05,471,0.0687368504375652,0
800,oas,1e-05,472,0.06905577464695725,0
800,oas,1e-05,473,0.06937698775718425,0
800,oas,1e-05,474,0.06991148394755936,0
800,oas,1e-05,475,0.06995829304588196,0
800,oas,1e-05,476,0.07030904762614204,0
800,oas,1e-05,477,0.07102008414118109,0
800,oas,1e-05,478,0.07172590213474969,0
800,oas,1e-05,479,0.07212047630433059,0
800,oas,1e-05,480,0.0724026161301865,0
800,oas,1e-05,481,0.07264901198813146,0
800,oas,1e-05,482,0.07321589161039928,0
800,oas,1e-05,483,0.07350685899543455,0
800,oas,1e-05,484,0.07412762656624317,0
800,oas,1e-05,485,0.07446013802830873,0
800,oas,1e-05,486,0.07472111017198568,0
800,oas,1e-05,487,0.07499656011979679,0
800,oas,1e-05,488,0.07547310744767201,0
800,oas,1e-05,489,0.0756175621868356,0
800,oas,1e-05,490,0.07598818746657528,0
800,oas,1e-05,491,0.0764076669870615,0
800,oas,1e-05,492,0.07672304257485664,0
800,oas,1e-05,493,0.07772577827463031,0
800,oas,1e-05,494,0.07800599663465582,0
800,oas,1e-05,495,0.0783393153585554,0
800,oas,1e-05,496,0.07868545003990268,0
800,oas,1e-05,497,0.07904972307718999,0
800,oas,1e-05,498,0.0796685304115905,0
800,oas,1e-05,499,0.07992028698823551,0
800,oas,1e-05,500,0.08008944340730775,0
800,oas,1e-05,501,0.08030628363179357,0
800,oas,1e-05,502,0.08110434058273497,0
800,oas,1e-05,503,0.08142877187000198,0
800,oas,1e-05,504,0.0817267675665953,0
800,oas,1e-05,505,0.08226105977668753,0
800,oas,1e-05,506,0.08285168143350263,0
800,oas,1e-05,507,0.08382110542697083,0
800,oas,1e-05,508,0.08435230811648683,0
800,oas,1e-05,509,0.08437706549698457,0
800,oas,1e-05,510,0.08486978573604329,0
800,oas,1e-05,511,0.08518026903276157,0
800,oas,1e-05,512,0.08574029225931579,0
800,oas,1e-05,513,0.0862197990183524,0
800,oas,1e-05,514,0.08656470275231241,0
800,oas,1e-05,515,0.08709476689847905,0
800,oas,1e-05,516,0.0872959002871287,0
800,oas,1e-05,517,0.08798345241570563,0
800,oas,1e-05,518,0.08812515235670167,0
800,oas,1e-05,519,0.08831954724277805,0
800,oas,1e-05,520,0.08867763559994261,0
800,oas,1e-05,521,0.08970374539836204,0
800,oas,1e-05,522,0.08983015197190371,0
800,oas,1e-05,523,0.09066542564195988,0
800,oas,1e-05,524,0.09101553356285676,0
800,oas,1e-05,525,0.0917231111203344,0
800,oas,1e-05,526,0.09188637023432891,0
800,oas,1e-05,527,0.09236203027236911,0
800,oas,1e-05,528,0.0927730090375442,0
800,oas,1e-05,529,0.09349545801749798,0
800,oas,1e-05,530,0.09363957518034911,0
800,oas,1e-05,531,0.09396989659984323,0
800,oas,1e-05,532,0.09459492247088613,0
800,oas,1e-05,533,0.09545005156197289,0
800,oas,1e-05,534,0.09591353887174074,0
800,oas,1e-05,535,0.09640002804504147,0
800,oas,1e-05,536,0.09690674879871176,0
800,oas,1e-05,537,0.09747150119174171,0
800,oas,1e-05,538,0.09784771642582152,0
800,oas,1e-05,539,0.09830686251856681,0
800,oas,1e-05,540,0.09872092499279539,0
800,oas,1e-05,541,0.09895854888121665,0
800,oas,1e-05,542,0.09952198177932318,0
800,oas,1e-05,543,0.09989049387385845,0
800,oas,1e-05,544,0.1007627947568013,0
800,oas,1e-05,545,0.10100766175666637,0
800,oas,1e-05,546,0.10225440734534272,0
800,oas,1e-05,547,0.10278454353654687,0
800,oas,1e-05,548,0.10313736564918559,0
800,oas,1e-05,549,0.10394481605109485,0
800,oas,1e-05,550,0.10435057686199414,0
800,oas,1e-05,551,0.10457140446747303,0
800,oas,1e-05,552,0.10532321529023916,0
800,oas,1e-05,553,0.1054549149067902,0
800,oas,1e-05,554,0.10659497045173567,0
800,oas,1e-05,555,0.10744392122191608,0
800,oas,1e-05,556,0.10839432935713043,0
800,oas,1e-05,557,0.10887846844065012,0
800,oas,1e-05,558,0.10958379675668802,0
800,oas,1e-05,559,0.10989866801188299,0
800,oas,1e-05,560,0.1102319938314101,0
800,oas,1e-05,561,0.11096324321756904,0
800,oas,1e-05,562,0.11144318347743164,0
800,oas,1e-05,563,0.11201457700717875,0
800,oas,1e-05,564,0.11232487766967292,0
800,oas,1e-05,565,0.1133788223771967,0
800,oas,1e-05,566,0.11356024681392733,0
800,oas,1e-05,567,0.11447486137491379,0
800,oas,1e-05,568,0.11482507264206264,0
800,oas,1e-05,569,0.1156590883848856,0
800,oas,1e-05,570,0.11594434365306722,0
800,oas,1e-05,571,0.11719659200822609,0
800,oas,1e-05,572,0.11742922477315258,0
800,oas,1e-05,573,0.1183711708651172,0
800,oas,1e-05,574,0.11919033892606727,0
800,oas,1e-05,575,0.11953593078309172,0
800,oas,1e-05,576,0.12065359732808545,0
800,oas,1e-05,577,0.1216531528604166,0
800,oas,1e-05,578,0.12231902768270128,0
800,oas,1e-05,579,0.1228852816142243,0
800,oas,1e-05,580,0.12296469726039254,0
800,oas,1e-05,581,0.12356861191680894,0
800,oas,1e-05,582,0.12423932654254484,0
800,oas,1e-05,583,0.12532862359814975,0
800,oas,1e-05,584,0.12622730664811346,0
800,oas,1e-05,585,0.12692483612256764,0
800,oas,1e-05,586,0.1274758547812112,0
800,oas,1e-05,587,0.1278354163289847,0
800,oas,1e-05,588,0.12890927343430816,0
800,oas,1e-05,589,0.12973463866786944,0
800,oas,1e-05,590,0.13016215195820144,0
800,oas,1e-05,591,0.13062458789590475,0
800,oas,1e-05,592,0.13090944915996322,0
800,oas,1e-05,593,0.13190185672458787,0
800,oas,1e-05,594,0.1322936202869438,0
800,oas,1e-05,595,0.13308309715286337,0
800,oas,1e-05,596,0.13344228769830913,0
800,oas,1e-05,597,0.134740218602678,0
800,oas,1e-05,598,0.13496487655162517,0
800,oas,1e-05,599,0.13621442677437026,0
800,oas,1e-05,600,0.13700167515615433,0
800,oas,1e-05,601,0.13794225440749305,0
800,oas,1e-05,602,0.13852200783824176,0
800,oas,1e-05,603,0.13945061417606938,0
800,oas,1e-05,604,0.1402585045953469,0
800,oas,1e-05,605,0.14050731706357975,0
800,oas,1e-05,606,0.1410346182534166,0
800,oas,1e-05,607,0.14234014960739533,0
800,oas,1e-05,608,0.14296680252416535,0
800,oas,1e-05,609,0.14435546161610036,0
800,oas,1e-05,610,0.14476057721455338,0
800,oas,1e-05,611,0.1455420798159699,0
800,oas,1e-05,612,0.14642065063373988,0
800,oas,1e-05,613,0.1473088584373475,0
800,oas,1e-05,614,0.14843757282619607,0
800,oas,1e-05,615,0.14955909584113478,0
800,oas,1e-05,616,0.15042809747645322,0
800,oas,1e-05,617,0.15090673280851022,0
800,oas,1e-05,618,0.15259727470667184,0
800,oas,1e-05,619,0.1530963127406966,0
800,oas,1e-05,620,0.15403757933066922,0
800,oas,1e-05,621,0.15638026515742265,0
800,oas,1e-05,622,0.15693381995341593,0
800,oas,1e-05,623,0.15768070722989658,0
800,oas,1e-05,624,0.15844557545218976,0
800,oas,1e-05,625,0.15940369717624478,0
800,oas,1e-05,626,0.15962152141140143,0
800,oas,1e-05,627,0.16003078571502502,0
800,oas,1e-05,628,0.1609360362704722,0
800,oas,1e-05,629,0.1618814979124466,0
800,oas,1e-05,630,0.1631423895340121,0
800,oas,1e-05,631,0.16427343628422963,0
800,oas,1e-05,632,0.16534752301699324,0
800,oas,1e-05,633,0.16642476190532848,0
800,oas,1e-05,634,0.16721869389587035,0
800,oas,1e-05,635,0.1688005201502393,0
800,oas,1e-05,636,0.1695427495457105,0
800,oas,1e-05,637,0.17052259446752913,0
800,oas,1e-05,638,0.17062429766429216,0
800,oas,1e-05,639,0.17247776726091815,0
800,oas,1e-05,640,0.1734470191331371,0
800,oas,1e-05,641,0.17395407286079895,0
800,oas,1e-05,642,0.17453285550423095,0
800,oas,1e-05,643,0.17670692054780004,0
800,oas,1e-05,644,0.17806970792201268,0
800,oas,1e-05,645,0.17888240368278543,0
800,oas,1e-05,646,0.17964458491599475,0
800,oas,1e-05,647,0.18062652440257668,0
800,oas,1e-05,648,0.18102821752323436,0
800,oas,1e-05,649,0.18253292005616228,0
800,oas,1e-05,650,0.18371190073088411,0
800,oas,1e-05,651,0.1859125832406109,0
800,oas,1e-05,652,0.18613509193622252,0
800,oas,1e-05,653,0.18751928578367102,0
800,oas,1e-05,654,0.18856627933454867,0
800,oas,1e-05,655,0.18967370540721576,0
800,oas,1e-05,656,0.1899457630191779,0
800,oas,1e-05,657,0.19215770009571334,0
800,oas,1e-05,658,0.19336188255015083,0
800,oas,1e-05,659,0.19353113744695907,0
800,oas,1e-05,660,0.19517226679879046,0
800,oas,1e-05,661,0.19674209203779092,0
800,oas,1e-05,662,0.19758803963977623,0
800,oas,1e-05,663,0.19869656564306648,0
800,oas,1e-05,664,0.19921120809015688,0
800,oas,1e-05,665,0.2002506671005639,0
800,oas,1e-05,666,0.20211089882984745,0
800,oas,1e-05,667,0.2051175823324225,0
800,oas,1e-05,668,0.2064652997303074,0
800,oas,1e-05,669,0.20737672751836825,0
800,oas,1e-05,670,0.20912221757202307,0
800,oas,1e-05,671,0.20949421242103533,0
800,oas,1e-05,672,0.21158774039956568,0
800,oas,1e-05,673,0.21220566153502943,0
800,oas,1e-05,674,0.21390261886751114,0
800,oas,1e-05,675,0.21505335263987177,0
800,oas,1e-05,676,0.21750492287959336,0
800,oas,1e-05,677,0.21824026721760442,0
800,oas,1e-05,678,0.21888691666126775,0
800,oas,1e-05,679,0.22060746968737296,0
800,oas,1e-05,680,0.22157626770411357,0
800,oas,1e-05,681,0.2231122547502482,0
800,oas,1e-05,682,0.22503701855920955,0
800,oas,1e-05,683,0.22532268711227357,0
800,oas,1e-05,684,0.2269226310864771,0
800,oas,1e-05,685,0.22772762100263264,0
800,oas,1e-05,686,0.22982628949387598,0
800,oas,1e-05,687,0.23028647431529584,0
800,oas,1e-05,688,0.2317350315326365,0
800,oas,1e-05,689,0.23393775712380405,0
800,oas,1e-05,690,0.23442759041962094,0
800,oas,1e-05,691,0.23640246857377772,0
800,oas,1e-05,692,0.23784110330851982,0
800,oas,1e-05,693,0.23865403220553738,0
800,oas,1e-05,694,0.2410439886384827,0
800,oas,1e-05,695,0.2413961784492761,0
800,oas,1e-05,696,0.24283338529683654,0
800,oas,1e-05,697,0.2442137307607332,0
800,oas,1e-05,698,0.24607840152004348,0
800,oas,1e-05,699,0.24793855726820008,0
800,oas,1e-05,700,0.2510797008464499,0
800,oas,1e-05,701,0.25346168409770153,0
800,oas,1e-05,702,0.2541153580568207,0
800,oas,1e-05,703,0.2555283132227548,0
800,oas,1e-05,704,0.2574969630476765,0
800,oas,1e-05,705,0.2589578171859387,0
800,oas,1e-05,706,0.2614539963726662,0
800,oas,1e-05,707,0.2622659117647442,0
800,oas,1e-05,708,0.26458713898352404,0
800,oas,1e-05,709,0.26556602438326865,0
800,oas,1e-05,710,0.26680711589991446,0
800,oas,1e-05,711,0.2681949256131068,0
800,oas,1e-05,712,0.2710090490867256,0
800,oas,1e-05,713,0.27340501133709033,0
800,oas,1e-05,714,0.2742113180500818,0
800,oas,1e-05,715,0.2771720306835622,0
800,oas,1e-05,716,0.27939809481841515,0
800,oas,1e-05,717,0.2826345681101785,0
800,oas,1e-05,718,0.2838208557134103,0
800,oas,1e-05,719,0.2840373365217699,0
800,oas,1e-05,720,0.28806447640512334,0
800,oas,1e-05,721,0.28906930529250024,0
800,oas,1e-05,722,0.28994982020667803,0
800,oas,1e-05,723,0.2935093893519323,0
800,oas,1e-05,724,0.2942773414841308,0
800,oas,1e-05,725,0.29816888034066574,0
800,oas,1e-05,726,0.3001751972839997,0
800,oas,1e-05,727,0.30164710229512703,0
800,oas,1e-05,728,0.3040838066759639,0
800,oas,1e-05,729,0.3072146476651888,0
800,oas,1e-05,730,0.3078646603286591,0
800,oas,1e-05,731,0.30932116270584004,0
800,oas,1e-05,732,0.31122365533265584,0
800,oas,1e-05,733,0.3147862573595699,0
800,oas,1e-05,734,0.3158768704276981,0
800,oas,1e-05,735,0.31817857873272687,0
800,oas,1e-05,736,0.32000538249342214,0
800,oas,1e-05,737,0.32262800406682846,0
800,oas,1e-05,738,0.3242256355374073,0
800,oas,1e-05,739,0.32668480408999945,0
800,oas,1e-05,740,0.3306657282725097,0
800,oas,1e-05,741,0.3322233087571818,0
800,oas,1e-05,742,0.33388461396375696,0
800,oas,1e-05,743,0.3350596223061852,0
800,oas,1e-05,744,0.3378784949028254,0
800,oas,1e-05,745,0.34135783139643144,0
800,oas,1e-05,746,0.34540759500308627,0
800,oas,1e-05,747,0.3456209074703265,0
800,oas,1e-05,748,0.3472876177845373,0
800,oas,1e-05,749,0.3503835713269149,0
800,oas,1e-05,750,0.3531737099581971,0
800,oas,1e-05,751,0.35550535621731766,0
800,oas,1e-05,752,0.3572117288592043,0
800,oas,1e-05,753,0.3594299063820764,0
800,oas,1e-05,754,0.36211802330468157,0
800,oas,1e-05,755,0.3629658872136404,0
800,oas,1e-05,756,0.3673374831018723,0
800,oas,1e-05,757,0.371872396261232,0
800,oas,1e-05,758,0.37415594164047955,0
800,oas,1e-05,759,0.37684196083588706,0
800,oas,1e-05,760,0.3803812812086921,0
800,oas,1e-05,761,0.38367001315871785,0
800,oas,1e-05,762,0.38544244094841884,0
800,oas,1e-05,763,0.38846727835073097,0
800,oas,1e-05,764,0.3924354068810838,0
800,oas,1e-05,765,0.3936580524100352,0
800,oas,1e-05,766,0.3960400320087158,0
800,oas,1e-05,767,0.4019012110039897,0
800,oas,1e-05,768,0.40257873399249605,0
800,oas,1e-05,769,0.4072104010179789,0
800,oas,1e-05,770,0.41135033994051845,0
800,oas,1e-05,771,0.4127014152275633,0
800,oas,1e-05,772,0.4151903893451164,0
800,oas,1e-05,773,0.4170737159210468,0
800,oas,1e-05,774,0.42432353753757385,0
800,oas,1e-05,775,0.42862379153078967,0
800,oas,1e-05,776,0.42921521359573717,0
800,oas,1e-05,777,0.430248160156721,0
800,oas,1e-05,778,0.4354886747122033,0
800,oas,1e-05,779,0.43770407936229566,0
800,oas,1e-05,780,0.4399471003718098,0
800,oas,1e-05,781,0.44460943360639804,0
800,oas,1e-05,782,0.4453895398836942,0
800,oas,1e-05,783,0.45148697420181627,0
800,oas,1e-05,784,0.45242618157886055,0
800,oas,1e-05,785,0.45675669847966727,0
800,oas,1e-05,786,0.4608881589599208,0
800,oas,1e-05,787,0.46470744463562647,0
800,oas,1e-05,788,0.466181435671556,0
800,oas,1e-05,789,0.4681137847756914,0
800,oas,1e-05,790,0.47052329921795116,0
800,oas,1e-05,791,0.4804447125996105,0
800,oas,1e-05,792,0.48229969206992895,0
800,oas,1e-05,793,0.4838170055655996,0
800,oas,1e-05,794,0.4879605759433483,0
800,oas,1e-05,795,0.49097019098587874,0
800,oas,1e-05,796,0.49502186098283246,0
800,oas,1e-05,797,0.4959177902247338,0
800,oas,1e-05,798,0.5010599446435479,0
800,oas,1e-05,799,0.5061609289508089,0
800,oas,1e-05,800,0.5116438505079479,0
800,oas,1e-05,801,0.5142143531890229,0
800,oas,1e-05,802,0.5180829273552847,0
800,oas,1e-05,803,0.5213193200733373,0
800,oas,1e-05,804,0.5246800324156483,0
800,oas,1e-05,805,0.5339855099477524,0
800,oas,1e-05,806,0.535220667489831,0
800,oas,1e-05,807,0.5401808131217608,0
800,oas,1e-05,808,0.5453206910904892,0
800,oas,1e-05,809,0.5506610311594845,0
800,oas,1e-05,810,0.5565410103313116,0
800,oas,1e-05,811,0.558480872912239,0
800,oas,1e-05,812,0.5688590919156845,0
800,oas,1e-05,813,0.5731141916425613,0
800,oas,1e-05,814,0.5746925027939753,0
800,oas,1e-05,815,0.5781129199489198,0
800,oas,1e-05,816,0.5819927858127076,0
800,oas,1e-05,817,0.5897596397875081,0
800,oas,1e-05,818,0.596304458848626,0
800,oas,1e-05,819,0.5975628561067793,0
800,oas,1e-05,820,0.6059061831146834,0
800,oas,1e-05,821,0.6076879280878372,0
800,oas,1e-05,822,0.6122978790573965,0
800,oas,1e-05,823,0.6177273001503705,0
800,oas,1e-05,824,0.6267675555629764,0
800,oas,1e-05,825,0.6292177814439837,0
800,oas,1e-05,826,0.63638097140034,0
800,oas,1e-05,827,0.6413416123726758,0
800,oas,1e-05,828,0.6468792945676693,0
800,oas,1e-05,829,0.6509634209996513,0
800,oas,1e-05,830,0.6598228537419458,0
800,oas,1e-05,831,0.6606408723876221,0
800,oas,1e-05,832,0.6674209767570491,0
800,oas,1e-05,833,0.6733821456800341,0
800,oas,1e-05,834,0.676617576057415,0
800,oas,1e-05,835,0.6866716419271789,0
800,oas,1e-05,836,0.6944481620586214,0
800,oas,1e-05,837,0.6947275826765589,0
800,oas,1e-05,838,0.7023111037001889,0
800,oas,1e-05,839,0.7071623892440067,0
800,oas,1e-05,840,0.7165587340934088,0
800,oas,1e-05,841,0.7266749909522818,0
800,oas,1e-05,842,0.7303161757705374,0
800,oas,1e-05,843,0.7393083507210576,0
800,oas,1e-05,844,0.7397133450169316,0
800,oas,1e-05,845,0.7443836903618161,0
800,oas,1e-05,846,0.7570620715260458,0
800,oas,1e-05,847,0.7640590133045331,0
800,oas,1e-05,848,0.7681645805468693,0
800,oas,1e-05,849,0.7748171992922209,0
800,oas,1e-05,850,0.7856153543687675,0
800,oas,1e-05,851,0.7883661929227966,0
800,oas,1e-05,852,0.7916650049137955,0
800,oas,1e-05,853,0.7995481916155784,0
800,oas,1e-05,854,0.808324120038954,0
800,oas,1e-05,855,0.8260138806908337,0
800,oas,1e-05,856,0.8306765622182413,0
800,oas,1e-05,857,0.8435619333066118,0
800,oas,1e-05,858,0.8541060135496771,0
800,oas,1e-05,859,0.8556052885037583,0
800,oas,1e-05,860,0.8693461498664082,0
800,oas,1e-05,861,0.8870901583164451,0
800,oas,1e-05,862,0.8905873859906105,0
800,oas,1e-05,863,0.8987487277532185,0
800,oas,1e-05,864,0.9016121915338873,0
800,oas,1e-05,865,0.9088334789388567,0
800,oas,1e-05,866,0.9172916532033462,0
800,oas,1e-05,867,0.9237483160329021,0
800,oas,1e-05,868,0.9365167676880797,0
800,oas,1e-05,869,0.9396152175903829,0
800,oas,1e-05,870,0.9613393365354562,0
800,oas,1e-05,871,0.9740962611936358,0
800,oas,1e-05,872,0.9782626559353477,0
800,oas,1e-05,873,0.9839643383673542,0
800,oas,1e-05,874,0.9996776694602338,0
800,oas,1e-05,875,1.0047237280134997,0
800,oas,1e-05,876,1.0136630405712093,0
800,oas,1e-05,877,1.0203794801528476,0
800,oas,1e-05,878,1.0263992147293843,0
800,oas,1e-05,879,1.0476663412691594,0
800,oas,1e-05,880,1.056397389761378,0
800,oas,1e-05,881,1.0650496904572566,0
800,oas,1e-05,882,1.0678840531074665,0
800,oas,1e-05,883,1.0911023978932213,0
800,oas,1e-05,884,1.0945893248918899,0
800,oas,1e-05,885,1.1100142781024587,0
800,oas,1e-05,886,1.112804506620807,0
800,oas,1e-05,887,1.1265149723433612,0
800,oas,1e-05,888,1.1380591773452546,0
800,oas,1e-05,889,1.1467543337225974,0
800,oas,1e-05,890,1.1714180919555337,0
800,oas,1e-05,891,1.1891729077454207,0
800,oas,1e-05,892,1.199719150693658,0
800,oas,1e-05,893,1.2082755158688778,0
800,oas,1e-05,894,1.2296956091291826,0
800,oas,1e-05,895,1.2390702126378799,0
800,oas,1e-05,896,1.244736531767135,0
800,oas,1e-05,897,1.2709877535286218,0
800,oas,1e-05,898,1.2831658410069602,0
800,oas,1e-05,899,1.2976154787319434,0
800,oas,1e-05,900,1.319273062198735,0
800,oas,1e-05,901,1.330460973513446,0
800,oas,1e-05,902,1.3430512261518168,0
800,oas,1e-05,903,1.3523261827656734,0
800,oas,1e-05,904,1.363908472304892,0
800,oas,1e-05,905,1.3739791284852547,0
800,oas,1e-05,906,1.4149329914510809,0
800,oas,1e-05,907,1.4246768339862321,0
800,oas,1e-05,908,1.445229163330358,0
800,oas,1e-05,909,1.4582995628599384,0
800,oas,1e-05,910,1.476506325536912,0
800,oas,1e-05,911,1.492453143659821,0
800,oas,1e-05,912,1.5334268319472417,0
800,oas,1e-05,913,1.545836649389606,0
800,oas,1e-05,914,1.5480785236362062,0
800,oas,1e-05,915,1.5784625971743087,0
800,oas,1e-05,916,1.603155695231034,0
800,oas,1e-05,917,1.616746523433857,0
800,oas,1e-05,918,1.6571634713777563,0
800,oas,1e-05,919,1.6595425473166685,0
800,oas,1e-05,920,1.680414784819106,0
800,oas,1e-05,921,1.687644556201107,0
800,oas,1e-05,922,1.7341711421165165,0
800,oas,1e-05,923,1.739642799849971,0
800,oas,1e-05,924,1.7752020536978323,0
800,oas,1e-05,925,1.7808610943498377,0
800,oas,1e-05,926,1.8153527357875778,0
800,oas,1e-05,927,1.856040927620977,0
800,oas,1e-05,928,1.883885045997066,0
800,oas,1e-05,929,1.8932874636450099,0
800,oas,1e-05,930,1.9340078668183946,0
800,oas,1e-05,931,1.9362258815992515,0
800,oas,1e-05,932,1.9625069065483967,0
800,oas,1e-05,933,2.0173104438709233,0
800,oas,1e-05,934,2.0428497784761253,0
800,oas,1e-05,935,2.0661565065160077,0
800,oas,1e-05,936,2.0974730387720957,0
800,oas,1e-05,937,2.115846338016072,0
800,oas,1e-05,938,2.1706665696864813,0
800,oas,1e-05,939,2.206584324344986,0
800,oas,1e-05,940,2.2158539309264245,0
800,oas,1e-05,941,2.24439540090902,0
800,oas,1e-05,942,2.2825092931079967,0
800,oas,1e-05,943,2.3091533189270605,0
800,oas,1e-05,944,2.3479189183186877,0
800,oas,1e-05,945,2.373035754181922,0
800,oas,1e-05,946,2.4258203351447873,0
800,oas,1e-05,947,2.435728955728028,0
800,oas,1e-05,948,2.4874331217437335,0
800,oas,1e-05,949,2.5416348912462414,0
800,oas,1e-05,950,2.568987694891365,0
800,oas,1e-05,951,2.606521456593132,0
800,oas,1e-05,952,2.6488154227582648,0
800,oas,1e-05,953,2.669338191184901,0
800,oas,1e-05,954,2.693707473912014,0
800,oas,1e-05,955,2.7604314770686313,0
800,oas,1e-05,956,2.8123992737619794,0
800,oas,1e-05,957,2.8515860501978985,0
800,oas,1e-05,958,2.8931419214538856,0
800,oas,1e-05,959,2.9567076182221275,0
800,oas,1e-05,960,2.9867886609137946,0
800,oas,1e-05,961,3.0407293949508123,0
800,oas,1e-05,962,3.1623991171586248,0
800,oas,1e-05,963,3.1810574851188966,0
800,oas,1e-05,964,3.2061302360236312,0
800,oas,1e-05,965,3.3172550486010515,0
800,oas,1e-05,966,3.36600279077556,0
800,oas,1e-05,967,3.424133591021623,0
800,oas,1e-05,968,3.4485089774010844,0
800,oas,1e-05,969,3.55803320176177,0
800,oas,1e-05,970,3.564594945617923,0
800,oas,1e-05,971,3.726308012686052,0
800,oas,1e-05,972,3.7419990420881746,0
800,oas,1e-05,973,3.756642313347684,0
800,oas,1e-05,974,3.8594971990446876,0
800,oas,1e-05,975,3.901686992819696,0
800,oas,1e-05,976,4.050950038955017,0
800,oas,1e-05,977,4.171848402477102,0
800,oas,1e-05,978,4.247422046056732,0
800,oas,1e-05,979,4.408195722822788,0
800,oas,1e-05,980,4.447382466581329,0
800,oas,1e-05,981,4.526046664337395,0
800,oas,1e-05,982,4.600337773941613,0
800,oas,1e-05,983,4.676086099390251,0
800,oas,1e-05,984,4.845283987198541,0
800,oas,1e-05,985,4.89611399305099,0
800,oas,1e-05,986,4.932927948786271,0
800,oas,1e-05,987,5.1301107839355735,0
800,oas,1e-05,988,5.236026546785143,0
800,oas,1e-05,989,5.303693461982295,0
800,oas,1e-05,990,5.4751765896301245,0
800,oas,1e-05,991,5.604786461906223,0
800,oas,1e-05,992,5.720160071957794,0
800,oas,1e-05,993,5.921532650117788,0
800,oas,1e-05,994,6.020841985226462,0
800,oas,1e-05,995,6.11467238781179,0
800,oas,1e-05,996,6.490959440018737,0
800,oas,1e-05,997,6.507480114910391,0
800,oas,1e-05,998,6.620441080222798,0
800,oas,1e-05,999,6.811250372516856,0
800,oas,1e-05,1000,7.192553925260743,0
800,oas,1e-05,1001,7.403981586614851,0
800,oas,1e-05,1002,7.539916740922561,0
800,oas,1e-05,1003,7.827475023883867,0
800,oas,1e-05,1004,8.23311237682966,0
800,oas,1e-05,1005,8.48655257712511,0
800,oas,1e-05,1006,8.91667012350805,0
800,oas,1e-05,1007,8.96017852484686,0
800,oas,1e-05,1008,9.332237234241994,0
800,oas,1e-05,1009,9.66362928032218,0
800,oas,1e-05,1010,10.340393452820836,0
800,oas,1e-05,1011,11.13973786792837,0
800,oas,1e-05,1012,11.658442597356906,0
800,oas,1e-05,1013,12.488841017509406,0
800,oas,1e-05,1014,13.945555735035585,0
800,oas,1e-05,1015,14.169714316023354,0
800,oas,1e-05,1016,16.736266650184206,0
800,oas,1e-05,1017,17.408479253269938,0
800,oas,1e-05,1018,18.36119056555475,0
800,oas,1e-05,1019,20.628210893683885,0
800,oas,1e-05,1020,22.781241713823164,0
800,oas,1e-05,1021,32.541043034417434,0
800,oas,1e-05,1022,43.3803557523803,0
800,oas,1e-05,1023,213.99290440728328,0
800,ledoit_wolf,1e-05,0,0.026075519506085183,0
800,ledoit_wolf,1e-05,1,0.026075519506088527,0
800,ledoit_wolf,1e-05,2,0.026075519506088638,0
800,ledoit_wolf,1e-05,3,0.026075519506088767,0
800,ledoit_wolf,1e-05,4,0.02607551950608902,0
800,ledoit_wolf,1e-05,5,0.026075519506089048,0
800,ledoit_wolf,1e-05,6,0.026075519506089113,0
800,ledoit_wolf,1e-05,7,0.026075519506089134,0
800,ledoit_wolf,1e-05,8,0.026075519506089207,0
800,ledoit_wolf,1e-05,9,0.026075519506089256,0
800,ledoit_wolf,1e-05,10,0.026075519506089388,0
800,ledoit_wolf,1e-05,11,0.02607551950608957,0
800,ledoit_wolf,1e-05,12,0.026075519506089603,0
800,ledoit_wolf,1e-05,13,0.02607551950608968,0
800,ledoit_wolf,1e-05,14,0.02607551950608977,0
800,ledoit_wolf,1e-05,15,0.026075519506089818,0
800,ledoit_wolf,1e-05,16,0.02607551950608986,0
800,ledoit_wolf,1e-05,17,0.02607551950608998,0
800,ledoit_wolf,1e-05,18,0.026075519506090054,0
800,ledoit_wolf,1e-05,19,0.026075519506090144,0
800,ledoit_wolf,1e-05,20,0.026075519506090203,0
800,ledoit_wolf,1e-05,21,0.026075519506090217,0
800,ledoit_wolf,1e-05,22,0.02607551950609033,0
800,ledoit_wolf,1e-05,23,0.02607551950609038,0
800,ledoit_wolf,1e-05,24,0.026075519506090404,0
800,ledoit_wolf,1e-05,25,0.026075519506090463,0
800,ledoit_wolf,1e-05,26,0.02607551950609051,0
800,ledoit_wolf,1e-05,27,0.026075519506090557,0
800,ledoit_wolf,1e-05,28,0.026075519506090574,0
800,ledoit_wolf,1e-05,29,0.02607551950609065,0
800,ledoit_wolf,1e-05,30,0.026075519506090664,0
800,ledoit_wolf,1e-05,31,0.02607551950609067,0
800,ledoit_wolf,1e-05,32,0.0260755195060907,0
800,ledoit_wolf,1e-05,33,0.026075519506090782,0
800,ledoit_wolf,1e-05,34,0.02607551950609083,0
800,ledoit_wolf,1e-05,35,0.02607551950609098,0
800,ledoit_wolf,1e-05,36,0.026075519506090994,0
800,ledoit_wolf,1e-05,37,0.026075519506091056,0
800,ledoit_wolf,1e-05,38,0.02607551950609111,0
800,ledoit_wolf,1e-05,39,0.02607551950609114,0
800,ledoit_wolf,1e-05,40,0.026075519506091164,0
800,ledoit_wolf,1e-05,41,0.026075519506091202,0
800,ledoit_wolf,1e-05,42,0.02607551950609122,0
800,ledoit_wolf,1e-05,43,0.026075519506091334,0
800,ledoit_wolf,1e-05,44,0.026075519506091365,0
800,ledoit_wolf,1e-05,45,0.026075519506091438,0
800,ledoit_wolf,1e-05,46,0.026075519506091476,0
800,ledoit_wolf,1e-05,47,0.026075519506091507,0
800,ledoit_wolf,1e-05,48,0.02607551950609153,0
800,ledoit_wolf,1e-05,49,0.026075519506091577,0
800,ledoit_wolf,1e-05,50,0.0260755195060916,0
800,ledoit_wolf,1e-05,51,0.026075519506091674,0
800,ledoit_wolf,1e-05,52,0.02607551950609168,0
800,ledoit_wolf,1e-05,53,0.02607551950609173,0
800,ledoit_wolf,1e-05,54,0.026075519506091816,0
800,ledoit_wolf,1e-05,55,0.02607551950609182,0
800,ledoit_wolf,1e-05,56,0.02607551950609186,0
800,ledoit_wolf,1e-05,57,0.026075519506091924,0
800,ledoit_wolf,1e-05,58,0.026075519506091972,0
800,ledoit_wolf,1e-05,59,0.026075519506092004,0
800,ledoit_wolf,1e-05,60,0.02607551950609202,0
800,ledoit_wolf,1e-05,61,0.02607551950609207,0
800,ledoit_wolf,1e-05,62,0.02607551950609209,0
800,ledoit_wolf,1e-05,63,0.026075519506092153,0
800,ledoit_wolf,1e-05,64,0.026075519506092187,0
800,ledoit_wolf,1e-05,65,0.026075519506092264,0
800,ledoit_wolf,1e-05,66,0.02607551950609228,0
800,ledoit_wolf,1e-05,67,0.02607551950609231,0
800,ledoit_wolf,1e-05,68,0.026075519506092378,0
800,ledoit_wolf,1e-05,69,0.02607551950609241,0
800,ledoit_wolf,1e-05,70,0.02607551950609247,0
800,ledoit_wolf,1e-05,71,0.02607551950609252,0
800,ledoit_wolf,1e-05,72,0.02607551950609252,0
800,ledoit_wolf,1e-05,73,0.026075519506092586,0
800,ledoit_wolf,1e-05,74,0.026075519506092614,0
800,ledoit_wolf,1e-05,75,0.026075519506092618,0
800,ledoit_wolf,1e-05,76,0.026075519506092697,0
800,ledoit_wolf,1e-05,77,0.026075519506092742,0
800,ledoit_wolf,1e-05,78,0.026075519506092746,0
800,ledoit_wolf,1e-05,79,0.02607551950609279,0
800,ledoit_wolf,1e-05,80,0.026075519506092812,0
800,ledoit_wolf,1e-05,81,0.026075519506092836,0
800,ledoit_wolf,1e-05,82,0.02607551950609285,0
800,ledoit_wolf,1e-05,83,0.02607551950609288,0
800,ledoit_wolf,1e-05,84,0.02607551950609294,0
800,ledoit_wolf,1e-05,85,0.026075519506093,0
800,ledoit_wolf,1e-05,86,0.02607551950609305,0
800,ledoit_wolf,1e-05,87,0.026075519506093107,0
800,ledoit_wolf,1e-05,88,0.026075519506093135,0
800,ledoit_wolf,1e-05,89,0.026075519506093155,0
800,ledoit_wolf,1e-05,90,0.02607551950609319,0
800,ledoit_wolf,1e-05,91,0.026075519506093214,0
800,ledoit_wolf,1e-05,92,0.026075519506093228,0
800,ledoit_wolf,1e-05,93,0.026075519506093246,0
800,ledoit_wolf,1e-05,94,0.02607551950609331,0
800,ledoit_wolf,1e-05,95,0.026075519506093322,0
800,ledoit_wolf,1e-05,96,0.026075519506093398,0
800,ledoit_wolf,1e-05,97,0.02607551950609343,0
800,ledoit_wolf,1e-05,98,0.026075519506093433,0
800,ledoit_wolf,1e-05,99,0.026075519506093492,0
800,ledoit_wolf,1e-05,100,0.0260755195060935,0
800,ledoit_wolf,1e-05,101,0.02607551950609355,0
800,ledoit_wolf,1e-05,102,0.026075519506093603,0
800,ledoit_wolf,1e-05,103,0.026075519506093645,0
800,ledoit_wolf,1e-05,104,0.026075519506093665,0
800,ledoit_wolf,1e-05,105,0.02607551950609372,0
800,ledoit_wolf,1e-05,106,0.026075519506093756,0
800,ledoit_wolf,1e-05,107,0.026075519506093804,0
800,ledoit_wolf,1e-05,108,0.02607551950609383,0
800,ledoit_wolf,1e-05,109,0.02607551950609388,0
800,ledoit_wolf,1e-05,110,0.026075519506093953,0
800,ledoit_wolf,1e-05,111,0.026075519506093964,0
800,ledoit_wolf,1e-05,112,0.026075519506094012,0
800,ledoit_wolf,1e-05,113,0.026075519506094047,0
800,ledoit_wolf,1e-05,114,0.02607551950609409,0
800,ledoit_wolf,1e-05,115,0.026075519506094092,0
800,ledoit_wolf,1e-05,116,0.026075519506094123,0
800,ledoit_wolf,1e-05,117,0.02607551950609418,0
800,ledoit_wolf,1e-05,118,0.026075519506094196,0
800,ledoit_wolf,1e-05,119,0.02607551950609422,0
800,ledoit_wolf,1e-05,120,0.026075519506094283,0
800,ledoit_wolf,1e-05,121,0.026075519506094325,0
800,ledoit_wolf,1e-05,122,0.02607551950609436,0
800,ledoit_wolf,1e-05,123,0.02607551950609438,0
800,ledoit_wolf,1e-05,124,0.026075519506094463,0
800,ledoit_wolf,1e-05,125,0.02607551950609451,0
800,ledoit_wolf,1e-05,126,0.026075519506094526,0
800,ledoit_wolf,1e-05,127,0.02607551950609457,0
800,ledoit_wolf,1e-05,128,0.026075519506094588,0
800,ledoit_wolf,1e-05,129,0.026075519506094647,0
800,ledoit_wolf,1e-05,130,0.026075519506094675,0
800,ledoit_wolf,1e-05,131,0.02607551950609471,0
800,ledoit_wolf,1e-05,132,0.02607551950609477,0
800,ledoit_wolf,1e-05,133,0.026075519506094783,0
800,ledoit_wolf,1e-05,134,0.02607551950609482,0
800,ledoit_wolf,1e-05,135,0.026075519506094873,0
800,ledoit_wolf,1e-05,136,0.026075519506094894,0
800,ledoit_wolf,1e-05,137,0.026075519506094928,0
800,ledoit_wolf,1e-05,138,0.026075519506094953,0
800,ledoit_wolf,1e-05,139,0.026075519506095022,0
800,ledoit_wolf,1e-05,140,0.026075519506095043,0
800,ledoit_wolf,1e-05,141,0.026075519506095098,0
800,ledoit_wolf,1e-05,142,0.026075519506095116,0
800,ledoit_wolf,1e-05,143,0.026075519506095178,0
800,ledoit_wolf,1e-05,144,0.026075519506095202,0
800,ledoit_wolf,1e-05,145,0.026075519506095237,0
800,ledoit_wolf,1e-05,146,0.02607551950609527,0
800,ledoit_wolf,1e-05,147,0.02607551950609532,0
800,ledoit_wolf,1e-05,148,0.026075519506095345,0
800,ledoit_wolf,1e-05,149,0.026075519506095365,0
800,ledoit_wolf,1e-05,150,0.026075519506095428,0
800,ledoit_wolf,1e-05,151,0.026075519506095452,0
800,ledoit_wolf,1e-05,152,0.0260755195060955,0
800,ledoit_wolf,1e-05,153,0.026075519506095553,0
800,ledoit_wolf,1e-05,154,0.026075519506095574,0
800,ledoit_wolf,1e-05,155,0.026075519506095594,0
800,ledoit_wolf,1e-05,156,0.026075519506095608,0
800,ledoit_wolf,1e-05,157,0.026075519506095646,0
800,ledoit_wolf,1e-05,158,0.026075519506095747,0
800,ledoit_wolf,1e-05,159,0.02607551950609576,0
800,ledoit_wolf,1e-05,160,0.026075519506095778,0
800,ledoit_wolf,1e-05,161,0.02607551950609582,0
800,ledoit_wolf,1e-05,162,0.02607551950609587,0
800,ledoit_wolf,1e-05,163,0.026075519506095938,0
800,ledoit_wolf,1e-05,164,0.02607551950609596,0
800,ledoit_wolf,1e-05,165,0.02607551950609601,0
800,ledoit_wolf,1e-05,166,0.026075519506096035,0
800,ledoit_wolf,1e-05,167,0.026075519506096087,0
800,ledoit_wolf,1e-05,168,0.026075519506096108,0
800,ledoit_wolf,1e-05,169,0.026075519506096198,0
800,ledoit_wolf,1e-05,170,0.026075519506096198,0
800,ledoit_wolf,1e-05,171,0.026075519506096236,0
800,ledoit_wolf,1e-05,172,0.026075519506096257,0
800,ledoit_wolf,1e-05,173,0.026075519506096354,0
800,ledoit_wolf,1e-05,174,0.026075519506096392,0
800,ledoit_wolf,1e-05,175,0.026075519506096406,0
800,ledoit_wolf,1e-05,176,0.02607551950609647,0
800,ledoit_wolf,1e-05,177,0.026075519506096507,0
800,ledoit_wolf,1e-05,178,0.026075519506096535,0
800,ledoit_wolf,1e-05,179,0.02607551950609659,0
800,ledoit_wolf,1e-05,180,0.026075519506096635,0
800,ledoit_wolf,1e-05,181,0.026075519506096677,0
800,ledoit_wolf,1e-05,182,0.026075519506096743,0
800,ledoit_wolf,1e-05,183,0.02607551950609677,0
800,ledoit_wolf,1e-05,184,0.026075519506096836,0
800,ledoit_wolf,1e-05,185,0.02607551950609688,0
800,ledoit_wolf,1e-05,186,0.026075519506096902,0
800,ledoit_wolf,1e-05,187,0.026075519506096916,0
800,ledoit_wolf,1e-05,188,0.026075519506097006,0
800,ledoit_wolf,1e-05,189,0.02607551950609707,0
800,ledoit_wolf,1e-05,190,0.026075519506097128,0
800,ledoit_wolf,1e-05,191,0.02607551950609716,0
800,ledoit_wolf,1e-05,192,0.02607551950609719,0
800,ledoit_wolf,1e-05,193,0.02607551950609721,0
800,ledoit_wolf,1e-05,194,0.026075519506097294,0
800,ledoit_wolf,1e-05,195,0.026075519506097322,0
800,ledoit_wolf,1e-05,196,0.026075519506097388,0
800,ledoit_wolf,1e-05,197,0.02607551950609748,0
800,ledoit_wolf,1e-05,198,0.026075519506097513,0
800,ledoit_wolf,1e-05,199,0.02607551950609759,0
800,ledoit_wolf,1e-05,200,0.026075519506097634,0
800,ledoit_wolf,1e-05,201,0.026075519506097693,0
800,ledoit_wolf,1e-05,202,0.026075519506097693,0
800,ledoit_wolf,1e-05,203,0.026075519506097777,0
800,ledoit_wolf,1e-05,204,0.026075519506097853,0
800,ledoit_wolf,1e-05,205,0.02607551950609796,0
800,ledoit_wolf,1e-05,206,0.026075519506098002,0
800,ledoit_wolf,1e-05,207,0.026075519506098044,0
800,ledoit_wolf,1e-05,208,0.02607551950609815,0
800,ledoit_wolf,1e-05,209,0.026075519506098183,0
800,ledoit_wolf,1e-05,210,0.026075519506098207,0
800,ledoit_wolf,1e-05,211,0.026075519506098297,0
800,ledoit_wolf,1e-05,212,0.026075519506098342,0
800,ledoit_wolf,1e-05,213,0.02607551950609844,0
800,ledoit_wolf,1e-05,214,0.026075519506098516,0
800,ledoit_wolf,1e-05,215,0.026075519506098575,0
800,ledoit_wolf,1e-05,216,0.02607551950609862,0
800,ledoit_wolf,1e-05,217,0.026075519506098804,0
800,ledoit_wolf,1e-05,218,0.026075519506098883,0
800,ledoit_wolf,1e-05,219,0.026075519506098956,0
800,ledoit_wolf,1e-05,220,0.026075519506099043,0
800,ledoit_wolf,1e-05,221,0.026075519506099196,0
800,ledoit_wolf,1e-05,222,0.026075519506099244,0
800,ledoit_wolf,1e-05,223,0.026075519506100008,0
800,ledoit_wolf,1e-05,224,0.02607551950610457,0
800,ledoit_wolf,1e-05,225,0.026780458989748412,0
800,ledoit_wolf,1e-05,226,0.027523545690023916,0
800,ledoit_wolf,1e-05,227,0.027586019628633586,0
800,ledoit_wolf,1e-05,228,0.027664715747476542,0
800,ledoit_wolf,1e-05,229,0.027678940903209735,0
800,ledoit_wolf,1e-05,230,0.02795713599319551,0
800,ledoit_wolf,1e-05,231,0.028051736347204856,0
800,ledoit_wolf,1e-05,232,0.028088128250662935,0
800,ledoit_wolf,1e-05,233,0.02819035939277358,0
800,ledoit_wolf,1e-05,234,0.028330954718942244,0
800,ledoit_wolf,1e-05,235,0.028373209640331826,0
800,ledoit_wolf,1e-05,236,0.028437003541897182,0
800,ledoit_wolf,1e-05,237,0.02856194900258894,0
800,ledoit_wolf,1e-05,238,0.02860954133280733,0
800,ledoit_wolf,1e-05,239,0.028650425383631852,0
800,ledoit_wolf,1e-05,240,0.028715782022467207,0
800,ledoit_wolf,1e-05,241,0.02881443419661186,0
800,ledoit_wolf,1e-05,242,0.028873779561641638,0
800,ledoit_wolf,1e-05,243,0.02903138735506991,0
800,ledoit_wolf,1e-05,244,0.02908528287657984,0
800,ledoit_wolf,1e-05,245,0.029210029284027238,0
800,ledoit_wolf,1e-05,246,0.02921358062526516,0
800,ledoit_wolf,1e-05,247,0.029284147829540825,0
800,ledoit_wolf,1e-05,248,0.029347608007911776,0
800,ledoit_wolf,1e-05,249,0.02939730894193741,0
800,ledoit_wolf,1e-05,250,0.029462348138600988,0
800,ledoit_wolf,1e-05,251,0.02954736624426722,0
800,ledoit_wolf,1e-05,252,0.029655797946675163,0
800,ledoit_wolf,1e-05,253,0.02969971041999885,0
800,ledoit_wolf,1e-05,254,0.029828717186553767,0
800,ledoit_wolf,1e-05,255,0.029908836629573332,0
800,ledoit_wolf,1e-05,256,0.029980220545842658,0
800,ledoit_wolf,1e-05,257,0.03006645608819984,0
800,ledoit_wolf,1e-05,258,0.030215520561652144,0
800,ledoit_wolf,1e-05,259,0.030249579440572803,0
800,ledoit_wolf,1e-05,260,0.030308824986169203,0
800,ledoit_wolf,1e-05,261,0.030349916721255202,0
800,ledoit_wolf,1e-05,262,0.030450167764459506,0
800,ledoit_wolf,1e-05,263,0.03052263422219554,0
800,ledoit_wolf,1e-05,264,0.030635126117003964,0
800,ledoit_wolf,1e-05,265,0.0306802527035696,0
800,ledoit_wolf,1e-05,266,0.030768954226559373,0
800,ledoit_wolf,1e-05,267,0.030867261381396033,0
800,ledoit_wolf,1e-05,268,0.03097637801942714,0
800,ledoit_wolf,1e-05,269,0.031024275752209427,0
800,ledoit_wolf,1e-05,270,0.031101970361404052,0
800,ledoit_wolf,1e-05,271,0.031218600986094452,0
800,ledoit_wolf,1e-05,272,0.031427687960208346,0
800,ledoit_wolf,1e-05,273,0.0314990487639726,0
800,ledoit_wolf,1e-05,274,0.0315919711456405,0
800,ledoit_wolf,1e-05,275,0.03162849214994147,0
800,ledoit_wolf,1e-05,276,0.03169923540631056,0
800,ledoit_wolf,1e-05,277,0.031840504452651526,0
800,ledoit_wolf,1e-05,278,0.03189892484334728,0
800,ledoit_wolf,1e-05,279,0.031960357310805446,0
800,ledoit_wolf,1e-05,280,0.03214602873371411,0
800,ledoit_wolf,1e-05,281,0.03224074512637532,0
800,ledoit_wolf,1e-05,282,0.03234826936824708,0
800,ledoit_wolf,1e-05,283,0.03247034352678171,0
800,ledoit_wolf,1e-05,284,0.03254452839335091,0
800,ledoit_wolf,1e-05,285,0.03265765179627839,0
800,ledoit_wolf,1e-05,286,0.03280721432196382,0
800,ledoit_wolf,1e-05,287,0.03290563907042456,0
800,ledoit_wolf,1e-05,288,0.03293990729333094,0
800,ledoit_wolf,1e-05,289,0.03315903113384491,0
800,ledoit_wolf,1e-05,290,0.03326058873728186,0
800,ledoit_wolf,1e-05,291,0.03333136868585654,0
800,ledoit_wolf,1e-05,292,0.03343335464038944,0
800,ledoit_wolf,1e-05,293,0.03354299396347548,0
800,ledoit_wolf,1e-05,294,0.03360058611623361,0
800,ledoit_wolf,1e-05,295,0.033729399355033,0
800,ledoit_wolf,1e-05,296,0.03396127901214648,0
800,ledoit_wolf,1e-05,297,0.03401310783889715,0
800,ledoit_wolf,1e-05,298,0.034148515511747524,0
800,ledoit_wolf,1e-05,299,0.03426277969525168,0
800,ledoit_wolf,1e-05,300,0.03435345864773282,0
800,ledoit_wolf,1e-05,301,0.03458500371003314,0
800,ledoit_wolf,1e-05,302,0.03473110828813072,0
800,ledoit_wolf,1e-05,303,0.034779464583647786,0
800,ledoit_wolf,1e-05,304,0.03485320498791563,0
800,ledoit_wolf,1e-05,305,0.03498128416872758,0
800,ledoit_wolf,1e-05,306,0.0351357206853576,0
800,ledoit_wolf,1e-05,307,0.035228971764358755,0
800,ledoit_wolf,1e-05,308,0.03526051425033597,0
800,ledoit_wolf,1e-05,309,0.03548111082914886,0
800,ledoit_wolf,1e-05,310,0.03549246231363314,0
800,ledoit_wolf,1e-05,311,0.03558156657565711,0
800,ledoit_wolf,1e-05,312,0.03575250712374398,0
800,ledoit_wolf,1e-05,313,0.0358180052361348,0
800,ledoit_wolf,1e-05,314,0.03608304610515029,0
800,ledoit_wolf,1e-05,315,0.03619730546108505,0
800,ledoit_wolf,1e-05,316,0.036278493207848726,0
800,ledoit_wolf,1e-05,317,0.03640153273417137,0
800,ledoit_wolf,1e-05,318,0.036589889050445384,0
800,ledoit_wolf,1e-05,319,0.03674522080192229,0
800,ledoit_wolf,1e-05,320,0.036877234366641934,0
800,ledoit_wolf,1e-05,321,0.036971520299962285,0
800,ledoit_wolf,1e-05,322,0.03711108812072531,0
800,ledoit_wolf,1e-05,323,0.03725995809061845,0
800,ledoit_wolf,1e-05,324,0.03742197747003308,0
800,ledoit_wolf,1e-05,325,0.037549731865422674,0
800,ledoit_wolf,1e-05,326,0.03772096701779026,0
800,ledoit_wolf,1e-05,327,0.03794918974274992,0
800,ledoit_wolf,1e-05,328,0.038011730866556105,0
800,ledoit_wolf,1e-05,329,0.03817490354982684,0
800,ledoit_wolf,1e-05,330,0.03821718218791685,0
800,ledoit_wolf,1e-05,331,0.03844308132898326,0
800,ledoit_wolf,1e-05,332,0.03845680680726362,0
800,ledoit_wolf,1e-05,333,0.03883297354220471,0
800,ledoit_wolf,1e-05,334,0.038886142192649825,0
800,ledoit_wolf,1e-05,335,0.03897285660484475,0
800,ledoit_wolf,1e-05,336,0.03915645603869701,0
800,ledoit_wolf,1e-05,337,0.039248942565827546,0
800,ledoit_wolf,1e-05,338,0.039400744917095214,0
800,ledoit_wolf,1e-05,339,0.03953827982317155,0
800,ledoit_wolf,1e-05,340,0.03994664166825011,0
800,ledoit_wolf,1e-05,341,0.04000238076633892,0
800,ledoit_wolf,1e-05,342,0.04010063682578071,0
800,ledoit_wolf,1e-05,343,0.04024833576403248,0
800,ledoit_wolf,1e-05,344,0.04037684774483885,0
800,ledoit_wolf,1e-05,345,0.04055699648881783,0
800,ledoit_wolf,1e-05,346,0.04072717627766507,0
800,ledoit_wolf,1e-05,347,0.040971522281736866,0
800,ledoit_wolf,1e-05,348,0.041209495681907585,0
800,ledoit_wolf,1e-05,349,0.04132398541329502,0
800,ledoit_wolf,1e-05,350,0.04145565247216359,0
800,ledoit_wolf,1e-05,351,0.041653646727366295,0
800,ledoit_wolf,1e-05,352,0.04177640753847256,0
800,ledoit_wolf,1e-05,353,0.04197175950001206,0
800,ledoit_wolf,1e-05,354,0.042171110780564666,0
800,ledoit_wolf,1e-05,355,0.042394127887676526,0
800,ledoit_wolf,1e-05,356,0.042618867756047146,0
800,ledoit_wolf,1e-05,357,0.042643561507897526,0
800,ledoit_wolf,1e-05,358,0.042874165930270346,0
800,ledoit_wolf,1e-05,359,0.04295595458397751,0
800,ledoit_wolf,1e-05,360,0.04315104447626505,0
800,ledoit_wolf,1e-05,361,0.04329500177026114,0
800,ledoit_wolf,1e-05,362,0.04329930339096145,0
800,ledoit_wolf,1e-05,363,0.04377605716838589,0
800,ledoit_wolf,1e-05,364,0.0439032769346291,0
800,ledoit_wolf,1e-05,365,0.04407435925776993,0
800,ledoit_wolf,1e-05,366,0.04413216526086116,0
800,ledoit_wolf,1e-05,367,0.044299082615736424,0
800,ledoit_wolf,1e-05,368,0.04472560211188437,0
800,ledoit_wolf,1e-05,369,0.044898646739262874,0
800,ledoit_wolf,1e-05,370,0.044961039075706165,0
800,ledoit_wolf,1e-05,371,0.04510151523712894,0
800,ledoit_wolf,1e-05,372,0.04527739853992011,0
800,ledoit_wolf,1e-05,373,0.04550557171542935,0
800,ledoit_wolf,1e-05,374,0.04567908341872308,0
800,ledoit_wolf,1e-05,375,0.04598809823696765,0
800,ledoit_wolf,1e-05,376,0.046076774179099916,0
800,ledoit_wolf,1e-05,377,0.04623211504874179,0
800,ledoit_wolf,1e-05,378,0.04653742733708693,0
800,ledoit_wolf,1e-05,379,0.04661741127271382,0
800,ledoit_wolf,1e-05,380,0.046929936026118745,0
800,ledoit_wolf,1e-05,381,0.047105884189601085,0
800,ledoit_wolf,1e-05,382,0.04734438945774529,0
800,ledoit_wolf,1e-05,383,0.04755080549073476,0
800,ledoit_wolf,1e-05,384,0.04770993449361729,0
800,ledoit_wolf,1e-05,385,0.04784142620254197,0
800,ledoit_wolf,1e-05,386,0.04811385732029794,0
800,ledoit_wolf,1e-05,387,0.048349468774958534,0
800,ledoit_wolf,1e-05,388,0.04848915686791147,0
800,ledoit_wolf,1e-05,389,0.048635089093051996,0
800,ledoit_wolf,1e-05,390,0.04883311159292391,0
800,ledoit_wolf,1e-05,391,0.048988122552746136,0
800,ledoit_wolf,1e-05,392,0.04905539189890729,0
800,ledoit_wolf,1e-05,393,0.049210110235139645,0
800,ledoit_wolf,1e-05,394,0.04950291183367553,0
800,ledoit_wolf,1e-05,395,0.05002802799114124,0
800,ledoit_wolf,1e-05,396,0.050205174114516755,0
800,ledoit_wolf,1e-05,397,0.05026149389759162,0
800,ledoit_wolf,1e-05,398,0.05040126607678424,0
800,ledoit_wolf,1e-05,399,0.05078935207611702,0
800,ledoit_wolf,1e-05,400,0.05107806445241595,0
800,ledoit_wolf,1e-05,401,0.05122818487436772,0
800,ledoit_wolf,1e-05,402,0.051393287061330624,0
800,ledoit_wolf,1e-05,403,0.05154190056803182,0
800,ledoit_wolf,1e-05,404,0.051840399679817004,0
800,ledoit_wolf,1e-05,405,0.05206585246170458,0
800,ledoit_wolf,1e-05,406,0.05233330936507374,0
800,ledoit_wolf,1e-05,407,0.05274660848646787,0
800,ledoit_wolf,1e-05,408,0.05290278344862047,0
800,ledoit_wolf,1e-05,409,0.0529994584285916,0
800,ledoit_wolf,1e-05,410,0.05323182186630952,0
800,ledoit_wolf,1e-05,411,0.05342559516437662,0
800,ledoit_wolf,1e-05,412,0.05390295866796086,0
800,ledoit_wolf,1e-05,413,0.054177676870518464,0
800,ledoit_wolf,1e-05,414,0.05428451004613067,0
800,ledoit_wolf,1e-05,415,0.054391359171028775,0
800,ledoit_wolf,1e-05,416,0.05450987054117856,0
800,ledoit_wolf,1e-05,417,0.05488455808934658,0
800,ledoit_wolf,1e-05,418,0.055375168720138646,0
800,ledoit_wolf,1e-05,419,0.05561685406813979,0
800,ledoit_wolf,1e-05,420,0.055767424438331936,0
800,ledoit_wolf,1e-05,421,0.055931120135175476,0
800,ledoit_wolf,1e-05,422,0.056142464676020604,0
800,ledoit_wolf,1e-05,423,0.05668494819204415,0
800,ledoit_wolf,1e-05,424,0.057034751029703096,0
800,ledoit_wolf,1e-05,425,0.05716051630886302,0
800,ledoit_wolf,1e-05,426,0.05719131207818652,0
800,ledoit_wolf,1e-05,427,0.05751459149700473,0
800,ledoit_wolf,1e-05,428,0.05769909927944208,0
800,ledoit_wolf,1e-05,429,0.05804992252487198,0
800,ledoit_wolf,1e-05,430,0.058632202444087365,0
800,ledoit_wolf,1e-05,431,0.0587879666252773,0
800,ledoit_wolf,1e-05,432,0.05899223093985768,0
800,ledoit_wolf,1e-05,433,0.05901793997279064,0
800,ledoit_wolf,1e-05,434,0.059507675073724405,0
800,ledoit_wolf,1e-05,435,0.05999352871529467,0
800,ledoit_wolf,1e-05,436,0.06016754882729388,0
800,ledoit_wolf,1e-05,437,0.06037048938177325,0
800,ledoit_wolf,1e-05,438,0.06068909236478095,0
800,ledoit_wolf,1e-05,439,0.06080915748704661,0
800,ledoit_wolf,1e-05,440,0.061325991110254094,0
800,ledoit_wolf,1e-05,441,0.06143245831790002,0
800,ledoit_wolf,1e-05,442,0.061825539181605285,0
800,ledoit_wolf,1e-05,443,0.062115112317954434,0
800,ledoit_wolf,1e-05,444,0.06235864867216116,0
800,ledoit_wolf,1e-05,445,0.06274776765080144,0
800,ledoit_wolf,1e-05,446,0.06308241497965722,0
800,ledoit_wolf,1e-05,447,0.06316546354056406,0
800,ledoit_wolf,1e-05,448,0.06337022083942896,0
800,ledoit_wolf,1e-05,449,0.06366245901247725,0
800,ledoit_wolf,1e-05,450,0.06403449195660815,0
800,ledoit_wolf,1e-05,451,0.06430232394228595,0
800,ledoit_wolf,1e-05,452,0.06464750798295754,0
800,ledoit_wolf,1e-05,453,0.06516288555148053,0
800,ledoit_wolf,1e-05,454,0.06544425613668371,0
800,ledoit_wolf,1e-05,455,0.06564163680483949,0
800,ledoit_wolf,1e-05,456,0.06634065355977353,0
800,ledoit_wolf,1e-05,457,0.06645295130493753,0
800,ledoit_wolf,1e-05,458,0.06667232105577525,0
800,ledoit_wolf,1e-05,459,0.06687040454240815,0
800,ledoit_wolf,1e-05,460,0.06732495211651028,0
800,ledoit_wolf,1e-05,461,0.06765679974154164,0
800,ledoit_wolf,1e-05,462,0.06793340354985443,0
800,ledoit_wolf,1e-05,463,0.0682286870582708,0
800,ledoit_wolf,1e-05,464,0.0682925943051892,0
800,ledoit_wolf,1e-05,465,0.06901781870636871,0
800,ledoit_wolf,1e-05,466,0.0694119813894051,0
800,ledoit_wolf,1e-05,467,0.06967370930541279,0
800,ledoit_wolf,1e-05,468,0.07015632377036334,0
800,ledoit_wolf,1e-05,469,0.0703921296848307,0
800,ledoit_wolf,1e-05,470,0.07067903756141333,0
800,ledoit_wolf,1e-05,471,0.07069267083277161,0
800,ledoit_wolf,1e-05,472,0.07101091497686773,0
800,ledoit_wolf,1e-05,473,0.07133144314100921,0
800,ledoit_wolf,1e-05,474,0.07186479958626968,0
800,ledoit_wolf,1e-05,475,0.0719115088701465,0
800,ledoit_wolf,1e-05,476,0.07226151551089507,0
800,ledoit_wolf,1e-05,477,0.07297103583104061,0
800,ledoit_wolf,1e-05,478,0.07367534875754807,0
800,ledoit_wolf,1e-05,479,0.07406908154791914,0
800,ledoit_wolf,1e-05,480,0.07435061974649713,0
800,ledoit_wolf,1e-05,481,0.07459649019662727,0
800,ledoit_wolf,1e-05,482,0.07516216102023221,0
800,ledoit_wolf,1e-05,483,0.07545250795434288,0
800,ledoit_wolf,1e-05,484,0.07607195181729448,0
800,ledoit_wolf,1e-05,485,0.07640375424097755,0
800,ledoit_wolf,1e-05,486,0.07666416989476524,0
800,ledoit_wolf,1e-05,487,0.07693903248061144,0
800,ledoit_wolf,1e-05,488,0.07741456363194775,0
800,ledoit_wolf,1e-05,489,0.07755871033976128,0
800,ledoit_wolf,1e-05,490,0.07792854530825098,0
800,ledoit_wolf,1e-05,491,0.0783471303420361,0
800,ledoit_wolf,1e-05,492,0.07866183343151914,0
800,ledoit_wolf,1e-05,493,0.07966243092500445,0
800,ledoit_wolf,1e-05,494,0.07994205175503358,0
800,ledoit_wolf,1e-05,495,0.08027465971916703,0
800,ledoit_wolf,1e-05,496,0.08062005631234956,0
800,ledoit_wolf,1e-05,497,0.08098355258373607,0
800,ledoit_wolf,1e-05,498,0.0816010403902352,0
800,ledoit_wolf,1e-05,499,0.08185226012801498,0
800,ledoit_wolf,1e-05,500,0.08202105584254749,0
800,ledoit_wolf,1e-05,501,0.08223743368284607,0
800,ledoit_wolf,1e-05,502,0.08303378887888666,0
800,ledoit_wolf,1e-05,503,0.08335752835771525,0
800,ledoit_wolf,1e-05,504,0.08365488861640401,0
800,ledoit_wolf,1e-05,505,0.08418804151634303,0
800,ledoit_wolf,1e-05,506,0.08477740374762756,0
800,ledoit_wolf,1e-05,507,0.08574476056778223,0
800,ledoit_wolf,1e-05,508,0.08627483053515521,0
800,ledoit_wolf,1e-05,509,0.0862995351236894,0
800,ledoit_wolf,1e-05,510,0.08679120469953369,0
800,ledoit_wolf,1e-05,511,0.08710102593012856,0
800,ledoit_wolf,1e-05,512,0.08765985497841113,0
800,ledoit_wolf,1e-05,513,0.08813833925029842,0
800,ledoit_wolf,1e-05,514,0.08848250752093263,0
800,ledoit_wolf,1e-05,515,0.08901144137275434,0
800,ledoit_wolf,1e-05,516,0.0892121458700455,0
800,ledoit_wolf,1e-05,517,0.08989823188119479,0
800,ledoit_wolf,1e-05,518,0.09003962966509622,0
800,ledoit_wolf,1e-05,519,0.09023361002881439,0
800,ledoit_wolf,1e-05,520,0.09059093480812161,0
800,ledoit_wolf,1e-05,521,0.09161485655796126,0
800,ledoit_wolf,1e-05,522,0.09174099358556903,0
800,ledoit_wolf,1e-05,523,0.09257448614080735,0
800,ledoit_wolf,1e-05,524,0.09292384750111189,0
800,ledoit_wolf,1e-05,525,0.0936299162394824,0
800,ledoit_wolf,1e-05,526,0.09379282722418976,0
800,ledoit_wolf,1e-05,527,0.09426747297772355,0
800,ledoit_wolf,1e-05,528,0.09467757538297597,0
800,ledoit_wolf,1e-05,529,0.09539848383240677,0
800,ledoit_wolf,1e-05,530,0.09554229368374619,0
800,ledoit_wolf,1e-05,531,0.09587191073484455,0
800,ledoit_wolf,1e-05,532,0.09649560381774747,0
800,ledoit_wolf,1e-05,533,0.09734890945485722,0
800,ledoit_wolf,1e-05,534,0.09781140843691258,0
800,ledoit_wolf,1e-05,535,0.0982968602339537,0
800,ledoit_wolf,1e-05,536,0.09880250047009385,0
800,ledoit_wolf,1e-05,537,0.0993660486005067,0
800,ledoit_wolf,1e-05,538,0.09974146160347065,0
800,ledoit_wolf,1e-05,539,0.10019962862559634,0
800,ledoit_wolf,1e-05,540,0.10061280816428521,0
800,ledoit_wolf,1e-05,541,0.10084992535000041,0
800,ledoit_wolf,1e-05,542,0.10141215679914443,0
800,ledoit_wolf,1e-05,543,0.10177988308852931,0
800,ledoit_wolf,1e-05,544,0.10265032390083353,0
800,ledoit_wolf,1e-05,545,0.1028946687529797,0
800,ledoit_wolf,1e-05,546,0.10413875581532792,0
800,ledoit_wolf,1e-05,547,0.1046677615585604,0
800,ledoit_wolf,1e-05,548,0.10501983132293818,0
800,ledoit_wolf,1e-05,549,0.10582555993960807,0
800,ledoit_wolf,1e-05,550,0.10623045551720851,0
800,ledoit_wolf,1e-05,551,0.1064508122359177,0
800,ledoit_wolf,1e-05,552,0.10720101991776715,0
800,ledoit_wolf,1e-05,553,0.10733243870164365,0
800,ledoit_wolf,1e-05,554,0.10847006322320339,0
800,ledoit_wolf,1e-05,555,0.10931720371389063,0
800,ledoit_wolf,1e-05,556,0.11026558522468916,0
800,ledoit_wolf,1e-05,557,0.11074869194321711,0
800,ledoit_wolf,1e-05,558,0.11145251623636916,0
800,ledoit_wolf,1e-05,559,0.11176671606867788,0
800,ledoit_wolf,1e-05,560,0.11209933111330789,0
800,ledoit_wolf,1e-05,561,0.1128290212031981,0
800,ledoit_wolf,1e-05,562,0.11330793805152543,0
800,ledoit_wolf,1e-05,563,0.1138781131572765,0
800,ledoit_wolf,1e-05,564,0.1141877521430913,0
800,ledoit_wolf,1e-05,565,0.11523944944763387,0
800,ledoit_wolf,1e-05,566,0.11542048701983824,0
800,ledoit_wolf,1e-05,567,0.11633315128165186,0
800,ledoit_wolf,1e-05,568,0.11668261576783572,0
800,ledoit_wolf,1e-05,569,0.11751485307821002,0
800,ledoit_wolf,1e-05,570,0.11779950007582898,0
800,ledoit_wolf,1e-05,571,0.11904907817071048,0
800,ledoit_wolf,1e-05,572,0.11928121487586672,0
800,ledoit_wolf,1e-05,573,0.12022115238764637,0
800,ledoit_wolf,1e-05,574,0.12103857367694061,0
800,ledoit_wolf,1e-05,575,0.12138342860330417,0
800,ledoit_wolf,1e-05,576,0.12249871186660606,0
800,ledoit_wolf,1e-05,577,0.12349613597395132,0
800,ledoit_wolf,1e-05,578,0.1241605909029054,0
800,ledoit_wolf,1e-05,579,0.12472563736997146,0
800,ledoit_wolf,1e-05,580,0.12480488367237946,0
800,ledoit_wolf,1e-05,581,0.1254075105576354,0
800,ledoit_wolf,1e-05,582,0.1260767949697764,0
800,ledoit_wolf,1e-05,583,0.12716376923801528,0
800,ledoit_wolf,1e-05,584,0.12806053596072667,0
800,ledoit_wolf,1e-05,585,0.1287565780423328,0
800,ledoit_wolf,1e-05,586,0.12930642172379922,0
800,ledoit_wolf,1e-05,587,0.12966521655232466,0
800,ledoit_wolf,1e-05,588,0.13073678379401174,0
800,ledoit_wolf,1e-05,589,0.13156038904123463,0
800,ledoit_wolf,1e-05,590,0.13198699071387368,0
800,ledoit_wolf,1e-05,591,0.13244844056578134,0
800,ledoit_wolf,1e-05,592,0.13273269439944085,0
800,ledoit_wolf,1e-05,593,0.13372298578121106,0
800,ledoit_wolf,1e-05,594,0.1341139139576197,0
800,ledoit_wolf,1e-05,595,0.13490170736457868,0
800,ledoit_wolf,1e-05,596,0.13526013198189057,0
800,ledoit_wolf,1e-05,597,0.13655529521375848,0
800,ledoit_wolf,1e-05,598,0.13677947410821611,0
800,ledoit_wolf,1e-05,599,0.13802635982410785,0
800,ledoit_wolf,1e-05,600,0.13881192949889,0
800,ledoit_wolf,1e-05,601,0.1397505030846579,0
800,ledoit_wolf,1e-05,602,0.14032902026498487,0
800,ledoit_wolf,1e-05,603,0.14125564646795627,0
800,ledoit_wolf,1e-05,604,0.14206181416371338,0
800,ledoit_wolf,1e-05,605,0.14231009607101747,0
800,ledoit_wolf,1e-05,606,0.14283627285816208,0
800,ledoit_wolf,1e-05,607,0.14413902033264922,0
800,ledoit_wolf,1e-05,608,0.14476433699181193,0
800,ledoit_wolf,1e-05,609,0.14615003494492992,0
800,ledoit_wolf,1e-05,610,0.14655428668591816,0
800,ledoit_wolf,1e-05,611,0.14733412283247793,0
800,ledoit_wolf,1e-05,612,0.1482108202097711,0
800,ledoit_wolf,1e-05,613,0.149097134023256,0
800,ledoit_wolf,1e-05,614,0.15022344157229164,0
800,ledoit_wolf,1e-05,615,0.15134257308210772,0
800,ledoit_wolf,1e-05,616,0.15220972168201377,0
800,ledoit_wolf,1e-05,617,0.1526873363851279,0
800,ledoit_wolf,1e-05,618,0.1543742734178023,0
800,ledoit_wolf,1e-05,619,0.15487224731671842,0
800,ledoit_wolf,1e-05,620,0.15581150677545816,0
800,ledoit_wolf,1e-05,621,0.15814919712277642,0
800,ledoit_wolf,1e-05,622,0.1587015715336036,0
800,ledoit_wolf,1e-05,623,0.1594468661680036,0
800,ledoit_wolf,1e-05,624,0.16021010340613742,0
800,ledoit_wolf,1e-05,625,0.16116618205752983,0
800,ledoit_wolf,1e-05,626,0.16138354181022171,0
800,ledoit_wolf,1e-05,627,0.16179193340979442,0
800,ledoit_wolf,1e-05,628,0.16269525363361878,0
800,ledoit_wolf,1e-05,629,0.16363869919894528,0
800,ledoit_wolf,1e-05,630,0.1648969021295679,0
800,ledoit_wolf,1e-05,631,0.16602553706650902,0
800,ledoit_wolf,1e-05,632,0.16709733344598496,0
800,ledoit_wolf,1e-05,633,0.1681722752594626,0
800,ledoit_wolf,1e-05,634,0.16896451429105716,0
800,ledoit_wolf,1e-05,635,0.17054296750221562,0
800,ledoit_wolf,1e-05,636,0.17128361418794458,0
800,ledoit_wolf,1e-05,637,0.1722613697151462,0
800,ledoit_wolf,1e-05,638,0.1723628560427832,0
800,ledoit_wolf,1e-05,639,0.1742123733513355,0
800,ledoit_wolf,1e-05,640,0.17517955841726796,0
800,ledoit_wolf,1e-05,641,0.1756855309173747,0
800,ledoit_wolf,1e-05,642,0.17626307938046573,0
800,ledoit_wolf,1e-05,643,0.1784325085069647,0
800,ledoit_wolf,1e-05,644,0.17979238991050792,0
800,ledoit_wolf,1e-05,645,0.18060335270098082,0
800,ledoit_wolf,1e-05,646,0.18136390867969274,0
800,ledoit_wolf,1e-05,647,0.1823437543052647,0
800,ledoit_wolf,1e-05,648,0.18274459086645567,0
800,ledoit_wolf,1e-05,649,0.18424608481269528,0
800,ledoit_wolf,1e-05,650,0.18542255146114564,0
800,ledoit_wolf,1e-05,651,0.18761854129544206,0
800,ledoit_wolf,1e-05,652,0.187840575519573,0
800,ledoit_wolf,1e-05,653,0.1892218177497717,0
800,ledoit_wolf,1e-05,654,0.1902665787201248,0
800,ledoit_wolf,1e-05,655,0.19137164334760537,0
800,ledoit_wolf,1e-05,656,0.19164312083132734,0
800,ledoit_wolf,1e-05,657,0.1938503412335006,0
800,ledoit_wolf,1e-05,658,0.19505195592207805,0
800,ledoit_wolf,1e-05,659,0.1952208499043557,0
800,ledoit_wolf,1e-05,660,0.19685847975666682,0
800,ledoit_wolf,1e-05,661,0.19842495754309553,0
800,ledoit_wolf,1e-05,662,0.19926910126946024,0
800,ledoit_wolf,1e-05,663,0.20037526348210108,0
800,ledoit_wolf,1e-05,664,0.2008888085196579,0
800,ledoit_wolf,1e-05,665,0.20192605101598943,0
800,ledoit_wolf,1e-05,666,0.20378231603781263,0
800,ledoit_wolf,1e-05,667,0.20678258817039846,0
800,ledoit_wolf,1e-05,668,0.20812743173242002,0
800,ledoit_wolf,1e-05,669,0.20903691601669588,0
800,ledoit_wolf,1e-05,670,0.21077868403491323,0
800,ledoit_wolf,1e-05,671,0.21114988565224385,0
800,ledoit_wolf,1e-05,672,0.21323894944874694,0
800,ledoit_wolf,1e-05,673,0.21385555294601644,0
800,ledoit_wolf,1e-05,674,0.21554889173291286,0
800,ledoit_wolf,1e-05,675,0.21669717171192687,0
800,ledoit_wolf,1e-05,676,0.2191435142900586,0
800,ledoit_wolf,1e-05,677,0.21987729059983713,0
800,ledoit_wolf,1e-05,678,0.22052256114584307,0
800,ledoit_wolf,1e-05,679,0.222239445311549,0
800,ledoit_wolf,1e-05,680,0.2232061774897918,0
800,ledoit_wolf,1e-05,681,0.22473888923899493,0
800,ledoit_wolf,1e-05,682,0.22665954873404734,0
800,ledoit_wolf,1e-05,683,0.22694460813527087,0
800,ledoit_wolf,1e-05,684,0.22854114043253196,0
800,ledoit_wolf,1e-05,685,0.22934441381011972,0
800,ledoit_wolf,1e-05,686,0.23143860715784734,0
800,ledoit_wolf,1e-05,687,0.23189781069369117,0
800,ledoit_wolf,1e-05,688,0.23334327904708496,0
800,ledoit_wolf,1e-05,689,0.23554130760621128,0
800,ledoit_wolf,1e-05,690,0.2360300963948527,0
800,ledoit_wolf,1e-05,691,0.2380007633726367,0
800,ledoit_wolf,1e-05,692,0.23943633040186274,0
800,ledoit_wolf,1e-05,693,0.2402475258314482,0
800,ledoit_wolf,1e-05,694,0.2426323859864063,0
800,ledoit_wolf,1e-05,695,0.24298382479724093,0
800,ledoit_wolf,1e-05,696,0.24441796698407425,0
800,ledoit_wolf,1e-05,697,0.2457953690369089,0
800,ledoit_wolf,1e-05,698,0.24765606362309142,0
800,ledoit_wolf,1e-05,699,0.24951225282580797,0
800,ledoit_wolf,1e-05,700,0.252646698315067,0
800,ledoit_wolf,1e-05,701,0.25502360229012727,0
800,ledoit_wolf,1e-05,702,0.2556758823727037,0
800,ledoit_wolf,1e-05,703,0.25708582459153534,0
800,ledoit_wolf,1e-05,704,0.2590502765212035,0
800,ledoit_wolf,1e-05,705,0.2605080155738997,0
800,ledoit_wolf,1e-05,706,0.26299887197613436,0
800,ledoit_wolf,1e-05,707,0.26380905606194843,0
800,ledoit_wolf,1e-05,708,0.266125333559044,0
800,ledoit_wolf,1e-05,709,0.26710213161023083,0
800,ledoit_wolf,1e-05,710,0.26834057665713845,0
800,ledoit_wolf,1e-05,711,0.2697254270427071,0
800,ledoit_wolf,1e-05,712,0.27253354975609545,0
800,ledoit_wolf,1e-05,713,0.27492440292183246,0
800,ledoit_wolf,1e-05,714,0.27572899028835557,0
800,ledoit_wolf,1e-05,715,0.2786833895788753,0
800,ledoit_wolf,1e-05,716,0.2809047069152121,0
800,ledoit_wolf,1e-05,717,0.28413427883950054,0
800,ledoit_wolf,1e-05,718,0.2853180368353656,0
800,ledoit_wolf,1e-05,719,0.2855340560259467,0
800,ledoit_wolf,1e-05,720,0.2895526085459269,0
800,ledoit_wolf,1e-05,721,0.2905552947635601,0
800,ledoit_wolf,1e-05,722,0.29143393209172214,0
800,ledoit_wolf,1e-05,723,0.29498591090870496,0
800,ledoit_wolf,1e-05,724,0.2957522254806984,0
800,ledoit_wolf,1e-05,725,0.29963546612579395,0
800,ledoit_wolf,1e-05,726,0.30163750485353696,0
800,ledoit_wolf,1e-05,727,0.30310627121451766,0
800,ledoit_wolf,1e-05,728,0.3055377796333177,0
800,ledoit_wolf,1e-05,729,0.30866194450251055,0
800,ledoit_wolf,1e-05,730,0.3093105710966864,0
800,ledoit_wolf,1e-05,731,0.31076396766787784,0
800,ledoit_wolf,1e-05,732,0.3126624034712456,0
800,ledoit_wolf,1e-05,733,0.31621740870265547,0
800,ledoit_wolf,1e-05,734,0.31730569617718984,0
800,ledoit_wolf,1e-05,735,0.319602496382134,0
800,ledoit_wolf,1e-05,736,0.3214254047162582,0
800,ledoit_wolf,1e-05,737,0.32404243388287013,0
800,ledoit_wolf,1e-05,738,0.32563665860762725,0
800,ledoit_wolf,1e-05,739,0.32809058329619367,0
800,ledoit_wolf,1e-05,740,0.3320630186644302,0
800,ledoit_wolf,1e-05,741,0.3336172778069096,0
800,ledoit_wolf,1e-05,742,0.33527504049152096,0
800,ledoit_wolf,1e-05,743,0.33644754327817195,0
800,ledoit_wolf,1e-05,744,0.3392604049876813,0
800,ledoit_wolf,1e-05,745,0.3427323222389377,0
800,ledoit_wolf,1e-05,746,0.34677345024000716,0
800,ledoit_wolf,1e-05,747,0.34698630784555395,0
800,ledoit_wolf,1e-05,748,0.348649464112097,0
800,ledoit_wolf,1e-05,749,0.3517388159274854,0
800,ledoit_wolf,1e-05,750,0.35452300494316286,0
800,ledoit_wolf,1e-05,751,0.3568496792633214,0
800,ledoit_wolf,1e-05,752,0.3585524132826744,0
800,ledoit_wolf,1e-05,753,0.3607658608242276,0
800,ledoit_wolf,1e-05,754,0.3634482456795389,0
800,ledoit_wolf,1e-05,755,0.3642943016265977,0
800,ledoit_wolf,1e-05,756,0.36865657564285575,0
800,ledoit_wolf,1e-05,757,0.37318181867693895,0
800,ledoit_wolf,1e-05,758,0.3754604946862312,0
800,ledoit_wolf,1e-05,759,0.37814078628748277,0
800,ledoit_wolf,1e-05,760,0.3816725595099483,0
800,ledoit_wolf,1e-05,761,0.38495427865755966,0
800,ledoit_wolf,1e-05,762,0.38672292697052746,0
800,ledoit_wolf,1e-05,763,0.3897413142919691,0
800,ledoit_wolf,1e-05,764,0.3937009812931503,0
800,ledoit_wolf,1e-05,765,0.39492101968608234,0
800,ledoit_wolf,1e-05,766,0.39729792001635994,0
800,ledoit_wolf,1e-05,767,0.40314660079322423,0
800,ledoit_wolf,1e-05,768,0.40382267905016783,0
800,ledoit_wolf,1e-05,769,0.4084444696350685,0
800,ledoit_wolf,1e-05,770,0.41257558066463257,0
800,ledoit_wolf,1e-05,771,0.4139237749555432,0
800,ledoit_wolf,1e-05,772,0.4164074416524974,0
800,ledoit_wolf,1e-05,773,0.41828675227414314,0
800,ledoit_wolf,1e-05,774,0.42552111456856484,0
800,ledoit_wolf,1e-05,775,0.4298121988173205,0
800,ledoit_wolf,1e-05,776,0.43040235974996877,0
800,ledoit_wolf,1e-05,777,0.43143310368384646,0
800,ledoit_wolf,1e-05,778,0.4366624435088585,0
800,ledoit_wolf,1e-05,779,0.43887312409043117,0
800,ledoit_wolf,1e-05,780,0.44111136214305263,0
800,ledoit_wolf,1e-05,781,0.44576375354526754,0
800,ledoit_wolf,1e-05,782,0.4465421963451902,0
800,ledoit_wolf,1e-05,783,0.4526266286604873,0
800,ledoit_wolf,1e-05,784,0.4535638332973076,0
800,ledoit_wolf,1e-05,785,0.45788511592185194,0
800,ledoit_wolf,1e-05,786,0.46200776658833287,0
800,ledoit_wolf,1e-05,787,0.4658189081233141,0
800,ledoit_wolf,1e-05,788,0.46728975606091405,0
800,ledoit_wolf,1e-05,789,0.4692179846764639,0
800,ledoit_wolf,1e-05,790,0.4716223611357693,0
800,ledoit_wolf,1e-05,791,0.4815226183658263,0
800,ledoit_wolf,1e-05,792,0.48337364232845914,0
800,ledoit_wolf,1e-05,793,0.48488772034616895,0
800,ledoit_wolf,1e-05,794,0.4890224550873275,0
800,ledoit_wolf,1e-05,795,0.4920256525087327,0
800,ledoit_wolf,1e-05,796,0.49606868283496425,0
800,ledoit_wolf,1e-05,797,0.4969627016217612,0
800,ledoit_wolf,1e-05,798,0.5020938910505773,0
800,ledoit_wolf,1e-05,799,0.5071839981578716,0
800,ledoit_wolf,1e-05,800,0.512655228082458,0
800,ledoit_wolf,1e-05,801,0.515220249493644,0
800,ledoit_wolf,1e-05,802,0.5190805744177441,0
800,ledoit_wolf,1e-05,803,0.5223100659401348,0
800,ledoit_wolf,1e-05,804,0.5256636119910051,0
800,ledoit_wolf,1e-05,805,0.5349492467763327,0
800,ledoit_wolf,1e-05,806,0.5361817705021165,0
800,ledoit_wolf,1e-05,807,0.541131339254635,0
800,ledoit_wolf,1e-05,808,0.5462602570876084,0
800,ledoit_wolf,1e-05,809,0.5515892095609292,0
800,ledoit_wolf,1e-05,810,0.5574566504253593,0
800,ledoit_wolf,1e-05,811,0.559392376496169,0
800,ledoit_wolf,1e-05,812,0.5697484652681486,0
800,ledoit_wolf,1e-05,813,0.5739944915362906,0
800,ledoit_wolf,1e-05,814,0.5755694371400029,0
800,ledoit_wolf,1e-05,815,0.5789825606905856,0
800,ledoit_wolf,1e-05,816,0.5828541532341102,0
800,ledoit_wolf,1e-05,817,0.5906044453810902,0
800,ledoit_wolf,1e-05,818,0.5971353084483447,0
800,ledoit_wolf,1e-05,819,0.5983910223344682,0
800,ledoit_wolf,1e-05,820,0.6067165582591616,0
800,ledoit_wolf,1e-05,821,0.6084945038878741,0
800,ledoit_wolf,1e-05,822,0.6130946247235709,0
800,ledoit_wolf,1e-05,823,0.6185124682669252,0
800,ledoit_wolf,1e-05,824,0.6275334464851756,0
800,ledoit_wolf,1e-05,825,0.6299784475712666,0
800,ledoit_wolf,1e-05,826,0.6371263629365072,0
800,ledoit_wolf,1e-05,827,0.6420764259731783,0
800,ledoit_wolf,1e-05,828,0.647602299765527,0
800,ledoit_wolf,1e-05,829,0.6516777173175694,0
800,ledoit_wolf,1e-05,830,0.6605182584468426,0
800,ledoit_wolf,1e-05,831,0.6613345327718454,0
800,ledoit_wolf,1e-05,832,0.6681001794314269,0
800,ledoit_wolf,1e-05,833,0.674048636920204,0
800,ledoit_wolf,1e-05,834,0.6772771681539903,0
800,ledoit_wolf,1e-05,835,0.687309795007602,0
800,ledoit_wolf,1e-05,836,0.6950697326993732,0
800,ledoit_wolf,1e-05,837,0.6953485574883976,0
800,ledoit_wolf,1e-05,838,0.7029159076183977,0
800,ledoit_wolf,1e-05,839,0.7077568484130835,0
800,ledoit_wolf,1e-05,840,0.717133156752721,0
800,ledoit_wolf,1e-05,841,0.7272278419810647,0
800,ledoit_wolf,1e-05,842,0.7308612624360131,0
800,ledoit_wolf,1e-05,843,0.7398342627176447,0
800,ledoit_wolf,1e-05,844,0.7402383934147169,0
800,ledoit_wolf,1e-05,845,0.7448987798424243,0
800,ledoit_wolf,1e-05,846,0.7575501259720578,0
800,ledoit_wolf,1e-05,847,0.7645321476625173,0
800,ledoit_wolf,1e-05,848,0.7686289603051145,0
800,ledoit_wolf,1e-05,849,0.775267393187494,0
800,ledoit_wolf,1e-05,850,0.7860425225723329,0
800,ledoit_wolf,1e-05,851,0.7887874953131697,0
800,ledoit_wolf,1e-05,852,0.7920792730073529,0
800,ledoit_wolf,1e-05,853,0.7999456498165752,0
800,ledoit_wolf,1e-05,854,0.8087028646892637,0
800,ledoit_wolf,1e-05,855,0.8263549041774589,0
800,ledoit_wolf,1e-05,856,0.8310076431298105,0
800,ledoit_wolf,1e-05,857,0.8438655378039007,0
800,ledoit_wolf,1e-05,858,0.8543871341375184,0
800,ledoit_wolf,1e-05,859,0.8558832120785296,0
800,ledoit_wolf,1e-05,860,0.8695947728027584,0
800,ledoit_wolf,1e-05,861,0.8873009444125859,0
800,ledoit_wolf,1e-05,862,0.8907907146937281,0
800,ledoit_wolf,1e-05,863,0.8989346534335062,0
800,ledoit_wolf,1e-05,864,0.9017920112420192,0
800,ledoit_wolf,1e-05,865,0.9089979001704577,0
800,ledoit_wolf,1e-05,866,0.9174380384545707,0
800,ledoit_wolf,1e-05,867,0.923880933272214,0
800,ledoit_wolf,1e-05,868,0.9366221578289405,0
800,ledoit_wolf,1e-05,869,0.9397140006810829,0
800,ledoit_wolf,1e-05,870,0.9613917957067472,0
800,ledoit_wolf,1e-05,871,0.9741215178463285,0
800,ledoit_wolf,1e-05,872,0.9782790282814089,0
800,ledoit_wolf,1e-05,873,0.9839685526011226,0
800,ledoit_wolf,1e-05,874,0.9996483770148565,0
800,ledoit_wolf,1e-05,875,1.0046836754903428,0
800,ledoit_wolf,1e-05,876,1.0136039261014924,0
800,ledoit_wolf,1e-05,877,1.020306043730343,0
800,ledoit_wolf,1e-05,878,1.0263129419888657,0
800,ledoit_wolf,1e-05,879,1.0475347190873894,0
800,ledoit_wolf,1e-05,880,1.0562471497296715,0
800,ledoit_wolf,1e-05,881,1.064881000495258,0
800,ledoit_wolf,1e-05,882,1.0677093192277756,0
800,ledoit_wolf,1e-05,883,1.0908781538476584,0
800,ledoit_wolf,1e-05,884,1.094357645418182,0
800,ledoit_wolf,1e-05,885,1.1097497068787547,0
800,ledoit_wolf,1e-05,886,1.1125339855898266,0
800,ledoit_wolf,1e-05,887,1.1262152154887897,0
800,ledoit_wolf,1e-05,888,1.1377348039424415,0
800,ledoit_wolf,1e-05,889,1.1464114190052137,0
800,ledoit_wolf,1e-05,890,1.1710225849120166,0
800,ledoit_wolf,1e-05,891,1.188739540816404,0
800,ledoit_wolf,1e-05,892,1.199263295243493,0
800,ledoit_wolf,1e-05,893,1.2078014150587193,0
800,ledoit_wolf,1e-05,894,1.2291758326957212,0
800,ledoit_wolf,1e-05,895,1.2385304460552848,0
800,ledoit_wolf,1e-05,896,1.2441846824799956,0
800,ledoit_wolf,1e-05,897,1.270379926851368,0
800,ledoit_wolf,1e-05,898,1.2825320461077458,0
800,ledoit_wolf,1e-05,899,1.2969508718188931,0
800,ledoit_wolf,1e-05,900,1.3185622732447217,0
800,ledoit_wolf,1e-05,901,1.3297263277621423,0
800,ledoit_wolf,1e-05,902,1.342289733288791,0
800,ledoit_wolf,1e-05,903,1.3515449122378433,0
800,ledoit_wolf,1e-05,904,1.3631025040183977,0
800,ledoit_wolf,1e-05,905,1.3731516858058668,0
800,ledoit_wolf,1e-05,906,1.4140182198700249,0
800,ledoit_wolf,1e-05,907,1.4237412849008024,0
800,ledoit_wolf,1e-05,908,1.4442497890177584,0
800,ledoit_wolf,1e-05,909,1.4572923175834682,0
800,ledoit_wolf,1e-05,910,1.4754602566557138,0
800,ledoit_wolf,1e-05,911,1.4913730702181092,0
800,ledoit_wolf,1e-05,912,1.5322593873288712,0
800,ledoit_wolf,1e-05,913,1.5446427424146123,0
800,ledoit_wolf,1e-05,914,1.546879836149642,0
800,ledoit_wolf,1e-05,915,1.5771991195171016,0
800,ledoit_wolf,1e-05,916,1.6018395626842499,0
800,ledoit_wolf,1e-05,917,1.615401410175264,0
800,ledoit_wolf,1e-05,918,1.6557321741204707,0
800,ledoit_wolf,1e-05,919,1.6581061769826673,0
800,ledoit_wolf,1e-05,920,1.6789339070944767,0
800,ledoit_wolf,1e-05,921,1.6861482619089374,0
800,ledoit_wolf,1e-05,922,1.7325756358000879,0
800,ledoit_wolf,1e-05,923,1.738035625919654,0
800,ledoit_wolf,1e-05,924,1.773519054183367,0
800,ledoit_wolf,1e-05,925,1.7791660276512535,0
800,ledoit_wolf,1e-05,926,1.813584120052457,0
800,ledoit_wolf,1e-05,927,1.8541855494940753,0
800,ledoit_wolf,1e-05,928,1.8819702938306988,0
800,ledoit_wolf,1e-05,929,1.8913526620194028,0
800,ledoit_wolf,1e-05,930,1.9319862341144274,0
800,ledoit_wolf,1e-05,931,1.9341995192609842,0
800,ledoit_wolf,1e-05,932,1.9604245032685144,0
800,ledoit_wolf,1e-05,933,2.0151111790210727,0
800,ledoit_wolf,1e-05,934,2.0405960542449573,0
800,ledoit_wolf,1e-05,935,2.063853083652913,0
800,ledoit_wolf,1e-05,936,2.0951028373887883,0
800,ledoit_wolf,1e-05,937,2.113436957910018,0
800,ledoit_wolf,1e-05,938,2.1681402924118798,0
800,ledoit_wolf,1e-05,939,2.203981457028867,0
800,ledoit_wolf,1e-05,940,2.213231297353762,0
800,ledoit_wolf,1e-05,941,2.241711906283332,0
800,ledoit_wolf,1e-05,942,2.2797445254569304,0
800,ledoit_wolf,1e-05,943,2.3063317362812206,0
800,ledoit_wolf,1e-05,944,2.345014672964814,0
800,ledoit_wolf,1e-05,945,2.3700779503715115,0
800,ledoit_wolf,1e-05,946,2.42274997493197,0
800,ledoit_wolf,1e-05,947,2.4326374666426074,0
800,ledoit_wolf,1e-05,948,2.484231380103279,0
800,ledoit_wolf,1e-05,949,2.538317571229164,0
800,ledoit_wolf,1e-05,950,2.565612048500964,0
800,ledoit_wolf,1e-05,951,2.60306577423181,0
800,ledoit_wolf,1e-05,952,2.6452695538957443,0
800,ledoit_wolf,1e-05,953,2.665748560130074,0
800,ledoit_wolf,1e-05,954,2.690065878462605,0
800,ledoit_wolf,1e-05,955,2.7566476011726797,0
800,ledoit_wolf,1e-05,956,2.808504583152126,0
800,ledoit_wolf,1e-05,957,2.8476077987735495,0
800,ledoit_wolf,1e-05,958,2.889075057421797,0
800,ledoit_wolf,1e-05,959,2.952505208429988,0
800,ledoit_wolf,1e-05,960,2.9825221071257286,0
800,ledoit_wolf,1e-05,961,3.036347819411021,0
800,ledoit_wolf,1e-05,962,3.157758096417868,0
800,ledoit_wolf,1e-05,963,3.1763766777826206,0
800,ledoit_wolf,1e-05,964,3.2013959642363923,0
800,ledoit_wolf,1e-05,965,3.312283817290878,0
800,ledoit_wolf,1e-05,966,3.3609276111080155,0
800,ledoit_wolf,1e-05,967,3.4189344548193277,0
800,ledoit_wolf,1e-05,968,3.4432578637889266,0
800,ledoit_wolf,1e-05,969,3.552548541677393,0
800,ledoit_wolf,1e-05,970,3.5590962934497026,0
800,ledoit_wolf,1e-05,971,3.7204645279792232,0
800,ledoit_wolf,1e-05,972,3.736122098257716,0
800,ledoit_wolf,1e-05,973,3.7507341446045186,0
800,ledoit_wolf,1e-05,974,3.853369705345372,0
800,ledoit_wolf,1e-05,975,3.8954695347535337,0
800,ledoit_wolf,1e-05,976,4.044414296435699,0
800,ledoit_wolf,1e-05,977,4.165054859581055,0
800,ledoit_wolf,1e-05,978,4.240467351982011,0
800,ledoit_wolf,1e-05,979,4.400898199339774,0
800,ledoit_wolf,1e-05,980,4.440001382353439,0
800,ledoit_wolf,1e-05,981,4.518497838717334,0
800,ledoit_wolf,1e-05,982,4.592630531983331,0
800,ledoit_wolf,1e-05,983,4.668217333766405,0
800,ledoit_wolf,1e-05,984,4.837054428608265,0
800,ledoit_wolf,1e-05,985,4.887776045941023,0
800,ledoit_wolf,1e-05,986,4.924511500600012,0
800,ledoit_wolf,1e-05,987,5.121273868443578,0
800,ledoit_wolf,1e-05,988,5.226963779405954,0
800,ledoit_wolf,1e-05,989,5.294486403516544,0
800,ledoit_wolf,1e-05,990,5.465603865214794,0
800,ledoit_wolf,1e-05,991,5.594937360930258,0
800,ledoit_wolf,1e-05,992,5.710064951438864,0
800,ledoit_wolf,1e-05,993,5.91100812819929,0
800,ledoit_wolf,1e-05,994,6.0101056987872825,0
800,ledoit_wolf,1e-05,995,6.103736019978373,0
800,ledoit_wolf,1e-05,996,6.479220687926523,0
800,ledoit_wolf,1e-05,997,6.495706134581115,0
800,ledoit_wolf,1e-05,998,6.608426225008513,0
800,ledoit_wolf,1e-05,999,6.798828640765931,0
800,ledoit_wolf,1e-05,1000,7.179319112201932,0
800,ledoit_wolf,1e-05,1001,7.390295930971002,0
800,ledoit_wolf,1e-05,1002,7.525941220858957,0
800,ledoit_wolf,1e-05,1003,7.812886322371706,0
800,ledoit_wolf,1e-05,1004,8.21765870527701,0
800,ledoit_wolf,1e-05,1005,8.470558476593865,0
800,ledoit_wolf,1e-05,1006,8.899758852038742,0
800,ledoit_wolf,1e-05,1007,8.943174477247839,0
800,ledoit_wolf,1e-05,1008,9.314439818787138,0
800,ledoit_wolf,1e-05,1009,9.64512521349658,0
800,ledoit_wolf,1e-05,1010,10.320446272510983,0
800,ledoit_wolf,1e-05,1011,11.118086187364588,0
800,ledoit_wolf,1e-05,1012,11.635684844959322,0
800,ledoit_wolf,1e-05,1013,12.46431254614348,0
800,ledoit_wolf,1e-05,1014,13.917921004891781,0
800,ledoit_wolf,1e-05,1015,14.1416015962282,0
800,ledoit_wolf,1e-05,1016,16.702681084113053,0
800,ledoit_wolf,1e-05,1017,17.373460279357325,0
800,ledoit_wolf,1e-05,1018,18.324140055994793,0
800,ledoit_wolf,1e-05,1019,20.58632625173737,0
800,ledoit_wolf,1e-05,1020,22.734766007611526,0
800,ledoit_wolf,1e-05,1021,32.473755793758905,0
800,ledoit_wolf,1e-05,1022,43.28995505658081,0
800,ledoit_wolf,1e-05,1023,213.53869416078248,0
1600,empirical,1e-05,0,0.0008262729857217484,1
1600,empirical,1e-05,1,0.0009890103341194166,1
1600,empirical,1e-05,2,0.0016559898214178925,1
1600,empirical,1e-05,3,0.0018445526227087584,1
1600,empirical,1e-05,4,0.0019493279686961713,1
1600,empirical,1e-05,5,0.002111110996241191,1
1600,empirical,1e-05,6,0.0023160424910950122,0
1600,empirical,1e-05,7,0.002353322448699502,0
1600,empirical,1e-05,8,0.0023915946498468043,0
1600,empirical,1e-05,9,0.0024724260280880074,0
1600,empirical,1e-05,10,0.002539459397330107,0
1600,empirical,1e-05,11,0.0026111882100447437,0
1600,empirical,1e-05,12,0.0027836623127128783,0
1600,empirical,1e-05,13,0.002882481906859414,0
1600,empirical,1e-05,14,0.002924147882747978,0
1600,empirical,1e-05,15,0.0029648542393204184,0
1600,empirical,1e-05,16,0.0030237139372221154,0
1600,empirical,1e-05,17,0.0031076296056890902,0
1600,empirical,1e-05,18,0.0031898881377548306,0
1600,empirical,1e-05,19,0.0032739921701122683,0
1600,empirical,1e-05,20,0.0032949489061343336,0
1600,empirical,1e-05,21,0.003325456803911883,0
1600,empirical,1e-05,22,0.003412660057094654,0
1600,empirical,1e-05,23,0.003446121497307292,0
1600,empirical,1e-05,24,0.003588095722228365,0
1600,empirical,1e-05,25,0.0036831126789883305,0
1600,empirical,1e-05,26,0.0037342159907337493,0
1600,empirical,1e-05,27,0.0038105964064516825,0
1600,empirical,1e-05,28,0.0038671039970217982,0
1600,empirical,1e-05,29,0.0039036965105287134,0
1600,empirical,1e-05,30,0.0039786991439946144,0
1600,empirical,1e-05,31,0.004060004025040414,0
1600,empirical,1e-05,32,0.004147006736659976,0
1600,empirical,1e-05,33,0.004207983127801143,0
1600,empirical,1e-05,34,0.004246892562869293,0
1600,empirical,1e-05,35,0.004268873699654016,0
1600,empirical,1e-05,36,0.0043383508401907914,0
1600,empirical,1e-05,37,0.00437432940680527,0
1600,empirical,1e-05,38,0.004453480928699002,0
1600,empirical,1e-05,39,0.004548174586193207,0
1600,empirical,1e-05,40,0.00457889568105513,0
1600,empirical,1e-05,41,0.004606887955730665,0
1600,empirical,1e-05,42,0.00465028018137842,0
1600,empirical,1e-05,43,0.004726969479452766,0
1600,empirical,1e-05,44,0.004779130882536861,0
1600,empirical,1e-05,45,0.004854551684122001,0
1600,empirical,1e-05,46,0.004949159722082231,0
1600,empirical,1e-05,47,0.005055309881872941,0
1600,empirical,1e-05,48,0.005129623145878372,0
1600,empirical,1e-05,49,0.0051535281161898564,0
1600,empirical,1e-05,50,0.005180367133682742,0
1600,empirical,1e-05,51,0.0052733677517416665,0
1600,empirical,1e-05,52,0.00533553667194129,0
1600,empirical,1e-05,53,0.005462891975078796,0
1600,empirical,1e-05,54,0.0055343584204666525,0
1600,empirical,1e-05,55,0.005581967403297264,0
1600,empirical,1e-05,56,0.00565208110619407,0
1600,empirical,1e-05,57,0.005672295892125442,0
1600,empirical,1e-05,58,0.005764155486764438,0
1600,empirical,1e-05,59,0.005792423887263598,0
1600,empirical,1e-05,60,0.005801078106080709,0
1600,empirical,1e-05,61,0.00593006071133297,0
1600,empirical,1e-05,62,0.005977465105929613,0
1600,empirical,1e-05,63,0.0059946604151042615,0
1600,empirical,1e-05,64,0.006071107611963345,0
1600,empirical,1e-05,65,0.006131797836919856,0
1600,empirical,1e-05,66,0.006256626046402473,0
1600,empirical,1e-05,67,0.00634823604193506,0
1600,empirical,1e-05,68,0.0063684146059632945,0
1600,empirical,1e-05,69,0.006399857001211761,0
1600,empirical,1e-05,70,0.0064273117381918165,0
1600,empirical,1e-05,71,0.0065189407984113995,0
1600,empirical,1e-05,72,0.006620958700888209,0
1600,empirical,1e-05,73,0.00669536317762799,0
1600,empirical,1e-05,74,0.0067415265547576386,0
1600,empirical,1e-05,75,0.006798668918354721,0
1600,empirical,1e-05,76,0.006864271919904306,0
1600,empirical,1e-05,77,0.00695429743090907,0
1600,empirical,1e-05,78,0.007048059383338047,0
1600,empirical,1e-05,79,0.007062415315631318,0
1600,empirical,1e-05,80,0.00713242992508277,0
1600,empirical,1e-05,81,0.0072303769300099754,0
1600,empirical,1e-05,82,0.007289595725738576,0
1600,empirical,1e-05,83,0.0074041066661400465,0
1600,empirical,1e-05,84,0.007466097626977018,0
1600,empirical,1e-05,85,0.007552931613078436,0
1600,empirical,1e-05,86,0.007586723345229848,0
1600,empirical,1e-05,87,0.007679463678257784,0
1600,empirical,1e-05,88,0.007731879421037875,0
1600,empirical,1e-05,89,0.007846235158647437,0
1600,empirical,1e-05,90,0.007872527931439218,0
1600,empirical,1e-05,91,0.007949736294043497,0
1600,empirical,1e-05,92,0.008032569425376472,0
1600,empirical,1e-05,93,0.008057061126680278,0
1600,empirical,1e-05,94,0.00819024735263722,0
1600,empirical,1e-05,95,0.008281116247769518,0
1600,empirical,1e-05,96,0.008406236976611922,0
1600,empirical,1e-05,97,0.008437543178823035,0
1600,empirical,1e-05,98,0.008496192393205461,0
1600,empirical,1e-05,99,0.008513155768967598,0
1600,empirical,1e-05,100,0.008630389512205369,0
1600,empirical,1e-05,101,0.008787761928663073,0
1600,empirical,1e-05,102,0.008834248987350623,0
1600,empirical,1e-05,103,0.00886533927950264,0
1600,empirical,1e-05,104,0.008973593457719692,0
1600,empirical,1e-05,105,0.009040286277580542,0
1600,empirical,1e-05,106,0.0090768140008394,0
1600,empirical,1e-05,107,0.00916639838204813,0
1600,empirical,1e-05,108,0.00929938864823711,0
1600,empirical,1e-05,109,0.009361035988786575,0
1600,empirical,1e-05,110,0.00945409131418022,0
1600,empirical,1e-05,111,0.00945903997408804,0
1600,empirical,1e-05,112,0.009517232061055977,0
1600,empirical,1e-05,113,0.009645897759358285,0
1600,empirical,1e-05,114,0.00967641243339458,0
1600,empirical,1e-05,115,0.009806697840084666,0
1600,empirical,1e-05,116,0.009884515777797568,0
1600,empirical,1e-05,117,0.009920873024970871,0
1600,empirical,1e-05,118,0.010005706409067075,0
1600,empirical,1e-05,119,0.010116150684995528,0
1600,empirical,1e-05,120,0.010254779781187757,0
1600,empirical,1e-05,121,0.010287814436214692,0
1600,empirical,1e-05,122,0.010367345951505152,0
1600,empirical,1e-05,123,0.010469454160166907,0
1600,empirical,1e-05,124,0.01058175267248234,0
1600,empirical,1e-05,125,0.010591280670470698,0
1600,empirical,1e-05,126,0.010730392581658074,0
1600,empirical,1e-05,127,0.010774510103360094,0
1600,empirical,1e-05,128,0.010831447754161356,0
1600,empirical,1e-05,129,0.010992235821865348,0
1600,empirical,1e-05,130,0.011022834361862981,0
1600,empirical,1e-05,131,0.01105351360616307,0
1600,empirical,1e-05,132,0.01109992225860728,0
1600,empirical,1e-05,133,0.011298285067307358,0
1600,empirical,1e-05,134,0.011398101344681636,0
1600,empirical,1e-05,135,0.011437471951498964,0
1600,empirical,1e-05,136,0.011552292032626121,0
1600,empirical,1e-05,137,0.011607164744885778,0
1600,empirical,1e-05,138,0.011682716658511186,0
1600,empirical,1e-05,139,0.011793710624020357,0
1600,empirical,1e-05,140,0.011848771004126006,0
1600,empirical,1e-05,141,0.012053212483212176,0
1600,empirical,1e-05,142,0.01208598809629276,0
1600,empirical,1e-05,143,0.012202771630384364,0
1600,empirical,1e-05,144,0.012240192935338599,0
1600,empirical,1e-05,145,0.012311554306772133,0
1600,empirical,1e-05,146,0.012504566267437801,0
1600,empirical,1e-05,147,0.012538184970895516,0
1600,empirical,1e-05,148,0.012619901134576684,0
1600,empirical,1e-05,149,0.012711790074235584,0
1600,empirical,1e-05,150,0.012734796386962647,0
1600,empirical,1e-05,151,0.012947225066283763,0
1600,empirical,1e-05,152,0.013088146726452653,0
1600,empirical,1e-05,153,0.013130788378001934,0
1600,empirical,1e-05,154,0.013203247519772051,0
1600,empirical,1e-05,155,0.013355641076803653,0
1600,empirical,1e-05,156,0.013418085309380667,0
1600,empirical,1e-05,157,0.013469294592851691,0
1600,empirical,1e-05,158,0.013575603962197891,0
1600,empirical,1e-05,159,0.013665832662859905,0
1600,empirical,1e-05,160,0.013818985791758092,0
1600,empirical,1e-05,161,0.013896757866395111,0
1600,empirical,1e-05,162,0.01403085124782291,0
1600,empirical,1e-05,163,0.014064920930604425,0
1600,empirical,1e-05,164,0.014169865373804186,0
1600,empirical,1e-05,165,0.014295402284516975,0
1600,empirical,1e-05,166,0.014313031669136583,0
1600,empirical,1e-05,167,0.014459436138749714,0
1600,empirical,1e-05,168,0.014705398064441915,0
1600,empirical,1e-05,169,0.014726196347674202,0
1600,empirical,1e-05,170,0.014787018183864922,0
1600,empirical,1e-05,171,0.014856873207858912,0
1600,empirical,1e-05,172,0.014981940243114767,0
1600,empirical,1e-05,173,0.015006508451214049,0
1600,empirical,1e-05,174,0.015112234621813082,0
1600,empirical,1e-05,175,0.0152040385322548,0
1600,empirical,1e-05,176,0.015400412506650108,0
1600,empirical,1e-05,177,0.01551163460172589,0
1600,empirical,1e-05,178,0.01561661336043672,0
1600,empirical,1e-05,179,0.01574766558515874,0
1600,empirical,1e-05,180,0.015881316410845458,0
1600,empirical,1e-05,181,0.01595008036270501,0
1600,empirical,1e-05,182,0.016103425798555688,0
1600,empirical,1e-05,183,0.01613397201076267,0
1600,empirical,1e-05,184,0.016272765888608497,0
1600,empirical,1e-05,185,0.01657726130418847,0
1600,empirical,1e-05,186,0.016642497712508485,0
1600,empirical,1e-05,187,0.016727736099048724,0
1600,empirical,1e-05,188,0.01680973070175077,0
1600,empirical,1e-05,189,0.016871639018645194,0
1600,empirical,1e-05,190,0.016952490196963106,0
1600,empirical,1e-05,191,0.01705012998038778,0
1600,empirical,1e-05,192,0.01711810742706144,0
1600,empirical,1e-05,193,0.01719098354427473,0
1600,empirical,1e-05,194,0.017248195600979975,0
1600,empirical,1e-05,195,0.01731489229978997,0
1600,empirical,1e-05,196,0.01748120364113432,0
1600,empirical,1e-05,197,0.017667592799495598,0
1600,empirical,1e-05,198,0.01775115419050945,0
1600,empirical,1e-05,199,0.01801619986129385,0
1600,empirical,1e-05,200,0.018137895382724083,0
1600,empirical,1e-05,201,0.018251030926594778,0
1600,empirical,1e-05,202,0.01834831179919669,0
1600,empirical,1e-05,203,0.018416579673690807,0
1600,empirical,1e-05,204,0.018523604483775675,0
1600,empirical,1e-05,205,0.018636763540244638,0
1600,empirical,1e-05,206,0.018803919001630556,0
1600,empirical,1e-05,207,0.018825570602529245,0
1600,empirical,1e-05,208,0.018940362091645582,0
1600,empirical,1e-05,209,0.019004154270777573,0
1600,empirical,1e-05,210,0.019105466923024967,0
1600,empirical,1e-05,211,0.019266836038371062,0
1600,empirical,1e-05,212,0.019318389374178322,0
1600,empirical,1e-05,213,0.019383723477315814,0
1600,empirical,1e-05,214,0.019665560003485336,0
1600,empirical,1e-05,215,0.019897757342032262,0
1600,empirical,1e-05,216,0.019952937047127903,0
1600,empirical,1e-05,217,0.020105793610381367,0
1600,empirical,1e-05,218,0.020253787109069114,0
1600,empirical,1e-05,219,0.020330489910206195,0
1600,empirical,1e-05,220,0.02046503486431765,0
1600,empirical,1e-05,221,0.020641148747024843,0
1600,empirical,1e-05,222,0.020748188437989593,0
1600,empirical,1e-05,223,0.020850943473737883,0
1600,empirical,1e-05,224,0.02092260826518998,0
1600,empirical,1e-05,225,0.02115042314450748,0
1600,empirical,1e-05,226,0.021188793124286856,0
1600,empirical,1e-05,227,0.021285126678895892,0
1600,empirical,1e-05,228,0.021308718714554826,0
1600,empirical,1e-05,229,0.02154312839462171,0
1600,empirical,1e-05,230,0.02168031327118537,0
1600,empirical,1e-05,231,0.021741467560769567,0
1600,empirical,1e-05,232,0.02186132488133286,0
1600,empirical,1e-05,233,0.021965842144541337,0
1600,empirical,1e-05,234,0.022251017425675302,0
1600,empirical,1e-05,235,0.022325480225506268,0
1600,empirical,1e-05,236,0.022402625568801814,0
1600,empirical,1e-05,237,0.022516780634164076,0
1600,empirical,1e-05,238,0.022745368145274017,0
1600,empirical,1e-05,239,0.022858348958548182,0
1600,empirical,1e-05,240,0.022944724098376355,0
1600,empirical,1e-05,241,0.023061960896339686,0
1600,empirical,1e-05,242,0.023190760266795483,0
1600,empirical,1e-05,243,0.023330994162783704,0
1600,empirical,1e-05,244,0.023542457484262654,0
1600,empirical,1e-05,245,0.023793791067507276,0
1600,empirical,1e-05,246,0.02397610272054405,0
1600,empirical,1e-05,247,0.02406221914875608,0
1600,empirical,1e-05,248,0.02418690654151309,0
1600,empirical,1e-05,249,0.02440411891791073,0
1600,empirical,1e-05,250,0.024578749581400668,0
1600,empirical,1e-05,251,0.024626944558882417,0
1600,empirical,1e-05,252,0.02481047403006507,0
1600,empirical,1e-05,253,0.02488831946096348,0
1600,empirical,1e-05,254,0.02508006768905092,0
1600,empirical,1e-05,255,0.025305206071154614,0
1600,empirical,1e-05,256,0.025390897879618273,0
1600,empirical,1e-05,257,0.025479394319652966,0
1600,empirical,1e-05,258,0.025908531185366734,0
1600,empirical,1e-05,259,0.025969632087874298,0
1600,empirical,1e-05,260,0.026123461967662524,0
1600,empirical,1e-05,261,0.026193966418393364,0
1600,empirical,1e-05,262,0.026493617413108458,0
1600,empirical,1e-05,263,0.026511247934056972,0
1600,empirical,1e-05,264,0.02674558127694786,0
1600,empirical,1e-05,265,0.026839572953826493,0
1600,empirical,1e-05,266,0.02687762557339682,0
1600,empirical,1e-05,267,0.026968154282356094,0
1600,empirical,1e-05,268,0.027354241385671066,0
1600,empirical,1e-05,269,0.02753836569927032,0
1600,empirical,1e-05,270,0.027668140919497913,0
1600,empirical,1e-05,271,0.027683184995478175,0
1600,empirical,1e-05,272,0.028069523706750647,0
1600,empirical,1e-05,273,0.02827837299081455,0
1600,empirical,1e-05,274,0.028438213236859168,0
1600,empirical,1e-05,275,0.02857128773208852,0
1600,empirical,1e-05,276,0.028691317647850347,0
1600,empirical,1e-05,277,0.02888426188564563,0
1600,empirical,1e-05,278,0.029014617964923016,0
1600,empirical,1e-05,279,0.029259184100380514,0
1600,empirical,1e-05,280,0.02938509440099476,0
1600,empirical,1e-05,281,0.0295906591050638,0
1600,empirical,1e-05,282,0.029781460178808613,0
1600,empirical,1e-05,283,0.030025618154078774,0
1600,empirical,1e-05,284,0.030188739698649398,0
1600,empirical,1e-05,285,0.03023818882729846,0
1600,empirical,1e-05,286,0.03044996095311587,0
1600,empirical,1e-05,287,0.030636337101043146,0
1600,empirical,1e-05,288,0.030718743642449302,0
1600,empirical,1e-05,289,0.03095133610138898,0
1600,empirical,1e-05,290,0.03113537580534166,0
1600,empirical,1e-05,291,0.03134850327636874,0
1600,empirical,1e-05,292,0.031541955746307006,0
1600,empirical,1e-05,293,0.03157163657459882,0
1600,empirical,1e-05,294,0.03181346982502452,0
1600,empirical,1e-05,295,0.032099224101089806,0
1600,empirical,1e-05,296,0.032119456943827535,0
1600,empirical,1e-05,297,0.032333794089479596,0
1600,empirical,1e-05,298,0.032445727612625416,0
1600,empirical,1e-05,299,0.032591184636048015,0
1600,empirical,1e-05,300,0.03273489224343462,0
1600,empirical,1e-05,301,0.03282226386443099,0
1600,empirical,1e-05,302,0.03305765309996755,0
1600,empirical,1e-05,303,0.033159103946019376,0
1600,empirical,1e-05,304,0.03346825996451261,0
1600,empirical,1e-05,305,0.03372345128371203,0
1600,empirical,1e-05,306,0.033787200231696186,0
1600,empirical,1e-05,307,0.03400955924069305,0
1600,empirical,1e-05,308,0.034252055235019896,0
1600,empirical,1e-05,309,0.034290872154914546,0
1600,empirical,1e-05,310,0.034483225792106414,0
1600,empirical,1e-05,311,0.03467684543210124,0
1600,empirical,1e-05,312,0.03508456273903123,0
1600,empirical,1e-05,313,0.035263737632817156,0
1600,empirical,1e-05,314,0.03538613742209942,0
1600,empirical,1e-05,315,0.03544391512104611,0
1600,empirical,1e-05,316,0.035731134562928264,0
1600,empirical,1e-05,317,0.035900994445750206,0
1600,empirical,1e-05,318,0.036131989985427757,0
1600,empirical,1e-05,319,0.036540678659849925,0
1600,empirical,1e-05,320,0.03667315113416221,0
1600,empirical,1e-05,321,0.0368643274477409,0
1600,empirical,1e-05,322,0.03707014379267666,0
1600,empirical,1e-05,323,0.03728771971420175,0
1600,empirical,1e-05,324,0.0375826415675097,0
1600,empirical,1e-05,325,0.037692858110453774,0
1600,empirical,1e-05,326,0.03775532091800551,0
1600,empirical,1e-05,327,0.03797116238289394,0
1600,empirical,1e-05,328,0.03811652650071827,0
1600,empirical,1e-05,329,0.038313387644393404,0
1600,empirical,1e-05,330,0.03852310053304738,0
1600,empirical,1e-05,331,0.03867689883783513,0
1600,empirical,1e-05,332,0.03876942043987873,0
1600,empirical,1e-05,333,0.03891217462101972,0
1600,empirical,1e-05,334,0.03923259872739498,0
1600,empirical,1e-05,335,0.03936593008925613,0
1600,empirical,1e-05,336,0.039537279762101835,0
1600,empirical,1e-05,337,0.039921029475697124,0
1600,empirical,1e-05,338,0.04029323301346908,0
1600,empirical,1e-05,339,0.040326945204479436,0
1600,empirical,1e-05,340,0.0405093079856257,0
1600,empirical,1e-05,341,0.04104767591675534,0
1600,empirical,1e-05,342,0.04109767473139611,0
1600,empirical,1e-05,343,0.041184336278142886,0
1600,empirical,1e-05,344,0.041661685608884794,0
1600,empirical,1e-05,345,0.04172237369872879,0
1600,empirical,1e-05,346,0.04211661548607909,0
1600,empirical,1e-05,347,0.04234771976650284,0
1600,empirical,1e-05,348,0.04252366738959181,0
1600,empirical,1e-05,349,0.04298462998196387,0
1600,empirical,1e-05,350,0.04313143146897932,0
1600,empirical,1e-05,351,0.04322395762511414,0
1600,empirical,1e-05,352,0.04331567248403361,0
1600,empirical,1e-05,353,0.043805946863940994,0
1600,empirical,1e-05,354,0.04401934908732723,0
1600,empirical,1e-05,355,0.04432062568764489,0
1600,empirical,1e-05,356,0.04451392603181204,0
1600,empirical,1e-05,357,0.04469448435640981,0
1600,empirical,1e-05,358,0.04511399335487965,0
1600,empirical,1e-05,359,0.04521669063992094,0
1600,empirical,1e-05,360,0.04541088038225616,0
1600,empirical,1e-05,361,0.045504332440730086,0
1600,empirical,1e-05,362,0.04566687394639348,0
1600,empirical,1e-05,363,0.045848505717869976,0
1600,empirical,1e-05,364,0.046259528294255545,0
1600,empirical,1e-05,365,0.04648483413524921,0
1600,empirical,1e-05,366,0.04669407042627154,0
1600,empirical,1e-05,367,0.0469615847329003,0
1600,empirical,1e-05,368,0.047147135425921735,0
1600,empirical,1e-05,369,0.047377749155109034,0
1600,empirical,1e-05,370,0.04776115254234059,0
1600,empirical,1e-05,371,0.04779380192488133,0
1600,empirical,1e-05,372,0.04804165986417315,0
1600,empirical,1e-05,373,0.04824794059895602,0
1600,empirical,1e-05,374,0.048446412538518877,0
1600,empirical,1e-05,375,0.04863953257061396,0
1600,empirical,1e-05,376,0.04901017697596719,0
1600,empirical,1e-05,377,0.0492117055686828,0
1600,empirical,1e-05,378,0.049723587764801805,0
1600,empirical,1e-05,379,0.049906878929543354,0
1600,empirical,1e-05,380,0.05022782073467937,0
1600,empirical,1e-05,381,0.05036218042156697,0
1600,empirical,1e-05,382,0.05061318524135406,0
1600,empirical,1e-05,383,0.05074124975785818,0
1600,empirical,1e-05,384,0.051130193191327146,0
1600,empirical,1e-05,385,0.0514095630013559,0
1600,empirical,1e-05,386,0.05160796030563457,0
1600,empirical,1e-05,387,0.051722040413640286,0
1600,empirical,1e-05,388,0.05201307058165036,0
1600,empirical,1e-05,389,0.052173573997087865,0
1600,empirical,1e-05,390,0.05263892553585971,0
1600,empirical,1e-05,391,0.05289818334710956,0
1600,empirical,1e-05,392,0.052962811810615955,0
1600,empirical,1e-05,393,0.053528491375500066,0
1600,empirical,1e-05,394,0.05382721346451141,0
1600,empirical,1e-05,395,0.05426443892593363,0
1600,empirical,1e-05,396,0.05444025395802409,0
1600,empirical,1e-05,397,0.05473163596905031,0
1600,empirical,1e-05,398,0.05509847407173606,0
1600,empirical,1e-05,399,0.05532316892650395,0
1600,empirical,1e-05,400,0.055391680446875126,0
1600,empirical,1e-05,401,0.055748424378982135,0
1600,empirical,1e-05,402,0.0559027206135637,0
1600,empirical,1e-05,403,0.056380138645823016,0
1600,empirical,1e-05,404,0.056599413052034246,0
1600,empirical,1e-05,405,0.05723515926809382,0
1600,empirical,1e-05,406,0.05760060504771995,0
1600,empirical,1e-05,407,0.05793051801907343,0
1600,empirical,1e-05,408,0.058131267477523944,0
1600,empirical,1e-05,409,0.058235877444618556,0
1600,empirical,1e-05,410,0.05839863346726428,0
1600,empirical,1e-05,411,0.05859590731470572,0
1600,empirical,1e-05,412,0.05888213795737318,0
1600,empirical,1e-05,413,0.05920661413819766,0
1600,empirical,1e-05,414,0.059596834767648973,0
1600,empirical,1e-05,415,0.05974665733705174,0
1600,empirical,1e-05,416,0.06011032991316367,0
1600,empirical,1e-05,417,0.06046070435616102,0
1600,empirical,1e-05,418,0.06071755442377619,0
1600,empirical,1e-05,419,0.061055407830063926,0
1600,empirical,1e-05,420,0.06158613125125785,0
1600,empirical,1e-05,421,0.06199692396487788,0
1600,empirical,1e-05,422,0.062383449017634963,0
1600,empirical,1e-05,423,0.06241786776625857,0
1600,empirical,1e-05,424,0.0627386920373984,0
1600,empirical,1e-05,425,0.06309480904759145,0
1600,empirical,1e-05,426,0.06325274526826878,0
1600,empirical,1e-05,427,0.06353754611194286,0
1600,empirical,1e-05,428,0.06414380841596633,0
1600,empirical,1e-05,429,0.0645500532814647,0
1600,empirical,1e-05,430,0.06465785345156598,0
1600,empirical,1e-05,431,0.06511557013032933,0
1600,empirical,1e-05,432,0.06532226288473766,0
1600,empirical,1e-05,433,0.06543366703131709,0
1600,empirical,1e-05,434,0.0658214971347707,0
1600,empirical,1e-05,435,0.06600279484055387,0
1600,empirical,1e-05,436,0.06640122970663218,0
1600,empirical,1e-05,437,0.06702738719355658,0
1600,empirical,1e-05,438,0.06735315344154535,0
1600,empirical,1e-05,439,0.06775768884577593,0
1600,empirical,1e-05,440,0.06823453314344645,0
1600,empirical,1e-05,441,0.06837875961452385,0
1600,empirical,1e-05,442,0.06873350753780007,0
1600,empirical,1e-05,443,0.06895475552202299,0
1600,empirical,1e-05,444,0.06933238755584914,0
1600,empirical,1e-05,445,0.06999314129082222,0
1600,empirical,1e-05,446,0.07002406201993784,0
1600,empirical,1e-05,447,0.07033628502686307,0
1600,empirical,1e-05,448,0.07078146357546322,0
1600,empirical,1e-05,449,0.07127411045257587,0
1600,empirical,1e-05,450,0.07166689635268912,0
1600,empirical,1e-05,451,0.07190879237580543,0
1600,empirical,1e-05,452,0.07214390022410186,0
1600,empirical,1e-05,453,0.07249583087207652,0
1600,empirical,1e-05,454,0.07293326519293727,0
1600,empirical,1e-05,455,0.07331152404623939,0
1600,empirical,1e-05,456,0.07371907769050166,0
1600,empirical,1e-05,457,0.0742655245867091,0
1600,empirical,1e-05,458,0.0743260443693201,0
1600,empirical,1e-05,459,0.07478158997131511,0
1600,empirical,1e-05,460,0.07495677066164912,0
1600,empirical,1e-05,461,0.07509062992315244,0
1600,empirical,1e-05,462,0.07556279595119236,0
1600,empirical,1e-05,463,0.07607604972728953,0
1600,empirical,1e-05,464,0.07647456529258181,0
1600,empirical,1e-05,465,0.07689969581706728,0
1600,empirical,1e-05,466,0.07719408480599216,0
1600,empirical,1e-05,467,0.07770526269065854,0
1600,empirical,1e-05,468,0.07826403093979148,0
1600,empirical,1e-05,469,0.07843757985199759,0
1600,empirical,1e-05,470,0.0793148019090493,0
1600,empirical,1e-05,471,0.07962582477374712,0
1600,empirical,1e-05,472,0.07999885865323432,0
1600,empirical,1e-05,473,0.08029064171979955,0
1600,empirical,1e-05,474,0.08078233102113798,0
1600,empirical,1e-05,475,0.08110719097454859,0
1600,empirical,1e-05,476,0.08165270893646392,0
1600,empirical,1e-05,477,0.08211416118952727,0
1600,empirical,1e-05,478,0.08276855482028522,0
1600,empirical,1e-05,479,0.08290784761939969,0
1600,empirical,1e-05,480,0.08323676327141595,0
1600,empirical,1e-05,481,0.08363485815666734,0
1600,empirical,1e-05,482,0.08383489026336723,0
1600,empirical,1e-05,483,0.08462746417886563,0
1600,empirical,1e-05,484,0.08501169771168292,0
1600,empirical,1e-05,485,0.0857776942505397,0
1600,empirical,1e-05,486,0.08579942865202952,0
1600,empirical,1e-05,487,0.08598442798574087,0
1600,empirical,1e-05,488,0.0865686581511684,0
1600,empirical,1e-05,489,0.08685599761418131,0
1600,empirical,1e-05,490,0.08704146364231277,0
1600,empirical,1e-05,491,0.08756803730548594,0
1600,empirical,1e-05,492,0.08818508847233286,0
1600,empirical,1e-05,493,0.0888641648702356,0
1600,empirical,1e-05,494,0.08907705481466886,0
1600,empirical,1e-05,495,0.08938806442612543,0
1600,empirical,1e-05,496,0.08988670853156613,0
1600,empirical,1e-05,497,0.09064352196742473,0
1600,empirical,1e-05,498,0.09090593756448659,0
1600,empirical,1e-05,499,0.09159976423643558,0
1600,empirical,1e-05,500,0.09200428584989326,0
1600,empirical,1e-05,501,0.09255371184062498,0
1600,empirical,1e-05,502,0.09356708702064172,0
1600,empirical,1e-05,503,0.09383939033512398,0
1600,empirical,1e-05,504,0.0941327808419006,0
1600,empirical,1e-05,505,0.09452062823524054,0
1600,empirical,1e-05,506,0.09495944153253932,0
1600,empirical,1e-05,507,0.09524263308713413,0
1600,empirical,1e-05,508,0.09553949877675809,0
1600,empirical,1e-05,509,0.09583689110114729,0
1600,empirical,1e-05,510,0.09668252296740304,0
1600,empirical,1e-05,511,0.0970951386131212,0
1600,empirical,1e-05,512,0.09742608366867599,0
1600,empirical,1e-05,513,0.09862802968800184,0
1600,empirical,1e-05,514,0.098772779818094,0
1600,empirical,1e-05,515,0.09897573595680063,0
1600,empirical,1e-05,516,0.09983838591146495,0
1600,empirical,1e-05,517,0.10015372894284587,0
1600,empirical,1e-05,518,0.10080029060682254,0
1600,empirical,1e-05,519,0.10089609815391118,0
1600,empirical,1e-05,520,0.10150014364392779,0
1600,empirical,1e-05,521,0.10217239490486718,0
1600,empirical,1e-05,522,0.10324151710017686,0
1600,empirical,1e-05,523,0.10359793086567905,0
1600,empirical,1e-05,524,0.10445073189687994,0
1600,empirical,1e-05,525,0.10492868233870267,0
1600,empirical,1e-05,526,0.10526122723984704,0
1600,empirical,1e-05,527,0.1055009055997532,0
1600,empirical,1e-05,528,0.10575520516221407,0
1600,empirical,1e-05,529,0.10634578613576186,0
1600,empirical,1e-05,530,0.10666163863862471,0
1600,empirical,1e-05,531,0.10701926641809803,0
1600,empirical,1e-05,532,0.10771953255159453,0
1600,empirical,1e-05,533,0.10834850508356131,0
1600,empirical,1e-05,534,0.10897245105751928,0
1600,empirical,1e-05,535,0.11011902218312358,0
1600,empirical,1e-05,536,0.11042626011758323,0
1600,empirical,1e-05,537,0.11091374539378238,0
1600,empirical,1e-05,538,0.11143243030413266,0
1600,empirical,1e-05,539,0.11209362664596052,0
1600,empirical,1e-05,540,0.11252406990306253,0
1600,empirical,1e-05,541,0.11275542543720064,0
1600,empirical,1e-05,542,0.1134658294255595,0
1600,empirical,1e-05,543,0.114064329159465,0
1600,empirical,1e-05,544,0.1143038237167737,0
1600,empirical,1e-05,545,0.11532746969221677,0
1600,empirical,1e-05,546,0.11556416171452491,0
1600,empirical,1e-05,547,0.1165450764903409,0
1600,empirical,1e-05,548,0.11667430381800475,0
1600,empirical,1e-05,549,0.11735275228176544,0
1600,empirical,1e-05,550,0.11814607945278507,0
1600,empirical,1e-05,551,0.11888148668224692,0
1600,empirical,1e-05,552,0.11936880306786019,0
1600,empirical,1e-05,553,0.11991922572769599,0
1600,empirical,1e-05,554,0.12088504013259772,0
1600,empirical,1e-05,555,0.12156019928106508,0
1600,empirical,1e-05,556,0.12164790445791338,0
1600,empirical,1e-05,557,0.12279673238939717,0
1600,empirical,1e-05,558,0.12373163251270973,0
1600,empirical,1e-05,559,0.12454979641872246,0
1600,empirical,1e-05,560,0.1250755736225644,0
1600,empirical,1e-05,561,0.1255831742170814,0
1600,empirical,1e-05,562,0.1263766171271893,0
1600,empirical,1e-05,563,0.1266071006291432,0
1600,empirical,1e-05,564,0.1280995501583825,0
1600,empirical,1e-05,565,0.12853606895058034,0
1600,empirical,1e-05,566,0.12875267549300937,0
1600,empirical,1e-05,567,0.1289059366385599,0
1600,empirical,1e-05,568,0.12994484877995008,0
1600,empirical,1e-05,569,0.13032258937448346,0
1600,empirical,1e-05,570,0.1306157495713551,0
1600,empirical,1e-05,571,0.1308558658802452,0
1600,empirical,1e-05,572,0.13190182576805742,0
1600,empirical,1e-05,573,0.13289292933754515,0
1600,empirical,1e-05,574,0.13316168817172197,0
1600,empirical,1e-05,575,0.13379850660097076,0
1600,empirical,1e-05,576,0.135332789263681,0
1600,empirical,1e-05,577,0.13627796903584036,0
1600,empirical,1e-05,578,0.13642287004283019,0
1600,empirical,1e-05,579,0.13701875621611864,0
1600,empirical,1e-05,580,0.1378142663359623,0
1600,empirical,1e-05,581,0.13836289349656675,0
1600,empirical,1e-05,582,0.1394036310966724,0
1600,empirical,1e-05,583,0.14049469658377878,0
1600,empirical,1e-05,584,0.1410356886537822,0
1600,empirical,1e-05,585,0.14144644002716336,0
1600,empirical,1e-05,586,0.14213587413904025,0
1600,empirical,1e-05,587,0.1435653660394047,0
1600,empirical,1e-05,588,0.14371033989540674,0
1600,empirical,1e-05,589,0.14496713018161544,0
1600,empirical,1e-05,590,0.14561137294212098,0
1600,empirical,1e-05,591,0.14675248540444766,0
1600,empirical,1e-05,592,0.14728122278008055,0
1600,empirical,1e-05,593,0.14859336007564053,0
1600,empirical,1e-05,594,0.14908604611604265,0
1600,empirical,1e-05,595,0.14965021123710817,0
1600,empirical,1e-05,596,0.1502533107224823,0
1600,empirical,1e-05,597,0.15139832698776107,0
1600,empirical,1e-05,598,0.15217342915124918,0
1600,empirical,1e-05,599,0.15294007785792796,0
1600,empirical,1e-05,600,0.15360544791909647,0
1600,empirical,1e-05,601,0.15443960449795255,0
1600,empirical,1e-05,602,0.15462590922424177,0
1600,empirical,1e-05,603,0.15574312636271673,0
1600,empirical,1e-05,604,0.15700167703750903,0
1600,empirical,1e-05,605,0.15739936560826392,0
1600,empirical,1e-05,606,0.15829426796270835,0
1600,empirical,1e-05,607,0.1589871562844241,0
1600,empirical,1e-05,608,0.1598210414095742,0
1600,empirical,1e-05,609,0.1601869499581919,0
1600,empirical,1e-05,610,0.161309759182233,0
1600,empirical,1e-05,611,0.16309375661882858,0
1600,empirical,1e-05,612,0.16368241560790706,0
1600,empirical,1e-05,613,0.16384861178016474,0
1600,empirical,1e-05,614,0.16457760571790334,0
1600,empirical,1e-05,615,0.16642705843930578,0
1600,empirical,1e-05,616,0.16706969849394537,0
1600,empirical,1e-05,617,0.1680149021797046,0
1600,empirical,1e-05,618,0.16965341486790497,0
1600,empirical,1e-05,619,0.17029929492472104,0
1600,empirical,1e-05,620,0.17131582485887045,0
1600,empirical,1e-05,621,0.17241698711628575,0
1600,empirical,1e-05,622,0.17322229408702242,0
1600,empirical,1e-05,623,0.17380356755202742,0
1600,empirical,1e-05,624,0.17422610487892237,0
1600,empirical,1e-05,625,0.17475922192130436,0
1600,empirical,1e-05,626,0.176376916521658,0
1600,empirical,1e-05,627,0.1770835986074085,0
1600,empirical,1e-05,628,0.17835897970338246,0
1600,empirical,1e-05,629,0.17936879500117203,0
1600,empirical,1e-05,630,0.18028614439225776,0
1600,empirical,1e-05,631,0.1813326302540584,0
1600,empirical,1e-05,632,0.18215383775123545,0
1600,empirical,1e-05,633,0.182932774942536,0
1600,empirical,1e-05,634,0.18352920964391994,0
1600,empirical,1e-05,635,0.18442845116361173,0
1600,empirical,1e-05,636,0.18710604024423907,0
1600,empirical,1e-05,637,0.188085826494389,0
1600,empirical,1e-05,638,0.1888543141377478,0
1600,empirical,1e-05,639,0.19026927387901268,0
1600,empirical,1e-05,640,0.19181529185530177,0
1600,empirical,1e-05,641,0.19296835536172308,0
1600,empirical,1e-05,642,0.19522644429414274,0
1600,empirical,1e-05,643,0.19541574934724446,0
1600,empirical,1e-05,644,0.1957368703995575,0
1600,empirical,1e-05,645,0.19638740244380476,0
1600,empirical,1e-05,646,0.19758014466936025,0
1600,empirical,1e-05,647,0.19859401485606193,0
1600,empirical,1e-05,648,0.19932239648967134,0
1600,empirical,1e-05,649,0.20072956780164375,0
1600,empirical,1e-05,650,0.20190052167759343,0
1600,empirical,1e-05,651,0.20343459391553795,0
1600,empirical,1e-05,652,0.20460479525224226,0
1600,empirical,1e-05,653,0.205668433339313,0
1600,empirical,1e-05,654,0.20649738386559308,0
1600,empirical,1e-05,655,0.2072610038134316,0
1600,empirical,1e-05,656,0.2090463715306666,0
1600,empirical,1e-05,657,0.21028050247594163,0
1600,empirical,1e-05,658,0.21152539986435653,0
1600,empirical,1e-05,659,0.21236630196537698,0
1600,empirical,1e-05,660,0.21290604387010048,0
1600,empirical,1e-05,661,0.21488192960412897,0
1600,empirical,1e-05,662,0.21649328829630318,0
1600,empirical,1e-05,663,0.21783876358115484,0
1600,empirical,1e-05,664,0.21830210822202814,0
1600,empirical,1e-05,665,0.21903767791476386,0
1600,empirical,1e-05,666,0.2200536308272525,0
1600,empirical,1e-05,667,0.22119630246485694,0
1600,empirical,1e-05,668,0.2221058727561262,0
1600,empirical,1e-05,669,0.2242596305909729,0
1600,empirical,1e-05,670,0.22526890351712836,0
1600,empirical,1e-05,671,0.22689651284677192,0
1600,empirical,1e-05,672,0.22769894437976884,0
1600,empirical,1e-05,673,0.22887817314806005,0
1600,empirical,1e-05,674,0.23048849968191168,0
1600,empirical,1e-05,675,0.2320913562225584,0
1600,empirical,1e-05,676,0.23317386615133318,0
1600,empirical,1e-05,677,0.23486406261086504,0
1600,empirical,1e-05,678,0.23616560651816687,0
1600,empirical,1e-05,679,0.23718309265526852,0
1600,empirical,1e-05,680,0.23865065630130944,0
1600,empirical,1e-05,681,0.23887176129725451,0
1600,empirical,1e-05,682,0.24267333403334485,0
1600,empirical,1e-05,683,0.24352840587043342,0
1600,empirical,1e-05,684,0.24491831509701065,0
1600,empirical,1e-05,685,0.2463061661633714,0
1600,empirical,1e-05,686,0.24711205980636355,0
1600,empirical,1e-05,687,0.24792332581550128,0
1600,empirical,1e-05,688,0.25051096945928736,0
1600,empirical,1e-05,689,0.25234777888199544,0
1600,empirical,1e-05,690,0.255087178405493,0
1600,empirical,1e-05,691,0.2559091824050868,0
1600,empirical,1e-05,692,0.25682444219247413,0
1600,empirical,1e-05,693,0.2583066834612236,0
1600,empirical,1e-05,694,0.2605142448092456,0
1600,empirical,1e-05,695,0.2610058092314261,0
1600,empirical,1e-05,696,0.26246922709450393,0
1600,empirical,1e-05,697,0.26568276004752905,0
1600,empirical,1e-05,698,0.2677037343088669,0
1600,empirical,1e-05,699,0.2687230035471508,0
1600,empirical,1e-05,700,0.26948329974514545,0
1600,empirical,1e-05,701,0.2697346391091115,0
1600,empirical,1e-05,702,0.27121432141429813,0
1600,empirical,1e-05,703,0.2727810559967836,0
1600,empirical,1e-05,704,0.2766196307546221,0
1600,empirical,1e-05,705,0.27711172406308743,0
1600,empirical,1e-05,706,0.27826195177550433,0
1600,empirical,1e-05,707,0.27979964903381477,0
1600,empirical,1e-05,708,0.2819185184821679,0
1600,empirical,1e-05,709,0.2858571413378698,0
1600,empirical,1e-05,710,0.2871594953798568,0
1600,empirical,1e-05,711,0.28951233130099197,0
1600,empirical,1e-05,712,0.2902952863170809,0
1600,empirical,1e-05,713,0.29102365427114746,0
1600,empirical,1e-05,714,0.2935407428094604,0
1600,empirical,1e-05,715,0.29538017934245275,0
1600,empirical,1e-05,716,0.2967224792917016,0
1600,empirical,1e-05,717,0.2986384091134065,0
1600,empirical,1e-05,718,0.3001539622609483,0
1600,empirical,1e-05,719,0.3029514350852758,0
1600,empirical,1e-05,720,0.30619928526488377,0
1600,empirical,1e-05,721,0.30727378124666127,0
1600,empirical,1e-05,722,0.3077833581100121,0
1600,empirical,1e-05,723,0.31102879784201937,0
1600,empirical,1e-05,724,0.31428923804469994,0
1600,empirical,1e-05,725,0.31608998802677085,0
1600,empirical,1e-05,726,0.3170898477613475,0
1600,empirical,1e-05,727,0.3182996292772428,0
1600,empirical,1e-05,728,0.3211289249268757,0
1600,empirical,1e-05,729,0.32184301666718534,0
1600,empirical,1e-05,730,0.32318994698957565,0
1600,empirical,1e-05,731,0.32501679235899167,0
1600,empirical,1e-05,732,0.3278318808021225,0
1600,empirical,1e-05,733,0.3298902055674382,0
1600,empirical,1e-05,734,0.3309899167333542,0
1600,empirical,1e-05,735,0.33402033929374547,0
1600,empirical,1e-05,736,0.3370958299531084,0
1600,empirical,1e-05,737,0.3378805940090505,0
1600,empirical,1e-05,738,0.34012436346243036,0
1600,empirical,1e-05,739,0.34256136902763556,0
1600,empirical,1e-05,740,0.3438972040147019,0
1600,empirical,1e-05,741,0.34546051977347925,0
1600,empirical,1e-05,742,0.34885768369307796,0
1600,empirical,1e-05,743,0.3519267038221769,0
1600,empirical,1e-05,744,0.3546696091142591,0
1600,empirical,1e-05,745,0.35643060370885377,0
1600,empirical,1e-05,746,0.3579723661982611,0
1600,empirical,1e-05,747,0.3605933017699629,0
1600,empirical,1e-05,748,0.3628408084894311,0
1600,empirical,1e-05,749,0.365449725569521,0
1600,empirical,1e-05,750,0.3675998961156417,0
1600,empirical,1e-05,751,0.36946691170332985,0
1600,empirical,1e-05,752,0.3724843650115375,0
1600,empirical,1e-05,753,0.3756125319995187,0
1600,empirical,1e-05,754,0.38041059501786745,0
1600,empirical,1e-05,755,0.3829715135686421,0
1600,empirical,1e-05,756,0.38621988040342825,0
1600,empirical,1e-05,757,0.3868203717946352,0
1600,empirical,1e-05,758,0.38791464911109597,0
1600,empirical,1e-05,759,0.3918855335191424,0
1600,empirical,1e-05,760,0.3944748400645496,0
1600,empirical,1e-05,761,0.3988911292674235,0
1600,empirical,1e-05,762,0.40257214324949914,0
1600,empirical,1e-05,763,0.40592289587713554,0
1600,empirical,1e-05,764,0.40978968584651543,0
1600,empirical,1e-05,765,0.41244400634807704,0
1600,empirical,1e-05,766,0.4145530054084766,0
1600,empirical,1e-05,767,0.41614094689773545,0
1600,empirical,1e-05,768,0.417801775253837,0
1600,empirical,1e-05,769,0.42401319460454184,0
1600,empirical,1e-05,770,0.4264467372564422,0
1600,empirical,1e-05,771,0.4275314656755846,0
1600,empirical,1e-05,772,0.42978934712368433,0
1600,empirical,1e-05,773,0.4352639613865794,0
1600,empirical,1e-05,774,0.4362925325933181,0
1600,empirical,1e-05,775,0.4426855935522347,0
1600,empirical,1e-05,776,0.4452222632396342,0
1600,empirical,1e-05,777,0.44989362007065736,0
1600,empirical,1e-05,778,0.45308292481774237,0
1600,empirical,1e-05,779,0.4582924733173208,0
1600,empirical,1e-05,780,0.4609498163858231,0
1600,empirical,1e-05,781,0.46350438130482546,0
1600,empirical,1e-05,782,0.46402782369931345,0
1600,empirical,1e-05,783,0.4711486719974301,0
1600,empirical,1e-05,784,0.4736021827674965,0
1600,empirical,1e-05,785,0.47696504561431957,0
1600,empirical,1e-05,786,0.4777923834066664,0
1600,empirical,1e-05,787,0.4821694476478778,0
1600,empirical,1e-05,788,0.48581257341983286,0
1600,empirical,1e-05,789,0.48858787126923675,0
1600,empirical,1e-05,790,0.4913188326228178,0
1600,empirical,1e-05,791,0.49547110595627686,0
1600,empirical,1e-05,792,0.4999843560027266,0
1600,empirical,1e-05,793,0.5046568557572384,0
1600,empirical,1e-05,794,0.5064484858823025,0
1600,empirical,1e-05,795,0.5131762739785027,0
1600,empirical,1e-05,796,0.5157404868386025,0
1600,empirical,1e-05,797,0.5195106201062054,0
1600,empirical,1e-05,798,0.5262025831035494,0
1600,empirical,1e-05,799,0.5288100735059516,0
1600,empirical,1e-05,800,0.531233090947914,0
1600,empirical,1e-05,801,0.5357640698341122,0
1600,empirical,1e-05,802,0.544693703576856,0
1600,empirical,1e-05,803,0.5494574160389852,0
1600,empirical,1e-05,804,0.5498506241007552,0
1600,empirical,1e-05,805,0.5533919426816385,0
1600,empirical,1e-05,806,0.5550479041396185,0
1600,empirical,1e-05,807,0.557860833377548,0
1600,empirical,1e-05,808,0.5628421875138526,0
1600,empirical,1e-05,809,0.5677262653733963,0
1600,empirical,1e-05,810,0.5685741117445097,0
1600,empirical,1e-05,811,0.5735677266608386,0
1600,empirical,1e-05,812,0.5880307507023999,0
1600,empirical,1e-05,813,0.5920936103638282,0
1600,empirical,1e-05,814,0.5966810665164204,0
1600,empirical,1e-05,815,0.6007844592516652,0
1600,empirical,1e-05,816,0.6055347042800318,0
1600,empirical,1e-05,817,0.6092502474123832,0
1600,empirical,1e-05,818,0.6119227664345638,0
1600,empirical,1e-05,819,0.6166821471350483,0
1600,empirical,1e-05,820,0.6227131842634315,0
1600,empirical,1e-05,821,0.6262843061960883,0
1600,empirical,1e-05,822,0.6329597698795207,0
1600,empirical,1e-05,823,0.6424344678971577,0
1600,empirical,1e-05,824,0.6447371471238079,0
1600,empirical,1e-05,825,0.6478421713942748,0
1600,empirical,1e-05,826,0.6509491376219885,0
1600,empirical,1e-05,827,0.6600617066131613,0
1600,empirical,1e-05,828,0.6613256859048077,0
1600,empirical,1e-05,829,0.6692937935065502,0
1600,empirical,1e-05,830,0.6710183607488238,0
1600,empirical,1e-05,831,0.6805920571990752,0
1600,empirical,1e-05,832,0.6853918268939355,0
1600,empirical,1e-05,833,0.6912175911764069,0
1600,empirical,1e-05,834,0.6979655895775211,0
1600,empirical,1e-05,835,0.7047279454312531,0
1600,empirical,1e-05,836,0.710111435125317,0
1600,empirical,1e-05,837,0.7164842164775105,0
1600,empirical,1e-05,838,0.720897716986401,0
1600,empirical,1e-05,839,0.7232792222508846,0
1600,empirical,1e-05,840,0.7302588246471947,0
1600,empirical,1e-05,841,0.7347592863439666,0
1600,empirical,1e-05,842,0.7436240972756327,0
1600,empirical,1e-05,843,0.7449992658978826,0
1600,empirical,1e-05,844,0.7559537010322361,0
1600,empirical,1e-05,845,0.766671993987579,0
1600,empirical,1e-05,846,0.7768939594672012,0
1600,empirical,1e-05,847,0.7854505256166695,0
1600,empirical,1e-05,848,0.7943111189625568,0
1600,empirical,1e-05,849,0.7967238333784861,0
1600,empirical,1e-05,850,0.8061456015783304,0
1600,empirical,1e-05,851,0.8103308684689412,0
1600,empirical,1e-05,852,0.821441085459758,0
1600,empirical,1e-05,853,0.8287172971948757,0
1600,empirical,1e-05,854,0.8342441906437427,0
1600,empirical,1e-05,855,0.8475083245912433,0
1600,empirical,1e-05,856,0.8512848822764097,0
1600,empirical,1e-05,857,0.8564914412888891,0
1600,empirical,1e-05,858,0.8697356257147735,0
1600,empirical,1e-05,859,0.8765115115372686,0
1600,empirical,1e-05,860,0.8776324607994487,0
1600,empirical,1e-05,861,0.8857883047235584,0
1600,empirical,1e-05,862,0.8947892930256707,0
1600,empirical,1e-05,863,0.9033893680075208,0
1600,empirical,1e-05,864,0.9127390205904738,0
1600,empirical,1e-05,865,0.9316904211264954,0
1600,empirical,1e-05,866,0.9335975209543657,0
1600,empirical,1e-05,867,0.9465833497297664,0
1600,empirical,1e-05,868,0.955324905390565,0
1600,empirical,1e-05,869,0.9596574484618628,0
1600,empirical,1e-05,870,0.9723432104767751,0
1600,empirical,1e-05,871,0.982901416393471,0
1600,empirical,1e-05,872,0.9948464350755352,0
1600,empirical,1e-05,873,0.9970787327967936,0
1600,empirical,1e-05,874,1.011088364275381,0
1600,empirical,1e-05,875,1.0209819590484668,0
1600,empirical,1e-05,876,1.0309296296633212,0
1600,empirical,1e-05,877,1.0331723193174176,0
1600,empirical,1e-05,878,1.0484975450130953,0
1600,empirical,1e-05,879,1.0615404443424923,0
1600,empirical,1e-05,880,1.0670666639765671,0
1600,empirical,1e-05,881,1.0693979846191113,0
1600,empirical,1e-05,882,1.0883167922388777,0
1600,empirical,1e-05,883,1.092416728396355,0
1600,empirical,1e-05,884,1.1073245165048438,0
1600,empirical,1e-05,885,1.1131208352182211,0
1600,empirical,1e-05,886,1.1233476880187885,0
1600,empirical,1e-05,887,1.1334234453676097,0
1600,empirical,1e-05,888,1.1738912639883665,0
1600,empirical,1e-05,889,1.1880635660142693,0
1600,empirical,1e-05,890,1.1971214245552662,0
1600,empirical,1e-05,891,1.2107798426899208,0
1600,empirical,1e-05,892,1.2213434690423124,0
1600,empirical,1e-05,893,1.2334118832748382,0
1600,empirical,1e-05,894,1.2520983034719386,0
1600,empirical,1e-05,895,1.263100153011206,0
1600,empirical,1e-05,896,1.264708393293281,0
1600,empirical,1e-05,897,1.2919186209801197,0
1600,empirical,1e-05,898,1.296253123915798,0
1600,empirical,1e-05,899,1.317764243946104,0
1600,empirical,1e-05,900,1.3265936397148117,0
1600,empirical,1e-05,901,1.3477383605871613,0
1600,empirical,1e-05,902,1.3537730140998565,0
1600,empirical,1e-05,903,1.3866156663741758,0
1600,empirical,1e-05,904,1.4086252631503,0
1600,empirical,1e-05,905,1.4158569699218464,0
1600,empirical,1e-05,906,1.4197578220558862,0
1600,empirical,1e-05,907,1.433965820240464,0
1600,empirical,1e-05,908,1.4673679618656625,0
1600,empirical,1e-05,909,1.4872907009653893,0
1600,empirical,1e-05,910,1.5057992458174607,0
1600,empirical,1e-05,911,1.518220920436748,0
1600,empirical,1e-05,912,1.5289471130322572,0
1600,empirical,1e-05,913,1.5446610459604502,0
1600,empirical,1e-05,914,1.5584425965067705,0
1600,empirical,1e-05,915,1.5959581066225619,0
1600,empirical,1e-05,916,1.607881718446176,0
1600,empirical,1e-05,917,1.6287754559049803,0
1600,empirical,1e-05,918,1.632548835239532,0
1600,empirical,1e-05,919,1.6583653144517703,0
1600,empirical,1e-05,920,1.675432972323852,0
1600,empirical,1e-05,921,1.702581312621866,0
1600,empirical,1e-05,922,1.7365779877006875,0
1600,empirical,1e-05,923,1.765036698637016,0
1600,empirical,1e-05,924,1.7904080309949724,0
1600,empirical,1e-05,925,1.8012522162157951,0
1600,empirical,1e-05,926,1.8194146834903557,0
1600,empirical,1e-05,927,1.8605945262492758,0
1600,empirical,1e-05,928,1.8740170761773594,0
1600,empirical,1e-05,929,1.8836571137674603,0
1600,empirical,1e-05,930,1.927385751902031,0
1600,empirical,1e-05,931,1.9576092167162122,0
1600,empirical,1e-05,932,1.978362413992509,0
1600,empirical,1e-05,933,1.9937288367700376,0
1600,empirical,1e-05,934,2.033131167356331,0
1600,empirical,1e-05,935,2.0485967409122265,0
1600,empirical,1e-05,936,2.089755771507654,0
1600,empirical,1e-05,937,2.1099476923346883,0
1600,empirical,1e-05,938,2.1350417155988204,0
1600,empirical,1e-05,939,2.151892170212876,0
1600,empirical,1e-05,940,2.2084901592388473,0
1600,empirical,1e-05,941,2.239215197454043,0
1600,empirical,1e-05,942,2.2574113185411555,0
1600,empirical,1e-05,943,2.2943635153910993,0
1600,empirical,1e-05,944,2.3339173371799005,0
1600,empirical,1e-05,945,2.405866564346041,0
1600,empirical,1e-05,946,2.418959197391035,0
1600,empirical,1e-05,947,2.4492370411787214,0
1600,empirical,1e-05,948,2.4678733670752626,0
1600,empirical,1e-05,949,2.503923636529833,0
1600,empirical,1e-05,950,2.5639172376260473,0
1600,empirical,1e-05,951,2.6162625245404105,0
1600,empirical,1e-05,952,2.6237273180071274,0
1600,empirical,1e-05,953,2.66142748721746,0
1600,empirical,1e-05,954,2.7234434528029783,0
1600,empirical,1e-05,955,2.7511864932057617,0
1600,empirical,1e-05,956,2.785385629482742,0
1600,empirical,1e-05,957,2.816613392638718,0
1600,empirical,1e-05,958,2.8639085267461666,0
1600,empirical,1e-05,959,2.894033423488218,0
1600,empirical,1e-05,960,3.002667000292983,0
1600,empirical,1e-05,961,3.0296371049015898,0
1600,empirical,1e-05,962,3.092058756013483,0
1600,empirical,1e-05,963,3.139358321218814,0
1600,empirical,1e-05,964,3.184742000178066,0
1600,empirical,1e-05,965,3.2515452850157476,0
1600,empirical,1e-05,966,3.3174978422670702,0
1600,empirical,1e-05,967,3.4210669851337387,0
1600,empirical,1e-05,968,3.446715430380478,0
1600,empirical,1e-05,969,3.4994439270472824,0
1600,empirical,1e-05,970,3.616462978184807,0
1600,empirical,1e-05,971,3.6786545092323695,0
1600,empirical,1e-05,972,3.7196667986167227,0
1600,empirical,1e-05,973,3.779193703189006,0
1600,empirical,1e-05,974,3.8176689785004854,0
1600,empirical,1e-05,975,3.88569578324749,0
1600,empirical,1e-05,976,3.94737827758722,0
1600,empirical,1e-05,977,4.034363775067531,0
1600,empirical,1e-05,978,4.164081590967525,0
1600,empirical,1e-05,979,4.29571141957629,0
1600,empirical,1e-05,980,4.308565092469148,0
1600,empirical,1e-05,981,4.338354507139028,0
1600,empirical,1e-05,982,4.4538296505168935,0
1600,empirical,1e-05,983,4.588673353456059,0
1600,empirical,1e-05,984,4.703888885790261,0
1600,empirical,1e-05,985,4.7797507423525625,0
1600,empirical,1e-05,986,4.884898259776971,0
1600,empirical,1e-05,987,5.138738174728011,0
1600,empirical,1e-05,988,5.151840086121074,0
1600,empirical,1e-05,989,5.272514334107256,0
1600,empirical,1e-05,990,5.346649626132624,0
1600,empirical,1e-05,991,5.4387496653309855,0
1600,empirical,1e-05,992,5.665753963281679,0
1600,empirical,1e-05,993,5.7210695825099,0
1600,empirical,1e-05,994,5.864025223354272,0
1600,empirical,1e-05,995,5.912861645530701,0
1600,empirical,1e-05,996,6.163515007996239,0
1600,empirical,1e-05,997,6.233794666610183,0
1600,empirical,1e-05,998,6.347545115324725,0
1600,empirical,1e-05,999,6.7480192244900215,0
1600,empirical,1e-05,1000,6.966343119983094,0
1600,empirical,1e-05,1001,7.075452176421254,0
1600,empirical,1e-05,1002,7.296847043608287,0
1600,empirical,1e-05,1003,7.563190655767178,0
1600,empirical,1e-05,1004,7.854240601326219,0
1600,empirical,1e-05,1005,8.022016479471667,0
1600,empirical,1e-05,1006,8.309767430736628,0
1600,empirical,1e-05,1007,8.704277245451781,0
1600,empirical,1e-05,1008,9.239666767933924,0
1600,empirical,1e-05,1009,9.89172256294237,0
1600,empirical,1e-05,1010,10.179600724220636,0
1600,empirical,1e-05,1011,10.813728084270993,0
1600,empirical,1e-05,1012,11.20957101343422,0
1600,empirical,1e-05,1013,12.407664308516729,0
1600,empirical,1e-05,1014,13.359980022509284,0
1600,empirical,1e-05,1015,13.771361764115287,0
1600,empirical,1e-05,1016,15.397987583242406,0
1600,empirical,1e-05,1017,17.20448065361454,0
1600,empirical,1e-05,1018,18.85793478070998,0
1600,empirical,1e-05,1019,21.107889933016345,0
1600,empirical,1e-05,1020,22.554615846088346,0
1600,empirical,1e-05,1021,32.849546059555806,0
1600,empirical,1e-05,1022,44.8101614189611,0
1600,empirical,1e-05,1023,231.03242633177615,0
1600,empirical,0.0001,0,0.0008262729857217484,1
1600,empirical,0.0001,1,0.0009890103341194166,1
1600,empirical,0.0001,2,0.0016559898214178925,1
1600,empirical,0.0001,3,0.0018445526227087584,1
1600,empirical,0.0001,4,0.0019493279686961713,1
1600,empirical,0.0001,5,0.002111110996241191,1
1600,empirical,0.0001,6,0.0023160424910950122,1
1600,empirical,0.0001,7,0.002353322448699502,1
1600,empirical,0.0001,8,0.0023915946498468043,1
1600,empirical,0.0001,9,0.0024724260280880074,1
1600,empirical,0.0001,10,0.002539459397330107,1
1600,empirical,0.0001,11,0.0026111882100447437,1
1600,empirical,0.0001,12,0.0027836623127128783,1
1600,empirical,0.0001,13,0.002882481906859414,1
1600,empirical,0.0001,14,0.002924147882747978,1
1600,empirical,0.0001,15,0.0029648542393204184,1
1600,empirical,0.0001,16,0.0030237139372221154,1
1600,empirical,0.0001,17,0.0031076296056890902,1
1600,empirical,0.0001,18,0.0031898881377548306,1
1600,empirical,0.0001,19,0.0032739921701122683,1
1600,empirical,0.0001,20,0.0032949489061343336,1
1600,empirical,0.0001,21,0.003325456803911883,1
1600,empirical,0.0001,22,0.003412660057094654,1
1600,empirical,0.0001,23,0.003446121497307292,1
1600,empirical,0.0001,24,0.003588095722228365,1
1600,empirical,0.0001,25,0.0036831126789883305,1
1600,empirical,0.0001,26,0.0037342159907337493,1
1600,empirical,0.0001,27,0.0038105964064516825,1
1600,empirical,0.0001,28,0.0038671039970217982,1
1600,empirical,0.0001,29,0.0039036965105287134,1
1600,empirical,0.0001,30,0.0039786991439946144,1
1600,empirical,0.0001,31,0.004060004025040414,1
1600,empirical,0.0001,32,0.004147006736659976,1
1600,empirical,0.0001,33,0.004207983127801143,1
1600,empirical,0.0001,34,0.004246892562869293,1
1600,empirical,0.0001,35,0.004268873699654016,1
1600,empirical,0.0001,36,0.0043383508401907914,1
1600,empirical,0.0001,37,0.00437432940680527,1
1600,empirical,0.0001,38,0.004453480928699002,1
1600,empirical,0.0001,39,0.004548174586193207,1
1600,empirical,0.0001,40,0.00457889568105513,1
1600,empirical,0.0001,41,0.004606887955730665,1
1600,empirical,0.0001,42,0.00465028018137842,1
1600,empirical,0.0001,43,0.004726969479452766,1
1600,empirical,0.0001,44,0.004779130882536861,1
1600,empirical,0.0001,45,0.004854551684122001,1
1600,empirical,0.0001,46,0.004949159722082231,1
1600,empirical,0.0001,47,0.005055309881872941,1
1600,empirical,0.0001,48,0.005129623145878372,1
1600,empirical,0.0001,49,0.0051535281161898564,1
1600,empirical,0.0001,50,0.005180367133682742,1
1600,empirical,0.0001,51,0.0052733677517416665,1
1600,empirical,0.0001,52,0.00533553667194129,1
1600,empirical,0.0001,53,0.005462891975078796,1
1600,empirical,0.0001,54,0.0055343584204666525,1
1600,empirical,0.0001,55,0.005581967403297264,1
1600,empirical,0.0001,56,0.00565208110619407,1
1600,empirical,0.0001,57,0.005672295892125442,1
1600,empirical,0.0001,58,0.005764155486764438,1
1600,empirical,0.0001,59,0.005792423887263598,1
1600,empirical,0.0001,60,0.005801078106080709,1
1600,empirical,0.0001,61,0.00593006071133297,1
1600,empirical,0.0001,62,0.005977465105929613,1
1600,empirical,0.0001,63,0.0059946604151042615,1
1600,empirical,0.0001,64,0.006071107611963345,1
1600,empirical,0.0001,65,0.006131797836919856,1
1600,empirical,0.0001,66,0.006256626046402473,1
1600,empirical,0.0001,67,0.00634823604193506,1
1600,empirical,0.0001,68,0.0063684146059632945,1
1600,empirical,0.0001,69,0.006399857001211761,1
1600,empirical,0.0001,70,0.0064273117381918165,1
1600,empirical,0.0001,71,0.0065189407984113995,1
1600,empirical,0.0001,72,0.006620958700888209,1
1600,empirical,0.0001,73,0.00669536317762799,1
1600,empirical,0.0001,74,0.0067415265547576386,1
1600,empirical,0.0001,75,0.006798668918354721,1
1600,empirical,0.0001,76,0.006864271919904306,1
1600,empirical,0.0001,77,0.00695429743090907,1
1600,empirical,0.0001,78,0.007048059383338047,1
1600,empirical,0.0001,79,0.007062415315631318,1
1600,empirical,0.0001,80,0.00713242992508277,1
1600,empirical,0.0001,81,0.0072303769300099754,1
1600,empirical,0.0001,82,0.007289595725738576,1
1600,empirical,0.0001,83,0.0074041066661400465,1
1600,empirical,0.0001,84,0.007466097626977018,1
1600,empirical,0.0001,85,0.007552931613078436,1
1600,empirical,0.0001,86,0.007586723345229848,1
1600,empirical,0.0001,87,0.007679463678257784,1
1600,empirical,0.0001,88,0.007731879421037875,1
1600,empirical,0.0001,89,0.007846235158647437,1
1600,empirical,0.0001,90,0.007872527931439218,1
1600,empirical,0.0001,91,0.007949736294043497,1
1600,empirical,0.0001,92,0.008032569425376472,1
1600,empirical,0.0001,93,0.008057061126680278,1
1600,empirical,0.0001,94,0.00819024735263722,1
1600,empirical,0.0001,95,0.008281116247769518,1
1600,empirical,0.0001,96,0.008406236976611922,1
1600,empirical,0.0001,97,0.008437543178823035,1
1600,empirical,0.0001,98,0.008496192393205461,1
1600,empirical,0.0001,99,0.008513155768967598,1
1600,empirical,0.0001,100,0.008630389512205369,1
1600,empirical,0.0001,101,0.008787761928663073,1
1600,empirical,0.0001,102,0.008834248987350623,1
1600,empirical,0.0001,103,0.00886533927950264,1
1600,empirical,0.0001,104,0.008973593457719692,1
1600,empirical,0.0001,105,0.009040286277580542,1
1600,empirical,0.0001,106,0.0090768140008394,1
1600,empirical,0.0001,107,0.00916639838204813,1
1600,empirical,0.0001,108,0.00929938864823711,1
1600,empirical,0.0001,109,0.009361035988786575,1
1600,empirical,0.0001,110,0.00945409131418022,1
1600,empirical,0.0001,111,0.00945903997408804,1
1600,empirical,0.0001,112,0.009517232061055977,1
1600,empirical,0.0001,113,0.009645897759358285,1
1600,empirical,0.0001,114,0.00967641243339458,1
1600,empirical,0.0001,115,0.009806697840084666,1
1600,empirical,0.0001,116,0.009884515777797568,1
1600,empirical,0.0001,117,0.009920873024970871,1
1600,empirical,0.0001,118,0.010005706409067075,1
1600,empirical,0.0001,119,0.010116150684995528,1
1600,empirical,0.0001,120,0.010254779781187757,1
1600,empirical,0.0001,121,0.010287814436214692,1
1600,empirical,0.0001,122,0.010367345951505152,1
1600,empirical,0.0001,123,0.010469454160166907,1
1600,empirical,0.0001,124,0.01058175267248234,1
1600,empirical,0.0001,125,0.010591280670470698,1
1600,empirical,0.0001,126,0.010730392581658074,1
1600,empirical,0.0001,127,0.010774510103360094,1
1600,empirical,0.0001,128,0.010831447754161356,1
1600,empirical,0.0001,129,0.010992235821865348,1
1600,empirical,0.0001,130,0.011022834361862981,1
1600,empirical,0.0001,131,0.01105351360616307,1
1600,empirical,0.0001,132,0.01109992225860728,1
1600,empirical,0.0001,133,0.011298285067307358,1
1600,empirical,0.0001,134,0.011398101344681636,1
1600,empirical,0.0001,135,0.011437471951498964,1
1600,empirical,0.0001,136,0.011552292032626121,1
1600,empirical,0.0001,137,0.011607164744885778,1
1600,empirical,0.0001,138,0.011682716658511186,1
1600,empirical,0.0001,139,0.011793710624020357,1
1600,empirical,0.0001,140,0.011848771004126006,1
1600,empirical,0.0001,141,0.012053212483212176,1
1600,empirical,0.0001,142,0.01208598809629276,1
1600,empirical,0.0001,143,0.012202771630384364,1
1600,empirical,0.0001,144,0.012240192935338599,1
1600,empirical,0.0001,145,0.012311554306772133,1
1600,empirical,0.0001,146,0.012504566267437801,1
1600,empirical,0.0001,147,0.012538184970895516,1
1600,empirical,0.0001,148,0.012619901134576684,1
1600,empirical,0.0001,149,0.012711790074235584,1
1600,empirical,0.0001,150,0.012734796386962647,1
1600,empirical,0.0001,151,0.012947225066283763,1
1600,empirical,0.0001,152,0.013088146726452653,1
1600,empirical,0.0001,153,0.013130788378001934,1
1600,empirical,0.0001,154,0.013203247519772051,1
1600,empirical,0.0001,155,0.013355641076803653,1
1600,empirical,0.0001,156,0.013418085309380667,1
1600,empirical,0.0001,157,0.013469294592851691,1
1600,empirical,0.0001,158,0.013575603962197891,1
1600,empirical,0.0001,159,0.013665832662859905,1
1600,empirical,0.0001,160,0.013818985791758092,1
1600,empirical,0.0001,161,0.013896757866395111,1
1600,empirical,0.0001,162,0.01403085124782291,1
1600,empirical,0.0001,163,0.014064920930604425,1
1600,empirical,0.0001,164,0.014169865373804186,1
1600,empirical,0.0001,165,0.014295402284516975,1
1600,empirical,0.0001,166,0.014313031669136583,1
1600,empirical,0.0001,167,0.014459436138749714,1
1600,empirical,0.0001,168,0.014705398064441915,1
1600,empirical,0.0001,169,0.014726196347674202,1
1600,empirical,0.0001,170,0.014787018183864922,1
1600,empirical,0.0001,171,0.014856873207858912,1
1600,empirical,0.0001,172,0.014981940243114767,1
1600,empirical,0.0001,173,0.015006508451214049,1
1600,empirical,0.0001,174,0.015112234621813082,1
1600,empirical,0.0001,175,0.0152040385322548,1
1600,empirical,0.0001,176,0.015400412506650108,1
1600,empirical,0.0001,177,0.01551163460172589,1
1600,empirical,0.0001,178,0.01561661336043672,1
1600,empirical,0.0001,179,0.01574766558515874,1
1600,empirical,0.0001,180,0.015881316410845458,1
1600,empirical,0.0001,181,0.01595008036270501,1
1600,empirical,0.0001,182,0.016103425798555688,1
1600,empirical,0.0001,183,0.01613397201076267,1
1600,empirical,0.0001,184,0.016272765888608497,1
1600,empirical,0.0001,185,0.01657726130418847,1
1600,empirical,0.0001,186,0.016642497712508485,1
1600,empirical,0.0001,187,0.016727736099048724,1
1600,empirical,0.0001,188,0.01680973070175077,1
1600,empirical,0.0001,189,0.016871639018645194,1
1600,empirical,0.0001,190,0.016952490196963106,1
1600,empirical,0.0001,191,0.01705012998038778,1
1600,empirical,0.0001,192,0.01711810742706144,1
1600,empirical,0.0001,193,0.01719098354427473,1
1600,empirical,0.0001,194,0.017248195600979975,1
1600,empirical,0.0001,195,0.01731489229978997,1
1600,empirical,0.0001,196,0.01748120364113432,1
1600,empirical,0.0001,197,0.017667592799495598,1
1600,empirical,0.0001,198,0.01775115419050945,1
1600,empirical,0.0001,199,0.01801619986129385,1
1600,empirical,0.0001,200,0.018137895382724083,1
1600,empirical,0.0001,201,0.018251030926594778,1
1600,empirical,0.0001,202,0.01834831179919669,1
1600,empirical,0.0001,203,0.018416579673690807,1
1600,empirical,0.0001,204,0.018523604483775675,1
1600,empirical,0.0001,205,0.018636763540244638,1
1600,empirical,0.0001,206,0.018803919001630556,1
1600,empirical,0.0001,207,0.018825570602529245,1
1600,empirical,0.0001,208,0.018940362091645582,1
1600,empirical,0.0001,209,0.019004154270777573,1
1600,empirical,0.0001,210,0.019105466923024967,1
1600,empirical,0.0001,211,0.019266836038371062,1
1600,empirical,0.0001,212,0.019318389374178322,1
1600,empirical,0.0001,213,0.019383723477315814,1
1600,empirical,0.0001,214,0.019665560003485336,1
1600,empirical,0.0001,215,0.019897757342032262,1
1600,empirical,0.0001,216,0.019952937047127903,1
1600,empirical,0.0001,217,0.020105793610381367,1
1600,empirical,0.0001,218,0.020253787109069114,1
1600,empirical,0.0001,219,0.020330489910206195,1
1600,empirical,0.0001,220,0.02046503486431765,1
1600,empirical,0.0001,221,0.020641148747024843,1
1600,empirical,0.0001,222,0.020748188437989593,1
1600,empirical,0.0001,223,0.020850943473737883,1
1600,empirical,0.0001,224,0.02092260826518998,1
1600,empirical,0.0001,225,0.02115042314450748,1
1600,empirical,0.0001,226,0.021188793124286856,1
1600,empirical,0.0001,227,0.021285126678895892,1
1600,empirical,0.0001,228,0.021308718714554826,1
1600,empirical,0.0001,229,0.02154312839462171,1
1600,empirical,0.0001,230,0.02168031327118537,1
1600,empirical,0.0001,231,0.021741467560769567,1
1600,empirical,0.0001,232,0.02186132488133286,1
1600,empirical,0.0001,233,0.021965842144541337,1
1600,empirical,0.0001,234,0.022251017425675302,1
1600,empirical,0.0001,235,0.022325480225506268,1
1600,empirical,0.0001,236,0.022402625568801814,1
1600,empirical,0.0001,237,0.022516780634164076,1
1600,empirical,0.0001,238,0.022745368145274017,1
1600,empirical,0.0001,239,0.022858348958548182,1
1600,empirical,0.0001,240,0.022944724098376355,1
1600,empirical,0.0001,241,0.023061960896339686,1
1600,empirical,0.0001,242,0.023190760266795483,0
1600,empirical,0.0001,243,0.023330994162783704,0
1600,empirical,0.0001,244,0.023542457484262654,0
1600,empirical,0.0001,245,0.023793791067507276,0
1600,empirical,0.0001,246,0.02397610272054405,0
1600,empirical,0.0001,247,0.02406221914875608,0
1600,empirical,0.0001,248,0.02418690654151309,0
1600,empirical,0.0001,249,0.02440411891791073,0
1600,empirical,0.0001,250,0.024578749581400668,0
1600,empirical,0.0001,251,0.024626944558882417,0
1600,empirical,0.0001,252,0.02481047403006507,0
1600,empirical,0.0001,253,0.02488831946096348,0
1600,empirical,0.0001,254,0.02508006768905092,0
1600,empirical,0.0001,255,0.025305206071154614,0
1600,empirical,0.0001,256,0.025390897879618273,0
1600,empirical,0.0001,257,0.025479394319652966,0
1600,empirical,0.0001,258,0.025908531185366734,0
1600,empirical,0.0001,259,0.025969632087874298,0
1600,empirical,0.0001,260,0.026123461967662524,0
1600,empirical,0.0001,261,0.026193966418393364,0
1600,empirical,0.0001,262,0.026493617413108458,0
1600,empirical,0.0001,263,0.026511247934056972,0
1600,empirical,0.0001,264,0.02674558127694786,0
1600,empirical,0.0001,265,0.026839572953826493,0
1600,empirical,0.0001,266,0.02687762557339682,0
1600,empirical,0.0001,267,0.026968154282356094,0
1600,empirical,0.0001,268,0.027354241385671066,0
1600,empirical,0.0001,269,0.02753836569927032,0
1600,empirical,0.0001,270,0.027668140919497913,0
1600,empirical,0.0001,271,0.027683184995478175,0
1600,empirical,0.0001,272,0.028069523706750647,0
1600,empirical,0.0001,273,0.02827837299081455,0
1600,empirical,0.0001,274,0.028438213236859168,0
1600,empirical,0.0001,275,0.02857128773208852,0
1600,empirical,0.0001,276,0.028691317647850347,0
1600,empirical,0.0001,277,0.02888426188564563,0
1600,empirical,0.0001,278,0.029014617964923016,0
1600,empirical,0.0001,279,0.029259184100380514,0
1600,empirical,0.0001,280,0.02938509440099476,0
1600,empirical,0.0001,281,0.0295906591050638,0
1600,empirical,0.0001,282,0.029781460178808613,0
1600,empirical,0.0001,283,0.030025618154078774,0
1600,empirical,0.0001,284,0.030188739698649398,0
1600,empirical,0.0001,285,0.03023818882729846,0
1600,empirical,0.0001,286,0.03044996095311587,0
1600,empirical,0.0001,287,0.030636337101043146,0
1600,empirical,0.0001,288,0.030718743642449302,0
1600,empirical,0.0001,289,0.03095133610138898,0
1600,empirical,0.0001,290,0.03113537580534166,0
1600,empirical,0.0001,291,0.03134850327636874,0
1600,empirical,0.0001,292,0.031541955746307006,0
1600,empirical,0.0001,293,0.03157163657459882,0
1600,empirical,0.0001,294,0.03181346982502452,0
1600,empirical,0.0001,295,0.032099224101089806,0
1600,empirical,0.0001,296,0.032119456943827535,0
1600,empirical,0.0001,297,0.032333794089479596,0
1600,empirical,0.0001,298,0.032445727612625416,0
1600,empirical,0.0001,299,0.032591184636048015,0
1600,empirical,0.0001,300,0.03273489224343462,0
1600,empirical,0.0001,301,0.03282226386443099,0
1600,empirical,0.0001,302,0.03305765309996755,0
1600,empirical,0.0001,303,0.033159103946019376,0
1600,empirical,0.0001,304,0.03346825996451261,0
1600,empirical,0.0001,305,0.03372345128371203,0
1600,empirical,0.0001,306,0.033787200231696186,0
1600,empirical,0.0001,307,0.03400955924069305,0
1600,empirical,0.0001,308,0.034252055235019896,0
1600,empirical,0.0001,309,0.034290872154914546,0
1600,empirical,0.0001,310,0.034483225792106414,0
1600,empirical,0.0001,311,0.03467684543210124,0
1600,empirical,0.0001,312,0.03508456273903123,0
1600,empirical,0.0001,313,0.035263737632817156,0
1600,empirical,0.0001,314,0.03538613742209942,0
1600,empirical,0.0001,315,0.03544391512104611,0
1600,empirical,0.0001,316,0.035731134562928264,0
1600,empirical,0.0001,317,0.035900994445750206,0
1600,empirical,0.0001,318,0.036131989985427757,0
1600,empirical,0.0001,319,0.036540678659849925,0
1600,empirical,0.0001,320,0.03667315113416221,0
1600,empirical,0.0001,321,0.0368643274477409,0
1600,empirical,0.0001,322,0.03707014379267666,0
1600,empirical,0.0001,323,0.03728771971420175,0
1600,empirical,0.0001,324,0.0375826415675097,0
1600,empirical,0.0001,325,0.037692858110453774,0
1600,empirical,0.0001,326,0.03775532091800551,0
1600,empirical,0.0001,327,0.03797116238289394,0
1600,empirical,0.0001,328,0.03811652650071827,0
1600,empirical,0.0001,329,0.038313387644393404,0
1600,empirical,0.0001,330,0.03852310053304738,0
1600,empirical,0.0001,331,0.03867689883783513,0
1600,empirical,0.0001,332,0.03876942043987873,0
1600,empirical,0.0001,333,0.03891217462101972,0
1600,empirical,0.0001,334,0.03923259872739498,0
1600,empirical,0.0001,335,0.03936593008925613,0
1600,empirical,0.0001,336,0.039537279762101835,0
1600,empirical,0.0001,337,0.039921029475697124,0
1600,empirical,0.0001,338,0.04029323301346908,0
1600,empirical,0.0001,339,0.040326945204479436,0
1600,empirical,0.0001,340,0.0405093079856257,0
1600,empirical,0.0001,341,0.04104767591675534,0
1600,empirical,0.0001,342,0.04109767473139611,0
1600,empirical,0.0001,343,0.041184336278142886,0
1600,empirical,0.0001,344,0.041661685608884794,0
1600,empirical,0.0001,345,0.04172237369872879,0
1600,empirical,0.0001,346,0.04211661548607909,0
1600,empirical,0.0001,347,0.04234771976650284,0
1600,empirical,0.0001,348,0.04252366738959181,0
1600,empirical,0.0001,349,0.04298462998196387,0
1600,empirical,0.0001,350,0.04313143146897932,0
1600,empirical,0.0001,351,0.04322395762511414,0
1600,empirical,0.0001,352,0.04331567248403361,0
1600,empirical,0.0001,353,0.043805946863940994,0
1600,empirical,0.0001,354,0.04401934908732723,0
1600,empirical,0.0001,355,0.04432062568764489,0
1600,empirical,0.0001,356,0.04451392603181204,0
1600,empirical,0.0001,357,0.04469448435640981,0
1600,empirical,0.0001,358,0.04511399335487965,0
1600,empirical,0.0001,359,0.04521669063992094,0
1600,empirical,0.0001,360,0.04541088038225616,0
1600,empirical,0.0001,361,0.045504332440730086,0
1600,empirical,0.0001,362,0.04566687394639348,0
1600,empirical,0.0001,363,0.045848505717869976,0
1600,empirical,0.0001,364,0.046259528294255545,0
1600,empirical,0.0001,365,0.04648483413524921,0
1600,empirical,0.0001,366,0.04669407042627154,0
1600,empirical,0.0001,367,0.0469615847329003,0
1600,empirical,0.0001,368,0.047147135425921735,0
1600,empirical,0.0001,369,0.047377749155109034,0
1600,empirical,0.0001,370,0.04776115254234059,0
1600,empirical,0.0001,371,0.04779380192488133,0
1600,empirical,0.0001,372,0.04804165986417315,0
1600,empirical,0.0001,373,0.04824794059895602,0
1600,empirical,0.0001,374,0.048446412538518877,0
1600,empirical,0.0001,375,0.04863953257061396,0
1600,empirical,0.0001,376,0.04901017697596719,0
1600,empirical,0.0001,377,0.0492117055686828,0
1600,empirical,0.0001,378,0.049723587764801805,0
1600,empirical,0.0001,379,0.049906878929543354,0
1600,empirical,0.0001,380,0.05022782073467937,0
1600,empirical,0.0001,381,0.05036218042156697,0
1600,empirical,0.0001,382,0.05061318524135406,0
1600,empirical,0.0001,383,0.05074124975785818,0
1600,empirical,0.0001,384,0.051130193191327146,0
1600,empirical,0.0001,385,0.0514095630013559,0
1600,empirical,0.0001,386,0.05160796030563457,0
1600,empirical,0.0001,387,0.051722040413640286,0
1600,empirical,0.0001,388,0.05201307058165036,0
1600,empirical,0.0001,389,0.052173573997087865,0
1600,empirical,0.0001,390,0.05263892553585971,0
1600,empirical,0.0001,391,0.05289818334710956,0
1600,empirical,0.0001,392,0.052962811810615955,0
1600,empirical,0.0001,393,0.053528491375500066,0
1600,empirical,0.0001,394,0.05382721346451141,0
1600,empirical,0.0001,395,0.05426443892593363,0
1600,empirical,0.0001,396,0.05444025395802409,0
1600,empirical,0.0001,397,0.05473163596905031,0
1600,empirical,0.0001,398,0.05509847407173606,0
1600,empirical,0.0001,399,0.05532316892650395,0
1600,empirical,0.0001,400,0.055391680446875126,0
1600,empirical,0.0001,401,0.055748424378982135,0
1600,empirical,0.0001,402,0.0559027206135637,0
1600,empirical,0.0001,403,0.056380138645823016,0
1600,empirical,0.0001,404,0.056599413052034246,0
1600,empirical,0.0001,405,0.05723515926809382,0
1600,empirical,0.0001,406,0.05760060504771995,0
1600,empirical,0.0001,407,0.05793051801907343,0
1600,empirical,0.0001,408,0.058131267477523944,0
1600,empirical,0.0001,409,0.058235877444618556,0
1600,empirical,0.0001,410,0.05839863346726428,0
1600,empirical,0.0001,411,0.05859590731470572,0
1600,empirical,0.0001,412,0.05888213795737318,0
1600,empirical,0.0001,413,0.05920661413819766,0
1600,empirical,0.0001,414,0.059596834767648973,0
1600,empirical,0.0001,415,0.05974665733705174,0
1600,empirical,0.0001,416,0.06011032991316367,0
1600,empirical,0.0001,417,0.06046070435616102,0
1600,empirical,0.0001,418,0.06071755442377619,0
1600,empirical,0.0001,419,0.061055407830063926,0
1600,empirical,0.0001,420,0.06158613125125785,0
1600,empirical,0.0001,421,0.06199692396487788,0
1600,empirical,0.0001,422,0.062383449017634963,0
1600,empirical,0.0001,423,0.06241786776625857,0
1600,empirical,0.0001,424,0.0627386920373984,0
1600,empirical,0.0001,425,0.06309480904759145,0
1600,empirical,0.0001,426,0.06325274526826878,0
1600,empirical,0.0001,427,0.06353754611194286,0
1600,empirical,0.0001,428,0.06414380841596633,0
1600,empirical,0.0001,429,0.0645500532814647,0
1600,empirical,0.0001,430,0.06465785345156598,0
1600,empirical,0.0001,431,0.06511557013032933,0
1600,empirical,0.0001,432,0.06532226288473766,0
1600,empirical,0.0001,433,0.06543366703131709,0
1600,empirical,0.0001,434,0.0658214971347707,0
1600,empirical,0.0001,435,0.06600279484055387,0
1600,empirical,0.0001,436,0.06640122970663218,0
1600,empirical,0.0001,437,0.06702738719355658,0
1600,empirical,0.0001,438,0.06735315344154535,0
1600,empirical,0.0001,439,0.06775768884577593,0
1600,empirical,0.0001,440,0.06823453314344645,0
1600,empirical,0.0001,441,0.06837875961452385,0
1600,empirical,0.0001,442,0.06873350753780007,0
1600,empirical,0.0001,443,0.06895475552202299,0
1600,empirical,0.0001,444,0.06933238755584914,0
1600,empirical,0.0001,445,0.06999314129082222,0
1600,empirical,0.0001,446,0.07002406201993784,0
1600,empirical,0.0001,447,0.07033628502686307,0
1600,empirical,0.0001,448,0.07078146357546322,0
1600,empirical,0.0001,449,0.07127411045257587,0
1600,empirical,0.0001,450,0.07166689635268912,0
1600,empirical,0.0001,451,0.07190879237580543,0
1600,empirical,0.0001,452,0.07214390022410186,0
1600,empirical,0.0001,453,0.07249583087207652,0
1600,empirical,0.0001,454,0.07293326519293727,0
1600,empirical,0.0001,455,0.07331152404623939,0
1600,empirical,0.0001,456,0.07371907769050166,0
1600,empirical,0.0001,457,0.0742655245867091,0
1600,empirical,0.0001,458,0.0743260443693201,0
1600,empirical,0.0001,459,0.07478158997131511,0
1600,empirical,0.0001,460,0.07495677066164912,0
1600,empirical,0.0001,461,0.07509062992315244,0
1600,empirical,0.0001,462,0.07556279595119236,0
1600,empirical,0.0001,463,0.07607604972728953,0
1600,empirical,0.0001,464,0.07647456529258181,0
1600,empirical,0.0001,465,0.07689969581706728,0
1600,empirical,0.0001,466,0.07719408480599216,0
1600,empirical,0.0001,467,0.07770526269065854,0
1600,empirical,0.0001,468,0.07826403093979148,0
1600,empirical,0.0001,469,0.07843757985199759,0
1600,empirical,0.0001,470,0.0793148019090493,0
1600,empirical,0.0001,471,0.07962582477374712,0
1600,empirical,0.0001,472,0.07999885865323432,0
1600,empirical,0.0001,473,0.08029064171979955,0
1600,empirical,0.0001,474,0.08078233102113798,0
1600,empirical,0.0001,475,0.08110719097454859,0
1600,empirical,0.0001,476,0.08165270893646392,0
1600,empirical,0.0001,477,0.08211416118952727,0
1600,empirical,0.0001,478,0.08276855482028522,0
1600,empirical,0.0001,479,0.08290784761939969,0
1600,empirical,0.0001,480,0.08323676327141595,0
1600,empirical,0.0001,481,0.08363485815666734,0
1600,empirical,0.0001,482,0.08383489026336723,0
1600,empirical,0.0001,483,0.08462746417886563,0
1600,empirical,0.0001,484,0.08501169771168292,0
1600,empirical,0.0001,485,0.0857776942505397,0
1600,empirical,0.0001,486,0.08579942865202952,0
1600,empirical,0.0001,487,0.08598442798574087,0
1600,empirical,0.0001,488,0.0865686581511684,0
1600,empirical,0.0001,489,0.08685599761418131,0
1600,empirical,0.0001,490,0.08704146364231277,0
1600,empirical,0.0001,491,0.08756803730548594,0
1600,empirical,0.0001,492,0.08818508847233286,0
1600,empirical,0.0001,493,0.0888641648702356,0
1600,empirical,0.0001,494,0.08907705481466886,0
1600,empirical,0.0001,495,0.08938806442612543,0
1600,empirical,0.0001,496,0.08988670853156613,0
1600,empirical,0.0001,497,0.09064352196742473,0
1600,empirical,0.0001,498,0.09090593756448659,0
1600,empirical,0.0001,499,0.09159976423643558,0
1600,empirical,0.0001,500,0.09200428584989326,0
1600,empirical,0.0001,501,0.09255371184062498,0
1600,empirical,0.0001,502,0.09356708702064172,0
1600,empirical,0.0001,503,0.09383939033512398,0
1600,empirical,0.0001,504,0.0941327808419006,0
1600,empirical,0.0001,505,0.09452062823524054,0
1600,empirical,0.0001,506,0.09495944153253932,0
1600,empirical,0.0001,507,0.09524263308713413,0
1600,empirical,0.0001,508,0.09553949877675809,0
1600,empirical,0.0001,509,0.09583689110114729,0
1600,empirical,0.0001,510,0.09668252296740304,0
1600,empirical,0.0001,511,0.0970951386131212,0
1600,empirical,0.0001,512,0.09742608366867599,0
1600,empirical,0.0001,513,0.09862802968800184,0
1600,empirical,0.0001,514,0.098772779818094,0
1600,empirical,0.0001,515,0.09897573595680063,0
1600,empirical,0.0001,516,0.09983838591146495,0
1600,empirical,0.0001,517,0.10015372894284587,0
1600,empirical,0.0001,518,0.10080029060682254,0
1600,empirical,0.0001,519,0.10089609815391118,0
1600,empirical,0.0001,520,0.10150014364392779,0
1600,empirical,0.0001,521,0.10217239490486718,0
1600,empirical,0.0001,522,0.10324151710017686,0
1600,empirical,0.0001,523,0.10359793086567905,0
1600,empirical,0.0001,524,0.10445073189687994,0
1600,empirical,0.0001,525,0.10492868233870267,0
1600,empirical,0.0001,526,0.10526122723984704,0
1600,empirical,0.0001,527,0.1055009055997532,0
1600,empirical,0.0001,528,0.10575520516221407,0
1600,empirical,0.0001,529,0.10634578613576186,0
1600,empirical,0.0001,530,0.10666163863862471,0
1600,empirical,0.0001,531,0.10701926641809803,0
1600,empirical,0.0001,532,0.10771953255159453,0
1600,empirical,0.0001,533,0.10834850508356131,0
1600,empirical,0.0001,534,0.10897245105751928,0
1600,empirical,0.0001,535,0.11011902218312358,0
1600,empirical,0.0001,536,0.11042626011758323,0
1600,empirical,0.0001,537,0.11091374539378238,0
1600,empirical,0.0001,538,0.11143243030413266,0
1600,empirical,0.0001,539,0.11209362664596052,0
1600,empirical,0.0001,540,0.11252406990306253,0
1600,empirical,0.0001,541,0.11275542543720064,0
1600,empirical,0.0001,542,0.1134658294255595,0
1600,empirical,0.0001,543,0.114064329159465,0
1600,empirical,0.0001,544,0.1143038237167737,0
1600,empirical,0.0001,545,0.11532746969221677,0
1600,empirical,0.0001,546,0.11556416171452491,0
1600,empirical,0.0001,547,0.1165450764903409,0
1600,empirical,0.0001,548,0.11667430381800475,0
1600,empirical,0.0001,549,0.11735275228176544,0
1600,empirical,0.0001,550,0.11814607945278507,0
1600,empirical,0.0001,551,0.11888148668224692,0
1600,empirical,0.0001,552,0.11936880306786019,0
1600,empirical,0.0001,553,0.11991922572769599,0
1600,empirical,0.0001,554,0.12088504013259772,0
1600,empirical,0.0001,555,0.12156019928106508,0
1600,empirical,0.0001,556,0.12164790445791338,0
1600,empirical,0.0001,557,0.12279673238939717,0
1600,empirical,0.0001,558,0.12373163251270973,0
1600,empirical,0.0001,559,0.12454979641872246,0
1600,empirical,0.0001,560,0.1250755736225644,0
1600,empirical,0.0001,561,0.1255831742170814,0
1600,empirical,0.0001,562,0.1263766171271893,0
1600,empirical,0.0001,563,0.1266071006291432,0
1600,empirical,0.0001,564,0.1280995501583825,0
1600,empirical,0.0001,565,0.12853606895058034,0
1600,empirical,0.0001,566,0.12875267549300937,0
1600,empirical,0.0001,567,0.1289059366385599,0
1600,empirical,0.0001,568,0.12994484877995008,0
1600,empirical,0.0001,569,0.13032258937448346,0
1600,empirical,0.0001,570,0.1306157495713551,0
1600,empirical,0.0001,571,0.1308558658802452,0
1600,empirical,0.0001,572,0.13190182576805742,0
1600,empirical,0.0001,573,0.13289292933754515,0
1600,empirical,0.0001,574,0.13316168817172197,0
1600,empirical,0.0001,575,0.13379850660097076,0
1600,empirical,0.0001,576,0.135332789263681,0
1600,empirical,0.0001,577,0.13627796903584036,0
1600,empirical,0.0001,578,0.13642287004283019,0
1600,empirical,0.0001,579,0.13701875621611864,0
1600,empirical,0.0001,580,0.1378142663359623,0
1600,empirical,0.0001,581,0.13836289349656675,0
1600,empirical,0.0001,582,0.1394036310966724,0
1600,empirical,0.0001,583,0.14049469658377878,0
1600,empirical,0.0001,584,0.1410356886537822,0
1600,empirical,0.0001,585,0.14144644002716336,0
1600,empirical,0.0001,586,0.14213587413904025,0
1600,empirical,0.0001,587,0.1435653660394047,0
1600,empirical,0.0001,588,0.14371033989540674,0
1600,empirical,0.0001,589,0.14496713018161544,0
1600,empirical,0.0001,590,0.14561137294212098,0
1600,empirical,0.0001,591,0.14675248540444766,0
1600,empirical,0.0001,592,0.14728122278008055,0
1600,empirical,0.0001,593,0.14859336007564053,0
1600,empirical,0.0001,594,0.14908604611604265,0
1600,empirical,0.0001,595,0.14965021123710817,0
1600,empirical,0.0001,596,0.1502533107224823,0
1600,empirical,0.0001,597,0.15139832698776107,0
1600,empirical,0.0001,598,0.15217342915124918,0
1600,empirical,0.0001,599,0.15294007785792796,0
1600,empirical,0.0001,600,0.15360544791909647,0
1600,empirical,0.0001,601,0.15443960449795255,0
1600,empirical,0.0001,602,0.15462590922424177,0
1600,empirical,0.0001,603,0.15574312636271673,0
1600,empirical,0.0001,604,0.15700167703750903,0
1600,empirical,0.0001,605,0.15739936560826392,0
1600,empirical,0.0001,606,0.15829426796270835,0
1600,empirical,0.0001,607,0.1589871562844241,0
1600,empirical,0.0001,608,0.1598210414095742,0
1600,empirical,0.0001,609,0.1601869499581919,0
1600,empirical,0.0001,610,0.161309759182233,0
1600,empirical,0.0001,611,0.16309375661882858,0
1600,empirical,0.0001,612,0.16368241560790706,0
1600,empirical,0.0001,613,0.16384861178016474,0
1600,empirical,0.0001,614,0.16457760571790334,0
1600,empirical,0.0001,615,0.16642705843930578,0
1600,empirical,0.0001,616,0.16706969849394537,0
1600,empirical,0.0001,617,0.1680149021797046,0
1600,empirical,0.0001,618,0.16965341486790497,0
1600,empirical,0.0001,619,0.17029929492472104,0
1600,empirical,0.0001,620,0.17131582485887045,0
1600,empirical,0.0001,621,0.17241698711628575,0
1600,empirical,0.0001,622,0.17322229408702242,0
1600,empirical,0.0001,623,0.17380356755202742,0
1600,empirical,0.0001,624,0.17422610487892237,0
1600,empirical,0.0001,625,0.17475922192130436,0
1600,empirical,0.0001,626,0.176376916521658,0
1600,empirical,0.0001,627,0.1770835986074085,0
1600,empirical,0.0001,628,0.17835897970338246,0
1600,empirical,0.0001,629,0.17936879500117203,0
1600,empirical,0.0001,630,0.18028614439225776,0
1600,empirical,0.0001,631,0.1813326302540584,0
1600,empirical,0.0001,632,0.18215383775123545,0
1600,empirical,0.0001,633,0.182932774942536,0
1600,empirical,0.0001,634,0.18352920964391994,0
1600,empirical,0.0001,635,0.18442845116361173,0
1600,empirical,0.0001,636,0.18710604024423907,0
1600,empirical,0.0001,637,0.188085826494389,0
1600,empirical,0.0001,638,0.1888543141377478,0
1600,empirical,0.0001,639,0.19026927387901268,0
1600,empirical,0.0001,640,0.19181529185530177,0
1600,empirical,0.0001,641,0.19296835536172308,0
1600,empirical,0.0001,642,0.19522644429414274,0
1600,empirical,0.0001,643,0.19541574934724446,0
1600,empirical,0.0001,644,0.1957368703995575,0
1600,empirical,0.0001,645,0.19638740244380476,0
1600,empirical,0.0001,646,0.19758014466936025,0
1600,empirical,0.0001,647,0.19859401485606193,0
1600,empirical,0.0001,648,0.19932239648967134,0
1600,empirical,0.0001,649,0.20072956780164375,0
1600,empirical,0.0001,650,0.20190052167759343,0
1600,empirical,0.0001,651,0.20343459391553795,0
1600,empirical,0.0001,652,0.20460479525224226,0
1600,empirical,0.0001,653,0.205668433339313,0
1600,empirical,0.0001,654,0.20649738386559308,0
1600,empirical,0.0001,655,0.2072610038134316,0
1600,empirical,0.0001,656,0.2090463715306666,0
1600,empirical,0.0001,657,0.21028050247594163,0
1600,empirical,0.0001,658,0.21152539986435653,0
1600,empirical,0.0001,659,0.21236630196537698,0
1600,empirical,0.0001,660,0.21290604387010048,0
1600,empirical,0.0001,661,0.21488192960412897,0
1600,empirical,0.0001,662,0.21649328829630318,0
1600,empirical,0.0001,663,0.21783876358115484,0
1600,empirical,0.0001,664,0.21830210822202814,0
1600,empirical,0.0001,665,0.21903767791476386,0
1600,empirical,0.0001,666,0.2200536308272525,0
1600,empirical,0.0001,667,0.22119630246485694,0
1600,empirical,0.0001,668,0.2221058727561262,0
1600,empirical,0.0001,669,0.2242596305909729,0
1600,empirical,0.0001,670,0.22526890351712836,0
1600,empirical,0.0001,671,0.22689651284677192,0
1600,empirical,0.0001,672,0.22769894437976884,0
1600,empirical,0.0001,673,0.22887817314806005,0
1600,empirical,0.0001,674,0.23048849968191168,0
1600,empirical,0.0001,675,0.2320913562225584,0
1600,empirical,0.0001,676,0.23317386615133318,0
1600,empirical,0.0001,677,0.23486406261086504,0
1600,empirical,0.0001,678,0.23616560651816687,0
1600,empirical,0.0001,679,0.23718309265526852,0
1600,empirical,0.0001,680,0.23865065630130944,0
1600,empirical,0.0001,681,0.23887176129725451,0
1600,empirical,0.0001,682,0.24267333403334485,0
1600,empirical,0.0001,683,0.24352840587043342,0
1600,empirical,0.0001,684,0.24491831509701065,0
1600,empirical,0.0001,685,0.2463061661633714,0
1600,empirical,0.0001,686,0.24711205980636355,0
1600,empirical,0.0001,687,0.24792332581550128,0
1600,empirical,0.0001,688,0.25051096945928736,0
1600,empirical,0.0001,689,0.25234777888199544,0
1600,empirical,0.0001,690,0.255087178405493,0
1600,empirical,0.0001,691,0.2559091824050868,0
1600,empirical,0.0001,692,0.25682444219247413,0
1600,empirical,0.0001,693,0.2583066834612236,0
1600,empirical,0.0001,694,0.2605142448092456,0
1600,empirical,0.0001,695,0.2610058092314261,0
1600,empirical,0.0001,696,0.26246922709450393,0
1600,empirical,0.0001,697,0.26568276004752905,0
1600,empirical,0.0001,698,0.2677037343088669,0
1600,empirical,0.0001,699,0.2687230035471508,0
1600,empirical,0.0001,700,0.26948329974514545,0
1600,empirical,0.0001,701,0.2697346391091115,0
1600,empirical,0.0001,702,0.27121432141429813,0
1600,empirical,0.0001,703,0.2727810559967836,0
1600,empirical,0.0001,704,0.2766196307546221,0
1600,empirical,0.0001,705,0.27711172406308743,0
1600,empirical,0.0001,706,0.27826195177550433,0
1600,empirical,0.0001,707,0.27979964903381477,0
1600,empirical,0.0001,708,0.2819185184821679,0
1600,empirical,0.0001,709,0.2858571413378698,0
1600,empirical,0.0001,710,0.2871594953798568,0
1600,empirical,0.0001,711,0.28951233130099197,0
1600,empirical,0.0001,712,0.2902952863170809,0
1600,empirical,0.0001,713,0.29102365427114746,0
1600,empirical,0.0001,714,0.2935407428094604,0
1600,empirical,0.0001,715,0.29538017934245275,0
1600,empirical,0.0001,716,0.2967224792917016,0
1600,empirical,0.0001,717,0.2986384091134065,0
1600,empirical,0.0001,718,0.3001539622609483,0
1600,empirical,0.0001,719,0.3029514350852758,0
1600,empirical,0.0001,720,0.30619928526488377,0
1600,empirical,0.0001,721,0.30727378124666127,0
1600,empirical,0.0001,722,0.3077833581100121,0
1600,empirical,0.0001,723,0.31102879784201937,0
1600,empirical,0.0001,724,0.31428923804469994,0
1600,empirical,0.0001,725,0.31608998802677085,0
1600,empirical,0.0001,726,0.3170898477613475,0
1600,empirical,0.0001,727,0.3182996292772428,0
1600,empirical,0.0001,728,0.3211289249268757,0
1600,empirical,0.0001,729,0.32184301666718534,0
1600,empirical,0.0001,730,0.32318994698957565,0
1600,empirical,0.0001,731,0.32501679235899167,0
1600,empirical,0.0001,732,0.3278318808021225,0
1600,empirical,0.0001,733,0.3298902055674382,0
1600,empirical,0.0001,734,0.3309899167333542,0
1600,empirical,0.0001,735,0.33402033929374547,0
1600,empirical,0.0001,736,0.3370958299531084,0
1600,empirical,0.0001,737,0.3378805940090505,0
1600,empirical,0.0001,738,0.34012436346243036,0
1600,empirical,0.0001,739,0.34256136902763556,0
1600,empirical,0.0001,740,0.3438972040147019,0
1600,empirical,0.0001,741,0.34546051977347925,0
1600,empirical,0.0001,742,0.34885768369307796,0
1600,empirical,0.0001,743,0.3519267038221769,0
1600,empirical,0.0001,744,0.3546696091142591,0
1600,empirical,0.0001,745,0.35643060370885377,0
1600,empirical,0.0001,746,0.3579723661982611,0
1600,empirical,0.0001,747,0.3605933017699629,0
1600,empirical,0.0001,748,0.3628408084894311,0
1600,empirical,0.0001,749,0.365449725569521,0
1600,empirical,0.0001,750,0.3675998961156417,0
1600,empirical,0.0001,751,0.36946691170332985,0
1600,empirical,0.0001,752,0.3724843650115375,0
1600,empirical,0.0001,753,0.3756125319995187,0
1600,empirical,0.0001,754,0.38041059501786745,0
1600,empirical,0.0001,755,0.3829715135686421,0
1600,empirical,0.0001,756,0.38621988040342825,0
1600,empirical,0.0001,757,0.3868203717946352,0
1600,empirical,0.0001,758,0.38791464911109597,0
1600,empirical,0.0001,759,0.3918855335191424,0
1600,empirical,0.0001,760,0.3944748400645496,0
1600,empirical,0.0001,761,0.3988911292674235,0
1600,empirical,0.0001,762,0.40257214324949914,0
1600,empirical,0.0001,763,0.40592289587713554,0
1600,empirical,0.0001,764,0.40978968584651543,0
1600,empirical,0.0001,765,0.41244400634807704,0
1600,empirical,0.0001,766,0.4145530054084766,0
1600,empirical,0.0001,767,0.41614094689773545,0
1600,empirical,0.0001,768,0.417801775253837,0
1600,empirical,0.0001,769,0.42401319460454184,0
1600,empirical,0.0001,770,0.4264467372564422,0
1600,empirical,0.0001,771,0.4275314656755846,0
1600,empirical,0.0001,772,0.42978934712368433,0
1600,empirical,0.0001,773,0.4352639613865794,0
1600,empirical,0.0001,774,0.4362925325933181,0
1600,empirical,0.0001,775,0.4426855935522347,0
1600,empirical,0.0001,776,0.4452222632396342,0
1600,empirical,0.0001,777,0.44989362007065736,0
1600,empirical,0.0001,778,0.45308292481774237,0
1600,empirical,0.0001,779,0.4582924733173208,0
1600,empirical,0.0001,780,0.4609498163858231,0
1600,empirical,0.0001,781,0.46350438130482546,0
1600,empirical,0.0001,782,0.46402782369931345,0
1600,empirical,0.0001,783,0.4711486719974301,0
1600,empirical,0.0001,784,0.4736021827674965,0
1600,empirical,0.0001,785,0.47696504561431957,0
1600,empirical,0.0001,786,0.4777923834066664,0
1600,empirical,0.0001,787,0.4821694476478778,0
1600,empirical,0.0001,788,0.48581257341983286,0
1600,empirical,0.0001,789,0.48858787126923675,0
1600,empirical,0.0001,790,0.4913188326228178,0
1600,empirical,0.0001,791,0.49547110595627686,0
1600,empirical,0.0001,792,0.4999843560027266,0
1600,empirical,0.0001,793,0.5046568557572384,0
1600,empirical,0.0001,794,0.5064484858823025,0
1600,empirical,0.0001,795,0.5131762739785027,0
1600,empirical,0.0001,796,0.5157404868386025,0
1600,empirical,0.0001,797,0.5195106201062054,0
1600,empirical,0.0001,798,0.5262025831035494,0
1600,empirical,0.0001,799,0.5288100735059516,0
1600,empirical,0.0001,800,0.531233090947914,0
1600,empirical,0.0001,801,0.5357640698341122,0
1600,empirical,0.0001,802,0.544693703576856,0
1600,empirical,0.0001,803,0.5494574160389852,0
1600,empirical,0.0001,804,0.5498506241007552,0
1600,empirical,0.0001,805,0.5533919426816385,0
1600,empirical,0.0001,806,0.5550479041396185,0
1600,empirical,0.0001,807,0.557860833377548,0
1600,empirical,0.0001,808,0.5628421875138526,0
1600,empirical,0.0001,809,0.5677262653733963,0
1600,empirical,0.0001,810,0.5685741117445097,0
1600,empirical,0.0001,811,0.5735677266608386,0
1600,empirical,0.0001,812,0.5880307507023999,0
1600,empirical,0.0001,813,0.5920936103638282,0
1600,empirical,0.0001,814,0.5966810665164204,0
1600,empirical,0.0001,815,0.6007844592516652,0
1600,empirical,0.0001,816,0.6055347042800318,0
1600,empirical,0.0001,817,0.6092502474123832,0
1600,empirical,0.0001,818,0.6119227664345638,0
1600,empirical,0.0001,819,0.6166821471350483,0
1600,empirical,0.0001,820,0.6227131842634315,0
1600,empirical,0.0001,821,0.6262843061960883,0
1600,empirical,0.0001,822,0.6329597698795207,0
1600,empirical,0.0001,823,0.6424344678971577,0
1600,empirical,0.0001,824,0.6447371471238079,0
1600,empirical,0.0001,825,0.6478421713942748,0
1600,empirical,0.0001,826,0.6509491376219885,0
1600,empirical,0.0001,827,0.6600617066131613,0
1600,empirical,0.0001,828,0.6613256859048077,0
1600,empirical,0.0001,829,0.6692937935065502,0
1600,empirical,0.0001,830,0.6710183607488238,0
1600,empirical,0.0001,831,0.6805920571990752,0
1600,empirical,0.0001,832,0.6853918268939355,0
1600,empirical,0.0001,833,0.6912175911764069,0
1600,empirical,0.0001,834,0.6979655895775211,0
1600,empirical,0.0001,835,0.7047279454312531,0
1600,empirical,0.0001,836,0.710111435125317,0
1600,empirical,0.0001,837,0.7164842164775105,0
1600,empirical,0.0001,838,0.720897716986401,0
1600,empirical,0.0001,839,0.7232792222508846,0
1600,empirical,0.0001,840,0.7302588246471947,0
1600,empirical,0.0001,841,0.7347592863439666,0
1600,empirical,0.0001,842,0.7436240972756327,0
1600,empirical,0.0001,843,0.7449992658978826,0
1600,empirical,0.0001,844,0.7559537010322361,0
1600,empirical,0.0001,845,0.766671993987579,0
1600,empirical,0.0001,846,0.7768939594672012,0
1600,empirical,0.0001,847,0.7854505256166695,0
1600,empirical,0.0001,848,0.7943111189625568,0
1600,empirical,0.0001,849,0.7967238333784861,0
1600,empirical,0.0001,850,0.8061456015783304,0
1600,empirical,0.0001,851,0.8103308684689412,0
1600,empirical,0.0001,852,0.821441085459758,0
1600,empirical,0.0001,853,0.8287172971948757,0
1600,empirical,0.0001,854,0.8342441906437427,0
1600,empirical,0.0001,855,0.8475083245912433,0
1600,empirical,0.0001,856,0.8512848822764097,0
1600,empirical,0.0001,857,0.8564914412888891,0
1600,empirical,0.0001,858,0.8697356257147735,0
1600,empirical,0.0001,859,0.8765115115372686,0
1600,empirical,0.0001,860,0.8776324607994487,0
1600,empirical,0.0001,861,0.8857883047235584,0
1600,empirical,0.0001,862,0.8947892930256707,0
1600,empirical,0.0001,863,0.9033893680075208,0
1600,empirical,0.0001,864,0.9127390205904738,0
1600,empirical,0.0001,865,0.9316904211264954,0
1600,empirical,0.0001,866,0.9335975209543657,0
1600,empirical,0.0001,867,0.9465833497297664,0
1600,empirical,0.0001,868,0.955324905390565,0
1600,empirical,0.0001,869,0.9596574484618628,0
1600,empirical,0.0001,870,0.9723432104767751,0
1600,empirical,0.0001,871,0.982901416393471,0
1600,empirical,0.0001,872,0.9948464350755352,0
1600,empirical,0.0001,873,0.9970787327967936,0
1600,empirical,0.0001,874,1.011088364275381,0
1600,empirical,0.0001,875,1.0209819590484668,0
1600,empirical,0.0001,876,1.0309296296633212,0
1600,empirical,0.0001,877,1.0331723193174176,0
1600,empirical,0.0001,878,1.0484975450130953,0
1600,empirical,0.0001,879,1.0615404443424923,0
1600,empirical,0.0001,880,1.0670666639765671,0
1600,empirical,0.0001,881,1.0693979846191113,0
1600,empirical,0.0001,882,1.0883167922388777,0
1600,empirical,0.0001,883,1.092416728396355,0
1600,empirical,0.0001,884,1.1073245165048438,0
1600,empirical,0.0001,885,1.1131208352182211,0
1600,empirical,0.0001,886,1.1233476880187885,0
1600,empirical,0.0001,887,1.1334234453676097,0
1600,empirical,0.0001,888,1.1738912639883665,0
1600,empirical,0.0001,889,1.1880635660142693,0
1600,empirical,0.0001,890,1.1971214245552662,0
1600,empirical,0.0001,891,1.2107798426899208,0
1600,empirical,0.0001,892,1.2213434690423124,0
1600,empirical,0.0001,893,1.2334118832748382,0
1600,empirical,0.0001,894,1.2520983034719386,0
1600,empirical,0.0001,895,1.263100153011206,0
1600,empirical,0.0001,896,1.264708393293281,0
1600,empirical,0.0001,897,1.2919186209801197,0
1600,empirical,0.0001,898,1.296253123915798,0
1600,empirical,0.0001,899,1.317764243946104,0
1600,empirical,0.0001,900,1.3265936397148117,0
1600,empirical,0.0001,901,1.3477383605871613,0
1600,empirical,0.0001,902,1.3537730140998565,0
1600,empirical,0.0001,903,1.3866156663741758,0
1600,empirical,0.0001,904,1.4086252631503,0
1600,empirical,0.0001,905,1.4158569699218464,0
1600,empirical,0.0001,906,1.4197578220558862,0
1600,empirical,0.0001,907,1.433965820240464,0
1600,empirical,0.0001,908,1.4673679618656625,0
1600,empirical,0.0001,909,1.4872907009653893,0
1600,empirical,0.0001,910,1.5057992458174607,0
1600,empirical,0.0001,911,1.518220920436748,0
1600,empirical,0.0001,912,1.5289471130322572,0
1600,empirical,0.0001,913,1.5446610459604502,0
1600,empirical,0.0001,914,1.5584425965067705,0
1600,empirical,0.0001,915,1.5959581066225619,0
1600,empirical,0.0001,916,1.607881718446176,0
1600,empirical,0.0001,917,1.6287754559049803,0
1600,empirical,0.0001,918,1.632548835239532,0
1600,empirical,0.0001,919,1.6583653144517703,0
1600,empirical,0.0001,920,1.675432972323852,0
1600,empirical,0.0001,921,1.702581312621866,0
1600,empirical,0.0001,922,1.7365779877006875,0
1600,empirical,0.0001,923,1.765036698637016,0
1600,empirical,0.0001,924,1.7904080309949724,0
1600,empirical,0.0001,925,1.8012522162157951,0
1600,empirical,0.0001,926,1.8194146834903557,0
1600,empirical,0.0001,927,1.8605945262492758,0
1600,empirical,0.0001,928,1.8740170761773594,0
1600,empirical,0.0001,929,1.8836571137674603,0
1600,empirical,0.0001,930,1.927385751902031,0
1600,empirical,0.0001,931,1.9576092167162122,0
1600,empirical,0.0001,932,1.978362413992509,0
1600,empirical,0.0001,933,1.9937288367700376,0
1600,empirical,0.0001,934,2.033131167356331,0
1600,empirical,0.0001,935,2.0485967409122265,0
1600,empirical,0.0001,936,2.089755771507654,0
1600,empirical,0.0001,937,2.1099476923346883,0
1600,empirical,0.0001,938,2.1350417155988204,0
1600,empirical,0.0001,939,2.151892170212876,0
1600,empirical,0.0001,940,2.2084901592388473,0
1600,empirical,0.0001,941,2.239215197454043,0
1600,empirical,0.0001,942,2.2574113185411555,0
1600,empirical,0.0001,943,2.2943635153910993,0
1600,empirical,0.0001,944,2.3339173371799005,0
1600,empirical,0.0001,945,2.405866564346041,0
1600,empirical,0.0001,946,2.418959197391035,0
1600,empirical,0.0001,947,2.4492370411787214,0
1600,empirical,0.0001,948,2.4678733670752626,0
1600,empirical,0.0001,949,2.503923636529833,0
1600,empirical,0.0001,950,2.5639172376260473,0
1600,empirical,0.0001,951,2.6162625245404105,0
1600,empirical,0.0001,952,2.6237273180071274,0
1600,empirical,0.0001,953,2.66142748721746,0
1600,empirical,0.0001,954,2.7234434528029783,0
1600,empirical,0.0001,955,2.7511864932057617,0
1600,empirical,0.0001,956,2.785385629482742,0
1600,empirical,0.0001,957,2.816613392638718,0
1600,empirical,0.0001,958,2.8639085267461666,0
1600,empirical,0.0001,959,2.894033423488218,0
1600,empirical,0.0001,960,3.002667000292983,0
1600,empirical,0.0001,961,3.0296371049015898,0
1600,empirical,0.0001,962,3.092058756013483,0
1600,empirical,0.0001,963,3.139358321218814,0
1600,empirical,0.0001,964,3.184742000178066,0
1600,empirical,0.0001,965,3.2515452850157476,0
1600,empirical,0.0001,966,3.3174978422670702,0
1600,empirical,0.0001,967,3.4210669851337387,0
1600,empirical,0.0001,968,3.446715430380478,0
1600,empirical,0.0001,969,3.4994439270472824,0
1600,empirical,0.0001,970,3.616462978184807,0
1600,empirical,0.0001,971,3.6786545092323695,0
1600,empirical,0.0001,972,3.7196667986167227,0
1600,empirical,0.0001,973,3.779193703189006,0
1600,empirical,0.0001,974,3.8176689785004854,0
1600,empirical,0.0001,975,3.88569578324749,0
1600,empirical,0.0001,976,3.94737827758722,0
1600,empirical,0.0001,977,4.034363775067531,0
1600,empirical,0.0001,978,4.164081590967525,0
1600,empirical,0.0001,979,4.29571141957629,0
1600,empirical,0.0001,980,4.308565092469148,0
1600,empirical,0.0001,981,4.338354507139028,0
1600,empirical,0.0001,982,4.4538296505168935,0
1600,empirical,0.0001,983,4.588673353456059,0
1600,empirical,0.0001,984,4.703888885790261,0
1600,empirical,0.0001,985,4.7797507423525625,0
1600,empirical,0.0001,986,4.884898259776971,0
1600,empirical,0.0001,987,5.138738174728011,0
1600,empirical,0.0001,988,5.151840086121074,0
1600,empirical,0.0001,989,5.272514334107256,0
1600,empirical,0.0001,990,5.346649626132624,0
1600,empirical,0.0001,991,5.4387496653309855,0
1600,empirical,0.0001,992,5.665753963281679,0
1600,empirical,0.0001,993,5.7210695825099,0
1600,empirical,0.0001,994,5.864025223354272,0
1600,empirical,0.0001,995,5.912861645530701,0
1600,empirical,0.0001,996,6.163515007996239,0
1600,empirical,0.0001,997,6.233794666610183,0
1600,empirical,0.0001,998,6.347545115324725,0
1600,empirical,0.0001,999,6.7480192244900215,0
1600,empirical,0.0001,1000,6.966343119983094,0
1600,empirical,0.0001,1001,7.075452176421254,0
1600,empirical,0.0001,1002,7.296847043608287,0
1600,empirical,0.0001,1003,7.563190655767178,0
1600,empirical,0.0001,1004,7.854240601326219,0
1600,empirical,0.0001,1005,8.022016479471667,0
1600,empirical,0.0001,1006,8.309767430736628,0
1600,empirical,0.0001,1007,8.704277245451781,0
1600,empirical,0.0001,1008,9.239666767933924,0
1600,empirical,0.0001,1009,9.89172256294237,0
1600,empirical,0.0001,1010,10.179600724220636,0
1600,empirical,0.0001,1011,10.813728084270993,0
1600,empirical,0.0001,1012,11.20957101343422,0
1600,empirical,0.0001,1013,12.407664308516729,0
1600,empirical,0.0001,1014,13.359980022509284,0
1600,empirical,0.0001,1015,13.771361764115287,0
1600,empirical,0.0001,1016,15.397987583242406,0
1600,empirical,0.0001,1017,17.20448065361454,0
1600,empirical,0.0001,1018,18.85793478070998,0
1600,empirical,0.0001,1019,21.107889933016345,0
1600,empirical,0.0001,1020,22.554615846088346,0
1600,empirical,0.0001,1021,32.849546059555806,0
1600,empirical,0.0001,1022,44.8101614189611,0
1600,empirical,0.0001,1023,231.03242633177615,0
1600,empirical,0.001,0,0.0008262729857217484,1
1600,empirical,0.001,1,0.0009890103341194166,1
1600,empirical,0.001,2,0.0016559898214178925,1
1600,empirical,0.001,3,0.0018445526227087584,1
1600,empirical,0.001,4,0.0019493279686961713,1
1600,empirical,0.001,5,0.002111110996241191,1
1600,empirical,0.001,6,0.0023160424910950122,1
1600,empirical,0.001,7,0.002353322448699502,1
1600,empirical,0.001,8,0.0023915946498468043,1
1600,empirical,0.001,9,0.0024724260280880074,1
1600,empirical,0.001,10,0.002539459397330107,1
1600,empirical,0.001,11,0.0026111882100447437,1
1600,empirical,0.001,12,0.0027836623127128783,1
1600,empirical,0.001,13,0.002882481906859414,1
1600,empirical,0.001,14,0.002924147882747978,1
1600,empirical,0.001,15,0.0029648542393204184,1
1600,empirical,0.001,16,0.0030237139372221154,1
1600,empirical,0.001,17,0.0031076296056890902,1
1600,empirical,0.001,18,0.0031898881377548306,1
1600,empirical,0.001,19,0.0032739921701122683,1
1600,empirical,0.001,20,0.0032949489061343336,1
1600,empirical,0.001,21,0.003325456803911883,1
1600,empirical,0.001,22,0.003412660057094654,1
1600,empirical,0.001,23,0.003446121497307292,1
1600,empirical,0.001,24,0.003588095722228365,1
1600,empirical,0.001,25,0.0036831126789883305,1
1600,empirical,0.001,26,0.0037342159907337493,1
1600,empirical,0.001,27,0.0038105964064516825,1
1600,empirical,0.001,28,0.0038671039970217982,1
1600,empirical,0.001,29,0.0039036965105287134,1
1600,empirical,0.001,30,0.0039786991439946144,1
1600,empirical,0.001,31,0.004060004025040414,1
1600,empirical,0.001,32,0.004147006736659976,1
1600,empirical,0.001,33,0.004207983127801143,1
1600,empirical,0.001,34,0.004246892562869293,1
1600,empirical,0.001,35,0.004268873699654016,1
1600,empirical,0.001,36,0.0043383508401907914,1
1600,empirical,0.001,37,0.00437432940680527,1
1600,empirical,0.001,38,0.004453480928699002,1
1600,empirical,0.001,39,0.004548174586193207,1
1600,empirical,0.001,40,0.00457889568105513,1
1600,empirical,0.001,41,0.004606887955730665,1
1600,empirical,0.001,42,0.00465028018137842,1
1600,empirical,0.001,43,0.004726969479452766,1
1600,empirical,0.001,44,0.004779130882536861,1
1600,empirical,0.001,45,0.004854551684122001,1
1600,empirical,0.001,46,0.004949159722082231,1
1600,empirical,0.001,47,0.005055309881872941,1
1600,empirical,0.001,48,0.005129623145878372,1
1600,empirical,0.001,49,0.0051535281161898564,1
1600,empirical,0.001,50,0.005180367133682742,1
1600,empirical,0.001,51,0.0052733677517416665,1
1600,empirical,0.001,52,0.00533553667194129,1
1600,empirical,0.001,53,0.005462891975078796,1
1600,empirical,0.001,54,0.0055343584204666525,1
1600,empirical,0.001,55,0.005581967403297264,1
1600,empirical,0.001,56,0.00565208110619407,1
1600,empirical,0.001,57,0.005672295892125442,1
1600,empirical,0.001,58,0.005764155486764438,1
1600,empirical,0.001,59,0.005792423887263598,1
1600,empirical,0.001,60,0.005801078106080709,1
1600,empirical,0.001,61,0.00593006071133297,1
1600,empirical,0.001,62,0.005977465105929613,1
1600,empirical,0.001,63,0.0059946604151042615,1
1600,empirical,0.001,64,0.006071107611963345,1
1600,empirical,0.001,65,0.006131797836919856,1
1600,empirical,0.001,66,0.006256626046402473,1
1600,empirical,0.001,67,0.00634823604193506,1
1600,empirical,0.001,68,0.0063684146059632945,1
1600,empirical,0.001,69,0.006399857001211761,1
1600,empirical,0.001,70,0.0064273117381918165,1
1600,empirical,0.001,71,0.0065189407984113995,1
1600,empirical,0.001,72,0.006620958700888209,1
1600,empirical,0.001,73,0.00669536317762799,1
1600,empirical,0.001,74,0.0067415265547576386,1
1600,empirical,0.001,75,0.006798668918354721,1
1600,empirical,0.001,76,0.006864271919904306,1
1600,empirical,0.001,77,0.00695429743090907,1
1600,empirical,0.001,78,0.007048059383338047,1
1600,empirical,0.001,79,0.007062415315631318,1
1600,empirical,0.001,80,0.00713242992508277,1
1600,empirical,0.001,81,0.0072303769300099754,1
1600,empirical,0.001,82,0.007289595725738576,1
1600,empirical,0.001,83,0.0074041066661400465,1
1600,empirical,0.001,84,0.007466097626977018,1
1600,empirical,0.001,85,0.007552931613078436,1
1600,empirical,0.001,86,0.007586723345229848,1
1600,empirical,0.001,87,0.007679463678257784,1
1600,empirical,0.001,88,0.007731879421037875,1
1600,empirical,0.001,89,0.007846235158647437,1
1600,empirical,0.001,90,0.007872527931439218,1
1600,empirical,0.001,91,0.007949736294043497,1
1600,empirical,0.001,92,0.008032569425376472,1
1600,empirical,0.001,93,0.008057061126680278,1
1600,empirical,0.001,94,0.00819024735263722,1
1600,empirical,0.001,95,0.008281116247769518,1
1600,empirical,0.001,96,0.008406236976611922,1
1600,empirical,0.001,97,0.008437543178823035,1
1600,empirical,0.001,98,0.008496192393205461,1
1600,empirical,0.001,99,0.008513155768967598,1
1600,empirical,0.001,100,0.008630389512205369,1
1600,empirical,0.001,101,0.008787761928663073,1
1600,empirical,0.001,102,0.008834248987350623,1
1600,empirical,0.001,103,0.00886533927950264,1
1600,empirical,0.001,104,0.008973593457719692,1
1600,empirical,0.001,105,0.009040286277580542,1
1600,empirical,0.001,106,0.0090768140008394,1
1600,empirical,0.001,107,0.00916639838204813,1
1600,empirical,0.001,108,0.00929938864823711,1
1600,empirical,0.001,109,0.009361035988786575,1
1600,empirical,0.001,110,0.00945409131418022,1
1600,empirical,0.001,111,0.00945903997408804,1
1600,empirical,0.001,112,0.009517232061055977,1
1600,empirical,0.001,113,0.009645897759358285,1
1600,empirical,0.001,114,0.00967641243339458,1
1600,empirical,0.001,115,0.009806697840084666,1
1600,empirical,0.001,116,0.009884515777797568,1
1600,empirical,0.001,117,0.009920873024970871,1
1600,empirical,0.001,118,0.010005706409067075,1
1600,empirical,0.001,119,0.010116150684995528,1
1600,empirical,0.001,120,0.010254779781187757,1
1600,empirical,0.001,121,0.010287814436214692,1
1600,empirical,0.001,122,0.010367345951505152,1
1600,empirical,0.001,123,0.010469454160166907,1
1600,empirical,0.001,124,0.01058175267248234,1
1600,empirical,0.001,125,0.010591280670470698,1
1600,empirical,0.001,126,0.010730392581658074,1
1600,empirical,0.001,127,0.010774510103360094,1
1600,empirical,0.001,128,0.010831447754161356,1
1600,empirical,0.001,129,0.010992235821865348,1
1600,empirical,0.001,130,0.011022834361862981,1
1600,empirical,0.001,131,0.01105351360616307,1
1600,empirical,0.001,132,0.01109992225860728,1
1600,empirical,0.001,133,0.011298285067307358,1
1600,empirical,0.001,134,0.011398101344681636,1
1600,empirical,0.001,135,0.011437471951498964,1
1600,empirical,0.001,136,0.011552292032626121,1
1600,empirical,0.001,137,0.011607164744885778,1
1600,empirical,0.001,138,0.011682716658511186,1
1600,empirical,0.001,139,0.011793710624020357,1
1600,empirical,0.001,140,0.011848771004126006,1
1600,empirical,0.001,141,0.012053212483212176,1
1600,empirical,0.001,142,0.01208598809629276,1
1600,empirical,0.001,143,0.012202771630384364,1
1600,empirical,0.001,144,0.012240192935338599,1
1600,empirical,0.001,145,0.012311554306772133,1
1600,empirical,0.001,146,0.012504566267437801,1
1600,empirical,0.001,147,0.012538184970895516,1
1600,empirical,0.001,148,0.012619901134576684,1
1600,empirical,0.001,149,0.012711790074235584,1
1600,empirical,0.001,150,0.012734796386962647,1
1600,empirical,0.001,151,0.012947225066283763,1
1600,empirical,0.001,152,0.013088146726452653,1
1600,empirical,0.001,153,0.013130788378001934,1
1600,empirical,0.001,154,0.013203247519772051,1
1600,empirical,0.001,155,0.013355641076803653,1
1600,empirical,0.001,156,0.013418085309380667,1
1600,empirical,0.001,157,0.013469294592851691,1
1600,empirical,0.001,158,0.013575603962197891,1
1600,empirical,0.001,159,0.013665832662859905,1
1600,empirical,0.001,160,0.013818985791758092,1
1600,empirical,0.001,161,0.013896757866395111,1
1600,empirical,0.001,162,0.01403085124782291,1
1600,empirical,0.001,163,0.014064920930604425,1
1600,empirical,0.001,164,0.014169865373804186,1
1600,empirical,0.001,165,0.014295402284516975,1
1600,empirical,0.001,166,0.014313031669136583,1
1600,empirical,0.001,167,0.014459436138749714,1
1600,empirical,0.001,168,0.014705398064441915,1
1600,empirical,0.001,169,0.014726196347674202,1
1600,empirical,0.001,170,0.014787018183864922,1
1600,empirical,0.001,171,0.014856873207858912,1
1600,empirical,0.001,172,0.014981940243114767,1
1600,empirical,0.001,173,0.015006508451214049,1
1600,empirical,0.001,174,0.015112234621813082,1
1600,empirical,0.001,175,0.0152040385322548,1
1600,empirical,0.001,176,0.015400412506650108,1
1600,empirical,0.001,177,0.01551163460172589,1
1600,empirical,0.001,178,0.01561661336043672,1
1600,empirical,0.001,179,0.01574766558515874,1
1600,empirical,0.001,180,0.015881316410845458,1
1600,empirical,0.001,181,0.01595008036270501,1
1600,empirical,0.001,182,0.016103425798555688,1
1600,empirical,0.001,183,0.01613397201076267,1
1600,empirical,0.001,184,0.016272765888608497,1
1600,empirical,0.001,185,0.01657726130418847,1
1600,empirical,0.001,186,0.016642497712508485,1
1600,empirical,0.001,187,0.016727736099048724,1
1600,empirical,0.001,188,0.01680973070175077,1
1600,empirical,0.001,189,0.016871639018645194,1
1600,empirical,0.001,190,0.016952490196963106,1
1600,empirical,0.001,191,0.01705012998038778,1
1600,empirical,0.001,192,0.01711810742706144,1
1600,empirical,0.001,193,0.01719098354427473,1
1600,empirical,0.001,194,0.017248195600979975,1
1600,empirical,0.001,195,0.01731489229978997,1
1600,empirical,0.001,196,0.01748120364113432,1
1600,empirical,0.001,197,0.017667592799495598,1
1600,empirical,0.001,198,0.01775115419050945,1
1600,empirical,0.001,199,0.01801619986129385,1
1600,empirical,0.001,200,0.018137895382724083,1
1600,empirical,0.001,201,0.018251030926594778,1
1600,empirical,0.001,202,0.01834831179919669,1
1600,empirical,0.001,203,0.018416579673690807,1
1600,empirical,0.001,204,0.018523604483775675,1
1600,empirical,0.001,205,0.018636763540244638,1
1600,empirical,0.001,206,0.018803919001630556,1
1600,empirical,0.001,207,0.018825570602529245,1
1600,empirical,0.001,208,0.018940362091645582,1
1600,empirical,0.001,209,0.019004154270777573,1
1600,empirical,0.001,210,0.019105466923024967,1
1600,empirical,0.001,211,0.019266836038371062,1
1600,empirical,0.001,212,0.019318389374178322,1
1600,empirical,0.001,213,0.019383723477315814,1
1600,empirical,0.001,214,0.019665560003485336,1
1600,empirical,0.001,215,0.019897757342032262,1
1600,empirical,0.001,216,0.019952937047127903,1
1600,empirical,0.001,217,0.020105793610381367,1
1600,empirical,0.001,218,0.020253787109069114,1
1600,empirical,0.001,219,0.020330489910206195,1
1600,empirical,0.001,220,0.02046503486431765,1
1600,empirical,0.001,221,0.020641148747024843,1
1600,empirical,0.001,222,0.020748188437989593,1
1600,empirical,0.001,223,0.020850943473737883,1
1600,empirical,0.001,224,0.02092260826518998,1
1600,empirical,0.001,225,0.02115042314450748,1
1600,empirical,0.001,226,0.021188793124286856,1
1600,empirical,0.001,227,0.021285126678895892,1
1600,empirical,0.001,228,0.021308718714554826,1
1600,empirical,0.001,229,0.02154312839462171,1
1600,empirical,0.001,230,0.02168031327118537,1
1600,empirical,0.001,231,0.021741467560769567,1
1600,empirical,0.001,232,0.02186132488133286,1
1600,empirical,0.001,233,0.021965842144541337,1
1600,empirical,0.001,234,0.022251017425675302,1
1600,empirical,0.001,235,0.022325480225506268,1
1600,empirical,0.001,236,0.022402625568801814,1
1600,empirical,0.001,237,0.022516780634164076,1
1600,empirical,0.001,238,0.022745368145274017,1
1600,empirical,0.001,239,0.022858348958548182,1
1600,empirical,0.001,240,0.022944724098376355,1
1600,empirical,0.001,241,0.023061960896339686,1
1600,empirical,0.001,242,0.023190760266795483,1
1600,empirical,0.001,243,0.023330994162783704,1
1600,empirical,0.001,244,0.023542457484262654,1
1600,empirical,0.001,245,0.023793791067507276,1
1600,empirical,0.001,246,0.02397610272054405,1
1600,empirical,0.001,247,0.02406221914875608,1
1600,empirical,0.001,248,0.02418690654151309,1
1600,empirical,0.001,249,0.02440411891791073,1
1600,empirical,0.001,250,0.024578749581400668,1
1600,empirical,0.001,251,0.024626944558882417,1
1600,empirical,0.001,252,0.02481047403006507,1
1600,empirical,0.001,253,0.02488831946096348,1
1600,empirical,0.001,254,0.02508006768905092,1
1600,empirical,0.001,255,0.025305206071154614,1
1600,empirical,0.001,256,0.025390897879618273,1
1600,empirical,0.001,257,0.025479394319652966,1
1600,empirical,0.001,258,0.025908531185366734,1
1600,empirical,0.001,259,0.025969632087874298,1
1600,empirical,0.001,260,0.026123461967662524,1
1600,empirical,0.001,261,0.026193966418393364,1
1600,empirical,0.001,262,0.026493617413108458,1
1600,empirical,0.001,263,0.026511247934056972,1
1600,empirical,0.001,264,0.02674558127694786,1
1600,empirical,0.001,265,0.026839572953826493,1
1600,empirical,0.001,266,0.02687762557339682,1
1600,empirical,0.001,267,0.026968154282356094,1
1600,empirical,0.001,268,0.027354241385671066,1
1600,empirical,0.001,269,0.02753836569927032,1
1600,empirical,0.001,270,0.027668140919497913,1
1600,empirical,0.001,271,0.027683184995478175,1
1600,empirical,0.001,272,0.028069523706750647,1
1600,empirical,0.001,273,0.02827837299081455,1
1600,empirical,0.001,274,0.028438213236859168,1
1600,empirical,0.001,275,0.02857128773208852,1
1600,empirical,0.001,276,0.028691317647850347,1
1600,empirical,0.001,277,0.02888426188564563,1
1600,empirical,0.001,278,0.029014617964923016,1
1600,empirical,0.001,279,0.029259184100380514,1
1600,empirical,0.001,280,0.02938509440099476,1
1600,empirical,0.001,281,0.0295906591050638,1
1600,empirical,0.001,282,0.029781460178808613,1
1600,empirical,0.001,283,0.030025618154078774,1
1600,empirical,0.001,284,0.030188739698649398,1
1600,empirical,0.001,285,0.03023818882729846,1
1600,empirical,0.001,286,0.03044996095311587,1
1600,empirical,0.001,287,0.030636337101043146,1
1600,empirical,0.001,288,0.030718743642449302,1
1600,empirical,0.001,289,0.03095133610138898,1
1600,empirical,0.001,290,0.03113537580534166,1
1600,empirical,0.001,291,0.03134850327636874,1
1600,empirical,0.001,292,0.031541955746307006,1
1600,empirical,0.001,293,0.03157163657459882,1
1600,empirical,0.001,294,0.03181346982502452,1
1600,empirical,0.001,295,0.032099224101089806,1
1600,empirical,0.001,296,0.032119456943827535,1
1600,empirical,0.001,297,0.032333794089479596,1
1600,empirical,0.001,298,0.032445727612625416,1
1600,empirical,0.001,299,0.032591184636048015,1
1600,empirical,0.001,300,0.03273489224343462,1
1600,empirical,0.001,301,0.03282226386443099,1
1600,empirical,0.001,302,0.03305765309996755,1
1600,empirical,0.001,303,0.033159103946019376,1
1600,empirical,0.001,304,0.03346825996451261,1
1600,empirical,0.001,305,0.03372345128371203,1
1600,empirical,0.001,306,0.033787200231696186,1
1600,empirical,0.001,307,0.03400955924069305,1
1600,empirical,0.001,308,0.034252055235019896,1
1600,empirical,0.001,309,0.034290872154914546,1
1600,empirical,0.001,310,0.034483225792106414,1
1600,empirical,0.001,311,0.03467684543210124,1
1600,empirical,0.001,312,0.03508456273903123,1
1600,empirical,0.001,313,0.035263737632817156,1
1600,empirical,0.001,314,0.03538613742209942,1
1600,empirical,0.001,315,0.03544391512104611,1
1600,empirical,0.001,316,0.035731134562928264,1
1600,empirical,0.001,317,0.035900994445750206,1
1600,empirical,0.001,318,0.036131989985427757,1
1600,empirical,0.001,319,0.036540678659849925,1
1600,empirical,0.001,320,0.03667315113416221,1
1600,empirical,0.001,321,0.0368643274477409,1
1600,empirical,0.001,322,0.03707014379267666,1
1600,empirical,0.001,323,0.03728771971420175,1
1600,empirical,0.001,324,0.0375826415675097,1
1600,empirical,0.001,325,0.037692858110453774,1
1600,empirical,0.001,326,0.03775532091800551,1
1600,empirical,0.001,327,0.03797116238289394,1
1600,empirical,0.001,328,0.03811652650071827,1
1600,empirical,0.001,329,0.038313387644393404,1
1600,empirical,0.001,330,0.03852310053304738,1
1600,empirical,0.001,331,0.03867689883783513,1
1600,empirical,0.001,332,0.03876942043987873,1
1600,empirical,0.001,333,0.03891217462101972,1
1600,empirical,0.001,334,0.03923259872739498,1
1600,empirical,0.001,335,0.03936593008925613,1
1600,empirical,0.001,336,0.039537279762101835,1
1600,empirical,0.001,337,0.039921029475697124,1
1600,empirical,0.001,338,0.04029323301346908,1
1600,empirical,0.001,339,0.040326945204479436,1
1600,empirical,0.001,340,0.0405093079856257,1
1600,empirical,0.001,341,0.04104767591675534,1
1600,empirical,0.001,342,0.04109767473139611,1
1600,empirical,0.001,343,0.041184336278142886,1
1600,empirical,0.001,344,0.041661685608884794,1
1600,empirical,0.001,345,0.04172237369872879,1
1600,empirical,0.001,346,0.04211661548607909,1
1600,empirical,0.001,347,0.04234771976650284,1
1600,empirical,0.001,348,0.04252366738959181,1
1600,empirical,0.001,349,0.04298462998196387,1
1600,empirical,0.001,350,0.04313143146897932,1
1600,empirical,0.001,351,0.04322395762511414,1
1600,empirical,0.001,352,0.04331567248403361,1
1600,empirical,0.001,353,0.043805946863940994,1
1600,empirical,0.001,354,0.04401934908732723,1
1600,empirical,0.001,355,0.04432062568764489,1
1600,empirical,0.001,356,0.04451392603181204,1
1600,empirical,0.001,357,0.04469448435640981,1
1600,empirical,0.001,358,0.04511399335487965,1
1600,empirical,0.001,359,0.04521669063992094,1
1600,empirical,0.001,360,0.04541088038225616,1
1600,empirical,0.001,361,0.045504332440730086,1
1600,empirical,0.001,362,0.04566687394639348,1
1600,empirical,0.001,363,0.045848505717869976,1
1600,empirical,0.001,364,0.046259528294255545,1
1600,empirical,0.001,365,0.04648483413524921,1
1600,empirical,0.001,366,0.04669407042627154,1
1600,empirical,0.001,367,0.0469615847329003,1
1600,empirical,0.001,368,0.047147135425921735,1
1600,empirical,0.001,369,0.047377749155109034,1
1600,empirical,0.001,370,0.04776115254234059,1
1600,empirical,0.001,371,0.04779380192488133,1
1600,empirical,0.001,372,0.04804165986417315,1
1600,empirical,0.001,373,0.04824794059895602,1
1600,empirical,0.001,374,0.048446412538518877,1
1600,empirical,0.001,375,0.04863953257061396,1
1600,empirical,0.001,376,0.04901017697596719,1
1600,empirical,0.001,377,0.0492117055686828,1
1600,empirical,0.001,378,0.049723587764801805,1
1600,empirical,0.001,379,0.049906878929543354,1
1600,empirical,0.001,380,0.05022782073467937,1
1600,empirical,0.001,381,0.05036218042156697,1
1600,empirical,0.001,382,0.05061318524135406,1
1600,empirical,0.001,383,0.05074124975785818,1
1600,empirical,0.001,384,0.051130193191327146,1
1600,empirical,0.001,385,0.0514095630013559,1
1600,empirical,0.001,386,0.05160796030563457,1
1600,empirical,0.001,387,0.051722040413640286,1
1600,empirical,0.001,388,0.05201307058165036,1
1600,empirical,0.001,389,0.052173573997087865,1
1600,empirical,0.001,390,0.05263892553585971,1
1600,empirical,0.001,391,0.05289818334710956,1
1600,empirical,0.001,392,0.052962811810615955,1
1600,empirical,0.001,393,0.053528491375500066,1
1600,empirical,0.001,394,0.05382721346451141,1
1600,empirical,0.001,395,0.05426443892593363,1
1600,empirical,0.001,396,0.05444025395802409,1
1600,empirical,0.001,397,0.05473163596905031,1
1600,empirical,0.001,398,0.05509847407173606,1
1600,empirical,0.001,399,0.05532316892650395,1
1600,empirical,0.001,400,0.055391680446875126,1
1600,empirical,0.001,401,0.055748424378982135,1
1600,empirical,0.001,402,0.0559027206135637,1
1600,empirical,0.001,403,0.056380138645823016,1
1600,empirical,0.001,404,0.056599413052034246,1
1600,empirical,0.001,405,0.05723515926809382,1
1600,empirical,0.001,406,0.05760060504771995,1
1600,empirical,0.001,407,0.05793051801907343,1
1600,empirical,0.001,408,0.058131267477523944,1
1600,empirical,0.001,409,0.058235877444618556,1
1600,empirical,0.001,410,0.05839863346726428,1
1600,empirical,0.001,411,0.05859590731470572,1
1600,empirical,0.001,412,0.05888213795737318,1
1600,empirical,0.001,413,0.05920661413819766,1
1600,empirical,0.001,414,0.059596834767648973,1
1600,empirical,0.001,415,0.05974665733705174,1
1600,empirical,0.001,416,0.06011032991316367,1
1600,empirical,0.001,417,0.06046070435616102,1
1600,empirical,0.001,418,0.06071755442377619,1
1600,empirical,0.001,419,0.061055407830063926,1
1600,empirical,0.001,420,0.06158613125125785,1
1600,empirical,0.001,421,0.06199692396487788,1
1600,empirical,0.001,422,0.062383449017634963,1
1600,empirical,0.001,423,0.06241786776625857,1
1600,empirical,0.001,424,0.0627386920373984,1
1600,empirical,0.001,425,0.06309480904759145,1
1600,empirical,0.001,426,0.06325274526826878,1
1600,empirical,0.001,427,0.06353754611194286,1
1600,empirical,0.001,428,0.06414380841596633,1
1600,empirical,0.001,429,0.0645500532814647,1
1600,empirical,0.001,430,0.06465785345156598,1
1600,empirical,0.001,431,0.06511557013032933,1
1600,empirical,0.001,432,0.06532226288473766,1
1600,empirical,0.001,433,0.06543366703131709,1
1600,empirical,0.001,434,0.0658214971347707,1
1600,empirical,0.001,435,0.06600279484055387,1
1600,empirical,0.001,436,0.06640122970663218,1
1600,empirical,0.001,437,0.06702738719355658,1
1600,empirical,0.001,438,0.06735315344154535,1
1600,empirical,0.001,439,0.06775768884577593,1
1600,empirical,0.001,440,0.06823453314344645,1
1600,empirical,0.001,441,0.06837875961452385,1
1600,empirical,0.001,442,0.06873350753780007,1
1600,empirical,0.001,443,0.06895475552202299,1
1600,empirical,0.001,444,0.06933238755584914,1
1600,empirical,0.001,445,0.06999314129082222,1
1600,empirical,0.001,446,0.07002406201993784,1
1600,empirical,0.001,447,0.07033628502686307,1
1600,empirical,0.001,448,0.07078146357546322,1
1600,empirical,0.001,449,0.07127411045257587,1
1600,empirical,0.001,450,0.07166689635268912,1
1600,empirical,0.001,451,0.07190879237580543,1
1600,empirical,0.001,452,0.07214390022410186,1
1600,empirical,0.001,453,0.07249583087207652,1
1600,empirical,0.001,454,0.07293326519293727,1
1600,empirical,0.001,455,0.07331152404623939,1
1600,empirical,0.001,456,0.07371907769050166,1
1600,empirical,0.001,457,0.0742655245867091,1
1600,empirical,0.001,458,0.0743260443693201,1
1600,empirical,0.001,459,0.07478158997131511,1
1600,empirical,0.001,460,0.07495677066164912,1
1600,empirical,0.001,461,0.07509062992315244,1
1600,empirical,0.001,462,0.07556279595119236,1
1600,empirical,0.001,463,0.07607604972728953,1
1600,empirical,0.001,464,0.07647456529258181,1
1600,empirical,0.001,465,0.07689969581706728,1
1600,empirical,0.001,466,0.07719408480599216,1
1600,empirical,0.001,467,0.07770526269065854,1
1600,empirical,0.001,468,0.07826403093979148,1
1600,empirical,0.001,469,0.07843757985199759,1
1600,empirical,0.001,470,0.0793148019090493,1
1600,empirical,0.001,471,0.07962582477374712,1
1600,empirical,0.001,472,0.07999885865323432,1
1600,empirical,0.001,473,0.08029064171979955,1
1600,empirical,0.001,474,0.08078233102113798,1
1600,empirical,0.001,475,0.08110719097454859,1
1600,empirical,0.001,476,0.08165270893646392,1
1600,empirical,0.001,477,0.08211416118952727,1
1600,empirical,0.001,478,0.08276855482028522,1
1600,empirical,0.001,479,0.08290784761939969,1
1600,empirical,0.001,480,0.08323676327141595,1
1600,empirical,0.001,481,0.08363485815666734,1
1600,empirical,0.001,482,0.08383489026336723,1
1600,empirical,0.001,483,0.08462746417886563,1
1600,empirical,0.001,484,0.08501169771168292,1
1600,empirical,0.001,485,0.0857776942505397,1
1600,empirical,0.001,486,0.08579942865202952,1
1600,empirical,0.001,487,0.08598442798574087,1
1600,empirical,0.001,488,0.0865686581511684,1
1600,empirical,0.001,489,0.08685599761418131,1
1600,empirical,0.001,490,0.08704146364231277,1
1600,empirical,0.001,491,0.08756803730548594,1
1600,empirical,0.001,492,0.08818508847233286,1
1600,empirical,0.001,493,0.0888641648702356,1
1600,empirical,0.001,494,0.08907705481466886,1
1600,empirical,0.001,495,0.08938806442612543,1
1600,empirical,0.001,496,0.08988670853156613,1
1600,empirical,0.001,497,0.09064352196742473,1
1600,empirical,0.001,498,0.09090593756448659,1
1600,empirical,0.001,499,0.09159976423643558,1
1600,empirical,0.001,500,0.09200428584989326,1
1600,empirical,0.001,501,0.09255371184062498,1
1600,empirical,0.001,502,0.09356708702064172,1
1600,empirical,0.001,503,0.09383939033512398,1
1600,empirical,0.001,504,0.0941327808419006,1
1600,empirical,0.001,505,0.09452062823524054,1
1600,empirical,0.001,506,0.09495944153253932,1
1600,empirical,0.001,507,0.09524263308713413,1
1600,empirical,0.001,508,0.09553949877675809,1
1600,empirical,0.001,509,0.09583689110114729,1
1600,empirical,0.001,510,0.09668252296740304,1
1600,empirical,0.001,511,0.0970951386131212,1
1600,empirical,0.001,512,0.09742608366867599,1
1600,empirical,0.001,513,0.09862802968800184,1
1600,empirical,0.001,514,0.098772779818094,1
1600,empirical,0.001,515,0.09897573595680063,1
1600,empirical,0.001,516,0.09983838591146495,1
1600,empirical,0.001,517,0.10015372894284587,1
1600,empirical,0.001,518,0.10080029060682254,1
1600,empirical,0.001,519,0.10089609815391118,1
1600,empirical,0.001,520,0.10150014364392779,1
1600,empirical,0.001,521,0.10217239490486718,1
1600,empirical,0.001,522,0.10324151710017686,1
1600,empirical,0.001,523,0.10359793086567905,1
1600,empirical,0.001,524,0.10445073189687994,1
1600,empirical,0.001,525,0.10492868233870267,1
1600,empirical,0.001,526,0.10526122723984704,1
1600,empirical,0.001,527,0.1055009055997532,1
1600,empirical,0.001,528,0.10575520516221407,1
1600,empirical,0.001,529,0.10634578613576186,1
1600,empirical,0.001,530,0.10666163863862471,1
1600,empirical,0.001,531,0.10701926641809803,1
1600,empirical,0.001,532,0.10771953255159453,1
1600,empirical,0.001,533,0.10834850508356131,1
1600,empirical,0.001,534,0.10897245105751928,1
1600,empirical,0.001,535,0.11011902218312358,1
1600,empirical,0.001,536,0.11042626011758323,1
1600,empirical,0.001,537,0.11091374539378238,1
1600,empirical,0.001,538,0.11143243030413266,1
1600,empirical,0.001,539,0.11209362664596052,1
1600,empirical,0.001,540,0.11252406990306253,1
1600,empirical,0.001,541,0.11275542543720064,1
1600,empirical,0.001,542,0.1134658294255595,1
1600,empirical,0.001,543,0.114064329159465,1
1600,empirical,0.001,544,0.1143038237167737,1
1600,empirical,0.001,545,0.11532746969221677,1
1600,empirical,0.001,546,0.11556416171452491,1
1600,empirical,0.001,547,0.1165450764903409,1
1600,empirical,0.001,548,0.11667430381800475,1
1600,empirical,0.001,549,0.11735275228176544,1
1600,empirical,0.001,550,0.11814607945278507,1
1600,empirical,0.001,551,0.11888148668224692,1
1600,empirical,0.001,552,0.11936880306786019,1
1600,empirical,0.001,553,0.11991922572769599,1
1600,empirical,0.001,554,0.12088504013259772,1
1600,empirical,0.001,555,0.12156019928106508,1
1600,empirical,0.001,556,0.12164790445791338,1
1600,empirical,0.001,557,0.12279673238939717,1
1600,empirical,0.001,558,0.12373163251270973,1
1600,empirical,0.001,559,0.12454979641872246,1
1600,empirical,0.001,560,0.1250755736225644,1
1600,empirical,0.001,561,0.1255831742170814,1
1600,empirical,0.001,562,0.1263766171271893,1
1600,empirical,0.001,563,0.1266071006291432,1
1600,empirical,0.001,564,0.1280995501583825,1
1600,empirical,0.001,565,0.12853606895058034,1
1600,empirical,0.001,566,0.12875267549300937,1
1600,empirical,0.001,567,0.1289059366385599,1
1600,empirical,0.001,568,0.12994484877995008,1
1600,empirical,0.001,569,0.13032258937448346,1
1600,empirical,0.001,570,0.1306157495713551,1
1600,empirical,0.001,571,0.1308558658802452,1
1600,empirical,0.001,572,0.13190182576805742,1
1600,empirical,0.001,573,0.13289292933754515,1
1600,empirical,0.001,574,0.13316168817172197,1
1600,empirical,0.001,575,0.13379850660097076,1
1600,empirical,0.001,576,0.135332789263681,1
1600,empirical,0.001,577,0.13627796903584036,1
1600,empirical,0.001,578,0.13642287004283019,1
1600,empirical,0.001,579,0.13701875621611864,1
1600,empirical,0.001,580,0.1378142663359623,1
1600,empirical,0.001,581,0.13836289349656675,1
1600,empirical,0.001,582,0.1394036310966724,1
1600,empirical,0.001,583,0.14049469658377878,1
1600,empirical,0.001,584,0.1410356886537822,1
1600,empirical,0.001,585,0.14144644002716336,1
1600,empirical,0.001,586,0.14213587413904025,1
1600,empirical,0.001,587,0.1435653660394047,1
1600,empirical,0.001,588,0.14371033989540674,1
1600,empirical,0.001,589,0.14496713018161544,1
1600,empirical,0.001,590,0.14561137294212098,1
1600,empirical,0.001,591,0.14675248540444766,1
1600,empirical,0.001,592,0.14728122278008055,1
1600,empirical,0.001,593,0.14859336007564053,1
1600,empirical,0.001,594,0.14908604611604265,1
1600,empirical,0.001,595,0.14965021123710817,1
1600,empirical,0.001,596,0.1502533107224823,1
1600,empirical,0.001,597,0.15139832698776107,1
1600,empirical,0.001,598,0.15217342915124918,1
1600,empirical,0.001,599,0.15294007785792796,1
1600,empirical,0.001,600,0.15360544791909647,1
1600,empirical,0.001,601,0.15443960449795255,1
1600,empirical,0.001,602,0.15462590922424177,1
1600,empirical,0.001,603,0.15574312636271673,1
1600,empirical,0.001,604,0.15700167703750903,1
1600,empirical,0.001,605,0.15739936560826392,1
1600,empirical,0.001,606,0.15829426796270835,1
1600,empirical,0.001,607,0.1589871562844241,1
1600,empirical,0.001,608,0.1598210414095742,1
1600,empirical,0.001,609,0.1601869499581919,1
1600,empirical,0.001,610,0.161309759182233,1
1600,empirical,0.001,611,0.16309375661882858,1
1600,empirical,0.001,612,0.16368241560790706,1
1600,empirical,0.001,613,0.16384861178016474,1
1600,empirical,0.001,614,0.16457760571790334,1
1600,empirical,0.001,615,0.16642705843930578,1
1600,empirical,0.001,616,0.16706969849394537,1
1600,empirical,0.001,617,0.1680149021797046,1
1600,empirical,0.001,618,0.16965341486790497,1
1600,empirical,0.001,619,0.17029929492472104,1
1600,empirical,0.001,620,0.17131582485887045,1
1600,empirical,0.001,621,0.17241698711628575,1
1600,empirical,0.001,622,0.17322229408702242,1
1600,empirical,0.001,623,0.17380356755202742,1
1600,empirical,0.001,624,0.17422610487892237,1
1600,empirical,0.001,625,0.17475922192130436,1
1600,empirical,0.001,626,0.176376916521658,1
1600,empirical,0.001,627,0.1770835986074085,1
1600,empirical,0.001,628,0.17835897970338246,1
1600,empirical,0.001,629,0.17936879500117203,1
1600,empirical,0.001,630,0.18028614439225776,1
1600,empirical,0.001,631,0.1813326302540584,1
1600,empirical,0.001,632,0.18215383775123545,1
1600,empirical,0.001,633,0.182932774942536,1
1600,empirical,0.001,634,0.18352920964391994,1
1600,empirical,0.001,635,0.18442845116361173,1
1600,empirical,0.001,636,0.18710604024423907,1
1600,empirical,0.001,637,0.188085826494389,1
1600,empirical,0.001,638,0.1888543141377478,1
1600,empirical,0.001,639,0.19026927387901268,1
1600,empirical,0.001,640,0.19181529185530177,1
1600,empirical,0.001,641,0.19296835536172308,1
1600,empirical,0.001,642,0.19522644429414274,1
1600,empirical,0.001,643,0.19541574934724446,1
1600,empirical,0.001,644,0.1957368703995575,1
1600,empirical,0.001,645,0.19638740244380476,1
1600,empirical,0.001,646,0.19758014466936025,1
1600,empirical,0.001,647,0.19859401485606193,1
1600,empirical,0.001,648,0.19932239648967134,1
1600,empirical,0.001,649,0.20072956780164375,1
1600,empirical,0.001,650,0.20190052167759343,1
1600,empirical,0.001,651,0.20343459391553795,1
1600,empirical,0.001,652,0.20460479525224226,1
1600,empirical,0.001,653,0.205668433339313,1
1600,empirical,0.001,654,0.20649738386559308,1
1600,empirical,0.001,655,0.2072610038134316,1
1600,empirical,0.001,656,0.2090463715306666,1
1600,empirical,0.001,657,0.21028050247594163,1
1600,empirical,0.001,658,0.21152539986435653,1
1600,empirical,0.001,659,0.21236630196537698,1
1600,empirical,0.001,660,0.21290604387010048,1
1600,empirical,0.001,661,0.21488192960412897,1
1600,empirical,0.001,662,0.21649328829630318,1
1600,empirical,0.001,663,0.21783876358115484,1
1600,empirical,0.001,664,0.21830210822202814,1
1600,empirical,0.001,665,0.21903767791476386,1
1600,empirical,0.001,666,0.2200536308272525,1
1600,empirical,0.001,667,0.22119630246485694,1
1600,empirical,0.001,668,0.2221058727561262,1
1600,empirical,0.001,669,0.2242596305909729,1
1600,empirical,0.001,670,0.22526890351712836,1
1600,empirical,0.001,671,0.22689651284677192,1
1600,empirical,0.001,672,0.22769894437976884,1
1600,empirical,0.001,673,0.22887817314806005,1
1600,empirical,0.001,674,0.23048849968191168,1
1600,empirical,0.001,675,0.2320913562225584,0
1600,empirical,0.001,676,0.23317386615133318,0
1600,empirical,0.001,677,0.23486406261086504,0
1600,empirical,0.001,678,0.23616560651816687,0
1600,empirical,0.001,679,0.23718309265526852,0
1600,empirical,0.001,680,0.23865065630130944,0
1600,empirical,0.001,681,0.23887176129725451,0
1600,empirical,0.001,682,0.24267333403334485,0
1600,empirical,0.001,683,0.24352840587043342,0
1600,empirical,0.001,684,0.24491831509701065,0
1600,empirical,0.001,685,0.2463061661633714,0
1600,empirical,0.001,686,0.24711205980636355,0
1600,empirical,0.001,687,0.24792332581550128,0
1600,empirical,0.001,688,0.25051096945928736,0
1600,empirical,0.001,689,0.25234777888199544,0
1600,empirical,0.001,690,0.255087178405493,0
1600,empirical,0.001,691,0.2559091824050868,0
1600,empirical,0.001,692,0.25682444219247413,0
1600,empirical,0.001,693,0.2583066834612236,0
1600,empirical,0.001,694,0.2605142448092456,0
1600,empirical,0.001,695,0.2610058092314261,0
1600,empirical,0.001,696,0.26246922709450393,0
1600,empirical,0.001,697,0.26568276004752905,0
1600,empirical,0.001,698,0.2677037343088669,0
1600,empirical,0.001,699,0.2687230035471508,0
1600,empirical,0.001,700,0.26948329974514545,0
1600,empirical,0.001,701,0.2697346391091115,0
1600,empirical,0.001,702,0.27121432141429813,0
1600,empirical,0.001,703,0.2727810559967836,0
1600,empirical,0.001,704,0.2766196307546221,0
1600,empirical,0.001,705,0.27711172406308743,0
1600,empirical,0.001,706,0.27826195177550433,0
1600,empirical,0.001,707,0.27979964903381477,0
1600,empirical,0.001,708,0.2819185184821679,0
1600,empirical,0.001,709,0.2858571413378698,0
1600,empirical,0.001,710,0.2871594953798568,0
1600,empirical,0.001,711,0.28951233130099197,0
1600,empirical,0.001,712,0.2902952863170809,0
1600,empirical,0.001,713,0.29102365427114746,0
1600,empirical,0.001,714,0.2935407428094604,0
1600,empirical,0.001,715,0.29538017934245275,0
1600,empirical,0.001,716,0.2967224792917016,0
1600,empirical,0.001,717,0.2986384091134065,0
1600,empirical,0.001,718,0.3001539622609483,0
1600,empirical,0.001,719,0.3029514350852758,0
1600,empirical,0.001,720,0.30619928526488377,0
1600,empirical,0.001,721,0.30727378124666127,0
1600,empirical,0.001,722,0.3077833581100121,0
1600,empirical,0.001,723,0.31102879784201937,0
1600,empirical,0.001,724,0.31428923804469994,0
1600,empirical,0.001,725,0.31608998802677085,0
1600,empirical,0.001,726,0.3170898477613475,0
1600,empirical,0.001,727,0.3182996292772428,0
1600,empirical,0.001,728,0.3211289249268757,0
1600,empirical,0.001,729,0.32184301666718534,0
1600,empirical,0.001,730,0.32318994698957565,0
1600,empirical,0.001,731,0.32501679235899167,0
1600,empirical,0.001,732,0.3278318808021225,0
1600,empirical,0.001,733,0.3298902055674382,0
1600,empirical,0.001,734,0.3309899167333542,0
1600,empirical,0.001,735,0.33402033929374547,0
1600,empirical,0.001,736,0.3370958299531084,0
1600,empirical,0.001,737,0.3378805940090505,0
1600,empirical,0.001,738,0.34012436346243036,0
1600,empirical,0.001,739,0.34256136902763556,0
1600,empirical,0.001,740,0.3438972040147019,0
1600,empirical,0.001,741,0.34546051977347925,0
1600,empirical,0.001,742,0.34885768369307796,0
1600,empirical,0.001,743,0.3519267038221769,0
1600,empirical,0.001,744,0.3546696091142591,0
1600,empirical,0.001,745,0.35643060370885377,0
1600,empirical,0.001,746,0.3579723661982611,0
1600,empirical,0.001,747,0.3605933017699629,0
1600,empirical,0.001,748,0.3628408084894311,0
1600,empirical,0.001,749,0.365449725569521,0
1600,empirical,0.001,750,0.3675998961156417,0
1600,empirical,0.001,751,0.36946691170332985,0
1600,empirical,0.001,752,0.3724843650115375,0
1600,empirical,0.001,753,0.3756125319995187,0
1600,empirical,0.001,754,0.38041059501786745,0
1600,empirical,0.001,755,0.3829715135686421,0
1600,empirical,0.001,756,0.38621988040342825,0
1600,empirical,0.001,757,0.3868203717946352,0
1600,empirical,0.001,758,0.38791464911109597,0
1600,empirical,0.001,759,0.3918855335191424,0
1600,empirical,0.001,760,0.3944748400645496,0
1600,empirical,0.001,761,0.3988911292674235,0
1600,empirical,0.001,762,0.40257214324949914,0
1600,empirical,0.001,763,0.40592289587713554,0
1600,empirical,0.001,764,0.40978968584651543,0
1600,empirical,0.001,765,0.41244400634807704,0
1600,empirical,0.001,766,0.4145530054084766,0
1600,empirical,0.001,767,0.41614094689773545,0
1600,empirical,0.001,768,0.417801775253837,0
1600,empirical,0.001,769,0.42401319460454184,0
1600,empirical,0.001,770,0.4264467372564422,0
1600,empirical,0.001,771,0.4275314656755846,0
1600,empirical,0.001,772,0.42978934712368433,0
1600,empirical,0.001,773,0.4352639613865794,0
1600,empirical,0.001,774,0.4362925325933181,0
1600,empirical,0.001,775,0.4426855935522347,0
1600,empirical,0.001,776,0.4452222632396342,0
1600,empirical,0.001,777,0.44989362007065736,0
1600,empirical,0.001,778,0.45308292481774237,0
1600,empirical,0.001,779,0.4582924733173208,0
1600,empirical,0.001,780,0.4609498163858231,0
1600,empirical,0.001,781,0.46350438130482546,0
1600,empirical,0.001,782,0.46402782369931345,0
1600,empirical,0.001,783,0.4711486719974301,0
1600,empirical,0.001,784,0.4736021827674965,0
1600,empirical,0.001,785,0.47696504561431957,0
1600,empirical,0.001,786,0.4777923834066664,0
1600,empirical,0.001,787,0.4821694476478778,0
1600,empirical,0.001,788,0.48581257341983286,0
1600,empirical,0.001,789,0.48858787126923675,0
1600,empirical,0.001,790,0.4913188326228178,0
1600,empirical,0.001,791,0.49547110595627686,0
1600,empirical,0.001,792,0.4999843560027266,0
1600,empirical,0.001,793,0.5046568557572384,0
1600,empirical,0.001,794,0.5064484858823025,0
1600,empirical,0.001,795,0.5131762739785027,0
1600,empirical,0.001,796,0.5157404868386025,0
1600,empirical,0.001,797,0.5195106201062054,0
1600,empirical,0.001,798,0.5262025831035494,0
1600,empirical,0.001,799,0.5288100735059516,0
1600,empirical,0.001,800,0.531233090947914,0
1600,empirical,0.001,801,0.5357640698341122,0
1600,empirical,0.001,802,0.544693703576856,0
1600,empirical,0.001,803,0.5494574160389852,0
1600,empirical,0.001,804,0.5498506241007552,0
1600,empirical,0.001,805,0.5533919426816385,0
1600,empirical,0.001,806,0.5550479041396185,0
1600,empirical,0.001,807,0.557860833377548,0
1600,empirical,0.001,808,0.5628421875138526,0
1600,empirical,0.001,809,0.5677262653733963,0
1600,empirical,0.001,810,0.5685741117445097,0
1600,empirical,0.001,811,0.5735677266608386,0
1600,empirical,0.001,812,0.5880307507023999,0
1600,empirical,0.001,813,0.5920936103638282,0
1600,empirical,0.001,814,0.5966810665164204,0
1600,empirical,0.001,815,0.6007844592516652,0
1600,empirical,0.001,816,0.6055347042800318,0
1600,empirical,0.001,817,0.6092502474123832,0
1600,empirical,0.001,818,0.6119227664345638,0
1600,empirical,0.001,819,0.6166821471350483,0
1600,empirical,0.001,820,0.6227131842634315,0
1600,empirical,0.001,821,0.6262843061960883,0
1600,empirical,0.001,822,0.6329597698795207,0
1600,empirical,0.001,823,0.6424344678971577,0
1600,empirical,0.001,824,0.6447371471238079,0
1600,empirical,0.001,825,0.6478421713942748,0
1600,empirical,0.001,826,0.6509491376219885,0
1600,empirical,0.001,827,0.6600617066131613,0
1600,empirical,0.001,828,0.6613256859048077,0
1600,empirical,0.001,829,0.6692937935065502,0
1600,empirical,0.001,830,0.6710183607488238,0
1600,empirical,0.001,831,0.6805920571990752,0
1600,empirical,0.001,832,0.6853918268939355,0
1600,empirical,0.001,833,0.6912175911764069,0
1600,empirical,0.001,834,0.6979655895775211,0
1600,empirical,0.001,835,0.7047279454312531,0
1600,empirical,0.001,836,0.710111435125317,0
1600,empirical,0.001,837,0.7164842164775105,0
1600,empirical,0.001,838,0.720897716986401,0
1600,empirical,0.001,839,0.7232792222508846,0
1600,empirical,0.001,840,0.7302588246471947,0
1600,empirical,0.001,841,0.7347592863439666,0
1600,empirical,0.001,842,0.7436240972756327,0
1600,empirical,0.001,843,0.7449992658978826,0
1600,empirical,0.001,844,0.7559537010322361,0
1600,empirical,0.001,845,0.766671993987579,0
1600,empirical,0.001,846,0.7768939594672012,0
1600,empirical,0.001,847,0.7854505256166695,0
1600,empirical,0.001,848,0.7943111189625568,0
1600,empirical,0.001,849,0.7967238333784861,0
1600,empirical,0.001,850,0.8061456015783304,0
1600,empirical,0.001,851,0.8103308684689412,0
1600,empirical,0.001,852,0.821441085459758,0
1600,empirical,0.001,853,0.8287172971948757,0
1600,empirical,0.001,854,0.8342441906437427,0
1600,empirical,0.001,855,0.8475083245912433,0
1600,empirical,0.001,856,0.8512848822764097,0
1600,empirical,0.001,857,0.8564914412888891,0
1600,empirical,0.001,858,0.8697356257147735,0
1600,empirical,0.001,859,0.8765115115372686,0
1600,empirical,0.001,860,0.8776324607994487,0
1600,empirical,0.001,861,0.8857883047235584,0
1600,empirical,0.001,862,0.8947892930256707,0
1600,empirical,0.001,863,0.9033893680075208,0
1600,empirical,0.001,864,0.9127390205904738,0
1600,empirical,0.001,865,0.9316904211264954,0
1600,empirical,0.001,866,0.9335975209543657,0
1600,empirical,0.001,867,0.9465833497297664,0
1600,empirical,0.001,868,0.955324905390565,0
1600,empirical,0.001,869,0.9596574484618628,0
1600,empirical,0.001,870,0.9723432104767751,0
1600,empirical,0.001,871,0.982901416393471,0
1600,empirical,0.001,872,0.9948464350755352,0
1600,empirical,0.001,873,0.9970787327967936,0
1600,empirical,0.001,874,1.011088364275381,0
1600,empirical,0.001,875,1.0209819590484668,0
1600,empirical,0.001,876,1.0309296296633212,0
1600,empirical,0.001,877,1.0331723193174176,0
1600,empirical,0.001,878,1.0484975450130953,0
1600,empirical,0.001,879,1.0615404443424923,0
1600,empirical,0.001,880,1.0670666639765671,0
1600,empirical,0.001,881,1.0693979846191113,0
1600,empirical,0.001,882,1.0883167922388777,0
1600,empirical,0.001,883,1.092416728396355,0
1600,empirical,0.001,884,1.1073245165048438,0
1600,empirical,0.001,885,1.1131208352182211,0
1600,empirical,0.001,886,1.1233476880187885,0
1600,empirical,0.001,887,1.1334234453676097,0
1600,empirical,0.001,888,1.1738912639883665,0
1600,empirical,0.001,889,1.1880635660142693,0
1600,empirical,0.001,890,1.1971214245552662,0
1600,empirical,0.001,891,1.2107798426899208,0
1600,empirical,0.001,892,1.2213434690423124,0
1600,empirical,0.001,893,1.2334118832748382,0
1600,empirical,0.001,894,1.2520983034719386,0
1600,empirical,0.001,895,1.263100153011206,0
1600,empirical,0.001,896,1.264708393293281,0
1600,empirical,0.001,897,1.2919186209801197,0
1600,empirical,0.001,898,1.296253123915798,0
1600,empirical,0.001,899,1.317764243946104,0
1600,empirical,0.001,900,1.3265936397148117,0
1600,empirical,0.001,901,1.3477383605871613,0
1600,empirical,0.001,902,1.3537730140998565,0
1600,empirical,0.001,903,1.3866156663741758,0
1600,empirical,0.001,904,1.4086252631503,0
1600,empirical,0.001,905,1.4158569699218464,0
1600,empirical,0.001,906,1.4197578220558862,0
1600,empirical,0.001,907,1.433965820240464,0
1600,empirical,0.001,908,1.4673679618656625,0
1600,empirical,0.001,909,1.4872907009653893,0
1600,empirical,0.001,910,1.5057992458174607,0
1600,empirical,0.001,911,1.518220920436748,0
1600,empirical,0.001,912,1.5289471130322572,0
1600,empirical,0.001,913,1.5446610459604502,0
1600,empirical,0.001,914,1.5584425965067705,0
1600,empirical,0.001,915,1.5959581066225619,0
1600,empirical,0.001,916,1.607881718446176,0
1600,empirical,0.001,917,1.6287754559049803,0
1600,empirical,0.001,918,1.632548835239532,0
1600,empirical,0.001,919,1.6583653144517703,0
1600,empirical,0.001,920,1.675432972323852,0
1600,empirical,0.001,921,1.702581312621866,0
1600,empirical,0.001,922,1.7365779877006875,0
1600,empirical,0.001,923,1.765036698637016,0
1600,empirical,0.001,924,1.7904080309949724,0
1600,empirical,0.001,925,1.8012522162157951,0
1600,empirical,0.001,926,1.8194146834903557,0
1600,empirical,0.001,927,1.8605945262492758,0
1600,empirical,0.001,928,1.8740170761773594,0
1600,empirical,0.001,929,1.8836571137674603,0
1600,empirical,0.001,930,1.927385751902031,0
1600,empirical,0.001,931,1.9576092167162122,0
1600,empirical,0.001,932,1.978362413992509,0
1600,empirical,0.001,933,1.9937288367700376,0
1600,empirical,0.001,934,2.033131167356331,0
1600,empirical,0.001,935,2.0485967409122265,0
1600,empirical,0.001,936,2.089755771507654,0
1600,empirical,0.001,937,2.1099476923346883,0
1600,empirical,0.001,938,2.1350417155988204,0
1600,empirical,0.001,939,2.151892170212876,0
1600,empirical,0.001,940,2.2084901592388473,0
1600,empirical,0.001,941,2.239215197454043,0
1600,empirical,0.001,942,2.2574113185411555,0
1600,empirical,0.001,943,2.2943635153910993,0
1600,empirical,0.001,944,2.3339173371799005,0
1600,empirical,0.001,945,2.405866564346041,0
1600,empirical,0.001,946,2.418959197391035,0
1600,empirical,0.001,947,2.4492370411787214,0
1600,empirical,0.001,948,2.4678733670752626,0
1600,empirical,0.001,949,2.503923636529833,0
1600,empirical,0.001,950,2.5639172376260473,0
1600,empirical,0.001,951,2.6162625245404105,0
1600,empirical,0.001,952,2.6237273180071274,0
1600,empirical,0.001,953,2.66142748721746,0
1600,empirical,0.001,954,2.7234434528029783,0
1600,empirical,0.001,955,2.7511864932057617,0
1600,empirical,0.001,956,2.785385629482742,0
1600,empirical,0.001,957,2.816613392638718,0
1600,empirical,0.001,958,2.8639085267461666,0
1600,empirical,0.001,959,2.894033423488218,0
1600,empirical,0.001,960,3.002667000292983,0
1600,empirical,0.001,961,3.0296371049015898,0
1600,empirical,0.001,962,3.092058756013483,0
1600,empirical,0.001,963,3.139358321218814,0
1600,empirical,0.001,964,3.184742000178066,0
1600,empirical,0.001,965,3.2515452850157476,0
1600,empirical,0.001,966,3.3174978422670702,0
1600,empirical,0.001,967,3.4210669851337387,0
1600,empirical,0.001,968,3.446715430380478,0
1600,empirical,0.001,969,3.4994439270472824,0
1600,empirical,0.001,970,3.616462978184807,0
1600,empirical,0.001,971,3.6786545092323695,0
1600,empirical,0.001,972,3.7196667986167227,0
1600,empirical,0.001,973,3.779193703189006,0
1600,empirical,0.001,974,3.8176689785004854,0
1600,empirical,0.001,975,3.88569578324749,0
1600,empirical,0.001,976,3.94737827758722,0
1600,empirical,0.001,977,4.034363775067531,0
1600,empirical,0.001,978,4.164081590967525,0
1600,empirical,0.001,979,4.29571141957629,0
1600,empirical,0.001,980,4.308565092469148,0
1600,empirical,0.001,981,4.338354507139028,0
1600,empirical,0.001,982,4.4538296505168935,0
1600,empirical,0.001,983,4.588673353456059,0
1600,empirical,0.001,984,4.703888885790261,0
1600,empirical,0.001,985,4.7797507423525625,0
1600,empirical,0.001,986,4.884898259776971,0
1600,empirical,0.001,987,5.138738174728011,0
1600,empirical,0.001,988,5.151840086121074,0
1600,empirical,0.001,989,5.272514334107256,0
1600,empirical,0.001,990,5.346649626132624,0
1600,empirical,0.001,991,5.4387496653309855,0
1600,empirical,0.001,992,5.665753963281679,0
1600,empirical,0.001,993,5.7210695825099,0
1600,empirical,0.001,994,5.864025223354272,0
1600,empirical,0.001,995,5.912861645530701,0
1600,empirical,0.001,996,6.163515007996239,0
1600,empirical,0.001,997,6.233794666610183,0
1600,empirical,0.001,998,6.347545115324725,0
1600,empirical,0.001,999,6.7480192244900215,0
1600,empirical,0.001,1000,6.966343119983094,0
1600,empirical,0.001,1001,7.075452176421254,0
1600,empirical,0.001,1002,7.296847043608287,0
1600,empirical,0.001,1003,7.563190655767178,0
1600,empirical,0.001,1004,7.854240601326219,0
1600,empirical,0.001,1005,8.022016479471667,0
1600,empirical,0.001,1006,8.309767430736628,0
1600,empirical,0.001,1007,8.704277245451781,0
1600,empirical,0.001,1008,9.239666767933924,0
1600,empirical,0.001,1009,9.89172256294237,0
1600,empirical,0.001,1010,10.179600724220636,0
1600,empirical,0.001,1011,10.813728084270993,0
1600,empirical,0.001,1012,11.20957101343422,0
1600,empirical,0.001,1013,12.407664308516729,0
1600,empirical,0.001,1014,13.359980022509284,0
1600,empirical,0.001,1015,13.771361764115287,0
1600,empirical,0.001,1016,15.397987583242406,0
1600,empirical,0.001,1017,17.20448065361454,0
1600,empirical,0.001,1018,18.85793478070998,0
1600,empirical,0.001,1019,21.107889933016345,0
1600,empirical,0.001,1020,22.554615846088346,0
1600,empirical,0.001,1021,32.849546059555806,0
1600,empirical,0.001,1022,44.8101614189611,0
1600,empirical,0.001,1023,231.03242633177615,0
1600,oas,1e-05,0,0.012367941617080106,0
1600,oas,1e-05,1,0.01252879915168924,0
1600,oas,1e-05,2,0.013188074216805621,0
1600,oas,1e-05,3,0.013374458888998339,0
1600,oas,1e-05,4,0.013478023952638153,0
1600,oas,1e-05,5,0.013637938189958,0
1600,oas,1e-05,6,0.01384050247744651,0
1600,oas,1e-05,7,0.013877351806316987,0
1600,oas,1e-05,8,0.013915181917113249,0
1600,oas,1e-05,9,0.013995079594880465,0
1600,oas,1e-05,10,0.014061338647390353,0
1600,oas,1e-05,11,0.014132238905305204,0
1600,oas,1e-05,12,0.014302720722861295,0
1600,oas,1e-05,13,0.014400398830818862,0
1600,oas,1e-05,14,0.014441583514141277,0
1600,oas,1e-05,15,0.014481819662915181,0
1600,oas,1e-05,16,0.014539999459903797,0
1600,oas,1e-05,17,0.01462294580060326,0
1600,oas,1e-05,18,0.01470425414683677,0
1600,oas,1e-05,19,0.014787386675595184,0
1600,oas,1e-05,20,0.014808101335894103,0
1600,oas,1e-05,21,0.014838256830443637,0
1600,oas,1e-05,22,0.014924452780266925,0
1600,oas,1e-05,23,0.014957527700253392,0
1600,oas,1e-05,24,0.015097861950649473,0
1600,oas,1e-05,25,0.015191781346294925,0
1600,oas,1e-05,26,0.01524229435279748,0
1600,oas,1e-05,27,0.015317792482057379,0
1600,oas,1e-05,28,0.01537364734140795,0
1600,oas,1e-05,29,0.015409817166993743,0
1600,oas,1e-05,30,0.015483953429058216,0
1600,oas,1e-05,31,0.015564319140098528,0
1600,oas,1e-05,32,0.01565031686485682,0
1600,oas,1e-05,33,0.015710588904710866,0
1600,oas,1e-05,34,0.015749048888603057,0
1600,oas,1e-05,35,0.01577077611659338,0
1600,oas,1e-05,36,0.01583945071187498,0
1600,oas,1e-05,37,0.015875013682399877,0
1600,oas,1e-05,38,0.015953250908197984,0
1600,oas,1e-05,39,0.016046850739076596,0
1600,oas,1e-05,40,0.016077216968025325,0
1600,oas,1e-05,41,0.01610488589797143,0
1600,oas,1e-05,42,0.01614777689077491,0
1600,oas,1e-05,43,0.016223580334425496,0
1600,oas,1e-05,44,0.016275139210027295,0
1600,oas,1e-05,45,0.01634968880986227,0
1600,oas,1e-05,46,0.01644320401021636,0
1600,oas,1e-05,47,0.016548128006892385,0
1600,oas,1e-05,48,0.016621582862550048,0
1600,oas,1e-05,49,0.01664521170145526,0
1600,oas,1e-05,50,0.016671740695738436,0
1600,oas,1e-05,51,0.016763667043840937,0
1600,oas,1e-05,52,0.0168251178375958,0
1600,oas,1e-05,53,0.016951002032489025,0
1600,oas,1e-05,54,0.01702164295373784,0
1600,oas,1e-05,55,0.01706870199506284,0
1600,oas,1e-05,56,0.017138005799637354,0
1600,oas,1e-05,57,0.01715798708026873,0
1600,oas,1e-05,58,0.01724878558515651,0
1600,oas,1e-05,59,0.01727672745133736,0
1600,oas,1e-05,60,0.017285281703428777,0
1600,oas,1e-05,61,0.017412774403123252,0
1600,oas,1e-05,62,0.017459631219457032,0
1600,oas,1e-05,63,0.017476627901951345,0
1600,oas,1e-05,64,0.017552192040949443,0
1600,oas,1e-05,65,0.017612181220184844,0
1600,oas,1e-05,66,0.017735567512420693,0
1600,oas,1e-05,67,0.017826119301374274,0
1600,oas,1e-05,68,0.01784606477850933,0
1600,oas,1e-05,69,0.017877143975950787,0
1600,oas,1e-05,70,0.017904281577413667,0
1600,oas,1e-05,71,0.017994852210833485,0
1600,oas,1e-05,72,0.018095691682780055,0
1600,oas,1e-05,73,0.018169236697554464,0
1600,oas,1e-05,74,0.018214866831678236,0
1600,oas,1e-05,75,0.018271349131656883,0
1600,oas,1e-05,76,0.018336194338956533,0
1600,oas,1e-05,77,0.018425179946100417,0
1600,oas,1e-05,78,0.01851785883423737,0
1600,oas,1e-05,79,0.018532048938097862,0
1600,oas,1e-05,80,0.018601254793876268,0
1600,oas,1e-05,81,0.018698070392078353,0
1600,oas,1e-05,82,0.018756605138878852,0
1600,oas,1e-05,83,0.018869793339006912,0
1600,oas,1e-05,84,0.018931068229045687,0
1600,oas,1e-05,85,0.01901689917727058,0
1600,oas,1e-05,86,0.019050300573923346,0
1600,oas,1e-05,87,0.019141969643602635,0
1600,oas,1e-05,88,0.01919377992096909,0
1600,oas,1e-05,89,0.019306814711085606,0
1600,oas,1e-05,90,0.019332803770456892,0
1600,oas,1e-05,91,0.019409120282812053,0
1600,oas,1e-05,92,0.019490996590994233,0
1600,oas,1e-05,93,0.019515205383437522,0
1600,oas,1e-05,94,0.019646853146918546,0
1600,oas,1e-05,95,0.01973667239607972,0
1600,oas,1e-05,96,0.01986034782872198,0
1600,oas,1e-05,97,0.019891292406320354,0
1600,oas,1e-05,98,0.019949264151131216,0
1600,oas,1e-05,99,0.019966031579324285,0
1600,oas,1e-05,100,0.020081911130613188,0
1600,oas,1e-05,101,0.020237465704754,0
1600,oas,1e-05,102,0.02028341578152068,0
1600,oas,1e-05,103,0.02031414694308316,0
1600,oas,1e-05,104,0.020421150654220566,0
1600,oas,1e-05,105,0.02048707309110761,0
1600,oas,1e-05,106,0.02052317887485179,0
1600,oas,1e-05,107,0.02061172844778374,0
1600,oas,1e-05,108,0.020743182515069146,0
1600,oas,1e-05,109,0.02080411775405203,0
1600,oas,1e-05,110,0.020896098177553134,0
1600,oas,1e-05,111,0.020900989674435815,0
1600,oas,1e-05,112,0.02095850957220727,0
1600,oas,1e-05,113,0.02108568902561169,0
1600,oas,1e-05,114,0.021115851218145947,0
1600,oas,1e-05,115,0.021244631670341005,0
1600,oas,1e-05,116,0.021321550716473837,0
1600,oas,1e-05,117,0.02135748799333736,0
1600,oas,1e-05,118,0.021441341448937196,0
1600,oas,1e-05,119,0.021550509959500124,0
1600,oas,1e-05,120,0.021687537721462424,0
1600,oas,1e-05,121,0.021720190786149715,0
1600,oas,1e-05,122,0.021798803615959976,0
1600,oas,1e-05,123,0.021899732350945663,0
1600,oas,1e-05,124,0.02201073367921588,0
1600,oas,1e-05,125,0.022020151617268766,0
1600,oas,1e-05,126,0.02215765661712751,0
1600,oas,1e-05,127,0.02220126452793559,0
1600,oas,1e-05,128,0.022257544479799714,0
1600,oas,1e-05,129,0.02241647525027163,0
1600,oas,1e-05,130,0.022446720340013958,0
1600,oas,1e-05,131,0.02247704520182526,0
1600,oas,1e-05,132,0.022522917778036344,0
1600,oas,1e-05,133,0.022718989255664675,0
1600,oas,1e-05,134,0.022817652533949517,0
1600,oas,1e-05,135,0.022856568362498126,0
1600,oas,1e-05,136,0.022970062132401572,0
1600,oas,1e-05,137,0.023024300998269357,0
1600,oas,1e-05,138,0.02309898019564167,0
1600,oas,1e-05,139,0.023208692046203776,0
1600,oas,1e-05,140,0.023263116412126146,0
1600,oas,1e-05,141,0.023465196344123557,0
1600,oas,1e-05,142,0.023497593359113066,0
1600,oas,1e-05,143,0.023613027901717643,0
1600,oas,1e-05,144,0.02365001694520469,0
1600,oas,1e-05,145,0.023720554006230455,0
1600,oas,1e-05,146,0.023911336444609826,0
1600,oas,1e-05,147,0.023944566811260407,0
1600,oas,1e-05,148,0.02402533905412209,0
1600,oas,1e-05,149,0.024116166565058716,0
1600,oas,1e-05,150,0.02413890712696551,0
1600,oas,1e-05,151,0.024348881997345702,0
1600,oas,1e-05,152,0.024488175841389827,0
1600,oas,1e-05,153,0.024530324930135565,0
1600,oas,1e-05,154,0.02460194708091861,0
1600,oas,1e-05,155,0.024752580307499973,0
1600,oas,1e-05,156,0.024814303233440728,0
1600,oas,1e-05,157,0.02486492098756619,0
1600,oas,1e-05,158,0.024970002354733564,0
1600,oas,1e-05,159,0.025059188804448306,0
1600,oas,1e-05,160,0.02521057282891947,0
1600,oas,1e-05,161,0.025287446541750143,0
1600,oas,1e-05,162,0.025419990981955812,0
1600,oas,1e-05,163,0.02545366711857207,0
1600,oas,1e-05,164,0.02555739932614576,0
1600,oas,1e-05,165,0.025681486133252537,0
1600,oas,1e-05,166,0.025698911877093906,0
1600,oas,1e-05,167,0.02584362519748148,0
1600,oas,1e-05,168,0.026086745964558976,0
1600,oas,1e-05,169,0.026107304002389718,0
1600,oas,1e-05,170,0.026167423272590185,0
1600,oas,1e-05,171,0.02623647138631714,0
1600,oas,1e-05,172,0.026360093745598674,0
1600,oas,1e-05,173,0.026384378161091102,0
1600,oas,1e-05,174,0.026488883066164245,0
1600,oas,1e-05,175,0.026579626530074514,0
1600,oas,1e-05,176,0.026773732146846974,0
1600,oas,1e-05,177,0.026883669491802875,0
1600,oas,1e-05,178,0.026987435618501705,0
1600,oas,1e-05,179,0.027116974031050876,0
1600,oas,1e-05,180,0.02724908102757082,0
1600,oas,1e-05,181,0.027317050672369735,0
1600,oas,1e-05,182,0.027468624782414294,0
1600,oas,1e-05,183,0.027498818148815725,0
1600,oas,1e-05,184,0.027636008789003817,0
1600,oas,1e-05,185,0.02793698691315415,0
1600,oas,1e-05,186,0.028001469761820504,0
1600,oas,1e-05,187,0.028085723541594346,0
1600,oas,1e-05,188,0.02816677100716891,0
1600,oas,1e-05,189,0.028227964207903248,0
1600,oas,1e-05,190,0.028307881457032124,0
1600,oas,1e-05,191,0.02840439338251256,0
1600,oas,1e-05,192,0.028471585607214918,0
1600,oas,1e-05,193,0.028543619916868976,0
1600,oas,1e-05,194,0.02860017110491619,0
1600,oas,1e-05,195,0.028666097375946532,0
1600,oas,1e-05,196,0.02883048761954788,0
1600,oas,1e-05,197,0.029014723757023977,0
1600,oas,1e-05,198,0.0290973199126044,0
1600,oas,1e-05,199,0.029359303984368004,0
1600,oas,1e-05,200,0.029479593774898307,0
1600,oas,1e-05,201,0.029591422465993937,0
1600,oas,1e-05,202,0.02968757962650725,0
1600,oas,1e-05,203,0.029755058924235744,0
1600,oas,1e-05,204,0.029860847467934066,0
1600,oas,1e-05,205,0.029972699400029158,0
1600,oas,1e-05,206,0.030137924013062024,0
1600,oas,1e-05,207,0.030159325511705887,0
1600,oas,1e-05,208,0.030272791019870026,0
1600,oas,1e-05,209,0.030335846321947232,0
1600,oas,1e-05,210,0.030435988690160655,0
1600,oas,1e-05,211,0.0305954937964696,0
1600,oas,1e-05,212,0.030646451628709655,0
1600,oas,1e-05,213,0.03071103104369992,0
1600,oas,1e-05,214,0.03098961201609999,0
1600,oas,1e-05,215,0.03121912719371159,0
1600,oas,1e-05,216,0.031273669506275324,0
1600,oas,1e-05,217,0.03142476039079475,0
1600,oas,1e-05,218,0.03157104438504406,0
1600,oas,1e-05,219,0.03164686117578059,0
1600,oas,1e-05,220,0.03177985197245761,0
1600,oas,1e-05,221,0.03195393152617797,0
1600,oas,1e-05,222,0.03205973477886391,0
1600,oas,1e-05,223,0.032161302869298226,0
1600,oas,1e-05,224,0.032232139845473434,0
1600,oas,1e-05,225,0.032457323186575474,0
1600,oas,1e-05,226,0.032495249946542674,0
1600,oas,1e-05,227,0.03259047073173482,0
1600,oas,1e-05,228,0.032613790250763455,0
1600,oas,1e-05,229,0.0328454922146658,0
1600,oas,1e-05,230,0.032981092439487894,0
1600,oas,1e-05,231,0.033041540322841935,0
1600,oas,1e-05,232,0.03316001314595551,0
1600,oas,1e-05,233,0.03326332310798505,0
1600,oas,1e-05,234,0.03354520426867974,0
1600,oas,1e-05,235,0.033618806932843026,0
1600,oas,1e-05,236,0.033695061153839516,0
1600,oas,1e-05,237,0.03380789758971706,0
1600,oas,1e-05,238,0.03403384463777666,0
1600,oas,1e-05,239,0.03414552038560265,0
1600,oas,1e-05,240,0.03423089778778492,0
1600,oas,1e-05,241,0.03434678035851329,0
1600,oas,1e-05,242,0.03447409193999552,0
1600,oas,1e-05,243,0.034612705964369474,0
1600,oas,1e-05,244,0.03482172662796156,0
1600,oas,1e-05,245,0.03507015700343057,0
1600,oas,1e-05,246,0.03525036273571503,0
1600,oas,1e-05,247,0.035335484414714534,0
1600,oas,1e-05,248,0.035458731516828414,0
1600,oas,1e-05,249,0.03567343482678145,0
1600,oas,1e-05,250,0.035846048294265166,0
1600,oas,1e-05,251,0.03589368656129263,0
1600,oas,1e-05,252,0.03607509604444627,0
1600,oas,1e-05,253,0.036152042266184424,0
1600,oas,1e-05,254,0.036341575569630045,0
1600,oas,1e-05,255,0.036564113330308026,0
1600,oas,1e-05,256,0.03664881529443276,0
1600,oas,1e-05,257,0.03673628949323106,0
1600,oas,1e-05,258,0.03716046930756546,0
1600,oas,1e-05,259,0.03722086442052829,0
1600,oas,1e-05,260,0.03737291737859592,0
1600,oas,1e-05,261,0.037442607417393005,0
1600,oas,1e-05,262,0.03773879707961663,0
1600,oas,1e-05,263,0.037756223946660526,0
1600,oas,1e-05,264,0.03798785045517485,0
1600,oas,1e-05,265,0.03808075641416521,0
1600,oas,1e-05,266,0.03811836947981848,0
1600,oas,1e-05,267,0.038207852472370116,0
1600,oas,1e-05,268,0.038589479801284486,0
1600,oas,1e-05,269,0.03877147725570289,0
1600,oas,1e-05,270,0.03889975341470843,0
1600,oas,1e-05,271,0.03891462371336133,0
1600,oas,1e-05,272,0.03929649974385611,0
1600,oas,1e-05,273,0.039502936565337106,0
1600,oas,1e-05,274,0.039660930462639674,0
1600,oas,1e-05,275,0.039792467786018436,0
1600,oas,1e-05,276,0.03991111121064634,0
1600,oas,1e-05,277,0.04010182670843675,0
1600,oas,1e-05,278,0.04023067701686539,0
1600,oas,1e-05,279,0.040472418116778444,0
1600,oas,1e-05,280,0.040596874000680544,0
1600,oas,1e-05,281,0.040800064183050266,0
1600,oas,1e-05,282,0.040988661272934566,0
1600,oas,1e-05,283,0.04122999892740527,0
1600,oas,1e-05,284,0.04139123622025604,0
1600,oas,1e-05,285,0.041440114151482875,0
1600,oas,1e-05,286,0.04164944005234893,0
1600,oas,1e-05,287,0.04183366332967751,0
1600,oas,1e-05,288,0.04191511797556409,0
1600,oas,1e-05,289,0.042145023709448025,0
1600,oas,1e-05,290,0.04232693753156411,0
1600,oas,1e-05,291,0.04253760312175875,0
1600,oas,1e-05,292,0.04272882098099426,0
1600,oas,1e-05,293,0.04275815895971411,0
1600,oas,1e-05,294,0.04299719874273281,0
1600,oas,1e-05,295,0.04327965221026525,0
1600,oas,1e-05,296,0.043299651339124855,0
1600,oas,1e-05,297,0.04351151263073472,0
1600,oas,1e-05,298,0.043622153185903796,0
1600,oas,1e-05,299,0.04376593000425371,0
1600,oas,1e-05,300,0.04390797761444492,0
1600,oas,1e-05,301,0.04399433998722957,0
1600,oas,1e-05,302,0.04422701019154816,0
1600,oas,1e-05,303,0.044327289157259364,0
1600,oas,1e-05,304,0.04463287404870587,0
1600,oas,1e-05,305,0.04488511759859952,0
1600,oas,1e-05,306,0.044948130168901396,0
1600,oas,1e-05,307,0.04516792066160351,0
1600,oas,1e-05,308,0.04540761553302705,0
1600,oas,1e-05,309,0.04544598407040882,0
1600,oas,1e-05,310,0.045636115789749486,0
1600,oas,1e-05,311,0.045827498888024905,0
1600,oas,1e-05,312,0.046230506565463285,0
1600,oas,1e-05,313,0.04640761177187104,0
1600,oas,1e-05,314,0.04652859769510604,0
1600,oas,1e-05,315,0.046585707991540354,0
1600,oas,1e-05,316,0.04686960970044693,0
1600,oas,1e-05,317,0.04703750749556756,0
1600,oas,1e-05,318,0.047265834756544195,0
1600,oas,1e-05,319,0.04766980258100143,0
1600,oas,1e-05,320,0.04780074483753539,0
1600,oas,1e-05,321,0.04798971283277864,0
1600,oas,1e-05,322,0.048193151749257354,0
1600,oas,1e-05,323,0.04840821440495013,0
1600,oas,1e-05,324,0.048699729553086615,0
1600,oas,1e-05,325,0.04880867296125757,0
1600,oas,1e-05,326,0.04887041424760963,0
1600,oas,1e-05,327,0.04908376248174428,0
1600,oas,1e-05,328,0.04922744746766787,0
1600,oas,1e-05,329,0.04942203462632405,0
1600,oas,1e-05,330,0.049629325076714234,0
1600,oas,1e-05,331,0.04978134682451158,0
1600,oas,1e-05,332,0.04987279968981444,0
1600,oas,1e-05,333,0.05001390488698978,0
1600,oas,1e-05,334,0.050330627706234525,0
1600,oas,1e-05,335,0.050462418929123606,0
1600,oas,1e-05,336,0.05063178930538606,0
1600,oas,1e-05,337,0.051011106244267815,0
1600,oas,1e-05,338,0.05137901037966303,0
1600,oas,1e-05,339,0.051412333153971354,0
1600,oas,1e-05,340,0.05159258942377343,0
1600,oas,1e-05,341,0.052124738552211704,0
1600,oas,1e-05,342,0.05217415981989061,0
1600,oas,1e-05,343,0.05225982032064468,0
1600,oas,1e-05,344,0.05273165568755034,0
1600,oas,1e-05,345,0.052791642756336465,0
1600,oas,1e-05,346,0.05318133057279368,0
1600,oas,1e-05,347,0.05340976531842878,0
1600,oas,1e-05,348,0.053583680533031336,0
1600,oas,1e-05,349,0.05403931844827389,0
1600,oas,1e-05,350,0.05418442420003128,0
1600,oas,1e-05,351,0.05427588156682079,0
1600,oas,1e-05,352,0.054366537007861225,0
1600,oas,1e-05,353,0.05485114812393591,0
1600,oas,1e-05,354,0.055062085292766405,0
1600,oas,1e-05,355,0.05535988178287578,0
1600,oas,1e-05,356,0.055550949273577795,0
1600,oas,1e-05,357,0.055729421930493656,0
1600,oas,1e-05,358,0.056144085091129975,0
1600,oas,1e-05,359,0.05624559609794836,0
1600,oas,1e-05,360,0.05643754271319061,0
1600,oas,1e-05,361,0.05652991528702414,0
1600,oas,1e-05,362,0.056690579241120344,0
1600,oas,1e-05,363,0.0568701129453011,0
1600,oas,1e-05,364,0.0572763877123229,0
1600,oas,1e-05,365,0.057499090997537784,0
1600,oas,1e-05,366,0.057705910355576796,0
1600,oas,1e-05,367,0.05797033454744626,0
1600,oas,1e-05,368,0.05815374190487422,0
1600,oas,1e-05,369,0.05838169176573483,0
1600,oas,1e-05,370,0.05876066637874214,0
1600,oas,1e-05,371,0.058792938621308494,0
1600,oas,1e-05,372,0.059037933500727884,0
1600,oas,1e-05,373,0.05924183144278777,0
1600,oas,1e-05,374,0.05943801079068536,0
1600,oas,1e-05,375,0.05962890005213808,0
1600,oas,1e-05,376,0.059995263064986044,0
1600,oas,1e-05,377,0.06019446375798378,0
1600,oas,1e-05,378,0.060700433093780023,0
1600,oas,1e-05,379,0.06088160702322074,0
1600,oas,1e-05,380,0.0611988415611771,0
1600,oas,1e-05,381,0.06133164923069191,0
1600,oas,1e-05,382,0.061579754640319395,0
1600,oas,1e-05,383,0.06170633985630457,0
1600,oas,1e-05,384,0.06209079052129479,0
1600,oas,1e-05,385,0.062366933271117767,0
1600,oas,1e-05,386,0.06256303884585905,0
1600,oas,1e-05,387,0.06267580119022799,0
1600,oas,1e-05,388,0.06296346960675306,0
1600,oas,1e-05,389,0.06312211901303787,0
1600,oas,1e-05,390,0.0635820951770248,0
1600,oas,1e-05,391,0.06383835824605273,0
1600,oas,1e-05,392,0.06390224017240559,0
1600,oas,1e-05,393,0.06446138545209684,0
1600,oas,1e-05,394,0.06475665693860429,0
1600,oas,1e-05,395,0.06518883191555469,0
1600,oas,1e-05,396,0.0653626160707456,0
1600,oas,1e-05,397,0.06565063226607315,0
1600,oas,1e-05,398,0.0660132329436668,0
1600,oas,1e-05,399,0.06623533230028715,0
1600,oas,1e-05,400,0.06630305242948792,0
1600,oas,1e-05,401,0.0666556755364176,0
1600,oas,1e-05,402,0.06680818946231498,0
1600,oas,1e-05,403,0.06728009273715246,0
1600,oas,1e-05,404,0.06749683425797294,0
1600,oas,1e-05,405,0.0681252368340217,0
1600,oas,1e-05,406,0.06848646127157591,0
1600,oas,1e-05,407,0.06881256334789691,0
1600,oas,1e-05,408,0.06901099390657589,0
1600,oas,1e-05,409,0.06911439550164977,0
1600,oas,1e-05,410,0.06927527149479681,0
1600,oas,1e-05,411,0.06947026658999005,0
1600,oas,1e-05,412,0.06975319092151193,0
1600,oas,1e-05,413,0.07007391900883046,0
1600,oas,1e-05,414,0.07045963211664058,0
1600,oas,1e-05,415,0.07060772405361841,0
1600,oas,1e-05,416,0.07096719577031002,0
1600,oas,1e-05,417,0.07131352296345583,0
1600,oas,1e-05,418,0.07156740610120875,0
1600,oas,1e-05,419,0.07190135689080854,0
1600,oas,1e-05,420,0.07242594981267421,0
1600,oas,1e-05,421,0.07283199737212434,0
1600,oas,1e-05,422,0.07321405759163402,0
1600,oas,1e-05,423,0.07324807876195816,0
1600,oas,1e-05,424,0.07356519712357858,0
1600,oas,1e-05,425,0.07391720055030294,0
1600,oas,1e-05,426,0.07407331241604113,0
1600,oas,1e-05,427,0.07435482346448276,0
1600,oas,1e-05,428,0.07495408270344574,0
1600,oas,1e-05,429,0.07535563494793747,0
1600,oas,1e-05,430,0.07546218989530366,0
1600,oas,1e-05,431,0.07591461939117698,0
1600,oas,1e-05,432,0.07611892459353575,0
1600,oas,1e-05,433,0.07622904188707903,0
1600,oas,1e-05,434,0.07661239208236663,0
1600,oas,1e-05,435,0.07679159557971788,0
1600,oas,1e-05,436,0.07718542803975707,0
1600,oas,1e-05,437,0.07780435264812442,0
1600,oas,1e-05,438,0.07812635590076546,0
1600,oas,1e-05,439,0.07852621843034138,0
1600,oas,1e-05,440,0.07899755459792027,0
1600,oas,1e-05,441,0.07914011507829737,0
1600,oas,1e-05,442,0.07949076523271967,0
1600,oas,1e-05,443,0.07970945753433277,0
1600,oas,1e-05,444,0.08008272746006707,0
1600,oas,1e-05,445,0.08073584868784962,0
1600,oas,1e-05,446,0.08076641224503417,0
1600,oas,1e-05,447,0.08107502869747599,0
1600,oas,1e-05,448,0.08151506489379991,0
1600,oas,1e-05,449,0.08200202110185825,0
1600,oas,1e-05,450,0.08239026984834186,0
1600,oas,1e-05,451,0.08262937167895021,0
1600,oas,1e-05,452,0.08286176374639272,0
1600,oas,1e-05,453,0.08320962916846084,0
1600,oas,1e-05,454,0.0836420105922703,0
1600,oas,1e-05,455,0.08401590009695571,0
1600,oas,1e-05,456,0.08441874600222905,0
1600,oas,1e-05,457,0.08495888077389777,0
1600,oas,1e-05,458,0.08501870147960347,0
1600,oas,1e-05,459,0.08546898497727938,0
1600,oas,1e-05,460,0.08564214211813061,0
1600,oas,1e-05,461,0.08577445514278051,0
1600,oas,1e-05,462,0.08624116708041894,0
1600,oas,1e-05,463,0.08674849215278069,0
1600,oas,1e-05,464,0.08714240437985979,0
1600,oas,1e-05,465,0.08756262413106745,0
1600,oas,1e-05,466,0.08785361257005042,0
1600,oas,1e-05,467,0.08835888573004572,0
1600,oas,1e-05,468,0.08891119952806695,0
1600,oas,1e-05,469,0.0890827437398074,0
1600,oas,1e-05,470,0.08994983281795357,0
1600,oas,1e-05,471,0.09025726299126646,0
1600,oas,1e-05,472,0.09062598787692355,0
1600,oas,1e-05,473,0.09091440049511137,0
1600,oas,1e-05,474,0.09140041018855787,0
1600,oas,1e-05,475,0.09172151761542328,0
1600,oas,1e-05,476,0.09226073418311799,0
1600,oas,1e-05,477,0.09271685610287654,0
1600,oas,1e-05,478,0.09336369069336321,0
1600,oas,1e-05,479,0.09350137449167403,0
1600,oas,1e-05,480,0.09382649076890583,0
1600,oas,1e-05,481,0.09421998717530905,0
1600,oas,1e-05,482,0.0944177086685203,0
1600,oas,1e-05,483,0.09520112739383364,0
1600,oas,1e-05,484,0.09558092256323837,0
1600,oas,1e-05,485,0.0963380709128515,0
1600,oas,1e-05,486,0.09635955425563819,0
1600,oas,1e-05,487,0.09654241662262482,0
1600,oas,1e-05,488,0.09711989822092015,0
1600,oas,1e-05,489,0.09740391856456719,0
1600,oas,1e-05,490,0.0975872422350879,0
1600,oas,1e-05,491,0.09810773333367134,0
1600,oas,1e-05,492,0.09871765681100457,0
1600,oas,1e-05,493,0.09938888905273359,0
1600,oas,1e-05,494,0.09959931986005399,0
1600,oas,1e-05,495,0.09990673693321683,0
1600,oas,1e-05,496,0.10039962109434171,0
1600,oas,1e-05,497,0.10114769241693511,0
1600,oas,1e-05,498,0.1014070767955183,0
1600,oas,1e-05,499,0.10209288892773447,0
1600,oas,1e-05,500,0.10249273782583694,0
1600,oas,1e-05,501,0.10303581727987428,0
1600,oas,1e-05,502,0.10403748674724983,0
1600,oas,1e-05,503,0.10430664462812257,0
1600,oas,1e-05,504,0.10459664611863745,0
1600,oas,1e-05,505,0.10498001340409192,0
1600,oas,1e-05,506,0.10541375787548835,0
1600,oas,1e-05,507,0.10569367822409184,0
1600,oas,1e-05,508,0.10598711475487667,0
1600,oas,1e-05,509,0.10628107183715611,0
1600,oas,1e-05,510,0.10711693562953212,0
1600,oas,1e-05,511,0.10752478506400362,0
1600,oas,1e-05,512,0.10785190730270185,0
1600,oas,1e-05,513,0.10903996938743987,0
1600,oas,1e-05,514,0.1091830474779355,0
1600,oas,1e-05,515,0.10938365922703619,0
1600,oas,1e-05,516,0.11023634452825493,0
1600,oas,1e-05,517,0.11054804496508534,0
1600,oas,1e-05,518,0.1111871380575075,0
1600,oas,1e-05,519,0.11128183891120393,0
1600,oas,1e-05,520,0.1118789069430518,0
1600,oas,1e-05,521,0.11254339288642859,0
1600,oas,1e-05,522,0.11360016542344437,0
1600,oas,1e-05,523,0.11395246217759382,0
1600,oas,1e-05,524,0.11479541232236308,0
1600,oas,1e-05,525,0.11526784185678714,0
1600,oas,1e-05,526,0.11559654546091777,0
1600,oas,1e-05,527,0.11583345524501602,0
1600,oas,1e-05,528,0.11608481733904351,0
1600,oas,1e-05,529,0.11666857638592086,0
1600,oas,1e-05,530,0.11698078040921894,0
1600,oas,1e-05,531,0.11733427715400582,0
1600,oas,1e-05,532,0.1180264543641773,0
1600,oas,1e-05,533,0.11864816150040099,0
1600,oas,1e-05,534,0.11926490014145963,0
1600,oas,1e-05,535,0.12039822697967333,0
1600,oas,1e-05,536,0.12070191594328354,0
1600,oas,1e-05,537,0.12118377017318072,0
1600,oas,1e-05,538,0.12169646364360688,0
1600,oas,1e-05,539,0.12235002236559812,0
1600,oas,1e-05,540,0.12277549348091486,0
1600,oas,1e-05,541,0.12300417657797978,0
1600,oas,1e-05,542,0.1237063745384914,0
1600,oas,1e-05,543,0.12429796087443849,0
1600,oas,1e-05,544,0.12453468897908244,0
1600,oas,1e-05,545,0.12554651060173774,0
1600,oas,1e-05,546,0.12578046854406078,0
1600,oas,1e-05,547,0.12675005256428107,0
1600,oas,1e-05,548,0.1268777871595468,0
1600,oas,1e-05,549,0.12754839872053386,0
1600,oas,1e-05,550,0.12833256200035362,0
1600,oas,1e-05,551,0.1290594743842026,0
1600,oas,1e-05,552,0.129541161674405,0
1600,oas,1e-05,553,0.1300852262848099,0
1600,oas,1e-05,554,0.13103988436171804,0
1600,oas,1e-05,555,0.13170724460299377,0
1600,oas,1e-05,556,0.13179393667865577,0
1600,oas,1e-05,557,0.13292949425390274,0
1600,oas,1e-05,558,0.13385359514667605,0
1600,oas,1e-05,559,0.13466230826707024,0
1600,oas,1e-05,560,0.1351820121063948,0
1600,oas,1e-05,561,0.135683749298282,0
1600,oas,1e-05,562,0.13646802698026284,0
1600,oas,1e-05,563,0.13669584811817273,0
1600,oas,1e-05,564,0.13817105804487853,0
1600,oas,1e-05,565,0.13860253451549165,0
1600,oas,1e-05,566,0.13881663898959282,0
1600,oas,1e-05,567,0.13896812978299325,0
1600,oas,1e-05,568,0.13999504122886017,0
1600,oas,1e-05,569,0.14036841846129441,0
1600,oas,1e-05,570,0.14065819230226342,0
1600,oas,1e-05,571,0.14089553497650387,0
1600,oas,1e-05,572,0.14192941275877224,0
1600,oas,1e-05,573,0.14290906787973764,0
1600,oas,1e-05,574,0.14317472222335184,0
1600,oas,1e-05,575,0.143804184627227,0
1600,oas,1e-05,576,0.14532074446396492,0
1600,oas,1e-05,577,0.14625500626317095,0
1600,oas,1e-05,578,0.14639823348775233,0
1600,oas,1e-05,579,0.14698723645287745,0
1600,oas,1e-05,580,0.1477735574658149,0
1600,oas,1e-05,581,0.14831584731718145,0
1600,oas,1e-05,582,0.1493445631355012,0
1600,oas,1e-05,583,0.15042302549267492,0
1600,oas,1e-05,584,0.15095776844799919,0
1600,oas,1e-05,585,0.15136377514474075,0
1600,oas,1e-05,586,0.15204524545628278,0
1600,oas,1e-05,587,0.15345822499109957,0
1600,oas,1e-05,588,0.15360152422319873,0
1600,oas,1e-05,589,0.15484379705700635,0
1600,oas,1e-05,590,0.15548059803210534,0
1600,oas,1e-05,591,0.15660852926122476,0
1600,oas,1e-05,592,0.15713115907876454,0
1600,oas,1e-05,593,0.15842813959682445,0
1600,oas,1e-05,594,0.15891513451578945,0
1600,oas,1e-05,595,0.1594727828453253,0
1600,oas,1e-05,596,0.1600689158000304,0
1600,oas,1e-05,597,0.16120070573844178,0
1600,oas,1e-05,598,0.16196685453167597,0
1600,oas,1e-05,599,0.1627246475157814,0
1600,oas,1e-05,600,0.1633823317455914,0
1600,oas,1e-05,601,0.16420685280405753,0
1600,oas,1e-05,602,0.16439100548475416,0
1600,oas,1e-05,603,0.16549531740999918,0
1600,oas,1e-05,604,0.16673933029776586,0
1600,oas,1e-05,605,0.16713242508309795,0
1600,oas,1e-05,606,0.16801699022975447,0
1600,oas,1e-05,607,0.16870187485082053,0
1600,oas,1e-05,608,0.1695261275912,0
1600,oas,1e-05,609,0.16988780945220325,0
1600,oas,1e-05,610,0.17099764886764104,0
1600,oas,1e-05,611,0.17276103896970066,0
1600,oas,1e-05,612,0.17334289823336232,0
1600,oas,1e-05,613,0.17350717463821877,0
1600,oas,1e-05,614,0.17422774781164335,0
1600,oas,1e-05,615,0.1760558371105677,0
1600,oas,1e-05,616,0.17669105389299725,0
1600,oas,1e-05,617,0.1776253393295722,0
1600,oas,1e-05,618,0.1792449252085664,0
1600,oas,1e-05,619,0.17988334456721752,0
1600,oas,1e-05,620,0.180888132347489,0
1600,oas,1e-05,621,0.18197657484502522,0
1600,oas,1e-05,622,0.18277257954334306,0
1600,oas,1e-05,623,0.18334713859469187,0
1600,oas,1e-05,624,0.18376479510288612,0
1600,oas,1e-05,625,0.1842917539967125,0
1600,oas,1e-05,626,0.18589076226202822,0
1600,oas,1e-05,627,0.18658928131242133,0
1600,oas,1e-05,628,0.18784993020959007,0
1600,oas,1e-05,629,0.18884808091569505,0
1600,oas,1e-05,630,0.18975483380849004,0
1600,oas,1e-05,631,0.1907892314891088,0
1600,oas,1e-05,632,0.19160095304349808,0
1600,oas,1e-05,633,0.19237089256531986,0
1600,oas,1e-05,634,0.1929604377223764,0
1600,oas,1e-05,635,0.19384929191165776,0
1600,oas,1e-05,636,0.19649595159025554,0
1600,oas,1e-05,637,0.19746442012065174,0
1600,oas,1e-05,638,0.19822403079948747,0
1600,oas,1e-05,639,0.1996226460392707,0
1600,oas,1e-05,640,0.20115080563248064,0
1600,oas,1e-05,641,0.2022905498566364,0
1600,oas,1e-05,642,0.20452255512262946,0
1600,oas,1e-05,643,0.20470967347272398,0
1600,oas,1e-05,644,0.20502708518733537,0
1600,oas,1e-05,645,0.20567010279732056,0
1600,oas,1e-05,646,0.20684906740327022,0
1600,oas,1e-05,647,0.207851226159404,0
1600,oas,1e-05,648,0.20857119410155456,0
1600,oas,1e-05,649,0.20996211087785288,0
1600,oas,1e-05,650,0.21111953881606726,0
1600,oas,1e-05,651,0.21263589065870037,0
1600,oas,1e-05,652,0.21379257475041002,0
1600,oas,1e-05,653,0.2148439265272898,0
1600,oas,1e-05,654,0.2156633016694024,0
1600,oas,1e-05,655,0.2164181008805063,0
1600,oas,1e-05,656,0.21818284543480213,0
1600,oas,1e-05,657,0.21940272067055097,0
1600,oas,1e-05,658,0.22063323798396087,0
1600,oas,1e-05,659,0.22146442664562796,0
1600,oas,1e-05,660,0.2219979338765976,0
1600,oas,1e-05,661,0.2239509957334784,0
1600,oas,1e-05,662,0.2255437412780402,0
1600,oas,1e-05,663,0.226873674691173,0
1600,oas,1e-05,664,0.22733166713936753,0
1600,oas,1e-05,665,0.2280587401098423,0
1600,oas,1e-05,666,0.2290629575337524,0
1600,oas,1e-05,667,0.2301924299277823,0
1600,oas,1e-05,668,0.2310914935788007,0
1600,oas,1e-05,669,0.23322037289795988,0
1600,oas,1e-05,670,0.23421798749748252,0
1600,oas,1e-05,671,0.23582679596493705,0
1600,oas,1e-05,672,0.2366199584403094,0
1600,oas,1e-05,673,0.2377855656858199,0
1600,oas,1e-05,674,0.23937729099473926,0
1600,oas,1e-05,675,0.24096163259793751,0
1600,oas,1e-05,676,0.24203163822385737,0
1600,oas,1e-05,677,0.24370231086392613,0
1600,oas,1e-05,678,0.24498882036021372,0
1600,oas,1e-05,679,0.2459945532981324,0
1600,oas,1e-05,680,0.24744516480378037,0
1600,oas,1e-05,681,0.24766371576880164,0
1600,oas,1e-05,682,0.2514213757281541,0
1600,oas,1e-05,683,0.25226657044824874,0
1600,oas,1e-05,684,0.25364042453717733,0
1600,oas,1e-05,685,0.2550122442401372,0
1600,oas,1e-05,686,0.25580882883393485,0
1600,oas,1e-05,687,0.25661072373653043,0
1600,oas,1e-05,688,0.25916847695719514,0
1600,oas,1e-05,689,0.26098406900286186,0
1600,oas,1e-05,690,0.2636918251387343,0
1600,oas,1e-05,691,0.2645043339949699,0
1600,oas,1e-05,692,0.26540902142152417,0
1600,oas,1e-05,693,0.26687414100553225,0
1600,oas,1e-05,694,0.2690562023420218,0
1600,oas,1e-05,695,0.2695420885988151,0
1600,oas,1e-05,696,0.27098860221032145,0
1600,oas,1e-05,697,0.27416501495944595,0
1600,oas,1e-05,698,0.27616264451644795,0
1600,oas,1e-05,699,0.27717013995856826,0
1600,oas,1e-05,700,0.2779216538131705,0
1600,oas,1e-05,701,0.27817008990258574,0
1600,oas,1e-05,702,0.2796326800821644,0
1600,oas,1e-05,703,0.28118131697963783,0
1600,oas,1e-05,704,0.28497555154249965,0
1600,oas,1e-05,705,0.28546196057630036,0
1600,oas,1e-05,706,0.28659890176331304,0
1600,oas,1e-05,707,0.28811883675293026,0
1600,oas,1e-05,708,0.2902132306887809,0
1600,oas,1e-05,709,0.2941063576726103,0
1600,oas,1e-05,710,0.2953936679455427,0
1600,oas,1e-05,711,0.2977193257575963,0
1600,oas,1e-05,712,0.2984932366934587,0
1600,oas,1e-05,713,0.29921319111407924,0
1600,oas,1e-05,714,0.30170120422632846,0
1600,oas,1e-05,715,0.3035193930359697,0
1600,oas,1e-05,716,0.3048461877924798,0
1600,oas,1e-05,717,0.3067399863005519,0
1600,oas,1e-05,718,0.3082380329707433,0
1600,oas,1e-05,719,0.3110031915903727,0
1600,oas,1e-05,720,0.3142135251604833,0
1600,oas,1e-05,721,0.3152756094102139,0
1600,oas,1e-05,722,0.315779300042632,0
1600,oas,1e-05,723,0.31898725100873443,0
1600,oas,1e-05,724,0.32221002917187863,0
1600,oas,1e-05,725,0.3239899783071906,0
1600,oas,1e-05,726,0.3249782884489152,0
1600,oas,1e-05,727,0.32617409552073295,0
1600,oas,1e-05,728,0.3289707093734322,0
1600,oas,1e-05,729,0.329676552487885,0
1600,oas,1e-05,730,0.33100792413110824,0
1600,oas,1e-05,731,0.3328136672203862,0
1600,oas,1e-05,732,0.33559623797705274,0
1600,oas,1e-05,733,0.33763078659440315,0
1600,oas,1e-05,734,0.33871779476230657,0
1600,oas,1e-05,735,0.3417132122659623,0
1600,oas,1e-05,736,0.3447531772773716,0
1600,oas,1e-05,737,0.34552887635647955,0
1600,oas,1e-05,738,0.3477467275507868,0
1600,oas,1e-05,739,0.3501555827454154,0
1600,oas,1e-05,740,0.35147598721789736,0
1600,oas,1e-05,741,0.3530212447832238,0
1600,oas,1e-05,742,0.356379167338496,0
1600,oas,1e-05,743,0.3594127365621166,0
1600,oas,1e-05,744,0.36212395797069413,0
1600,oas,1e-05,745,0.36386461094148076,0
1600,oas,1e-05,746,0.36538856420384364,0
1600,oas,1e-05,747,0.3679792247902714,0
1600,oas,1e-05,748,0.3702007700807104,0
1600,oas,1e-05,749,0.3727795510036805,0
1600,oas,1e-05,750,0.37490488447165143,0
1600,oas,1e-05,751,0.3767503337644487,0
1600,oas,1e-05,752,0.3797329318265147,0
1600,oas,1e-05,753,0.38282496469104904,0
1600,oas,1e-05,754,0.3875676042610668,0
1600,oas,1e-05,755,0.3900989410959641,0
1600,oas,1e-05,756,0.39330978535325806,0
1600,oas,1e-05,757,0.39390334034045005,0
1600,oas,1e-05,758,0.3949849774264519,0
1600,oas,1e-05,759,0.39890999330255866,0
1600,oas,1e-05,760,0.4014693902163143,0
1600,oas,1e-05,761,0.4058346659215517,0
1600,oas,1e-05,762,0.4094731597267446,0
1600,oas,1e-05,763,0.4127852070967791,0
1600,oas,1e-05,764,0.416607330951262,0
1600,oas,1e-05,765,0.4192309908311086,0
1600,oas,1e-05,766,0.42131562839396086,0
1600,oas,1e-05,767,0.42288522723270944,0
1600,oas,1e-05,768,0.4245268710065673,0
1600,oas,1e-05,769,0.43066654092878565,0
1600,oas,1e-05,770,0.43307197321095536,0
1600,oas,1e-05,771,0.4341441717009876,0
1600,oas,1e-05,772,0.4363759718793538,0
1600,oas,1e-05,773,0.4417873477063326,0
1600,oas,1e-05,774,0.4428040376678881,0
1600,oas,1e-05,775,0.44912325101739065,0
1600,oas,1e-05,776,0.45163061909270275,0
1600,oas,1e-05,777,0.45624801608556337,0
1600,oas,1e-05,778,0.4594004804939175,0
1600,oas,1e-05,779,0.46454985238869567,0
1600,oas,1e-05,780,0.46717649992116655,0
1600,oas,1e-05,781,0.46970155651644646,0
1600,oas,1e-05,782,0.47021895251629897,0
1600,oas,1e-05,783,0.47725754637836093,0
1600,oas,1e-05,784,0.47968271612271535,0
1600,oas,1e-05,785,0.4830067338242125,0
1600,oas,1e-05,786,0.4838245148614271,0
1600,oas,1e-05,787,0.48815101870089017,0
1600,oas,1e-05,788,0.4917520619507557,0
1600,oas,1e-05,789,0.4944953017433184,0
1600,oas,1e-05,790,0.4971947171803733,0
1600,oas,1e-05,791,0.5012990267197667,0
1600,oas,1e-05,792,0.5057601432532137,0
1600,oas,1e-05,793,0.5103786699674152,0
1600,oas,1e-05,794,0.5121496045911308,0
1600,oas,1e-05,795,0.5187996785734293,0
1600,oas,1e-05,796,0.5213342716643846,0
1600,oas,1e-05,797,0.5250608553192494,0
1600,oas,1e-05,798,0.5316755180260412,0
1600,oas,1e-05,799,0.5342528887511836,0
1600,oas,1e-05,800,0.5366479174023605,0
1600,oas,1e-05,801,0.5411265579859532,0
1600,oas,1e-05,802,0.5499530436265501,0
1600,oas,1e-05,803,0.5546617294309436,0
1600,oas,1e-05,804,0.5550503954626066,0
1600,oas,1e-05,805,0.5585508075179509,0
1600,oas,1e-05,806,0.5601876406122694,0
1600,oas,1e-05,807,0.5629680771051723,0
1600,oas,1e-05,808,0.5678918905583886,0
1600,oas,1e-05,809,0.5727195513938432,0
1600,oas,1e-05,810,0.5735576041108609,0
1600,oas,1e-05,811,0.5784935367172157,0
1600,oas,1e-05,812,0.5927894952861981,0
1600,oas,1e-05,813,0.5968054239899342,0
1600,oas,1e-05,814,0.601339889458986,0
1600,oas,1e-05,815,0.6053958830303624,0
1600,oas,1e-05,816,0.6100912569661964,0
1600,oas,1e-05,817,0.613763881068092,0
1600,oas,1e-05,818,0.6164055292535651,0
1600,oas,1e-05,819,0.6211099333334239,0
1600,oas,1e-05,820,0.627071304666802,0
1600,oas,1e-05,821,0.6306011758090546,0
1600,oas,1e-05,822,0.6371995297890283,0
1600,oas,1e-05,823,0.6465647835509271,0
1600,oas,1e-05,824,0.6488408640391696,0
1600,oas,1e-05,825,0.651910021512644,0
1600,oas,1e-05,826,0.6549810985114053,0
1600,oas,1e-05,827,0.6639884062764002,0
1600,oas,1e-05,828,0.66523778507391,0
1600,oas,1e-05,829,0.6731138513668422,0
1600,oas,1e-05,830,0.6748184977654207,0
1600,oas,1e-05,831,0.6842816064079504,0
1600,oas,1e-05,832,0.6890259329402965,0
1600,oas,1e-05,833,0.6947844025781467,0
1600,oas,1e-05,834,0.7014544534118238,0
1600,oas,1e-05,835,0.7081386958521174,0
1600,oas,1e-05,836,0.7134599997095771,0
1600,oas,1e-05,837,0.719759167706418,0
1600,oas,1e-05,838,0.7241216869304716,0
1600,oas,1e-05,839,0.7264756829201743,0
1600,oas,1e-05,840,0.7333746624419498,0
1600,oas,1e-05,841,0.7378231383466697,0
1600,oas,1e-05,842,0.7465855499582974,0
1600,oas,1e-05,843,0.7479448337147593,0
1600,oas,1e-05,844,0.7587727318346256,0
1600,oas,1e-05,845,0.7693672155041247,0
1600,oas,1e-05,846,0.7794711048823183,0
1600,oas,1e-05,847,0.7879288323129082,0
1600,oas,1e-05,848,0.7966870750569809,0
1600,oas,1e-05,849,0.7990719196945785,0
1600,oas,1e-05,850,0.8083848550422901,0
1600,oas,1e-05,851,0.8125217770232271,0
1600,oas,1e-05,852,0.8235036575301391,0
1600,oas,1e-05,853,0.8306958201930376,0
1600,oas,1e-05,854,0.8361588713179755,0
1600,oas,1e-05,855,0.8492697884278354,0
1600,oas,1e-05,856,0.8530027222904466,0
1600,oas,1e-05,857,0.8581491392303269,0
1600,oas,1e-05,858,0.8712403372597424,0
1600,oas,1e-05,859,0.8779379533812524,0
1600,oas,1e-05,860,0.8790459543196469,0
1600,oas,1e-05,861,0.8871075883526927,0
1600,oas,1e-05,862,0.8960046043209257,0
1600,oas,1e-05,863,0.9045053380041027,0
1600,oas,1e-05,864,0.9137469907577881,0
1600,oas,1e-05,865,0.9324794796279235,0
1600,oas,1e-05,866,0.9343645501393035,0
1600,oas,1e-05,867,0.9472003768394167,0
1600,oas,1e-05,868,0.9558409569280679,0
1600,oas,1e-05,869,0.9601234538711427,0
1600,oas,1e-05,870,0.9726626799458507,0
1600,oas,1e-05,871,0.9830989257761844,0
1600,oas,1e-05,872,0.9949059650021423,0
1600,oas,1e-05,873,0.9971124769767429,0
1600,oas,1e-05,874,1.0109602802168476,0
1600,oas,1e-05,875,1.0207395919685234,0
1600,oas,1e-05,876,1.0305723549203878,0
1600,oas,1e-05,877,1.032789138788408,0
1600,oas,1e-05,878,1.0479373395364693,0
1600,oas,1e-05,879,1.060829577556446,0
1600,oas,1e-05,880,1.0662919626499578,0
1600,oas,1e-05,881,1.0685963537109915,0
1600,oas,1e-05,882,1.087296626152597,0
1600,oas,1e-05,883,1.091349203073866,0
1600,oas,1e-05,884,1.1060847881452724,0
1600,oas,1e-05,885,1.1118141523460647,0
1600,oas,1e-05,886,1.1219228725907395,0
1600,oas,1e-05,887,1.131882242719408,0
1600,oas,1e-05,888,1.1718826089441317,0
1600,oas,1e-05,889,1.1858912036893896,0
1600,oas,1e-05,890,1.1948444329762828,0
1600,oas,1e-05,891,1.2083450798126278,0
1600,oas,1e-05,892,1.2187866834660648,0
1600,oas,1e-05,893,1.2307156928741632,0
1600,oas,1e-05,894,1.249186262249739,0
1600,oas,1e-05,895,1.2600610270806378,0
1600,oas,1e-05,896,1.2616506902365177,0
1600,oas,1e-05,897,1.2885466067852083,0
1600,oas,1e-05,898,1.2928310409538464,0
1600,oas,1e-05,899,1.3140936814529582,0
1600,oas,1e-05,900,1.3228210869897106,0
1600,oas,1e-05,901,1.3437215606856008,0
1600,oas,1e-05,902,1.3496865066296715,0
1600,oas,1e-05,903,1.3821497864292418,0
1600,oas,1e-05,904,1.4039051456630502,0
1600,oas,1e-05,905,1.4110533174486923,0
1600,oas,1e-05,906,1.414909110008523,0
1600,oas,1e-05,907,1.4289529885785295,0
1600,oas,1e-05,908,1.461969294948257,0
1600,oas,1e-05,909,1.4816619022433795,0
1600,oas,1e-05,910,1.4999566509499422,0
1600,oas,1e-05,911,1.5122348401588004,0
1600,oas,1e-05,912,1.5228371322180365,0
1600,oas,1e-05,913,1.5383695501585375,0
1600,oas,1e-05,914,1.5519919070778454,0
1600,oas,1e-05,915,1.5890740675422328,0
1600,oas,1e-05,916,1.6008599471849048,0
1600,oas,1e-05,917,1.6215123366301403,0
1600,oas,1e-05,918,1.6252421288559504,0
1600,oas,1e-05,919,1.6507603964156525,0
1600,oas,1e-05,920,1.6676309021347617,0
1600,oas,1e-05,921,1.694465646169054,0
1600,oas,1e-05,922,1.7280696184097963,0
1600,oas,1e-05,923,1.7561995967119248,0
1600,oas,1e-05,924,1.7812778594035275,0
1600,oas,1e-05,925,1.7919967811301085,0
1600,oas,1e-05,926,1.8099494498750017,0
1600,oas,1e-05,927,1.8506536154953346,0
1600,oas,1e-05,928,1.863921118689032,0
1600,oas,1e-05,929,1.8734498021507744,0
1600,oas,1e-05,930,1.9166733214682536,0
1600,oas,1e-05,931,1.9465476686001466,0
1600,oas,1e-05,932,1.9670611412724783,0
1600,oas,1e-05,933,1.9822500632261344,0
1600,oas,1e-05,934,2.0211972490956986,0
1600,oas,1e-05,935,2.0364841765159425,0
1600,oas,1e-05,936,2.0771677703785083,0
1600,oas,1e-05,937,2.0971264500254474,0
1600,oas,1e-05,938,2.121930606879679,0
1600,oas,1e-05,939,2.1385864183018346,0
1600,oas,1e-05,940,2.1945306318963143,0
1600,oas,1e-05,941,2.2249007586480154,0
1600,oas,1e-05,942,2.2428866924630775,0
1600,oas,1e-05,943,2.2794120466131824,0
1600,oas,1e-05,944,2.318508973778113,0
1600,oas,1e-05,945,2.3896271000898333,0
1600,oas,1e-05,946,2.4025684973406407,0
1600,oas,1e-05,947,2.4324965953029705,0
1600,oas,1e-05,948,2.450917649027903,0
1600,oas,1e-05,949,2.4865514941381845,0
1600,oas,1e-05,950,2.5458520963642886,0
1600,oas,1e-05,951,2.597592731715423,0
1600,oas,1e-05,952,2.6049712977621597,0
1600,oas,1e-05,953,2.6422359842845315,0
1600,oas,1e-05,954,2.703535590236795,0
1600,oas,1e-05,955,2.730958164868221,0
1600,oas,1e-05,956,2.764762259634687,0
1600,oas,1e-05,957,2.7956293042442115,0
1600,oas,1e-05,958,2.842378122179651,0
1600,oas,1e-05,959,2.872155039820185,0
1600,oas,1e-05,960,2.9795337670309343,0
1600,oas,1e-05,961,3.0061923342142376,0
1600,oas,1e-05,962,3.0678929395328915,0
1600,oas,1e-05,963,3.1146461373816448,0
1600,oas,1e-05,964,3.15950557979458,0
1600,oas,1e-05,965,3.2255372056542124,0
1600,oas,1e-05,966,3.290727930863115,0
1600,oas,1e-05,967,3.3931007244913483,0
1600,oas,1e-05,968,3.4184528990816694,0
1600,oas,1e-05,969,3.470572317647723,0
1600,oas,1e-05,970,3.5862396567903945,0
1600,oas,1e-05,971,3.6477128002106074,0
1600,oas,1e-05,972,3.6882513479011143,0
1600,oas,1e-05,973,3.7470906445143175,0
1600,oas,1e-05,974,3.7851214837220875,0
1600,oas,1e-05,975,3.8523624963518506,0
1600,oas,1e-05,976,3.913332483055736,0
1600,oas,1e-05,977,3.999313192519247,0
1600,oas,1e-05,978,4.127532610286625,0
1600,oas,1e-05,979,4.257641954696514,0
1600,oas,1e-05,980,4.270347152074854,0
1600,oas,1e-05,981,4.299792462868179,0
1600,oas,1e-05,982,4.413933728258638,0
1600,oas,1e-05,983,4.547219822851786,0
1600,oas,1e-05,984,4.661104476021114,0
1600,oas,1e-05,985,4.736090036113079,0
1600,oas,1e-05,986,4.840022972158215,0
1600,oas,1e-05,987,5.090930728161754,0
1600,oas,1e-05,988,5.103881296584444,0
1600,oas,1e-05,989,5.223161610618056,0
1600,oas,1e-05,990,5.296440550088029,0
1600,oas,1e-05,991,5.387476722108284,0
1600,oas,1e-05,992,5.611858845041753,0
1600,oas,1e-05,993,5.6665355017652725,0
1600,oas,1e-05,994,5.807839831540302,0
1600,oas,1e-05,995,5.856112133797785,0
1600,oas,1e-05,996,6.103870145862585,0
1600,oas,1e-05,997,6.1733379891641995,0
1600,oas,1e-05,998,6.285774482206955,0
1600,oas,1e-05,999,6.681622629601603,0
1600,oas,1e-05,1000,6.897424619255898,0
1600,oas,1e-05,1001,7.005273333733453,0
1600,oas,1e-05,1002,7.2241108216333165,0
1600,oas,1e-05,1003,7.487377841973865,0
1600,oas,1e-05,1004,7.775065807592869,0
1600,oas,1e-05,1005,7.940903670819126,0
1600,oas,1e-05,1006,8.225330749530068,0
1600,oas,1e-05,1007,8.615283497310713,0
1600,oas,1e-05,1008,9.144488621334238,0
1600,oas,1e-05,1009,9.789012380910151,0
1600,oas,1e-05,1010,10.07356520020449,0
1600,oas,1e-05,1011,10.700367619994799,0
1600,oas,1e-05,1012,11.091638083134395,0
1600,oas,1e-05,1013,12.275891947267723,0
1600,oas,1e-05,1014,13.217207259522104,0
1600,oas,1e-05,1015,13.623837042970859,0
1600,oas,1e-05,1016,15.231673360648955,0
1600,oas,1e-05,1017,17.017299244625576,0
1600,oas,1e-05,1018,18.65165397076987,0
1600,oas,1e-05,1019,20.875619411676478,0
1600,oas,1e-05,1020,22.305633885448582,0
1600,oas,1e-05,1021,32.48164516630771,0
1600,oas,1e-05,1022,44.304100909048714,0
1600,oas,1e-05,1023,228.37527275837095,0
1600,ledoit_wolf,1e-05,0,0.0135284664285521,0
1600,ledoit_wolf,1e-05,1,0.013689134946251097,0
1600,ledoit_wolf,1e-05,2,0.01434763532502122,0
1600,ledoit_wolf,1e-05,3,0.014533800984440189,0
1600,ledoit_wolf,1e-05,4,0.014637244353138264,0
1600,ledoit_wolf,1e-05,5,0.01479697068197673,0
1600,ledoit_wolf,1e-05,6,0.01499929694470734,0
1600,ledoit_wolf,1e-05,7,0.01503610297348436,0
1600,ledoit_wolf,1e-05,8,0.01507388863171173,0
1600,ledoit_wolf,1e-05,9,0.015153692425084705,0
1600,ledoit_wolf,1e-05,10,0.015219873619374647,0
1600,ledoit_wolf,1e-05,11,0.015290690565383718,0
1600,ledoit_wolf,1e-05,12,0.015460972056940428,0
1600,ledoit_wolf,1e-05,13,0.015558535387469603,0
1600,ledoit_wolf,1e-05,14,0.015599671676406296,0
1600,ledoit_wolf,1e-05,15,0.015639860545377512,0
1600,ledoit_wolf,1e-05,16,0.01569797197773855,0
1600,ledoit_wolf,1e-05,17,0.015780820851688564,0
1600,ledoit_wolf,1e-05,18,0.015862033655910972,0
1600,ledoit_wolf,1e-05,19,0.01594506849913807,0
1600,ledoit_wolf,1e-05,20,0.015965758818512255,0
1600,ledoit_wolf,1e-05,21,0.015995878878611227,0
1600,ledoit_wolf,1e-05,22,0.016081973543206098,0
1600,ledoit_wolf,1e-05,23,0.016115009598248194,0
1600,ledoit_wolf,1e-05,24,0.01625517894778049,0
1600,ledoit_wolf,1e-05,25,0.016348987982701818,0
1600,ledoit_wolf,1e-05,26,0.016399441633499285,0
1600,ledoit_wolf,1e-05,27,0.016474851048089274,0
1600,ledoit_wolf,1e-05,28,0.016530640274748293,0
1600,ledoit_wolf,1e-05,29,0.01656676759869617,0
1600,ledoit_wolf,1e-05,30,0.01664081674636368,0
1600,ledoit_wolf,1e-05,31,0.016721088023043534,0
1600,ledoit_wolf,1e-05,32,0.016806984695499492,0
1600,ledoit_wolf,1e-05,33,0.016867185912219123,0
1600,ledoit_wolf,1e-05,34,0.016905600703405216,0
1600,ledoit_wolf,1e-05,35,0.016927302400645754,0
1600,ledoit_wolf,1e-05,36,0.016995896299304196,0
1600,ledoit_wolf,1e-05,37,0.017031417481281397,0
1600,ledoit_wolf,1e-05,38,0.01710956277381261,0
1600,ledoit_wolf,1e-05,39,0.017203052619474118,0
1600,ledoit_wolf,1e-05,40,0.017233383166346927,0
1600,ledoit_wolf,1e-05,41,0.017261019583699647,0
1600,ledoit_wolf,1e-05,42,0.017303860177104613,0
1600,ledoit_wolf,1e-05,43,0.017379574547323206,0
1600,ledoit_wolf,1e-05,44,0.01743107283826304,0
1600,ledoit_wolf,1e-05,45,0.01750553483800512,0
1600,ledoit_wolf,1e-05,46,0.017598940152587936,0
1600,ledoit_wolf,1e-05,47,0.017703740857497024,0
1600,ledoit_wolf,1e-05,48,0.017777109399449324,0
1600,ledoit_wolf,1e-05,49,0.017800710473101763,0
1600,ledoit_wolf,1e-05,50,0.017827208294281763,0
1600,ledoit_wolf,1e-05,51,0.01791902662360638,0
1600,ledoit_wolf,1e-05,52,0.017980405209123477,0
1600,ledoit_wolf,1e-05,53,0.018106141482804233,0
1600,ledoit_wolf,1e-05,54,0.018176699396883173,0
1600,ledoit_wolf,1e-05,55,0.018223703141112133,0
1600,ledoit_wolf,1e-05,56,0.018292925509706442,0
1600,ledoit_wolf,1e-05,57,0.01831288331117685,0
1600,ledoit_wolf,1e-05,58,0.0184035751225675,0
1600,ledoit_wolf,1e-05,59,0.018431484155439087,0
1600,ledoit_wolf,1e-05,60,0.01844002835578969,0
1600,ledoit_wolf,1e-05,61,0.01856737124418537,0
1600,ledoit_wolf,1e-05,62,0.018614173001048607,0
1600,ledoit_wolf,1e-05,63,0.018631149711457823,0
1600,ledoit_wolf,1e-05,64,0.018706625058220645,0
1600,ledoit_wolf,1e-05,65,0.018766543746699605,0
1600,ledoit_wolf,1e-05,66,0.018889785052902883,0
1600,ledoit_wolf,1e-05,67,0.018980230438265293,0
1600,ledoit_wolf,1e-05,68,0.019000152478310942,0
1600,ledoit_wolf,1e-05,69,0.01903119515589703,0
1600,ledoit_wolf,1e-05,70,0.019058300869107897,0
1600,ledoit_wolf,1e-05,71,0.01914876507679343,0
1600,ledoit_wolf,1e-05,72,0.019249486056525957,0
1600,ledoit_wolf,1e-05,73,0.019322944651652952,0
1600,ledoit_wolf,1e-05,74,0.019368521167728723,0
1600,ledoit_wolf,1e-05,75,0.019424937097737124,0
1600,ledoit_wolf,1e-05,76,0.019489706108166104,0
1600,ledoit_wolf,1e-05,77,0.01957858715207323,0
1600,ledoit_wolf,1e-05,78,0.01967115713715441,0
1600,ledoit_wolf,1e-05,79,0.01968533056682153,0
1600,ledoit_wolf,1e-05,80,0.01975445510171562,0
1600,ledoit_wolf,1e-05,81,0.01985115693598824,0
1600,ledoit_wolf,1e-05,82,0.01990962290107443,0
1600,ledoit_wolf,1e-05,83,0.020022678098518293,0
1600,ledoit_wolf,1e-05,84,0.020083880987016352,0
1600,ledoit_wolf,1e-05,85,0.020169611078910667,0
1600,ledoit_wolf,1e-05,86,0.020202973226989992,0
1600,ledoit_wolf,1e-05,87,0.020294534580208645,0
1600,ledoit_wolf,1e-05,88,0.02034628397750166,0
1600,ledoit_wolf,1e-05,89,0.020459185945199805,0
1600,ledoit_wolf,1e-05,90,0.020485144465922128,0
1600,ledoit_wolf,1e-05,91,0.020561371301960212,0
1600,ledoit_wolf,1e-05,92,0.020643151400742406,0
1600,ledoit_wolf,1e-05,93,0.020667331746454395,0
1600,ledoit_wolf,1e-05,94,0.020798824816196344,0
1600,ledoit_wolf,1e-05,95,0.020888538522542882,0
1600,ledoit_wolf,1e-05,96,0.021012068629396065,0
1600,ledoit_wolf,1e-05,97,0.021042976845325606,0
1600,ledoit_wolf,1e-05,98,0.021100880469980692,0
1600,ledoit_wolf,1e-05,99,0.02111762819547679,0
1600,ledoit_wolf,1e-05,100,0.02123337158158798,0
1600,ledoit_wolf,1e-05,101,0.021388743370104442,0
1600,ledoit_wolf,1e-05,102,0.021434639452872443,0
1600,ledoit_wolf,1e-05,103,0.021465334503541766,0
1600,ledoit_wolf,1e-05,104,0.02157221247912737,0
1600,ledoit_wolf,1e-05,105,0.021638057453337092,0
1600,ledoit_wolf,1e-05,106,0.02167412081069636,0
1600,ledoit_wolf,1e-05,107,0.021762566332756705,0
1600,ledoit_wolf,1e-05,108,0.0218938659339076,0
1600,ledoit_wolf,1e-05,109,0.0219547295704589,0
1600,ledoit_wolf,1e-05,110,0.022046601911640533,0
1600,ledoit_wolf,1e-05,111,0.022051487660731117,0
1600,ledoit_wolf,1e-05,112,0.022108939969294823,0
1600,ledoit_wolf,1e-05,113,0.02223596997948321,0
1600,ledoit_wolf,1e-05,114,0.02226609672969608,0
1600,ledoit_wolf,1e-05,115,0.022394725857408804,0
1600,ledoit_wolf,1e-05,116,0.02247155451921201,0
1600,ledoit_wolf,1e-05,117,0.02250744956769584,0
1600,ledoit_wolf,1e-05,118,0.022591204490633447,0
1600,ledoit_wolf,1e-05,119,0.022700244721880425,0
1600,ledoit_wolf,1e-05,120,0.022837111468294032,0
1600,ledoit_wolf,1e-05,121,0.022869726163741354,0
1600,ledoit_wolf,1e-05,122,0.022948246618928057,0
1600,ledoit_wolf,1e-05,123,0.023049056756810436,0
1600,ledoit_wolf,1e-05,124,0.023159927652097328,0
1600,ledoit_wolf,1e-05,125,0.0231693345235287,0
1600,ledoit_wolf,1e-05,126,0.0233066779470569,0
1600,ledoit_wolf,1e-05,127,0.023350234616046267,0
1600,ledoit_wolf,1e-05,128,0.023406448435710703,0
1600,ledoit_wolf,1e-05,129,0.023565192453332235,0
1600,ledoit_wolf,1e-05,130,0.023595402003343726,0
1600,ledoit_wolf,1e-05,131,0.02362569123168821,0
1600,ledoit_wolf,1e-05,132,0.023671509904967997,0
1600,ledoit_wolf,1e-05,133,0.023867350987265366,0
1600,ledoit_wolf,1e-05,134,0.023965898330489666,0
1600,ledoit_wolf,1e-05,135,0.024004768430688588,0
1600,ledoit_wolf,1e-05,136,0.02411812883884573,0
1600,ledoit_wolf,1e-05,137,0.02417230397090773,0
1600,ledoit_wolf,1e-05,138,0.024246895415902327,0
1600,ledoit_wolf,1e-05,139,0.024356478348692215,0
1600,ledoit_wolf,1e-05,140,0.024410838762835802,0
1600,ledoit_wolf,1e-05,141,0.02461268123922114,0
1600,ledoit_wolf,1e-05,142,0.024645040185843733,0
1600,ledoit_wolf,1e-05,143,0.02476033908618197,0
1600,ledoit_wolf,1e-05,144,0.0247972846654025,0
1600,ledoit_wolf,1e-05,145,0.024867738841300377,0
1600,ledoit_wolf,1e-05,146,0.025058297099276403,0
1600,ledoit_wolf,1e-05,147,0.025091488418323572,0
1600,ledoit_wolf,1e-05,148,0.025172165749126597,0
1600,ledoit_wolf,1e-05,149,0.025262886532482744,0
1600,ledoit_wolf,1e-05,150,0.025285600372913202,0
1600,ledoit_wolf,1e-05,151,0.025495328510672086,0
1600,ledoit_wolf,1e-05,152,0.025634458676390116,0
1600,ledoit_wolf,1e-05,153,0.02567655823751795,0
1600,ledoit_wolf,1e-05,154,0.025748096228129975,0
1600,ledoit_wolf,1e-05,155,0.025898552451954656,0
1600,ledoit_wolf,1e-05,156,0.025960202849885976,0
1600,ledoit_wolf,1e-05,157,0.026010761125222135,0
1600,ledoit_wolf,1e-05,158,0.026115719015703285,0
1600,ledoit_wolf,1e-05,159,0.02620480066617921,0
1600,ledoit_wolf,1e-05,160,0.02635600680566289,0
1600,ledoit_wolf,1e-05,161,0.026432790187432813,0
1600,ledoit_wolf,1e-05,162,0.02656517888025242,0
1600,ledoit_wolf,1e-05,163,0.026598815445459795,0
1600,ledoit_wolf,1e-05,164,0.026702425761687736,0
1600,ledoit_wolf,1e-05,165,0.02682636675961682,0
1600,ledoit_wolf,1e-05,166,0.02684377202720103,0
1600,ledoit_wolf,1e-05,167,0.026988315301064467,0
1600,ledoit_wolf,1e-05,168,0.027231150387173716,0
1600,ledoit_wolf,1e-05,169,0.027251684268120663,0
1600,ledoit_wolf,1e-05,170,0.027311732894700232,0
1600,ledoit_wolf,1e-05,171,0.027380699872898536,0
1600,ledoit_wolf,1e-05,172,0.02750417696875522,0
1600,ledoit_wolf,1e-05,173,0.027528432848654152,0
1600,ledoit_wolf,1e-05,174,0.02763281495441762,0
1600,ledoit_wolf,1e-05,175,0.027723451789507567,0
1600,ledoit_wolf,1e-05,176,0.027917329320949702,0
1600,ledoit_wolf,1e-05,177,0.028027137483164166,0
1600,ledoit_wolf,1e-05,178,0.02813078167866078,0
1600,ledoit_wolf,1e-05,179,0.028260167876080315,0
1600,ledoit_wolf,1e-05,180,0.028392119639235734,0
1600,ledoit_wolf,1e-05,181,0.028460009415769354,0
1600,ledoit_wolf,1e-05,182,0.028611405417464292,0
1600,ledoit_wolf,1e-05,183,0.02864156330491367,0
1600,ledoit_wolf,1e-05,184,0.028778592738161975,0
1600,ledoit_wolf,1e-05,185,0.029079217195602136,0
1600,ledoit_wolf,1e-05,186,0.029143624273190248,0
1600,ledoit_wolf,1e-05,187,0.02922777904989838,0
1600,ledoit_wolf,1e-05,188,0.029308731280011706,0
1600,ledoit_wolf,1e-05,189,0.029369852575194394,0
1600,ledoit_wolf,1e-05,190,0.029449675916931855,0
1600,ledoit_wolf,1e-05,191,0.02954607443531588,0
1600,ledoit_wolf,1e-05,192,0.029613187705266043,0
1600,ledoit_wolf,1e-05,193,0.02968513737043893,0
1600,ledoit_wolf,1e-05,194,0.029741622107568096,0
1600,ledoit_wolf,1e-05,195,0.029807470911415404,0
1600,ledoit_wolf,1e-05,196,0.029971667986969427,0
1600,ledoit_wolf,1e-05,197,0.03015568763632421,0
1600,ledoit_wolf,1e-05,198,0.030238186736642723,0
1600,ledoit_wolf,1e-05,199,0.030499862961964108,0
1600,ledoit_wolf,1e-05,200,0.030620011405031115,0
1600,ledoit_wolf,1e-05,201,0.030731708690944402,0
1600,ledoit_wolf,1e-05,202,0.03082775286123036,0
1600,ledoit_wolf,1e-05,203,0.0308951528668799,0
1600,ledoit_wolf,1e-05,204,0.031000817102918795,0
1600,ledoit_wolf,1e-05,205,0.031112537602521806,0
1600,ledoit_wolf,1e-05,206,0.031277568067075025,0
1600,ledoit_wolf,1e-05,207,0.03129894441771888,0
1600,ledoit_wolf,1e-05,208,0.031412276597346744,0
1600,ledoit_wolf,1e-05,209,0.03147525780579578,0
1600,ledoit_wolf,1e-05,210,0.031575282500932285,0
1600,ledoit_wolf,1e-05,211,0.031734600179512476,0
1600,ledoit_wolf,1e-05,212,0.03178549813335155,0
1600,ledoit_wolf,1e-05,213,0.03185000166379295,0
1600,ledoit_wolf,1e-05,214,0.032128255287432045,0
1600,ledoit_wolf,1e-05,215,0.03235750077143009,0
1600,ledoit_wolf,1e-05,216,0.032411978993621006,0
1600,ledoit_wolf,1e-05,217,0.032562892337609624,0
1600,ledoit_wolf,1e-05,218,0.032709004439701574,0
1600,ledoit_wolf,1e-05,219,0.03278473214132295,0
1600,ledoit_wolf,1e-05,220,0.03291756666611854,0
1600,ledoit_wolf,1e-05,221,0.03309144166629141,0
1600,ledoit_wolf,1e-05,222,0.0331971205940337,0
1600,ledoit_wolf,1e-05,223,0.03329856933608535,0
1600,ledoit_wolf,1e-05,224,0.03336932307471494,0
1600,ledoit_wolf,1e-05,225,0.033594241812362834,0
1600,ledoit_wolf,1e-05,226,0.03363212400619232,0
1600,ledoit_wolf,1e-05,227,0.033727232901452395,0
1600,ledoit_wolf,1e-05,228,0.033750525018696846,0
1600,ledoit_wolf,1e-05,229,0.033981954719385914,0
1600,ledoit_wolf,1e-05,230,0.0341173956060983,0
1600,ledoit_wolf,1e-05,231,0.03417777245969183,0
1600,ledoit_wolf,1e-05,232,0.03429610607038375,0
1600,ledoit_wolf,1e-05,233,0.03439929463723085,0
1600,ledoit_wolf,1e-05,234,0.0346808445712523,0
1600,ledoit_wolf,1e-05,235,0.03475436074802655,0
1600,ledoit_wolf,1e-05,236,0.03483052536590125,0
1600,ledoit_wolf,1e-05,237,0.03494322921243821,0
1600,ledoit_wolf,1e-05,238,0.035168910759643596,0
1600,ledoit_wolf,1e-05,239,0.035280455282004554,0
1600,ledoit_wolf,1e-05,240,0.03536573236079954,0
1600,ledoit_wolf,1e-05,241,0.03548147876280229,0
1600,ledoit_wolf,1e-05,242,0.03560864074581031,0
1600,ledoit_wolf,1e-05,243,0.0357470918906851,0
1600,ledoit_wolf,1e-05,244,0.03595586694290441,0
1600,ledoit_wolf,1e-05,245,0.03620400539830838,0
1600,ledoit_wolf,1e-05,246,0.03638399937843072,0
1600,ledoit_wolf,1e-05,247,0.03646902103453224,0
1600,ledoit_wolf,1e-05,248,0.03659212331417062,0
1600,ledoit_wolf,1e-05,249,0.03680657433531207,0
1600,ledoit_wolf,1e-05,250,0.03697898497198471,0
1600,ledoit_wolf,1e-05,251,0.037026567261291984,0
1600,ledoit_wolf,1e-05,252,0.03720776357780626,0
1600,ledoit_wolf,1e-05,253,0.03728461938328217,0
1600,ledoit_wolf,1e-05,254,0.03747392997413043,0
1600,ledoit_wolf,1e-05,255,0.037696206240063805,0
1600,ledoit_wolf,1e-05,256,0.037780808674479735,0
1600,ledoit_wolf,1e-05,257,0.03786818008603301,0
1600,ledoit_wolf,1e-05,258,0.03829186146454373,0
1600,ledoit_wolf,1e-05,259,0.03835218560975441,0
1600,ledoit_wolf,1e-05,260,0.03850405989679871,0
1600,ledoit_wolf,1e-05,261,0.03857366804576808,0
1600,ledoit_wolf,1e-05,262,0.03886950966800139,0
1600,ledoit_wolf,1e-05,263,0.03888691605746849,0
1600,ledoit_wolf,1e-05,264,0.039118270391433466,0
1600,ledoit_wolf,1e-05,265,0.03921106718054666,0
1600,ledoit_wolf,1e-05,266,0.0392486360486715,0
1600,ledoit_wolf,1e-05,267,0.03933801389352966,0
1600,ledoit_wolf,1e-05,268,0.03971919278825225,0
1600,ledoit_wolf,1e-05,269,0.0399009763851313,0
1600,ledoit_wolf,1e-05,270,0.040029101812228456,0
1600,ledoit_wolf,1e-05,271,0.040043954637419964,0
1600,ledoit_wolf,1e-05,272,0.040425381941484304,0
1600,ledoit_wolf,1e-05,273,0.040631576187755716,0
1600,ledoit_wolf,1e-05,274,0.04078938443308772,0
1600,ledoit_wolf,1e-05,275,0.040920767192501026,0
1600,ledoit_wolf,1e-05,276,0.041039271204240314,0
1600,ledoit_wolf,1e-05,277,0.04122976260028663,0
1600,ledoit_wolf,1e-05,278,0.04135846150214761,0
1600,ledoit_wolf,1e-05,279,0.041599918542281754,0
1600,ledoit_wolf,1e-05,280,0.041724228183319154,0
1600,ledoit_wolf,1e-05,281,0.04192717960546753,0
1600,ledoit_wolf,1e-05,282,0.04211555508285999,0
1600,ledoit_wolf,1e-05,283,0.04235660915162327,0
1600,ledoit_wolf,1e-05,284,0.04251765698132625,0
1600,ledoit_wolf,1e-05,285,0.04256647747815583,0
1600,ledoit_wolf,1e-05,286,0.04277555740897722,0
1600,ledoit_wolf,1e-05,287,0.04295956421329598,0
1600,ledoit_wolf,1e-05,288,0.04304092314526054,0
1600,ledoit_wolf,1e-05,289,0.043270558726605374,0
1600,ledoit_wolf,1e-05,290,0.04345225878945543,0
1600,ledoit_wolf,1e-05,291,0.04366267683539259,0
1600,ledoit_wolf,1e-05,292,0.04385367000257987,0
1600,ledoit_wolf,1e-05,293,0.04388297350747735,0
1600,ledoit_wolf,1e-05,294,0.04412173240492045,0
1600,ledoit_wolf,1e-05,295,0.04440385397328618,0
1600,ledoit_wolf,1e-05,296,0.04442382960201222,0
1600,ledoit_wolf,1e-05,297,0.04463544194434679,0
1600,ledoit_wolf,1e-05,298,0.044745952490461656,0
1600,ledoit_wolf,1e-05,299,0.04488956036273104,0
1600,ledoit_wolf,1e-05,300,0.04503144105876212,0
1600,ledoit_wolf,1e-05,301,0.045117701950761854,0
1600,ledoit_wolf,1e-05,302,0.04535009875412848,0
1600,ledoit_wolf,1e-05,303,0.045450259886252925,0
1600,ledoit_wolf,1e-05,304,0.04575548569777137,0
1600,ledoit_wolf,1e-05,305,0.04600743284689954,0
1600,ledoit_wolf,1e-05,306,0.04607037137378537,0
1600,ledoit_wolf,1e-05,307,0.046289903599941826,0
1600,ledoit_wolf,1e-05,308,0.04652931681602321,0
1600,ledoit_wolf,1e-05,309,0.04656764026815353,0
1600,ledoit_wolf,1e-05,310,0.04675754857172304,0
1600,ledoit_wolf,1e-05,311,0.046948706783784815,0
1600,ledoit_wolf,1e-05,312,0.04735124090388496,0
1600,ledoit_wolf,1e-05,313,0.04752813800142827,0
1600,ledoit_wolf,1e-05,314,0.047648981759203284,0
1600,ledoit_wolf,1e-05,315,0.04770602494773511,0
1600,ledoit_wolf,1e-05,316,0.04798959305570767,0
1600,ledoit_wolf,1e-05,317,0.0481572935612045,0
1600,ledoit_wolf,1e-05,318,0.04838535252443889,0
1600,ledoit_wolf,1e-05,319,0.04878884566332972,0
1600,ledoit_wolf,1e-05,320,0.048919634055136475,0
1600,ledoit_wolf,1e-05,321,0.04910838000205149,0
1600,ledoit_wolf,1e-05,322,0.04931157986603225,0
1600,ledoit_wolf,1e-05,323,0.04952638981066164,0
1600,ledoit_wolf,1e-05,324,0.04981756241163248,0
1600,ledoit_wolf,1e-05,325,0.04992637780499565,0
1600,ledoit_wolf,1e-05,326,0.049988046541763885,0
1600,ledoit_wolf,1e-05,327,0.05020114407937914,0
1600,ledoit_wolf,1e-05,328,0.050344660227131154,0
1600,ledoit_wolf,1e-05,329,0.0505390187346173,0
1600,ledoit_wolf,1e-05,330,0.05074606560673504,0
1600,ledoit_wolf,1e-05,331,0.05089790872018252,0
1600,ledoit_wolf,1e-05,332,0.05098925412307736,0
1600,ledoit_wolf,1e-05,333,0.0511301935134821,0
1600,ledoit_wolf,1e-05,334,0.05144654416508889,0
1600,ledoit_wolf,1e-05,335,0.05157818052566584,0
1600,ledoit_wolf,1e-05,336,0.05174735188193701,0
1600,ledoit_wolf,1e-05,337,0.052126223101468444,0
1600,ledoit_wolf,1e-05,338,0.05249369492821823,0
1600,ledoit_wolf,1e-05,339,0.05252697854633909,0
1600,ledoit_wolf,1e-05,340,0.05270702300459475,0
1600,ledoit_wolf,1e-05,341,0.05323854682701788,0
1600,ledoit_wolf,1e-05,342,0.0532879100218475,0
1600,ledoit_wolf,1e-05,343,0.05337346986655721,0
1600,ledoit_wolf,1e-05,344,0.05384475079960705,0
1600,ledoit_wolf,1e-05,345,0.05390466738011656,0
1600,ledoit_wolf,1e-05,346,0.054293897290842844,0
1600,ledoit_wolf,1e-05,347,0.05452206361243505,0
1600,ledoit_wolf,1e-05,348,0.05469577446659765,0
1600,ledoit_wolf,1e-05,349,0.05515087698092713,0
1600,ledoit_wolf,1e-05,350,0.05529581222503117,0
1600,ledoit_wolf,1e-05,351,0.05538716212412288,0
1600,ledoit_wolf,1e-05,352,0.05547771103977508,0
1600,ledoit_wolf,1e-05,353,0.05596175270974915,0
1600,ledoit_wolf,1e-05,354,0.05617244201520183,0
1600,ledoit_wolf,1e-05,355,0.056469888577205536,0
1600,ledoit_wolf,1e-05,356,0.05666073155255097,0
1600,ledoit_wolf,1e-05,357,0.05683899449376869,0
1600,ledoit_wolf,1e-05,358,0.05725317040119949,0
1600,ledoit_wolf,1e-05,359,0.05735456212671176,0
1600,ledoit_wolf,1e-05,360,0.0575462831935753,0
1600,ledoit_wolf,1e-05,361,0.057638547224289835,0
1600,ledoit_wolf,1e-05,362,0.057799022388944195,0
1600,ledoit_wolf,1e-05,363,0.05797834513063499,0
1600,ledoit_wolf,1e-05,364,0.05838414250129946,0
1600,ledoit_wolf,1e-05,365,0.05860658409726901,0
1600,ledoit_wolf,1e-05,366,0.05881316043059615,0
1600,ledoit_wolf,1e-05,367,0.05907727390874074,0
1600,ledoit_wolf,1e-05,368,0.05926046575191236,0
1600,ledoit_wolf,1e-05,369,0.05948814775849749,0
1600,ledoit_wolf,1e-05,370,0.05986667705440756,0
1600,ledoit_wolf,1e-05,371,0.05989891137522137,0
1600,ledoit_wolf,1e-05,372,0.06014361837148263,0
1600,ledoit_wolf,1e-05,373,0.06034727672166323,0
1600,ledoit_wolf,1e-05,374,0.06054322554747629,0
1600,ledoit_wolf,1e-05,375,0.06073389050300238,0
1600,ledoit_wolf,1e-05,376,0.06109982301811308,0
1600,ledoit_wolf,1e-05,377,0.06129878963877097,0
1600,ledoit_wolf,1e-05,378,0.061804164431323375,0
1600,ledoit_wolf,1e-05,379,0.061985125470914226,0
1600,ledoit_wolf,1e-05,380,0.06230198723993409,0
1600,ledoit_wolf,1e-05,381,0.06243463885275266,0
1600,ledoit_wolf,1e-05,382,0.06268245272416921,0
1600,ledoit_wolf,1e-05,383,0.06280888919520153,0
1600,ledoit_wolf,1e-05,384,0.06319288810841672,0
1600,ledoit_wolf,1e-05,385,0.06346870637453146,0
1600,ledoit_wolf,1e-05,386,0.06366458151387597,0
1600,ledoit_wolf,1e-05,387,0.06377721135596666,0
1600,ledoit_wolf,1e-05,388,0.06406454174545771,0
1600,ledoit_wolf,1e-05,389,0.06422300472951041,0
1600,ledoit_wolf,1e-05,390,0.06468244039489206,0
1600,ledoit_wolf,1e-05,391,0.06493840233998616,0
1600,ledoit_wolf,1e-05,392,0.06500220920137972,0
1600,ledoit_wolf,1e-05,393,0.06556069745301614,0
1600,ledoit_wolf,1e-05,394,0.06585562197844336,0
1600,ledoit_wolf,1e-05,395,0.06628728912479062,0
1600,ledoit_wolf,1e-05,396,0.06646086907354454,0
1600,ledoit_wolf,1e-05,397,0.06674854683317767,0
1600,ledoit_wolf,1e-05,398,0.06711072143399587,0
1600,ledoit_wolf,1e-05,399,0.06733255981102204,0
1600,ledoit_wolf,1e-05,400,0.06740020036515264,0
1600,ledoit_wolf,1e-05,401,0.06775240911952943,0
1600,ledoit_wolf,1e-05,402,0.06790474383273983,0
1600,ledoit_wolf,1e-05,403,0.06837609259392577,0
1600,ledoit_wolf,1e-05,404,0.06859257943091909,0
1600,ledoit_wolf,1e-05,405,0.06922024359758193,0
1600,ledoit_wolf,1e-05,406,0.06958104357552256,0
1600,ledoit_wolf,1e-05,407,0.06990676246303612,0
1600,ledoit_wolf,1e-05,408,0.07010495985432783,0
1600,ledoit_wolf,1e-05,409,0.070208239946545,0
1600,ledoit_wolf,1e-05,410,0.07036892690109202,0
1600,ledoit_wolf,1e-05,411,0.07056369286576598,0
1600,ledoit_wolf,1e-05,412,0.07084628474482893,0
1600,ledoit_wolf,1e-05,413,0.07116663595808796,0
1600,ledoit_wolf,1e-05,414,0.07155189583067939,0
1600,ledoit_wolf,1e-05,415,0.07169981375106348,0
1600,ledoit_wolf,1e-05,416,0.07205886306768912,0
1600,ledoit_wolf,1e-05,417,0.07240478330634512,0
1600,ledoit_wolf,1e-05,418,0.07265836811672184,0
1600,ledoit_wolf,1e-05,419,0.07299192649482196,0
1600,ledoit_wolf,1e-05,420,0.07351590298965245,0
1600,ledoit_wolf,1e-05,421,0.07392147341972696,0
1600,ledoit_wolf,1e-05,422,0.07430308469637295,0
1600,ledoit_wolf,1e-05,423,0.07433706588985368,0
1600,ledoit_wolf,1e-05,424,0.07465381161905152,0
1600,ledoit_wolf,1e-05,425,0.07500540142138296,0
1600,ledoit_wolf,1e-05,426,0.075161329846647,0
1600,ledoit_wolf,1e-05,427,0.07544251010331832,0
1600,ledoit_wolf,1e-05,428,0.07604106517800358,0
1600,ledoit_wolf,1e-05,429,0.07644214557537457,0
1600,ledoit_wolf,1e-05,430,0.07654857531451226,0
1600,ledoit_wolf,1e-05,431,0.07700047317955142,0
1600,ledoit_wolf,1e-05,432,0.07720453831147633,0
1600,ledoit_wolf,1e-05,433,0.07731452621082865,0
1600,ledoit_wolf,1e-05,434,0.07769742594745647,0
1600,ledoit_wolf,1e-05,435,0.07787641887033021,0
1600,ledoit_wolf,1e-05,436,0.07826978855444222,0
1600,ledoit_wolf,1e-05,437,0.07888798589058475,0
1600,ledoit_wolf,1e-05,438,0.07920961077077386,0
1600,ledoit_wolf,1e-05,439,0.07960900343874153,0
1600,ledoit_wolf,1e-05,440,0.08007978575905263,0
1600,ledoit_wolf,1e-05,441,0.08022217872261682,0
1600,ledoit_wolf,1e-05,442,0.08057241684282021,0
1600,ledoit_wolf,1e-05,443,0.08079085216832504,0
1600,ledoit_wolf,1e-05,444,0.08116368348029979,0
1600,ledoit_wolf,1e-05,445,0.08181603725285164,0
1600,ledoit_wolf,1e-05,446,0.08184656489608809,0
1600,ledoit_wolf,1e-05,447,0.08215481870634209,0
1600,ledoit_wolf,1e-05,448,0.08259433783467518,0
1600,ledoit_wolf,1e-05,449,0.08308072184101492,0
1600,ledoit_wolf,1e-05,450,0.08346851437275785,0
1600,ledoit_wolf,1e-05,451,0.0837073352448812,0
1600,ledoit_wolf,1e-05,452,0.0839394542381987,0
1600,ledoit_wolf,1e-05,453,0.08428691089826892,0
1600,ledoit_wolf,1e-05,454,0.0847187842488882,0
1600,ledoit_wolf,1e-05,455,0.08509223441177317,0
1600,ledoit_wolf,1e-05,456,0.08549460694979978,0
1600,ledoit_wolf,1e-05,457,0.08603410703186029,0
1600,ledoit_wolf,1e-05,458,0.0860938574447754,0
1600,ledoit_wolf,1e-05,459,0.086543611833289,0
1600,ledoit_wolf,1e-05,460,0.0867165655044814,0
1600,ledoit_wolf,1e-05,461,0.08684872305367258,0
1600,ledoit_wolf,1e-05,462,0.08731488657777976,0
1600,ledoit_wolf,1e-05,463,0.08782161551382893,0
1600,ledoit_wolf,1e-05,464,0.08821506487124997,0
1600,ledoit_wolf,1e-05,465,0.08863479083993663,0
1600,ledoit_wolf,1e-05,466,0.0889254373506684,0
1600,ledoit_wolf,1e-05,467,0.08943011678546592,0
1600,ledoit_wolf,1e-05,468,0.08998178158281818,0
1600,ledoit_wolf,1e-05,469,0.09015312422018497,0
1600,ledoit_wolf,1e-05,470,0.09101919441849554,0
1600,ledoit_wolf,1e-05,471,0.09132626334356732,0
1600,ledoit_wolf,1e-05,472,0.09169455495614998,0
1600,ledoit_wolf,1e-05,473,0.09198262867282461,0
1600,ledoit_wolf,1e-05,474,0.09246806727676093,0
1600,ledoit_wolf,1e-05,475,0.09278879738382133,0
1600,ledoit_wolf,1e-05,476,0.09332738034085046,0
1600,ledoit_wolf,1e-05,477,0.09378296629096328,0
1600,ledoit_wolf,1e-05,478,0.09442904081338135,0
1600,ledoit_wolf,1e-05,479,0.09456656282526198,0
1600,ledoit_wolf,1e-05,480,0.09489129707205796,0
1600,ledoit_wolf,1e-05,481,0.09528433109741659,0
1600,ledoit_wolf,1e-05,482,0.09548182025643365,0
1600,ledoit_wolf,1e-05,483,0.09626431841941734,0
1600,ledoit_wolf,1e-05,484,0.09664366730752352,0
1600,ledoit_wolf,1e-05,485,0.09739992596401817,0
1600,ledoit_wolf,1e-05,486,0.09742138406263433,0
1600,ledoit_wolf,1e-05,487,0.09760403155575982,0
1600,ledoit_wolf,1e-05,488,0.09818083457976426,0
1600,ledoit_wolf,1e-05,489,0.0984645211830749,0
1600,ledoit_wolf,1e-05,490,0.09864762943767616,0
1600,ledoit_wolf,1e-05,491,0.09916750892910396,0
1600,ledoit_wolf,1e-05,492,0.09977671571106211,0
1600,ledoit_wolf,1e-05,493,0.10044715921607053,0
1600,ledoit_wolf,1e-05,494,0.1006573427550173,0
1600,ledoit_wolf,1e-05,495,0.10096439859533249,0
1600,ledoit_wolf,1e-05,496,0.1014567035890502,0
1600,ledoit_wolf,1e-05,497,0.10220389588455743,0
1600,ledoit_wolf,1e-05,498,0.10246297547148794,0
1600,ledoit_wolf,1e-05,499,0.10314798173476877,0
1600,ledoit_wolf,1e-05,500,0.10354736078728138,0
1600,ledoit_wolf,1e-05,501,0.1040898020915389,0
1600,ledoit_wolf,1e-05,502,0.10509029453933527,0
1600,ledoit_wolf,1e-05,503,0.10535913614412419,0
1600,ledoit_wolf,1e-05,504,0.10564879686610897,0
1600,ledoit_wolf,1e-05,505,0.10603171367282234,0
1600,ledoit_wolf,1e-05,506,0.10646494846936927,0
1600,ledoit_wolf,1e-05,507,0.10674453989536692,0
1600,ledoit_wolf,1e-05,508,0.10703763162125025,0
1600,ledoit_wolf,1e-05,509,0.10733124328695055,0
1600,ledoit_wolf,1e-05,510,0.1081661248910084,0
1600,ledoit_wolf,1e-05,511,0.10857349507879696,0
1600,ledoit_wolf,1e-05,512,0.10890023292993785,0
1600,ledoit_wolf,1e-05,513,0.11008689897298662,0
1600,ledoit_wolf,1e-05,514,0.11022980893844768,0
1600,ledoit_wolf,1e-05,515,0.11043018495713622,0
1600,ledoit_wolf,1e-05,516,0.11128186830379098,0
1600,ledoit_wolf,1e-05,517,0.11159320247457354,0
1600,ledoit_wolf,1e-05,518,0.11223154459563514,0
1600,ledoit_wolf,1e-05,519,0.11232613417034977,0
1600,ledoit_wolf,1e-05,520,0.11292250061271443,0
1600,ledoit_wolf,1e-05,521,0.11358620574666126,0
1600,ledoit_wolf,1e-05,522,0.11464173651480301,0
1600,ledoit_wolf,1e-05,523,0.11499361929988294,0
1600,ledoit_wolf,1e-05,524,0.11583557892946046,0
1600,ledoit_wolf,1e-05,525,0.11630745333184739,0
1600,ledoit_wolf,1e-05,526,0.11663577069022481,0
1600,ledoit_wolf,1e-05,527,0.11687240209161939,0
1600,ledoit_wolf,1e-05,528,0.11712346882064305,0
1600,ledoit_wolf,1e-05,529,0.11770654191686515,0
1600,ledoit_wolf,1e-05,530,0.1180183790823723,0
1600,ledoit_wolf,1e-05,531,0.11837146044803154,0
1600,ledoit_wolf,1e-05,532,0.11906282430993224,0
1600,ledoit_wolf,1e-05,533,0.11968380090429978,0
1600,ledoit_wolf,1e-05,534,0.12029981484177162,0
1600,ledoit_wolf,1e-05,535,0.1214318099553777,0
1600,ledoit_wolf,1e-05,536,0.12173514206688475,0
1600,ledoit_wolf,1e-05,537,0.12221643009018297,0
1600,ledoit_wolf,1e-05,538,0.12272852111611735,0
1600,ledoit_wolf,1e-05,539,0.12338131186879651,0
1600,ledoit_wolf,1e-05,540,0.12380628303093605,0
1600,ledoit_wolf,1e-05,541,0.12403469741213016,0
1600,ledoit_wolf,1e-05,542,0.12473607024941018,0
1600,ledoit_wolf,1e-05,543,0.12532696143718444,0
1600,ledoit_wolf,1e-05,544,0.1255634113726088,0
1600,ledoit_wolf,1e-05,545,0.12657404404631498,0
1600,ledoit_wolf,1e-05,546,0.1268077270745188,0
1600,ledoit_wolf,1e-05,547,0.12777617177741665,0
1600,ledoit_wolf,1e-05,548,0.1279037562771429,0
1600,ledoit_wolf,1e-05,549,0.1285735798307448,0
1600,ledoit_wolf,1e-05,550,0.12935682167334073,0
1600,ledoit_wolf,1e-05,551,0.13008287989308057,0
1600,ledoit_wolf,1e-05,552,0.13056400117284697,0
1600,ledoit_wolf,1e-05,553,0.13110742647585555,0
1600,ledoit_wolf,1e-05,554,0.13206096277428864,0
1600,ledoit_wolf,1e-05,555,0.1327275388286683,0
1600,ledoit_wolf,1e-05,556,0.1328141290361257,0
1600,ledoit_wolf,1e-05,557,0.1339483522655202,0
1600,ledoit_wolf,1e-05,558,0.13487136728627735,0
1600,ledoit_wolf,1e-05,559,0.1356791301219646,0
1600,ledoit_wolf,1e-05,560,0.13619822327920852,0
1600,ledoit_wolf,1e-05,561,0.13669937090086512,0
1600,ledoit_wolf,1e-05,562,0.13748272701119277,0
1600,ledoit_wolf,1e-05,563,0.13771028044608416,0
1600,ledoit_wolf,1e-05,564,0.139183756915773,0
1600,ledoit_wolf,1e-05,565,0.13961472637656855,0
1600,ledoit_wolf,1e-05,566,0.13982857926552475,0
1600,ledoit_wolf,1e-05,567,0.13997989204847788,0
1600,ledoit_wolf,1e-05,568,0.14100559681398028,0
1600,ledoit_wolf,1e-05,569,0.1413785353065636,0
1600,ledoit_wolf,1e-05,570,0.1416679686465037,0
1600,ledoit_wolf,1e-05,571,0.14190503242936986,0
1600,ledoit_wolf,1e-05,572,0.1429376953454253,0
1600,ledoit_wolf,1e-05,573,0.143916199314942,0
1600,ledoit_wolf,1e-05,574,0.14418154149933254,0
1600,ledoit_wolf,1e-05,575,0.14481026424846322,0
1600,ledoit_wolf,1e-05,576,0.1463250420396473,0
1600,ledoit_wolf,1e-05,577,0.14725820602718384,0
1600,ledoit_wolf,1e-05,578,0.14740126495148964,0
1600,ledoit_wolf,1e-05,579,0.14798957580405203,0
1600,ledoit_wolf,1e-05,580,0.14877497284430358,0
1600,ledoit_wolf,1e-05,581,0.1493166254737192,0
1600,ledoit_wolf,1e-05,582,0.1503441324914326,0
1600,ledoit_wolf,1e-05,583,0.1514213275929381,0
1600,ledoit_wolf,1e-05,584,0.15195544219435048,0
1600,ledoit_wolf,1e-05,585,0.1523609718097324,0
1600,ledoit_wolf,1e-05,586,0.15304164135422885,0
1600,ledoit_wolf,1e-05,587,0.15445296055634072,0
1600,ledoit_wolf,1e-05,588,0.15459609140355116,0
1600,ledoit_wolf,1e-05,589,0.15583690449490267,0
1600,ledoit_wolf,1e-05,590,0.15647295719201154,0
1600,ledoit_wolf,1e-05,591,0.1575995630366769,0
1600,ledoit_wolf,1e-05,592,0.15812157873394167,0
1600,ledoit_wolf,1e-05,593,0.1594170352248519,0
1600,ledoit_wolf,1e-05,594,0.15990345789660998,0
1600,ledoit_wolf,1e-05,595,0.16046045095709385,0
1600,ledoit_wolf,1e-05,596,0.16105588342108684,0
1600,ledoit_wolf,1e-05,597,0.1621863434408365,0
1600,ledoit_wolf,1e-05,598,0.16295159196491,0
1600,ledoit_wolf,1e-05,599,0.16370849449841499,0
1600,ledoit_wolf,1e-05,600,0.16436540591120194,0
1600,ledoit_wolf,1e-05,601,0.16518895810971845,0
1600,ledoit_wolf,1e-05,602,0.16537289440036068,0
1600,ledoit_wolf,1e-05,603,0.16647590869519985,0
1600,ledoit_wolf,1e-05,604,0.1677184597958469,0
1600,ledoit_wolf,1e-05,605,0.1681110926720627,0
1600,ledoit_wolf,1e-05,606,0.16899461840349236,0
1600,ledoit_wolf,1e-05,607,0.16967869824550225,0
1600,ledoit_wolf,1e-05,608,0.17050198244122186,0
1600,ledoit_wolf,1e-05,609,0.17086323930511138,0
1600,ledoit_wolf,1e-05,610,0.17197177459502308,0
1600,ledoit_wolf,1e-05,611,0.17373309261168554,0
1600,ledoit_wolf,1e-05,612,0.17431426815704645,0
1600,ledoit_wolf,1e-05,613,0.17447835152762248,0
1600,ledoit_wolf,1e-05,614,0.17519807798587747,0
1600,ledoit_wolf,1e-05,615,0.17702401917410443,0
1600,ledoit_wolf,1e-05,616,0.17765848954006297,0
1600,ledoit_wolf,1e-05,617,0.1785916771371929,0
1600,ledoit_wolf,1e-05,618,0.1802093599090726,0
1600,ledoit_wolf,1e-05,619,0.180847029088039,0
1600,ledoit_wolf,1e-05,620,0.1818506361845327,0
1600,ledoit_wolf,1e-05,621,0.1829377996991599,0
1600,ledoit_wolf,1e-05,622,0.18373286904590122,0
1600,ledoit_wolf,1e-05,623,0.1843067529571221,0
1600,ledoit_wolf,1e-05,624,0.18472391869475438,0
1600,ledoit_wolf,1e-05,625,0.1852502583813913,0
1600,ledoit_wolf,1e-05,626,0.1868473877194791,0
1600,ledoit_wolf,1e-05,627,0.18754508596957276,0
1600,ledoit_wolf,1e-05,628,0.18880425353134697,0
1600,ledoit_wolf,1e-05,629,0.18980123135262192,0
1600,ledoit_wolf,1e-05,630,0.1907069187583041,0
1600,ledoit_wolf,1e-05,631,0.19174010096180008,0
1600,ledoit_wolf,1e-05,632,0.1925508686963974,0
1600,ledoit_wolf,1e-05,633,0.19331990349473382,0
1600,ledoit_wolf,1e-05,634,0.19390875590212017,0
1600,ledoit_wolf,1e-05,635,0.19479656563630218,0
1600,ledoit_wolf,1e-05,636,0.19744011533664518,0
1600,ledoit_wolf,1e-05,637,0.19840744586048448,0
1600,ledoit_wolf,1e-05,638,0.19916616395282313,0
1600,ledoit_wolf,1e-05,639,0.20056313573877774,0
1600,ledoit_wolf,1e-05,640,0.2020894996560482,0
1600,ledoit_wolf,1e-05,641,0.2032279046147969,0
1600,ledoit_wolf,1e-05,642,0.20545728714546213,0
1600,ledoit_wolf,1e-05,643,0.2056441856206693,0
1600,ledoit_wolf,1e-05,644,0.20596122435815073,0
1600,ledoit_wolf,1e-05,645,0.20660348638524018,0
1600,ledoit_wolf,1e-05,646,0.2077810656395645,0
1600,ledoit_wolf,1e-05,647,0.20878204680117557,0
1600,ledoit_wolf,1e-05,648,0.2095011687393391,0
1600,ledoit_wolf,1e-05,649,0.2108904511079492,0
1600,ledoit_wolf,1e-05,650,0.21204651900136814,0
1600,ledoit_wolf,1e-05,651,0.21356108904285248,0
1600,ledoit_wolf,1e-05,652,0.214716413963831,0
1600,ledoit_wolf,1e-05,653,0.21576653034154333,0
1600,ledoit_wolf,1e-05,654,0.21658494267045636,0
1600,ledoit_wolf,1e-05,655,0.21733885494881486,0
1600,ledoit_wolf,1e-05,656,0.21910152582615383,0
1600,ledoit_wolf,1e-05,657,0.22031996763792086,0
1600,ledoit_wolf,1e-05,658,0.2215490390222922,0
1600,ledoit_wolf,1e-05,659,0.22237925098918943,0
1600,ledoit_wolf,1e-05,660,0.2229121313182956,0
1600,ledoit_wolf,1e-05,661,0.22486289821449332,0
1600,ledoit_wolf,1e-05,662,0.2264537721908865,0
1600,ledoit_wolf,1e-05,663,0.22778214285531098,0
1600,ledoit_wolf,1e-05,664,0.22823959713587988,0
1600,ledoit_wolf,1e-05,665,0.22896581575354705,0
1600,ledoit_wolf,1e-05,666,0.22996885316388194,0
1600,ledoit_wolf,1e-05,667,0.2310969983624996,0
1600,ledoit_wolf,1e-05,668,0.23199500556170888,0
1600,ledoit_wolf,1e-05,669,0.23412138332449392,0
1600,ledoit_wolf,1e-05,670,0.23511782566914288,0
1600,ledoit_wolf,1e-05,671,0.2367247436935641,0
1600,ledoit_wolf,1e-05,672,0.2375169741571375,0
1600,ledoit_wolf,1e-05,673,0.23868121174669352,0
1600,ledoit_wolf,1e-05,674,0.24027106668628198,0
1600,ledoit_wolf,1e-05,675,0.24185354659642688,0
1600,ledoit_wolf,1e-05,676,0.24292229490382752,0
1600,ledoit_wolf,1e-05,677,0.24459100440688228,0
1600,ledoit_wolf,1e-05,678,0.24587600218007588,0
1600,ledoit_wolf,1e-05,679,0.24688055332360279,0
1600,ledoit_wolf,1e-05,680,0.2483294602768014,0
1600,ledoit_wolf,1e-05,681,0.24854775443179355,0
1600,ledoit_wolf,1e-05,682,0.2523009989232811,0
1600,ledoit_wolf,1e-05,683,0.25314520049067746,0
1600,ledoit_wolf,1e-05,684,0.25451744022156325,0
1600,ledoit_wolf,1e-05,685,0.2558876479570015,0
1600,ledoit_wolf,1e-05,686,0.2566832965178111,0
1600,ledoit_wolf,1e-05,687,0.2574842491475007,0
1600,ledoit_wolf,1e-05,688,0.2600389968601423,0
1600,ledoit_wolf,1e-05,689,0.26185245548010894,0
1600,ledoit_wolf,1e-05,690,0.2645570298458543,0
1600,ledoit_wolf,1e-05,691,0.26536858395717333,0
1600,ledoit_wolf,1e-05,692,0.26627220832365855,0
1600,ledoit_wolf,1e-05,693,0.2677356063073852,0
1600,ledoit_wolf,1e-05,694,0.2699151035955532,0
1600,ledoit_wolf,1e-05,695,0.270400418907882,0
1600,ledoit_wolf,1e-05,696,0.27184523278220346,0
1600,ledoit_wolf,1e-05,697,0.27501791306256457,0
1600,ledoit_wolf,1e-05,698,0.2770131952892574,0
1600,ledoit_wolf,1e-05,699,0.2780195068659404,0
1600,ledoit_wolf,1e-05,700,0.27877013764828323,0
1600,ledoit_wolf,1e-05,701,0.27901828181091926,0
1600,ledoit_wolf,1e-05,702,0.2804791533624128,0
1600,ledoit_wolf,1e-05,703,0.28202597052193035,0
1600,ledoit_wolf,1e-05,704,0.2858157466396522,0
1600,ledoit_wolf,1e-05,705,0.28630158411469486,0
1600,ledoit_wolf,1e-05,706,0.28743718933003126,0
1600,ledoit_wolf,1e-05,707,0.28895533830809395,0
1600,ledoit_wolf,1e-05,708,0.2910472712098935,0
1600,ledoit_wolf,1e-05,709,0.2949358235442645,0
1600,ledoit_wolf,1e-05,710,0.29622162115314576,0
1600,ledoit_wolf,1e-05,711,0.2985445461827094,0
1600,ledoit_wolf,1e-05,712,0.2993175477284447,0
1600,ledoit_wolf,1e-05,713,0.3000366561609673,0
1600,ledoit_wolf,1e-05,714,0.30252174571385715,0
1600,ledoit_wolf,1e-05,715,0.3043377980464492,0
1600,ledoit_wolf,1e-05,716,0.305663033742354,0
1600,ledoit_wolf,1e-05,717,0.30755460692760817,0
1600,ledoit_wolf,1e-05,718,0.3090508933062866,0
1600,ledoit_wolf,1e-05,719,0.31181280270455,0
1600,ledoit_wolf,1e-05,720,0.31501936394697,0
1600,ledoit_wolf,1e-05,721,0.31608020018625776,0
1600,ledoit_wolf,1e-05,722,0.3165832989530396,0
1600,ledoit_wolf,1e-05,723,0.31978748039114935,0
1600,ledoit_wolf,1e-05,724,0.32300647160348656,0
1600,ledoit_wolf,1e-05,725,0.32478432919557787,0
1600,ledoit_wolf,1e-05,726,0.3257714780157074,0
1600,ledoit_wolf,1e-05,727,0.3269658799450262,0
1600,ledoit_wolf,1e-05,728,0.32975920761464084,0
1600,ledoit_wolf,1e-05,729,0.3304642213225964,0
1600,ledoit_wolf,1e-05,730,0.3317940285271076,0
1600,ledoit_wolf,1e-05,731,0.33359764976377737,0
1600,ledoit_wolf,1e-05,732,0.33637695083880975,0
1600,ledoit_wolf,1e-05,733,0.33840910874381913,0
1600,ledoit_wolf,1e-05,734,0.3394948396142317,0
1600,ledoit_wolf,1e-05,735,0.34248673732901025,0
1600,ledoit_wolf,1e-05,736,0.345523130205645,0
1600,ledoit_wolf,1e-05,737,0.34629791779345487,0
1600,ledoit_wolf,1e-05,738,0.34851316288428463,0
1600,ledoit_wolf,1e-05,739,0.35091918753468626,0
1600,ledoit_wolf,1e-05,740,0.35223804045551826,0
1600,ledoit_wolf,1e-05,741,0.35378148225379835,0
1600,ledoit_wolf,1e-05,742,0.35713545905578536,0
1600,ledoit_wolf,1e-05,743,0.3601654636600508,0
1600,ledoit_wolf,1e-05,744,0.36287349922660483,0
1600,ledoit_wolf,1e-05,745,0.36461210682944,0
1600,ledoit_wolf,1e-05,746,0.36613426935854676,0
1600,ledoit_wolf,1e-05,747,0.3687218857688922,0
1600,ledoit_wolf,1e-05,748,0.3709408206150794,0
1600,ledoit_wolf,1e-05,749,0.37351657132126176,0
1600,ledoit_wolf,1e-05,750,0.3756394073994386,0
1600,ledoit_wolf,1e-05,751,0.377482688182544,0
1600,ledoit_wolf,1e-05,752,0.3804617815193179,0
1600,ledoit_wolf,1e-05,753,0.3835501810663358,0
1600,ledoit_wolf,1e-05,754,0.3882872477604566,0
1600,ledoit_wolf,1e-05,755,0.3908156101281132,0
1600,ledoit_wolf,1e-05,756,0.3940226814576297,0
1600,ledoit_wolf,1e-05,757,0.39461553898336826,0
1600,ledoit_wolf,1e-05,758,0.3956959050832157,0
1600,ledoit_wolf,1e-05,759,0.39961630883857263,0
1600,ledoit_wolf,1e-05,760,0.4021726983128681,0
1600,ledoit_wolf,1e-05,761,0.4065328445665859,0
1600,ledoit_wolf,1e-05,762,0.4101670629310426,0
1600,ledoit_wolf,1e-05,763,0.4134752184537841,0
1600,ledoit_wolf,1e-05,764,0.4172928510915971,0
1600,ledoit_wolf,1e-05,765,0.41991342801928566,0
1600,ledoit_wolf,1e-05,766,0.42199561601238467,0
1600,ledoit_wolf,1e-05,767,0.42356337048168474,0
1600,ledoit_wolf,1e-05,768,0.4252030852291264,0
1600,ledoit_wolf,1e-05,769,0.431335540683951,0
1600,ledoit_wolf,1e-05,770,0.43373814644401654,0
1600,ledoit_wolf,1e-05,771,0.4348090850387872,0
1600,ledoit_wolf,1e-05,772,0.437038262722817,0
1600,ledoit_wolf,1e-05,773,0.44244327987010307,0
1600,ledoit_wolf,1e-05,774,0.44345877516213106,0
1600,ledoit_wolf,1e-05,775,0.4497705630703268,0
1600,ledoit_wolf,1e-05,776,0.45227498484307643,0
1600,ledoit_wolf,1e-05,777,0.4568869561273176,0
1600,ledoit_wolf,1e-05,778,0.4600357162075958,0
1600,ledoit_wolf,1e-05,779,0.46517903729245863,0
1600,ledoit_wolf,1e-05,780,0.46780259836210636,0
1600,ledoit_wolf,1e-05,781,0.47032468786979176,0
1600,ledoit_wolf,1e-05,782,0.47084147589940717,0
1600,ledoit_wolf,1e-05,783,0.4778717990064427,0
1600,ledoit_wolf,1e-05,784,0.48029411903602914,0
1600,ledoit_wolf,1e-05,785,0.4836142308244051,0
1600,ledoit_wolf,1e-05,786,0.4844310509215839,0
1600,ledoit_wolf,1e-05,787,0.4887524708687127,0
1600,ledoit_wolf,1e-05,788,0.49234928268440664,0
1600,ledoit_wolf,1e-05,789,0.4950892990114947,0
1600,ledoit_wolf,1e-05,790,0.4977855424792291,0
1600,ledoit_wolf,1e-05,791,0.5018850292174424,0
1600,ledoit_wolf,1e-05,792,0.5063409036808502,0
1600,ledoit_wolf,1e-05,793,0.5109540033589397,0
1600,ledoit_wolf,1e-05,794,0.5127228570320123,0
1600,ledoit_wolf,1e-05,795,0.519365116792619,0
1600,ledoit_wolf,1e-05,796,0.5218967315900429,0
1600,ledoit_wolf,1e-05,797,0.5256189362934965,0
1600,ledoit_wolf,1e-05,798,0.5322258263888948,0
1600,ledoit_wolf,1e-05,799,0.5348001685543134,0
1600,ledoit_wolf,1e-05,800,0.5371923829082518,0
1600,ledoit_wolf,1e-05,801,0.5416657608300317,0
1600,ledoit_wolf,1e-05,802,0.5504818748393139,0
1600,ledoit_wolf,1e-05,803,0.5551850276654479,0
1600,ledoit_wolf,1e-05,804,0.5555732369920409,0
1600,ledoit_wolf,1e-05,805,0.5590695358606882,0
1600,ledoit_wolf,1e-05,806,0.5607044455814181,0
1600,ledoit_wolf,1e-05,807,0.5634816149005691,0
1600,ledoit_wolf,1e-05,808,0.5683996425880948,0
1600,ledoit_wolf,1e-05,809,0.5732216306427463,0
1600,ledoit_wolf,1e-05,810,0.5740586985993316,0
1600,ledoit_wolf,1e-05,811,0.5789888311992881,0
1600,ledoit_wolf,1e-05,812,0.5932679911898102,0
1600,ledoit_wolf,1e-05,813,0.5972792009449648,0
1600,ledoit_wolf,1e-05,814,0.6018083381547323,0
1600,ledoit_wolf,1e-05,815,0.6058595656989882,0
1600,ledoit_wolf,1e-05,816,0.6105494222987813,0
1600,ledoit_wolf,1e-05,817,0.6142177308548631,0
1600,ledoit_wolf,1e-05,818,0.6168562749508837,0
1600,ledoit_wolf,1e-05,819,0.6215551510837527,0
1600,ledoit_wolf,1e-05,820,0.6275095174608997,0
1600,ledoit_wolf,1e-05,821,0.6310352408003249,0
1600,ledoit_wolf,1e-05,822,0.6376258413325968,0
1600,ledoit_wolf,1e-05,823,0.6469800903794761,0
1600,ledoit_wolf,1e-05,824,0.6492534963414496,0
1600,ledoit_wolf,1e-05,825,0.6523190473773203,0
1600,ledoit_wolf,1e-05,826,0.6553865156829142,0
1600,ledoit_wolf,1e-05,827,0.6643832393401372,0
1600,ledoit_wolf,1e-05,828,0.6656311500452732,0
1600,ledoit_wolf,1e-05,829,0.6734979615046193,0
1600,ledoit_wolf,1e-05,830,0.6752006048450486,0
1600,ledoit_wolf,1e-05,831,0.684652593787399,0
1600,ledoit_wolf,1e-05,832,0.6893913454615743,0
1600,ledoit_wolf,1e-05,833,0.6951430485644213,0
1600,ledoit_wolf,1e-05,834,0.7018052617024496,0
1600,ledoit_wolf,1e-05,835,0.7084816497711383,0
1600,ledoit_wolf,1e-05,836,0.7137967007886832,0
1600,ledoit_wolf,1e-05,837,0.7200884668986658,0
1600,ledoit_wolf,1e-05,838,0.7244458599102207,0
1600,ledoit_wolf,1e-05,839,0.7267970898184408,0
1600,ledoit_wolf,1e-05,840,0.7336879626401145,0
1600,ledoit_wolf,1e-05,841,0.738131211328261,0
1600,ledoit_wolf,1e-05,842,0.7468833265992654,0
1600,ledoit_wolf,1e-05,843,0.7482410131186686,0
1600,ledoit_wolf,1e-05,844,0.7590561878317592,0
1600,ledoit_wolf,1e-05,845,0.7696382223699656,0
1600,ledoit_wolf,1e-05,846,0.779730239093542,0
1600,ledoit_wolf,1e-05,847,0.7881780282050553,0
1600,ledoit_wolf,1e-05,848,0.7969259795071612,0
1600,ledoit_wolf,1e-05,849,0.7993080218143264,0
1600,ledoit_wolf,1e-05,850,0.808610013924174,0
1600,ledoit_wolf,1e-05,851,0.8127420747824222,0
1600,ledoit_wolf,1e-05,852,0.823711050944352,0
1600,ledoit_wolf,1e-05,853,0.830894762399992,0
1600,ledoit_wolf,1e-05,854,0.8363513941237704,0
1600,ledoit_wolf,1e-05,855,0.8494469051474539,0
1600,ledoit_wolf,1e-05,856,0.85317545259679,0
1600,ledoit_wolf,1e-05,857,0.8583158221989986,0
1600,ledoit_wolf,1e-05,858,0.8713916373132998,0
1600,ledoit_wolf,1e-05,859,0.8780813833483511,0
1600,ledoit_wolf,1e-05,860,0.8791880823215371,0
1600,ledoit_wolf,1e-05,861,0.8872402434681594,0
1600,ledoit_wolf,1e-05,862,0.8961268049278626,0
1600,ledoit_wolf,1e-05,863,0.9046175497571287,0
1600,ledoit_wolf,1e-05,864,0.9138483430341131,0
1600,ledoit_wolf,1e-05,865,0.9325588201459933,0
1600,ledoit_wolf,1e-05,866,0.9344416755904555,0
1600,ledoit_wolf,1e-05,867,0.9472624194515351,0
1600,ledoit_wolf,1e-05,868,0.9558928463586499,0
1600,ledoit_wolf,1e-05,869,0.9601703111200409,0
1600,ledoit_wolf,1e-05,870,0.9726948028786105,0
1600,ledoit_wolf,1e-05,871,0.9831187855162707,0
1600,ledoit_wolf,1e-05,872,0.9949119507879943,0
1600,ledoit_wolf,1e-05,873,0.997115869983357,0
1600,ledoit_wolf,1e-05,874,1.0109474012534527,0
1600,ledoit_wolf,1e-05,875,1.0207152217480078,0
1600,ledoit_wolf,1e-05,876,1.0305364306344813,0
1600,ledoit_wolf,1e-05,877,1.032750609653201,0
1600,ledoit_wolf,1e-05,878,1.0478810103889302,0
1600,ledoit_wolf,1e-05,879,1.0607580992833125,0
1600,ledoit_wolf,1e-05,880,1.0662140657582921,0
1600,ledoit_wolf,1e-05,881,1.0685157490265018,0
1600,ledoit_wolf,1e-05,882,1.0871940475660125,0
1600,ledoit_wolf,1e-05,883,1.0912418624749354,0
1600,ledoit_wolf,1e-05,884,1.1059601323812889,0
1600,ledoit_wolf,1e-05,885,1.1116827642476705,0
1600,ledoit_wolf,1e-05,886,1.1217796061611731,0
1600,ledoit_wolf,1e-05,887,1.1317272734537065,0
1600,ledoit_wolf,1e-05,888,1.1716806369337556,0
1600,ledoit_wolf,1e-05,889,1.1856727707696824,0
1600,ledoit_wolf,1e-05,890,1.1946154794941295,0
1600,ledoit_wolf,1e-05,891,1.2081002622893204,0
1600,ledoit_wolf,1e-05,892,1.218529596454339,0
1600,ledoit_wolf,1e-05,893,1.2304445885861757,0
1600,ledoit_wolf,1e-05,894,1.2488934539740622,0
1600,ledoit_wolf,1e-05,895,1.2597554403270868,0
1600,ledoit_wolf,1e-05,896,1.261343235536782,0
1600,ledoit_wolf,1e-05,897,1.2882075478273725,0
1600,ledoit_wolf,1e-05,898,1.2924869475379726,0
1600,ledoit_wolf,1e-05,899,1.313724603204271,0
1600,ledoit_wolf,1e-05,900,1.3224417535345696,0
1600,ledoit_wolf,1e-05,901,1.3433176679645962,0
1600,ledoit_wolf,1e-05,902,1.3492756047520553,0
1600,ledoit_wolf,1e-05,903,1.3817007383195836,0
1600,ledoit_wolf,1e-05,904,1.4034305337475643,0
1600,ledoit_wolf,1e-05,905,1.4105703060177808,0
1600,ledoit_wolf,1e-05,906,1.4144215677982543,0
1600,ledoit_wolf,1e-05,907,1.4284489439983885,0
1600,ledoit_wolf,1e-05,908,1.46142645429786,0
1600,ledoit_wolf,1e-05,909,1.4810959216400208,0
1600,ledoit_wolf,1e-05,910,1.4993691729583603,0
1600,ledoit_wolf,1e-05,911,1.5116329345844972,0
1600,ledoit_wolf,1e-05,912,1.5222227683371268,0
1600,ledoit_wolf,1e-05,913,1.5377369347878669,0
1600,ledoit_wolf,1e-05,914,1.5513432846496311,0
1600,ledoit_wolf,1e-05,915,1.5883818714299547,0
1600,ledoit_wolf,1e-05,916,1.600153901982116,0
1600,ledoit_wolf,1e-05,917,1.620782023674865,0
1600,ledoit_wolf,1e-05,918,1.6245074331789922,0
1600,ledoit_wolf,1e-05,919,1.6499957152978781,0
1600,ledoit_wolf,1e-05,920,1.6668463971966512,0
1600,ledoit_wolf,1e-05,921,1.6936496088540836,0
1600,ledoit_wolf,1e-05,922,1.7272140944831813,0
1600,ledoit_wolf,1e-05,923,1.7553110184332423,0
1600,ledoit_wolf,1e-05,924,1.78035981271519,0
1600,ledoit_wolf,1e-05,925,1.7910661390885636,0
1600,ledoit_wolf,1e-05,926,1.8089977124089698,0
1600,ledoit_wolf,1e-05,927,1.849654048279614,0
1600,ledoit_wolf,1e-05,928,1.862905961389425,0
1600,ledoit_wolf,1e-05,929,1.8724234480967825,0
1600,ledoit_wolf,1e-05,930,1.9155961772782233,0
1600,ledoit_wolf,1e-05,931,1.9454354203237563,0
1600,ledoit_wolf,1e-05,932,1.965924788478809,0
1600,ledoit_wolf,1e-05,933,1.9810958625703643,0
1600,ledoit_wolf,1e-05,934,2.019997283243104,0
1600,ledoit_wolf,1e-05,935,2.035266247639164,0
1600,ledoit_wolf,1e-05,936,2.0759020359250475,0
1600,ledoit_wolf,1e-05,937,2.0958372629686277,0
1600,ledoit_wolf,1e-05,938,2.120612273503398,0
1600,ledoit_wolf,1e-05,939,2.137248513383494,0
1600,ledoit_wolf,1e-05,940,2.1931269892901435,0
1600,ledoit_wolf,1e-05,941,2.2234614293857113,0
1600,ledoit_wolf,1e-05,942,2.2414262286879323,0
1600,ledoit_wolf,1e-05,943,2.277908663433587,0
1600,ledoit_wolf,1e-05,944,2.316959649447025,0
1600,ledoit_wolf,1e-05,945,2.3879942078455363,0
1600,ledoit_wolf,1e-05,946,2.4009203982058205,0
1600,ledoit_wolf,1e-05,947,2.4308133289214298,0
1600,ledoit_wolf,1e-05,948,2.449212736842436,0
1600,ledoit_wolf,1e-05,949,2.484804710122978,0
1600,ledoit_wolf,1e-05,950,2.544035630710446,0
1600,ledoit_wolf,1e-05,951,2.595715467821391,0
1600,ledoit_wolf,1e-05,952,2.6030853636261155,0
1600,ledoit_wolf,1e-05,953,2.6403062619857454,0
1600,ledoit_wolf,1e-05,954,2.7015338373543165,0
1600,ledoit_wolf,1e-05,955,2.72892418887392,0
1600,ledoit_wolf,1e-05,956,2.762688561873196,0
1600,ledoit_wolf,1e-05,957,2.793519335919388,0
1600,ledoit_wolf,1e-05,958,2.84021322128891,0
1600,ledoit_wolf,1e-05,959,2.8699551493283857,0
1600,ledoit_wolf,1e-05,960,2.9772077003218724,0
1600,ledoit_wolf,1e-05,961,3.003834942146339,0
1600,ledoit_wolf,1e-05,962,3.0654630456838503,0
1600,ledoit_wolf,1e-05,963,3.112161305820038,0
1600,ledoit_wolf,1e-05,964,3.1569680357926657,0
1600,ledoit_wolf,1e-05,965,3.2229220706713906,0
1600,ledoit_wolf,1e-05,966,3.28803619300637,0
1600,ledoit_wolf,1e-05,967,3.3902886926789275,0
1600,ledoit_wolf,1e-05,968,3.415611076997293,0
1600,ledoit_wolf,1e-05,969,3.4676692522309693,0
1600,ledoit_wolf,1e-05,970,3.583200675557803,0
1600,ledoit_wolf,1e-05,971,3.6446015844777944,0
1600,ledoit_wolf,1e-05,972,3.6850924970292347,0
1600,ledoit_wolf,1e-05,973,3.743862654064561,0
1600,ledoit_wolf,1e-05,974,3.7818488048358674,0
1600,ledoit_wolf,1e-05,975,3.8490108053853285,0
1600,ledoit_wolf,1e-05,976,3.909909148827214,0
1600,ledoit_wolf,1e-05,977,3.995788825982368,0
1600,ledoit_wolf,1e-05,978,4.12385757851532,0
1600,ledoit_wolf,1e-05,979,4.2538140369175945,0
1600,ledoit_wolf,1e-05,980,4.26650430495392,0
1600,ledoit_wolf,1e-05,981,4.295915015803374,0
1600,ledoit_wolf,1e-05,982,4.409922158603,0
1600,ledoit_wolf,1e-05,983,4.543051634323236,0
1600,ledoit_wolf,1e-05,984,4.656802466435913,0
1600,ledoit_wolf,1e-05,985,4.7316999141562475,0
1600,ledoit_wolf,1e-05,986,4.835510722988095,0
1600,ledoit_wolf,1e-05,987,5.086123647861183,0
1600,ledoit_wolf,1e-05,988,5.099058998616687,0
1600,ledoit_wolf,1e-05,989,5.218199151379959,0
1600,ledoit_wolf,1e-05,990,5.291391983856224,0
1600,ledoit_wolf,1e-05,991,5.382321183107182,0
1600,ledoit_wolf,1e-05,992,5.60643964406375,0
1600,ledoit_wolf,1e-05,993,5.6610520525521455,0
1600,ledoit_wolf,1e-05,994,5.802190341564015,0
1600,ledoit_wolf,1e-05,995,5.850405921073398,0
1600,ledoit_wolf,1e-05,996,6.097872803139118,0
1600,ledoit_wolf,1e-05,997,6.167259017705576,0
1600,ledoit_wolf,1e-05,998,6.279563391363572,0
1600,ledoit_wolf,1e-05,999,6.674946394281848,0
1600,ledoit_wolf,1e-05,1000,6.890494804112353,0
1600,ledoit_wolf,1e-05,1001,6.998216790110455,0
1600,ledoit_wolf,1e-05,1002,7.216797131300384,0
1600,ledoit_wolf,1e-05,1003,7.479754797659864,0
1600,ledoit_wolf,1e-05,1004,7.76710471327407,0
1600,ledoit_wolf,1e-05,1005,7.932747707415899,0
1600,ledoit_wolf,1e-05,1006,8.21684056785286,0
1600,ledoit_wolf,1e-05,1007,8.606335098592744,0
1600,ledoit_wolf,1e-05,1008,9.13491837597661,0
1600,ledoit_wolf,1e-05,1009,9.77868478284382,0
1600,ledoit_wolf,1e-05,1010,10.062903236111753,0
1600,ledoit_wolf,1e-05,1011,10.688969126792946,0
1600,ledoit_wolf,1e-05,1012,11.079779824500058,0
1600,ledoit_wolf,1e-05,1013,12.262642121823893,0
1600,ledoit_wolf,1e-05,1014,13.202851334123338,0
1600,ledoit_wolf,1e-05,1015,13.609003304049569,0
1600,ledoit_wolf,1e-05,1016,15.21495032102746,0
1600,ledoit_wolf,1e-05,1017,16.998477991276808,0
1600,ledoit_wolf,1e-05,1018,18.630912256056646,0
1600,ledoit_wolf,1e-05,1019,20.852264408894985,0
1600,ledoit_wolf,1e-05,1020,22.28059853292197,0
1600,ledoit_wolf,1e-05,1021,32.44465241175766,0
1600,ledoit_wolf,1e-05,1022,44.253216084971896,0
1600,ledoit_wolf,1e-05,1023,228.10809365729637,0


==> anc/artifact_v14_arxiv/results/covariance_scaling/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "feature_dimension": 1024,
  "train_count": 1600,
  "sample_sizes": [
    200,
    400,
    800,
    1600
  ],
  "estimators": [
    "empirical",
    "oas",
    "ledoit_wolf"
  ],
  "floors": [
    1e-05,
    0.0001,
    0.001
  ],
  "probe": {
    "selected_c": 0.01,
    "selection_split": "validation",
    "search": [
      {
        "c": 0.001,
        "val_auroc": 0.8603,
        "val_auprc": 0.8653667942804855,
        "converged": 1,
        "iterations": 41
      },
      {
        "c": 0.01,
        "val_auroc": 0.8858,
        "val_auprc": 0.8867625673532802,
        "converged": 1,
        "iterations": 93
      },
      {
        "c": 0.1,
        "val_auroc": 0.8766,
        "val_auprc": 0.8781879623964013,
        "converged": 1,
        "iterations": 221
      },
      {
        "c": 1.0,
        "val_auroc": 0.8566,
        "val_auprc": 0.863080367962515,
        "converged": 1,
        "iterations": 372
      }
    ],
    "rank0_reused_for_every_metric": true
  },
  "results": [
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 825,
      "condition_number_positive": 1380.854502604741,
      "effective_rank": 63.631496925505466,
      "stable_rank": 4.811789149040498,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7562,
      "rank1_test_auroc": 0.8182,
      "mean_squared_displacement": 30.32938182932206,
      "relative_squared_displacement": 0.029618536942697324,
      "covariance_trace_ratio": 0.9795897720527994,
      "direction_participation_ratio": 265.16605275694377,
      "direction_top_1pct_eigenspace_energy": 0.03516489111648961,
      "direction_top_10pct_eigenspace_energy": 0.21030407701944495,
      "direction_variance": 2.397186221560555,
      "direction_eigenvalue_centroid": 2.3971862215605553,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 2.962554853297755e-14,
      "leace_relative_squared_displacement": 0.04078633097090922
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 825,
      "condition_number_positive": 1380.854502604741,
      "effective_rank": 63.631496925505466,
      "stable_rank": 4.811789149040498,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7541,
      "rank1_test_auroc": 0.817,
      "mean_squared_displacement": 30.05440104775104,
      "relative_squared_displacement": 0.029350001023194374,
      "covariance_trace_ratio": 0.9795421427829213,
      "direction_participation_ratio": 265.1660527569416,
      "direction_top_1pct_eigenspace_energy": 0.035164891116489724,
      "direction_top_10pct_eigenspace_energy": 0.21030407701944615,
      "direction_variance": 2.3971862215605615,
      "direction_eigenvalue_centroid": 2.3971862215605633,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.831805691889378e-15,
      "leace_relative_squared_displacement": 0.040048644144360865
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 826,
      "condition_number_positive": 1380.854502604741,
      "effective_rank": 63.631496925505466,
      "stable_rank": 4.811789149040498,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7417,
      "rank1_test_auroc": 0.8084,
      "mean_squared_displacement": 27.508606301736112,
      "relative_squared_displacement": 0.026863873341539172,
      "covariance_trace_ratio": 0.9791596967426284,
      "direction_participation_ratio": 265.1660527569414,
      "direction_top_1pct_eigenspace_energy": 0.035164891116489745,
      "direction_top_10pct_eigenspace_energy": 0.2103040770194459,
      "direction_variance": 2.3971862215605593,
      "direction_eigenvalue_centroid": 2.397186221560563,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 4.614432804091924e-15,
      "leace_relative_squared_displacement": 0.035280471280359015
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.09974160734730803,
      "floored_eigenvalues": 0,
      "condition_number_positive": 1921.809010462528,
      "effective_rank": 107.56049815026456,
      "stable_rank": 5.342116671339928,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7455,
      "rank1_test_auroc": 0.8143,
      "mean_squared_displacement": 27.98978621421242,
      "relative_squared_displacement": 0.027333775599816815,
      "covariance_trace_ratio": 0.979241171865216,
      "direction_participation_ratio": 259.7566135585442,
      "direction_top_1pct_eigenspace_energy": 0.03516489111648954,
      "direction_top_10pct_eigenspace_energy": 0.2103040770194461,
      "direction_variance": 2.2572228522537516,
      "direction_eigenvalue_centroid": 2.2572228522537525,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 4.86629285869705e-15,
      "leace_relative_squared_displacement": 0.03749987676752328
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.1092053257020269,
      "floored_eigenvalues": 0,
      "condition_number_positive": 1736.9098266619683,
      "effective_rank": 112.10719254725844,
      "stable_rank": 5.3985716032626945,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7443,
      "rank1_test_auroc": 0.8134,
      "mean_squared_displacement": 27.755459658233804,
      "relative_squared_displacement": 0.02710494107249395,
      "covariance_trace_ratio": 0.9792110912041722,
      "direction_participation_ratio": 266.04595714097104,
      "direction_top_1pct_eigenspace_energy": 0.035164891116489454,
      "direction_top_10pct_eigenspace_energy": 0.21030407701944592,
      "direction_variance": 2.243942798499601,
      "direction_eigenvalue_centroid": 2.243942798499604,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 5.2759148255227845e-15,
      "leace_relative_squared_displacement": 0.037237095405431235
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 625,
      "condition_number_positive": 5323.8494257204475,
      "effective_rank": 80.8354732624731,
      "stable_rank": 4.753033509248986,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7499,
      "rank1_test_auroc": 0.7969,
      "mean_squared_displacement": 28.918974156156153,
      "relative_squared_displacement": 0.028241185699371243,
      "covariance_trace_ratio": 0.973821262349017,
      "direction_participation_ratio": 200.3036727774491,
      "direction_top_1pct_eigenspace_energy": 0.04078107204847368,
      "direction_top_10pct_eigenspace_energy": 0.25880573401301077,
      "direction_variance": 2.8397930139950978,
      "direction_eigenvalue_centroid": 2.8397930139950978,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.7807196406653908e-14,
      "leace_relative_squared_displacement": 0.05089703304793602
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 625,
      "condition_number_positive": 5323.8494257204475,
      "effective_rank": 80.8354732624731,
      "stable_rank": 4.753033509248986,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7487,
      "rank1_test_auroc": 0.7959,
      "mean_squared_displacement": 28.79797311955279,
      "relative_squared_displacement": 0.02812302062456327,
      "covariance_trace_ratio": 0.9738157520248564,
      "direction_participation_ratio": 200.30367277744924,
      "direction_top_1pct_eigenspace_energy": 0.040781072048473206,
      "direction_top_10pct_eigenspace_energy": 0.25880573401300977,
      "direction_variance": 2.839793013995078,
      "direction_eigenvalue_centroid": 2.839793013995078,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.531189689243714e-15,
      "leace_relative_squared_displacement": 0.045071939723738505
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 734,
      "condition_number_positive": 5323.8494257204475,
      "effective_rank": 80.8354732624731,
      "stable_rank": 4.753033509248986,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7394,
      "rank1_test_auroc": 0.7866,
      "mean_squared_displacement": 27.498716397985007,
      "relative_squared_displacement": 0.026854215232407233,
      "covariance_trace_ratio": 0.973776803179065,
      "direction_participation_ratio": 200.30367277744773,
      "direction_top_1pct_eigenspace_energy": 0.040781072048473525,
      "direction_top_10pct_eigenspace_energy": 0.25880573401301066,
      "direction_variance": 2.8397930139950938,
      "direction_eigenvalue_centroid": 2.8397930139950924,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 4.212744055925055e-15,
      "leace_relative_squared_displacement": 0.03136732023453472
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.05027915656125017,
      "floored_eigenvalues": 0,
      "condition_number_positive": 4070.4626452338352,
      "effective_rank": 104.51091356098662,
      "stable_rank": 5.003434275777238,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7467,
      "rank1_test_auroc": 0.7916,
      "mean_squared_displacement": 28.006170223749105,
      "relative_squared_displacement": 0.027349775609129986,
      "covariance_trace_ratio": 0.9737929625649298,
      "direction_participation_ratio": 201.39900247265126,
      "direction_top_1pct_eigenspace_energy": 0.040781072048473394,
      "direction_top_10pct_eigenspace_energy": 0.2588057340130103,
      "direction_variance": 2.746058988173175,
      "direction_eigenvalue_centroid": 2.746058988173173,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.027554266856546e-15,
      "leace_relative_squared_displacement": 0.039913717304615154
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.05366521146291677,
      "floored_eigenvalues": 0,
      "condition_number_positive": 3800.102763810416,
      "effective_rank": 106.09367784985363,
      "stable_rank": 5.021249141783432,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.7468,
      "rank1_test_auroc": 0.7913,
      "mean_squared_displacement": 27.94213378653171,
      "relative_squared_displacement": 0.027287240025909872,
      "covariance_trace_ratio": 0.9737915516059218,
      "direction_participation_ratio": 201.83891516490988,
      "direction_top_1pct_eigenspace_energy": 0.04078107204847342,
      "direction_top_10pct_eigenspace_energy": 0.2588057340130105,
      "direction_variance": 2.73974646069073,
      "direction_eigenvalue_centroid": 2.7397464606907302,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 5.131259429384324e-15,
      "leace_relative_squared_displacement": 0.03945308008385142
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 234,
      "condition_number_positive": 302880.7771335141,
      "effective_rank": 94.3388416714698,
      "stable_rank": 4.6034838606250075,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.6797,
      "rank1_test_auroc": 0.6877,
      "mean_squared_displacement": 29.411019434587505,
      "relative_squared_displacement": 0.02872169866658936,
      "covariance_trace_ratio": 0.973219396255094,
      "direction_participation_ratio": 184.51803735441413,
      "direction_top_1pct_eigenspace_energy": 0.04619721204952319,
      "direction_top_10pct_eigenspace_energy": 0.2281991565542254,
      "direction_variance": 2.7002741119328397,
      "direction_eigenvalue_centroid": 2.7002741119328375,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 2.3377638300069965e-14,
      "leace_relative_squared_displacement": 0.06193700844651781
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 383,
      "condition_number_positive": 302880.7771335141,
      "effective_rank": 94.3388416714698,
      "stable_rank": 4.6034838606250075,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.6788,
      "rank1_test_auroc": 0.6867,
      "mean_squared_displacement": 29.373687137624987,
      "relative_squared_displacement": 0.0286852413453369,
      "covariance_trace_ratio": 0.9732178444811589,
      "direction_participation_ratio": 184.5180373544147,
      "direction_top_1pct_eigenspace_energy": 0.04619721204952328,
      "direction_top_10pct_eigenspace_energy": 0.22819915655422612,
      "direction_variance": 2.700274111932849,
      "direction_eigenvalue_centroid": 2.7002741119328517,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.571741176179406e-15,
      "leace_relative_squared_displacement": 0.034534864194687306
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 693,
      "condition_number_positive": 302880.7771335141,
      "effective_rank": 94.3388416714698,
      "stable_rank": 4.6034838606250075,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.6693,
      "rank1_test_auroc": 0.6701,
      "mean_squared_displacement": 28.44826368663033,
      "relative_squared_displacement": 0.027781507506474932,
      "covariance_trace_ratio": 0.9731897801166675,
      "direction_participation_ratio": 184.5180373544151,
      "direction_top_1pct_eigenspace_energy": 0.04619721204952285,
      "direction_top_10pct_eigenspace_energy": 0.228199156554225,
      "direction_variance": 2.7002741119328313,
      "direction_eigenvalue_centroid": 2.700274111932832,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 3.696029149343806e-15,
      "leace_relative_squared_displacement": 0.02163475546126314
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.024366938716609148,
      "floored_eigenvalues": 0,
      "condition_number_positive": 8907.331780749262,
      "effective_rank": 105.86723557514028,
      "stable_rank": 4.717928516020346,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.6767,
      "rank1_test_auroc": 0.6827,
      "mean_squared_displacement": 28.934372828056375,
      "relative_squared_displacement": 0.028256223464898804,
      "covariance_trace_ratio": 0.973204073797565,
      "direction_participation_ratio": 184.4169547654782,
      "direction_top_1pct_eigenspace_energy": 0.04619721204952289,
      "direction_top_10pct_eigenspace_energy": 0.22819915655422499,
      "direction_variance": 2.6585010535339153,
      "direction_eigenvalue_centroid": 2.658501053533912,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 5.884442285329753e-15,
      "leace_relative_squared_displacement": 0.03207299642220053
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.026447352077017212,
      "floored_eigenvalues": 0,
      "condition_number_positive": 8189.240260810507,
      "effective_rank": 106.83246795575664,
      "stable_rank": 4.727963847006407,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.676,
      "rank1_test_auroc": 0.682,
      "mean_squared_displacement": 28.892948761647695,
      "relative_squared_displacement": 0.028215770275046577,
      "covariance_trace_ratio": 0.9732029334388885,
      "direction_participation_ratio": 184.12599070916522,
      "direction_top_1pct_eigenspace_energy": 0.04619721204952264,
      "direction_top_10pct_eigenspace_energy": 0.22819915655422507,
      "direction_variance": 2.654934531296181,
      "direction_eigenvalue_centroid": 2.6549345312961776,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.428001125213261e-15,
      "leace_relative_squared_displacement": 0.0313258184550499
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 6,
      "condition_number_positive": 279607.8660734256,
      "effective_rank": 100.88775403682254,
      "stable_rank": 4.432278257466229,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.5866,
      "rank1_test_auroc": 0.6224,
      "mean_squared_displacement": 27.90111408644546,
      "relative_squared_displacement": 0.027247181725044395,
      "covariance_trace_ratio": 0.9727528172763467,
      "direction_participation_ratio": 167.32776204409532,
      "direction_top_1pct_eigenspace_energy": 0.046688339072290024,
      "direction_top_10pct_eigenspace_energy": 0.25055981982859016,
      "direction_variance": 2.768535295616144,
      "direction_eigenvalue_centroid": 2.7685352956161466,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 9.618758235223545e-15,
      "leace_relative_squared_displacement": 0.01285105653850208
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 242,
      "condition_number_positive": 279607.8660734256,
      "effective_rank": 100.88775403682254,
      "stable_rank": 4.432278257466229,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.5866,
      "rank1_test_auroc": 0.6219,
      "mean_squared_displacement": 27.897315090184655,
      "relative_squared_displacement": 0.027243471767758452,
      "covariance_trace_ratio": 0.9727528182658882,
      "direction_participation_ratio": 167.32776204409515,
      "direction_top_1pct_eigenspace_energy": 0.04668833907229064,
      "direction_top_10pct_eigenspace_energy": 0.25055981982859066,
      "direction_variance": 2.76853529561617,
      "direction_eigenvalue_centroid": 2.7685352956161733,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.783544294267692e-15,
      "leace_relative_squared_displacement": 0.01331343690991438
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 675,
      "condition_number_positive": 279607.8660734256,
      "effective_rank": 100.88775403682254,
      "stable_rank": 4.432278257466229,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.5818,
      "rank1_test_auroc": 0.6067,
      "mean_squared_displacement": 27.286713924560125,
      "relative_squared_displacement": 0.026647181566953247,
      "covariance_trace_ratio": 0.9727577792041353,
      "direction_participation_ratio": 167.32776204409527,
      "direction_top_1pct_eigenspace_energy": 0.046688339072290586,
      "direction_top_10pct_eigenspace_energy": 0.2505598198285906,
      "direction_variance": 2.768535295616167,
      "direction_eigenvalue_centroid": 2.7685352956161693,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.008692288096537e-15,
      "leace_relative_squared_displacement": 0.015410595842132793
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.011551213086683906,
      "floored_eigenvalues": 0,
      "condition_number_positive": 18465.09951526494,
      "effective_rank": 106.10392160011897,
      "stable_rank": 4.483847956181437,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.5839,
      "rank1_test_auroc": 0.6211,
      "mean_squared_displacement": 27.690277837011582,
      "relative_squared_displacement": 0.027041286950206623,
      "covariance_trace_ratio": 0.972753250912166,
      "direction_participation_ratio": 167.32776204409478,
      "direction_top_1pct_eigenspace_energy": 0.046688339072290704,
      "direction_top_10pct_eigenspace_energy": 0.2505598198285902,
      "direction_variance": 2.7481065675651823,
      "direction_eigenvalue_centroid": 2.7481065675651846,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 8.040224453994115e-15,
      "leace_relative_squared_displacement": 0.013323790232047421
    },
    {
      "dataset": "100doh_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.012712697601433806,
      "floored_eigenvalues": 0,
      "condition_number_positive": 16861.341591229415,
      "effective_rank": 106.627178964721,
      "stable_rank": 4.489099810454033,
      "intact_val_auroc": 0.8858,
      "intact_test_auroc": 0.89,
      "rank1_val_auroc": 0.5836,
      "rank1_test_auroc": 0.6207,
      "mean_squared_displacement": 27.668953973383523,
      "relative_squared_displacement": 0.027020462864632347,
      "covariance_trace_ratio": 0.9727533432874096,
      "direction_participation_ratio": 167.32776204409555,
      "direction_top_1pct_eigenspace_energy": 0.04668833907229049,
      "direction_top_10pct_eigenspace_energy": 0.25055981982858966,
      "direction_variance": 2.7460524412055207,
      "direction_eigenvalue_centroid": 2.746052441205524,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.2710752256060355e-15,
      "leace_relative_squared_displacement": 0.013366471481852745
    }
  ],
  "elapsed_seconds": 8.051346709020436
}


==> anc/artifact_v14_arxiv/results/covariance_scaling/touchmoment_vjepa2/covariance_scaling.csv <==
dataset,model_id,layer,covariance_sample_count,estimator,eigenvalue_floor_fraction,shrinkage,floored_eigenvalues,condition_number_positive,effective_rank,stable_rank,intact_val_auroc,intact_test_auroc,rank1_val_auroc,rank1_test_auroc,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,direction_participation_ratio,direction_top_1pct_eigenspace_energy,direction_top_10pct_eigenspace_energy,direction_variance,direction_eigenvalue_centroid,leace_val_auroc,leace_test_auroc,leace_coefficient_norm,leace_cross_covariance_relative,leace_relative_squared_displacement
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,500,empirical,1e-05,0.0,525,72589.90950732003,31.701186676606195,3.09498276762067,0.9499586305128769,0.8671552689980387,0.8556361998722258,0.8063843586736071,6.6041991661364206,0.006449413248180098,0.9956304926823527,340.34533739400587,0.0004965681953873289,0.06474302477326713,0.2419911185378965,0.2419911185378976,0.5,0.5,0.0,1.621054577602727e-14,0.012020580923201298
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,500,empirical,0.0001,0.0,654,72589.90950732003,31.701186676606195,3.09498276762067,0.9499586305128769,0.8671552689980387,0.8450581791141694,0.8009795537124142,5.776053477316249,0.005640677223941649,0.9955193037196653,340.34533739400666,0.0004965681953873516,0.06474302477326707,0.24199111853789665,0.24199111853789765,0.5,0.5,0.0,7.7593552388869e-15,0.008561946120892915
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,500,empirical,0.001,0.0,871,72589.90950732003,31.701186676606195,3.09498276762067,0.9499586305128769,0.8671552689980387,0.8892659272525424,0.8428599241774544,1.6611351360923197,0.001622202281340156,0.996290848541091,340.34533739400626,0.0004965681953873444,0.0647430247732672,0.2419911185378968,0.24199111853789795,0.5,0.5,0.0,6.4695320751858695e-15,0.006647975812535525
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,500,oas,1e-05,0.018773528483392293,0,17293.790159513122,36.073901391678675,3.154015808256489,0.9499586305128769,0.8671552689980387,0.8481373257506729,0.802430191419678,5.81126055831389,0.005675059138978408,0.9955219925010746,367.99513367397765,0.0004965681953873521,0.0647430247732673,0.25556247992632003,0.2555624799263206,0.5,0.5,0.0,9.985176866343705e-15,0.009152700722455963
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,500,ledoit_wolf,1e-05,0.0191190369264294,0,16975.30553704212,36.152448985901565,3.1551233650907062,0.9499586305128769,0.8671552689980387,0.8478440736900535,0.8023674837378079,5.796522968814357,0.005660666961732771,0.9955204122054376,336.4120361840579,0.0004965681953873474,0.06474302477326736,0.25581224756842014,0.2558122475684209,0.5,0.5,0.0,9.952085527419309e-15,0.009122047715677614
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1000,empirical,1e-05,0.0,277,101160870.52154769,30.78607932923566,2.8471116400507293,0.9499586305128769,0.8671552689980387,0.8157120264764718,0.7478452446077366,6.323979232895408,0.006175760969624422,0.9945318099083502,326.8511341129445,0.0008059301883916538,0.06250695121895658,0.2760459417039858,0.2760459417039869,0.5,0.5,0.0,1.9618978367215998e-14,0.011860486528545596
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1000,empirical,0.0001,0.0,598,101160870.52154769,30.78607932923566,2.8471116400507293,0.9499586305128769,0.8671552689980387,0.8199327614918152,0.7471202243621136,5.703946797705089,0.005570260544633876,0.994511573226772,326.8511341129439,0.0008059301883916563,0.06250695121895672,0.27604594170398555,0.276045941703987,0.5,0.5,0.0,1.0335610344076876e-14,0.007009857464909761
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1000,empirical,0.001,0.0,874,101160870.52154769,30.78607932923566,2.8471116400507293,0.9499586305128769,0.8671552689980387,0.8955289534043422,0.8490142352410005,1.6508784618198002,0.0016121859978708987,0.9957854993529848,326.8511341129439,0.0008059301883916509,0.06250695121895673,0.276045941703986,0.276045941703987,0.5,0.5,0.0,7.506786939575065e-15,0.006036043709967255
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1000,oas,1e-05,0.008326895805796295,0,42834.23382101697,32.577927196821406,2.8709512841220417,0.9499586305128769,0.8671552689980387,0.8148636901582513,0.7450640096127891,5.99705039454907,0.005856494525926826,0.9945169025396825,326.86861554527474,0.0008059301883916608,0.06250695121895647,0.28203987289942206,0.2820398728994217,0.5,0.5,0.0,1.1750458064203294e-14,0.008625564688948477
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,1000,ledoit_wolf,1e-05,0.00807778384073381,0,44166.26591713474,32.52523781196184,2.8702322925930184,0.9499586305128769,0.8671552689980387,0.8148741634461306,0.7451643419037813,6.0072399056248225,0.005866445220336741,0.9945172383646553,325.5939560624064,0.0008059301883916555,0.06250695121895682,0.2818605551784662,0.2818605551784671,0.5,0.5,0.0,1.4303229752787996e-14,0.00869061046157603
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,2000,empirical,1e-05,0.0,136,703527.1447562709,32.050582620888434,2.861608212844257,0.9499586305128769,0.8671552689980387,0.7669588713984982,0.6983432033233877,6.742726684175202,0.006584694027514846,0.9949860502053288,333.43634958767717,0.0007369780322973636,0.07164376900361835,0.26512907210150116,0.2651290721015009,0.5,0.5,0.0,1.2020758936088062e-14,0.007888625838643566
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,2000,empirical,0.0001,0.0,561,703527.1447562709,32.050582620888434,2.861608212844257,0.9499586305128769,0.8671552689980387,0.7701741707774321,0.7043732934552291,6.132569686102653,0.005988837584084622,0.9949273810042584,333.43634958767757,0.0007369780322973567,0.0716437690036184,0.2651290721015003,0.26512907210150005,0.5,0.5,0.0,8.718211830451653e-15,0.005551031372234556
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,2000,empirical,0.001,0.0,873,703527.1447562709,32.050582620888434,2.861608212844257,0.9499586305128769,0.8671552689980387,0.8932457766466627,0.8518534001896758,1.712548617446441,0.00167241075922504,0.9959523596855933,333.436349587678,0.0007369780322973584,0.0716437690036184,0.2651290721015005,0.26512907210150016,0.5,0.5,0.0,7.925704106837541e-15,0.005398026657217391
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,2000,oas,1e-05,0.004213164963796844,0,75500.62952701905,32.95374318573146,2.8736816734768764,0.9499586305128769,0.8671552689980387,0.7643614960044407,0.6971003967903222,6.547686429555282,0.00639422502886258,0.9949636690422105,333.43634958740574,0.0007369780322973685,0.07164376900361841,0.2682509580708695,0.2682509580708694,0.5,0.5,0.0,1.2182505462396905e-14,0.00648859979897971
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,2000,ledoit_wolf,1e-05,0.004128213551180923,0,76890.33430783235,32.935653547050755,2.873437226060423,0.9499586305128769,0.8671552689980387,0.764413862443837,0.6971386186154621,6.551712151410898,0.006398156397862205,0.9949641042588524,333.43634958644265,0.0007369780322973599,0.07164376900361859,0.26818801047081064,0.2681880104708104,0.5,0.5,0.0,9.910937724406697e-15,0.006506116126892087
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,4000,empirical,1e-05,0.0,47,398679.8644268771,34.60017695216729,3.014477616664715,0.9499586305128769,0.8671552689980387,0.7403357736094092,0.6459655669132771,6.01374462987542,0.005872797490112715,0.994321084979113,308.49885512200774,0.0006547200141053856,0.0707955460671006,0.25679150432690895,0.25679150432690984,0.5,0.5,0.0,1.3064729151997624e-14,0.00532219745001975
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,4000,empirical,0.0001,0.0,524,398679.8644268771,34.60017695216729,3.014477616664715,0.9499586305128769,0.8671552689980387,0.7627800295346718,0.6617040006306601,5.569695653655662,0.005439155911773108,0.9943227713375249,308.4988551220078,0.0006547200141053856,0.07079554606710065,0.2567915043269087,0.2567915043269097,0.5,0.5,0.0,9.473203827342776e-15,0.004906123339147994
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,4000,empirical,0.001,0.0,865,398679.8644268771,34.60017695216729,3.014477616664715,0.9499586305128769,0.8671552689980387,0.8935704485709198,0.8442460625547946,1.6051094637094454,0.0015674897106537553,0.9957376824349204,308.4988551220077,0.0006547200141053792,0.07079554606710053,0.2567915043269086,0.2567915043269094,0.5,0.5,0.0,7.558663557834959e-15,0.00516363229607091
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,4000,oas,1e-05,0.002276241919960676,2,108408.56417553421,35.10837129608536,3.02133465973181,0.9499586305128769,0.8671552689980387,0.7388276201547952,0.6444653602765349,5.915093327974458,0.005776458328100057,0.9943198321859612,308.49885512204355,0.0006547200141053863,0.07079554606710055,0.25845696726170214,0.25845696726170186,0.5,0.5,0.0,1.1302046563927913e-14,0.005101125637287024
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,4000,ledoit_wolf,1e-05,0.002298958182509559,2,107624.76087736509,35.11342869513543,3.0214032483364672,0.9499586305128769,0.8671552689980387,0.7388276201547952,0.6444552076042321,5.914108891582781,0.005775496964436309,0.9943198238480105,308.49885512182,0.0006547200141053833,0.07079554606710059,0.2584735881195124,0.25847358811951326,0.5,0.5,0.0,1.2499617803474845e-14,0.005099618379542122
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,8000,empirical,1e-05,0.0,20,331728.03888400644,34.18472491463145,2.97226904866947,0.9499586305128769,0.8671552689980387,0.7098061394413548,0.6001800009077684,6.253230375487944,0.0061066702885624454,0.9942382872235385,321.33161762725933,0.000758636339097686,0.06309774757063667,0.2614761105111733,0.2614761105111728,0.5,0.5,0.0,1.0602835717973761e-14,0.00436488871719129
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,8000,empirical,0.0001,0.0,517,331728.03888400644,34.18472491463145,2.97226904866947,0.9499586305128769,0.8671552689980387,0.721756160911595,0.626073495792016,5.81607198860606,0.005679757801373106,0.9942344114648042,321.3316176272592,0.0007586363390976758,0.06309774757063673,0.2614761105111735,0.2614761105111724,0.5,0.5,0.0,8.76069171390536e-15,0.0044007019654498025
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,8000,empirical,0.001,0.0,869,331728.03888400644,34.18472491463145,2.97226904866947,0.9499586305128769,0.8671552689980387,0.8915281574344635,0.8455599377939795,1.656883542958415,0.0016180503349203271,0.99564857635054,321.3316176272592,0.0007586363390976811,0.06309774757063663,0.26147611051117303,0.26147611051117226,0.5,0.5,0.0,7.491439972449098e-15,0.005003839463361522
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,8000,oas,1e-05,0.0011149370566840085,5,159889.15065003186,34.42901013021495,2.9755770000995625,0.9499586305128769,0.8671552689980387,0.7110105675474702,0.5995881598341173,6.202806658081415,0.006057428377032632,0.9942369367082291,321.33161762662314,0.0007586363390976647,0.0630977475706367,0.2622981362514629,0.26229813625146264,0.5,0.5,0.0,1.1845886733229769e-14,0.004341893714304074
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,8000,ledoit_wolf,1e-05,0.0011141361661365424,5,159948.73409713097,34.428834867014004,2.9755746212626497,0.9499586305128769,0.8671552689980387,0.7110000942595909,0.5995881598341173,6.202842803488164,0.0060574636752814106,0.9942369376036218,321.3316176277383,0.0007586363390976701,0.0630977475706364,0.2622975457673262,0.26229754576732556,0.5,0.5,0.0,1.1156357182014687e-14,0.004341904857603218
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,11564,empirical,1e-05,0.0,17,312850.068517666,34.117454646883154,2.9620441847015186,0.9499586305128769,0.8671552689980387,0.7058681831987516,0.5841196677567849,5.957211670874359,0.005817589522338241,0.9941821835939474,310.4092353650461,0.0006914908822611316,0.06348963569024188,0.2593928260379955,0.2593928260379954,0.5,0.5,0.0,1.3176358536578372e-14,0.00417062901755106
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,11564,empirical,0.0001,0.0,515,312850.068517666,34.117454646883154,2.9620441847015186,0.9499586305128769,0.8671552689980387,0.7226882835328494,0.6181096201945013,5.54953322394226,0.005419466039006113,0.9941900183384557,310.40923536504596,0.000691490882261131,0.06348963569024195,0.2593928260379961,0.25939282603799585,0.5,0.5,0.0,7.504568159427941e-15,0.004306073402267901
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,11564,empirical,0.001,0.0,869,312850.068517666,34.117454646883154,2.9620441847015186,0.9499586305128769,0.8671552689980387,0.8921670279950985,0.8456495201966513,1.5684150148422542,0.0015316552879318889,0.9957090805032475,310.40923536504596,0.0006914908822611307,0.06348963569024192,0.259392826037996,0.259392826037996,0.5,0.5,0.0,6.638984873957708e-15,0.00496122639897616
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,11564,oas,1e-05,0.0007673841907677699,7,184574.5912364871,34.28486393204327,2.96431237111378,0.9499586305128769,0.8671552689980387,0.7079942606382421,0.5840581545069504,5.923775540577238,0.005784937051344959,0.9941822322868483,310.40923536426294,0.0006914908822611343,0.06348963569024198,0.2599611562748637,0.25996115627486405,0.5,0.5,0.0,1.160939593554936e-14,0.004172523713505161
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,11564,ledoit_wolf,1e-05,0.0007660940585170349,7,184702.00967089212,34.28458270975626,2.9643085549060824,0.9499586305128769,0.8671552689980387,0.7079733140624836,0.5840617378030573,5.923831614752201,0.005784991811281446,0.9941822321245032,310.4092353648916,0.0006914908822611192,0.0634896356902415,0.25996020079366194,0.25996020079366267,0.5,0.5,0.0,1.0491106444023543e-14,0.004172517926354006


==> anc/artifact_v14_arxiv/results/covariance_scaling/touchmoment_vjepa2/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "feature_dimension": 1024,
  "train_count": 11564,
  "sample_sizes": [
    500,
    1000,
    2000,
    4000,
    8000,
    11564
  ],
  "estimators": [
    "empirical",
    "oas",
    "ledoit_wolf"
  ],
  "floors": [
    1e-05,
    0.0001,
    0.001
  ],
  "probe": {
    "selected_c": 0.1,
    "selection_split": "validation",
    "search": [
      {
        "c": 0.001,
        "val_auroc": 0.910956106450498,
        "val_auprc": 0.91180010979778,
        "converged": 1,
        "iterations": 95
      },
      {
        "c": 0.01,
        "val_auroc": 0.9421141378913083,
        "val_auprc": 0.944116002929008,
        "converged": 1,
        "iterations": 256
      },
      {
        "c": 0.1,
        "val_auroc": 0.9499586305128769,
        "val_auprc": 0.9498840726698696,
        "converged": 1,
        "iterations": 615
      },
      {
        "c": 1.0,
        "val_auroc": 0.9448895591793132,
        "val_auprc": 0.9449699039428593,
        "converged": 1,
        "iterations": 1313
      }
    ],
    "rank0_reused_for_every_metric": true
  },
  "results": [
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 500,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 525,
      "condition_number_positive": 72589.90950732003,
      "effective_rank": 31.701186676606195,
      "stable_rank": 3.09498276762067,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8556361998722258,
      "rank1_test_auroc": 0.8063843586736071,
      "mean_squared_displacement": 6.6041991661364206,
      "relative_squared_displacement": 0.006449413248180098,
      "covariance_trace_ratio": 0.9956304926823527,
      "direction_participation_ratio": 340.34533739400587,
      "direction_top_1pct_eigenspace_energy": 0.0004965681953873289,
      "direction_top_10pct_eigenspace_energy": 0.06474302477326713,
      "direction_variance": 0.2419911185378965,
      "direction_eigenvalue_centroid": 0.2419911185378976,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.621054577602727e-14,
      "leace_relative_squared_displacement": 0.012020580923201298
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 500,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 654,
      "condition_number_positive": 72589.90950732003,
      "effective_rank": 31.701186676606195,
      "stable_rank": 3.09498276762067,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8450581791141694,
      "rank1_test_auroc": 0.8009795537124142,
      "mean_squared_displacement": 5.776053477316249,
      "relative_squared_displacement": 0.005640677223941649,
      "covariance_trace_ratio": 0.9955193037196653,
      "direction_participation_ratio": 340.34533739400666,
      "direction_top_1pct_eigenspace_energy": 0.0004965681953873516,
      "direction_top_10pct_eigenspace_energy": 0.06474302477326707,
      "direction_variance": 0.24199111853789665,
      "direction_eigenvalue_centroid": 0.24199111853789765,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.7593552388869e-15,
      "leace_relative_squared_displacement": 0.008561946120892915
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 500,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 871,
      "condition_number_positive": 72589.90950732003,
      "effective_rank": 31.701186676606195,
      "stable_rank": 3.09498276762067,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8892659272525424,
      "rank1_test_auroc": 0.8428599241774544,
      "mean_squared_displacement": 1.6611351360923197,
      "relative_squared_displacement": 0.001622202281340156,
      "covariance_trace_ratio": 0.996290848541091,
      "direction_participation_ratio": 340.34533739400626,
      "direction_top_1pct_eigenspace_energy": 0.0004965681953873444,
      "direction_top_10pct_eigenspace_energy": 0.0647430247732672,
      "direction_variance": 0.2419911185378968,
      "direction_eigenvalue_centroid": 0.24199111853789795,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.4695320751858695e-15,
      "leace_relative_squared_displacement": 0.006647975812535525
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 500,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.018773528483392293,
      "floored_eigenvalues": 0,
      "condition_number_positive": 17293.790159513122,
      "effective_rank": 36.073901391678675,
      "stable_rank": 3.154015808256489,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8481373257506729,
      "rank1_test_auroc": 0.802430191419678,
      "mean_squared_displacement": 5.81126055831389,
      "relative_squared_displacement": 0.005675059138978408,
      "covariance_trace_ratio": 0.9955219925010746,
      "direction_participation_ratio": 367.99513367397765,
      "direction_top_1pct_eigenspace_energy": 0.0004965681953873521,
      "direction_top_10pct_eigenspace_energy": 0.0647430247732673,
      "direction_variance": 0.25556247992632003,
      "direction_eigenvalue_centroid": 0.2555624799263206,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 9.985176866343705e-15,
      "leace_relative_squared_displacement": 0.009152700722455963
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 500,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0191190369264294,
      "floored_eigenvalues": 0,
      "condition_number_positive": 16975.30553704212,
      "effective_rank": 36.152448985901565,
      "stable_rank": 3.1551233650907062,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8478440736900535,
      "rank1_test_auroc": 0.8023674837378079,
      "mean_squared_displacement": 5.796522968814357,
      "relative_squared_displacement": 0.005660666961732771,
      "covariance_trace_ratio": 0.9955204122054376,
      "direction_participation_ratio": 336.4120361840579,
      "direction_top_1pct_eigenspace_energy": 0.0004965681953873474,
      "direction_top_10pct_eigenspace_energy": 0.06474302477326736,
      "direction_variance": 0.25581224756842014,
      "direction_eigenvalue_centroid": 0.2558122475684209,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 9.952085527419309e-15,
      "leace_relative_squared_displacement": 0.009122047715677614
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 1000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 277,
      "condition_number_positive": 101160870.52154769,
      "effective_rank": 30.78607932923566,
      "stable_rank": 2.8471116400507293,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8157120264764718,
      "rank1_test_auroc": 0.7478452446077366,
      "mean_squared_displacement": 6.323979232895408,
      "relative_squared_displacement": 0.006175760969624422,
      "covariance_trace_ratio": 0.9945318099083502,
      "direction_participation_ratio": 326.8511341129445,
      "direction_top_1pct_eigenspace_energy": 0.0008059301883916538,
      "direction_top_10pct_eigenspace_energy": 0.06250695121895658,
      "direction_variance": 0.2760459417039858,
      "direction_eigenvalue_centroid": 0.2760459417039869,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.9618978367215998e-14,
      "leace_relative_squared_displacement": 0.011860486528545596
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 1000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 598,
      "condition_number_positive": 101160870.52154769,
      "effective_rank": 30.78607932923566,
      "stable_rank": 2.8471116400507293,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8199327614918152,
      "rank1_test_auroc": 0.7471202243621136,
      "mean_squared_displacement": 5.703946797705089,
      "relative_squared_displacement": 0.005570260544633876,
      "covariance_trace_ratio": 0.994511573226772,
      "direction_participation_ratio": 326.8511341129439,
      "direction_top_1pct_eigenspace_energy": 0.0008059301883916563,
      "direction_top_10pct_eigenspace_energy": 0.06250695121895672,
      "direction_variance": 0.27604594170398555,
      "direction_eigenvalue_centroid": 0.276045941703987,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.0335610344076876e-14,
      "leace_relative_squared_displacement": 0.007009857464909761
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 1000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 874,
      "condition_number_positive": 101160870.52154769,
      "effective_rank": 30.78607932923566,
      "stable_rank": 2.8471116400507293,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8955289534043422,
      "rank1_test_auroc": 0.8490142352410005,
      "mean_squared_displacement": 1.6508784618198002,
      "relative_squared_displacement": 0.0016121859978708987,
      "covariance_trace_ratio": 0.9957854993529848,
      "direction_participation_ratio": 326.8511341129439,
      "direction_top_1pct_eigenspace_energy": 0.0008059301883916509,
      "direction_top_10pct_eigenspace_energy": 0.06250695121895673,
      "direction_variance": 0.276045941703986,
      "direction_eigenvalue_centroid": 0.276045941703987,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.506786939575065e-15,
      "leace_relative_squared_displacement": 0.006036043709967255
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 1000,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.008326895805796295,
      "floored_eigenvalues": 0,
      "condition_number_positive": 42834.23382101697,
      "effective_rank": 32.577927196821406,
      "stable_rank": 2.8709512841220417,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8148636901582513,
      "rank1_test_auroc": 0.7450640096127891,
      "mean_squared_displacement": 5.99705039454907,
      "relative_squared_displacement": 0.005856494525926826,
      "covariance_trace_ratio": 0.9945169025396825,
      "direction_participation_ratio": 326.86861554527474,
      "direction_top_1pct_eigenspace_energy": 0.0008059301883916608,
      "direction_top_10pct_eigenspace_energy": 0.06250695121895647,
      "direction_variance": 0.28203987289942206,
      "direction_eigenvalue_centroid": 0.2820398728994217,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.1750458064203294e-14,
      "leace_relative_squared_displacement": 0.008625564688948477
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 1000,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.00807778384073381,
      "floored_eigenvalues": 0,
      "condition_number_positive": 44166.26591713474,
      "effective_rank": 32.52523781196184,
      "stable_rank": 2.8702322925930184,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8148741634461306,
      "rank1_test_auroc": 0.7451643419037813,
      "mean_squared_displacement": 6.0072399056248225,
      "relative_squared_displacement": 0.005866445220336741,
      "covariance_trace_ratio": 0.9945172383646553,
      "direction_participation_ratio": 325.5939560624064,
      "direction_top_1pct_eigenspace_energy": 0.0008059301883916555,
      "direction_top_10pct_eigenspace_energy": 0.06250695121895682,
      "direction_variance": 0.2818605551784662,
      "direction_eigenvalue_centroid": 0.2818605551784671,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.4303229752787996e-14,
      "leace_relative_squared_displacement": 0.00869061046157603
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 2000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 136,
      "condition_number_positive": 703527.1447562709,
      "effective_rank": 32.050582620888434,
      "stable_rank": 2.861608212844257,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7669588713984982,
      "rank1_test_auroc": 0.6983432033233877,
      "mean_squared_displacement": 6.742726684175202,
      "relative_squared_displacement": 0.006584694027514846,
      "covariance_trace_ratio": 0.9949860502053288,
      "direction_participation_ratio": 333.43634958767717,
      "direction_top_1pct_eigenspace_energy": 0.0007369780322973636,
      "direction_top_10pct_eigenspace_energy": 0.07164376900361835,
      "direction_variance": 0.26512907210150116,
      "direction_eigenvalue_centroid": 0.2651290721015009,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.2020758936088062e-14,
      "leace_relative_squared_displacement": 0.007888625838643566
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 2000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 561,
      "condition_number_positive": 703527.1447562709,
      "effective_rank": 32.050582620888434,
      "stable_rank": 2.861608212844257,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7701741707774321,
      "rank1_test_auroc": 0.7043732934552291,
      "mean_squared_displacement": 6.132569686102653,
      "relative_squared_displacement": 0.005988837584084622,
      "covariance_trace_ratio": 0.9949273810042584,
      "direction_participation_ratio": 333.43634958767757,
      "direction_top_1pct_eigenspace_energy": 0.0007369780322973567,
      "direction_top_10pct_eigenspace_energy": 0.0716437690036184,
      "direction_variance": 0.2651290721015003,
      "direction_eigenvalue_centroid": 0.26512907210150005,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 8.718211830451653e-15,
      "leace_relative_squared_displacement": 0.005551031372234556
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 2000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 873,
      "condition_number_positive": 703527.1447562709,
      "effective_rank": 32.050582620888434,
      "stable_rank": 2.861608212844257,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8932457766466627,
      "rank1_test_auroc": 0.8518534001896758,
      "mean_squared_displacement": 1.712548617446441,
      "relative_squared_displacement": 0.00167241075922504,
      "covariance_trace_ratio": 0.9959523596855933,
      "direction_participation_ratio": 333.436349587678,
      "direction_top_1pct_eigenspace_energy": 0.0007369780322973584,
      "direction_top_10pct_eigenspace_energy": 0.0716437690036184,
      "direction_variance": 0.2651290721015005,
      "direction_eigenvalue_centroid": 0.26512907210150016,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.925704106837541e-15,
      "leace_relative_squared_displacement": 0.005398026657217391
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 2000,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.004213164963796844,
      "floored_eigenvalues": 0,
      "condition_number_positive": 75500.62952701905,
      "effective_rank": 32.95374318573146,
      "stable_rank": 2.8736816734768764,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7643614960044407,
      "rank1_test_auroc": 0.6971003967903222,
      "mean_squared_displacement": 6.547686429555282,
      "relative_squared_displacement": 0.00639422502886258,
      "covariance_trace_ratio": 0.9949636690422105,
      "direction_participation_ratio": 333.43634958740574,
      "direction_top_1pct_eigenspace_energy": 0.0007369780322973685,
      "direction_top_10pct_eigenspace_energy": 0.07164376900361841,
      "direction_variance": 0.2682509580708695,
      "direction_eigenvalue_centroid": 0.2682509580708694,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.2182505462396905e-14,
      "leace_relative_squared_displacement": 0.00648859979897971
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 2000,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.004128213551180923,
      "floored_eigenvalues": 0,
      "condition_number_positive": 76890.33430783235,
      "effective_rank": 32.935653547050755,
      "stable_rank": 2.873437226060423,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.764413862443837,
      "rank1_test_auroc": 0.6971386186154621,
      "mean_squared_displacement": 6.551712151410898,
      "relative_squared_displacement": 0.006398156397862205,
      "covariance_trace_ratio": 0.9949641042588524,
      "direction_participation_ratio": 333.43634958644265,
      "direction_top_1pct_eigenspace_energy": 0.0007369780322973599,
      "direction_top_10pct_eigenspace_energy": 0.07164376900361859,
      "direction_variance": 0.26818801047081064,
      "direction_eigenvalue_centroid": 0.2681880104708104,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 9.910937724406697e-15,
      "leace_relative_squared_displacement": 0.006506116126892087
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 4000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 47,
      "condition_number_positive": 398679.8644268771,
      "effective_rank": 34.60017695216729,
      "stable_rank": 3.014477616664715,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7403357736094092,
      "rank1_test_auroc": 0.6459655669132771,
      "mean_squared_displacement": 6.01374462987542,
      "relative_squared_displacement": 0.005872797490112715,
      "covariance_trace_ratio": 0.994321084979113,
      "direction_participation_ratio": 308.49885512200774,
      "direction_top_1pct_eigenspace_energy": 0.0006547200141053856,
      "direction_top_10pct_eigenspace_energy": 0.0707955460671006,
      "direction_variance": 0.25679150432690895,
      "direction_eigenvalue_centroid": 0.25679150432690984,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.3064729151997624e-14,
      "leace_relative_squared_displacement": 0.00532219745001975
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 4000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 524,
      "condition_number_positive": 398679.8644268771,
      "effective_rank": 34.60017695216729,
      "stable_rank": 3.014477616664715,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7627800295346718,
      "rank1_test_auroc": 0.6617040006306601,
      "mean_squared_displacement": 5.569695653655662,
      "relative_squared_displacement": 0.005439155911773108,
      "covariance_trace_ratio": 0.9943227713375249,
      "direction_participation_ratio": 308.4988551220078,
      "direction_top_1pct_eigenspace_energy": 0.0006547200141053856,
      "direction_top_10pct_eigenspace_energy": 0.07079554606710065,
      "direction_variance": 0.2567915043269087,
      "direction_eigenvalue_centroid": 0.2567915043269097,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 9.473203827342776e-15,
      "leace_relative_squared_displacement": 0.004906123339147994
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 4000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 865,
      "condition_number_positive": 398679.8644268771,
      "effective_rank": 34.60017695216729,
      "stable_rank": 3.014477616664715,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8935704485709198,
      "rank1_test_auroc": 0.8442460625547946,
      "mean_squared_displacement": 1.6051094637094454,
      "relative_squared_displacement": 0.0015674897106537553,
      "covariance_trace_ratio": 0.9957376824349204,
      "direction_participation_ratio": 308.4988551220077,
      "direction_top_1pct_eigenspace_energy": 0.0006547200141053792,
      "direction_top_10pct_eigenspace_energy": 0.07079554606710053,
      "direction_variance": 0.2567915043269086,
      "direction_eigenvalue_centroid": 0.2567915043269094,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.558663557834959e-15,
      "leace_relative_squared_displacement": 0.00516363229607091
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 4000,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.002276241919960676,
      "floored_eigenvalues": 2,
      "condition_number_positive": 108408.56417553421,
      "effective_rank": 35.10837129608536,
      "stable_rank": 3.02133465973181,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7388276201547952,
      "rank1_test_auroc": 0.6444653602765349,
      "mean_squared_displacement": 5.915093327974458,
      "relative_squared_displacement": 0.005776458328100057,
      "covariance_trace_ratio": 0.9943198321859612,
      "direction_participation_ratio": 308.49885512204355,
      "direction_top_1pct_eigenspace_energy": 0.0006547200141053863,
      "direction_top_10pct_eigenspace_energy": 0.07079554606710055,
      "direction_variance": 0.25845696726170214,
      "direction_eigenvalue_centroid": 0.25845696726170186,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.1302046563927913e-14,
      "leace_relative_squared_displacement": 0.005101125637287024
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 4000,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.002298958182509559,
      "floored_eigenvalues": 2,
      "condition_number_positive": 107624.76087736509,
      "effective_rank": 35.11342869513543,
      "stable_rank": 3.0214032483364672,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7388276201547952,
      "rank1_test_auroc": 0.6444552076042321,
      "mean_squared_displacement": 5.914108891582781,
      "relative_squared_displacement": 0.005775496964436309,
      "covariance_trace_ratio": 0.9943198238480105,
      "direction_participation_ratio": 308.49885512182,
      "direction_top_1pct_eigenspace_energy": 0.0006547200141053833,
      "direction_top_10pct_eigenspace_energy": 0.07079554606710059,
      "direction_variance": 0.2584735881195124,
      "direction_eigenvalue_centroid": 0.25847358811951326,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.2499617803474845e-14,
      "leace_relative_squared_displacement": 0.005099618379542122
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 8000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 20,
      "condition_number_positive": 331728.03888400644,
      "effective_rank": 34.18472491463145,
      "stable_rank": 2.97226904866947,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7098061394413548,
      "rank1_test_auroc": 0.6001800009077684,
      "mean_squared_displacement": 6.253230375487944,
      "relative_squared_displacement": 0.0061066702885624454,
      "covariance_trace_ratio": 0.9942382872235385,
      "direction_participation_ratio": 321.33161762725933,
      "direction_top_1pct_eigenspace_energy": 0.000758636339097686,
      "direction_top_10pct_eigenspace_energy": 0.06309774757063667,
      "direction_variance": 0.2614761105111733,
      "direction_eigenvalue_centroid": 0.2614761105111728,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.0602835717973761e-14,
      "leace_relative_squared_displacement": 0.00436488871719129
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 8000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 517,
      "condition_number_positive": 331728.03888400644,
      "effective_rank": 34.18472491463145,
      "stable_rank": 2.97226904866947,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.721756160911595,
      "rank1_test_auroc": 0.626073495792016,
      "mean_squared_displacement": 5.81607198860606,
      "relative_squared_displacement": 0.005679757801373106,
      "covariance_trace_ratio": 0.9942344114648042,
      "direction_participation_ratio": 321.3316176272592,
      "direction_top_1pct_eigenspace_energy": 0.0007586363390976758,
      "direction_top_10pct_eigenspace_energy": 0.06309774757063673,
      "direction_variance": 0.2614761105111735,
      "direction_eigenvalue_centroid": 0.2614761105111724,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 8.76069171390536e-15,
      "leace_relative_squared_displacement": 0.0044007019654498025
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 8000,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 869,
      "condition_number_positive": 331728.03888400644,
      "effective_rank": 34.18472491463145,
      "stable_rank": 2.97226904866947,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8915281574344635,
      "rank1_test_auroc": 0.8455599377939795,
      "mean_squared_displacement": 1.656883542958415,
      "relative_squared_displacement": 0.0016180503349203271,
      "covariance_trace_ratio": 0.99564857635054,
      "direction_participation_ratio": 321.3316176272592,
      "direction_top_1pct_eigenspace_energy": 0.0007586363390976811,
      "direction_top_10pct_eigenspace_energy": 0.06309774757063663,
      "direction_variance": 0.26147611051117303,
      "direction_eigenvalue_centroid": 0.26147611051117226,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.491439972449098e-15,
      "leace_relative_squared_displacement": 0.005003839463361522
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 8000,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0011149370566840085,
      "floored_eigenvalues": 5,
      "condition_number_positive": 159889.15065003186,
      "effective_rank": 34.42901013021495,
      "stable_rank": 2.9755770000995625,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7110105675474702,
      "rank1_test_auroc": 0.5995881598341173,
      "mean_squared_displacement": 6.202806658081415,
      "relative_squared_displacement": 0.006057428377032632,
      "covariance_trace_ratio": 0.9942369367082291,
      "direction_participation_ratio": 321.33161762662314,
      "direction_top_1pct_eigenspace_energy": 0.0007586363390976647,
      "direction_top_10pct_eigenspace_energy": 0.0630977475706367,
      "direction_variance": 0.2622981362514629,
      "direction_eigenvalue_centroid": 0.26229813625146264,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.1845886733229769e-14,
      "leace_relative_squared_displacement": 0.004341893714304074
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 8000,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0011141361661365424,
      "floored_eigenvalues": 5,
      "condition_number_positive": 159948.73409713097,
      "effective_rank": 34.428834867014004,
      "stable_rank": 2.9755746212626497,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7110000942595909,
      "rank1_test_auroc": 0.5995881598341173,
      "mean_squared_displacement": 6.202842803488164,
      "relative_squared_displacement": 0.0060574636752814106,
      "covariance_trace_ratio": 0.9942369376036218,
      "direction_participation_ratio": 321.3316176277383,
      "direction_top_1pct_eigenspace_energy": 0.0007586363390976701,
      "direction_top_10pct_eigenspace_energy": 0.0630977475706364,
      "direction_variance": 0.2622975457673262,
      "direction_eigenvalue_centroid": 0.26229754576732556,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.1156357182014687e-14,
      "leace_relative_squared_displacement": 0.004341904857603218
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 11564,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 17,
      "condition_number_positive": 312850.068517666,
      "effective_rank": 34.117454646883154,
      "stable_rank": 2.9620441847015186,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7058681831987516,
      "rank1_test_auroc": 0.5841196677567849,
      "mean_squared_displacement": 5.957211670874359,
      "relative_squared_displacement": 0.005817589522338241,
      "covariance_trace_ratio": 0.9941821835939474,
      "direction_participation_ratio": 310.4092353650461,
      "direction_top_1pct_eigenspace_energy": 0.0006914908822611316,
      "direction_top_10pct_eigenspace_energy": 0.06348963569024188,
      "direction_variance": 0.2593928260379955,
      "direction_eigenvalue_centroid": 0.2593928260379954,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.3176358536578372e-14,
      "leace_relative_squared_displacement": 0.00417062901755106
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 11564,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 515,
      "condition_number_positive": 312850.068517666,
      "effective_rank": 34.117454646883154,
      "stable_rank": 2.9620441847015186,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7226882835328494,
      "rank1_test_auroc": 0.6181096201945013,
      "mean_squared_displacement": 5.54953322394226,
      "relative_squared_displacement": 0.005419466039006113,
      "covariance_trace_ratio": 0.9941900183384557,
      "direction_participation_ratio": 310.40923536504596,
      "direction_top_1pct_eigenspace_energy": 0.000691490882261131,
      "direction_top_10pct_eigenspace_energy": 0.06348963569024195,
      "direction_variance": 0.2593928260379961,
      "direction_eigenvalue_centroid": 0.25939282603799585,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.504568159427941e-15,
      "leace_relative_squared_displacement": 0.004306073402267901
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 11564,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 869,
      "condition_number_positive": 312850.068517666,
      "effective_rank": 34.117454646883154,
      "stable_rank": 2.9620441847015186,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.8921670279950985,
      "rank1_test_auroc": 0.8456495201966513,
      "mean_squared_displacement": 1.5684150148422542,
      "relative_squared_displacement": 0.0015316552879318889,
      "covariance_trace_ratio": 0.9957090805032475,
      "direction_participation_ratio": 310.40923536504596,
      "direction_top_1pct_eigenspace_energy": 0.0006914908822611307,
      "direction_top_10pct_eigenspace_energy": 0.06348963569024192,
      "direction_variance": 0.259392826037996,
      "direction_eigenvalue_centroid": 0.259392826037996,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.638984873957708e-15,
      "leace_relative_squared_displacement": 0.00496122639897616
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 11564,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0007673841907677699,
      "floored_eigenvalues": 7,
      "condition_number_positive": 184574.5912364871,
      "effective_rank": 34.28486393204327,
      "stable_rank": 2.96431237111378,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7079942606382421,
      "rank1_test_auroc": 0.5840581545069504,
      "mean_squared_displacement": 5.923775540577238,
      "relative_squared_displacement": 0.005784937051344959,
      "covariance_trace_ratio": 0.9941822322868483,
      "direction_participation_ratio": 310.40923536426294,
      "direction_top_1pct_eigenspace_energy": 0.0006914908822611343,
      "direction_top_10pct_eigenspace_energy": 0.06348963569024198,
      "direction_variance": 0.2599611562748637,
      "direction_eigenvalue_centroid": 0.25996115627486405,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.160939593554936e-14,
      "leace_relative_squared_displacement": 0.004172523713505161
    },
    {
      "dataset": "touchmoment_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "covariance_sample_count": 11564,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0007660940585170349,
      "floored_eigenvalues": 7,
      "condition_number_positive": 184702.00967089212,
      "effective_rank": 34.28458270975626,
      "stable_rank": 2.9643085549060824,
      "intact_val_auroc": 0.9499586305128769,
      "intact_test_auroc": 0.8671552689980387,
      "rank1_val_auroc": 0.7079733140624836,
      "rank1_test_auroc": 0.5840617378030573,
      "mean_squared_displacement": 5.923831614752201,
      "relative_squared_displacement": 0.005784991811281446,
      "covariance_trace_ratio": 0.9941822321245032,
      "direction_participation_ratio": 310.4092353648916,
      "direction_top_1pct_eigenspace_energy": 0.0006914908822611192,
      "direction_top_10pct_eigenspace_energy": 0.0634896356902415,
      "direction_variance": 0.25996020079366194,
      "direction_eigenvalue_centroid": 0.25996020079366267,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.0491106444023543e-14,
      "leace_relative_squared_displacement": 0.004172517926354006
    }
  ],
  "elapsed_seconds": 56.10670345800463
}


==> anc/artifact_v14_arxiv/results/crossfit/100doh_dinov2/crossfit_folds.csv <==
dataset,model_id,layer,split_seed,swap,method,guard_method,attacker_objective,attacker_c,eraser_count,attacker_count,eraser_attacker_group_overlap,test_auroc,test_auprc,attacker_coefficient_norm,eraser_cross_covariance_norm,attacker_cross_covariance_norm,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,eraser_cross_covariance_norm_before,eraser_cross_covariance_norm_after,eraser_projection_rank,eraser_cross_covariance_relative,eraser_idempotence_relative_error
100DOH,facebook/dinov2-base,layer_12,101,0,intact,intact,logistic,0.01,811,789,0,0.875,0.8696094297281743,1.1106507224424877,1.924002430034533,1.7379483669698155,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,101,0,intact_svm,intact,linear_svm,0.001,811,789,0,0.8763,0.873438485101055,0.42618740150778994,1.924002430034533,1.7379483669698155,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,101,0,mp_sal,mp_sal,logistic,0.01,811,789,0,0.7403,0.7789997565036964,1.188543600571956,1.5049315500254442e-15,0.577751674626428,47.46748453972048,0.06180662049442771,0.9382279870568446,1.924002430034533,1.5049315500254442e-15,1,,
100DOH,facebook/dinov2-base,layer_12,101,0,mp_sal_svm,mp_sal,linear_svm,0.001,811,789,0,0.7432,0.7785041838571688,0.47954350742081014,1.5049315500254442e-15,0.577751674626428,47.46748453972048,0.06180662049442771,0.9382279870568446,1.924002430034533,1.5049315500254442e-15,1,,
100DOH,facebook/dinov2-base,layer_12,101,0,leace_empirical,leace_empirical,logistic,0.01,811,789,0,0.7411,0.7779039688311609,1.1776580607012455,1.6684384664480144e-14,0.8907692816361,33.304144471543694,0.043364771447322516,1.0061242122248546,1.924002430034533,1.6684384664480144e-14,1,8.671706648614099e-15,1.0168482430962472e-15
100DOH,facebook/dinov2-base,layer_12,101,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,811,789,0,0.7422,0.7770851891322709,0.4737667677180002,1.6684384664480144e-14,0.8907692816361,33.304144471543694,0.043364771447322516,1.0061242122248546,1.924002430034533,1.6684384664480144e-14,1,8.671706648614099e-15,1.0168482430962472e-15
100DOH,facebook/dinov2-base,layer_12,101,0,leace_oas,leace_oas,logistic,0.01,811,789,0,0.7365,0.7786068261944616,1.171671688191219,1.2124182505913727e-14,0.7829072358486155,17.835562903572836,0.023223389197360462,0.9744963481161716,1.924002430034533,1.2124182505913727e-14,1,6.301542200077219e-15,1.0749518483645757e-15
100DOH,facebook/dinov2-base,layer_12,101,0,leace_oas_svm,leace_oas,linear_svm,0.001,811,789,0,0.74,0.7802480300247375,0.4699657663999024,1.2124182505913727e-14,0.7829072358486155,17.835562903572836,0.023223389197360462,0.9744963481161716,1.924002430034533,1.2124182505913727e-14,1,6.301542200077219e-15,1.0749518483645757e-15
100DOH,facebook/dinov2-base,layer_12,101,1,intact,intact,logistic,0.01,789,811,0,0.8194,0.8231688439327031,1.129799717686248,1.7379483669698155,1.924002430034533,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,101,1,intact_svm,intact,linear_svm,0.001,789,811,0,0.816,0.8179317012157817,0.43458773122588235,1.7379483669698155,1.924002430034533,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,101,1,mp_sal,mp_sal,logistic,0.01,789,811,0,0.6443,0.667754961886107,1.2114141401215548,1.5116832186374662e-15,0.6396022154995784,46.25648836360524,0.06022980255677766,0.9397991190444035,1.7379483669698155,1.5116832186374662e-15,1,,
100DOH,facebook/dinov2-base,layer_12,101,1,mp_sal_svm,mp_sal,linear_svm,0.001,789,811,0,0.6498,0.6719639302955323,0.4855019348654475,1.5116832186374662e-15,0.6396022154995784,46.25648836360524,0.06022980255677766,0.9397991190444035,1.7379483669698155,1.5116832186374662e-15,1,,
100DOH,facebook/dinov2-base,layer_12,101,1,leace_empirical,leace_empirical,logistic,0.01,789,811,0,0.6578,0.675807609279324,1.192144099219045,1.4388367682225136e-14,1.1593177039890374,30.9124289277654,0.040250558499694535,1.0050723794391485,1.7379483669698155,1.4388367682225136e-14,1,8.278938520660339e-15,1.030760615282347e-15
100DOH,facebook/dinov2-base,layer_12,101,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,789,811,0,0.6616,0.6770826777900509,0.47561598648933323,1.4388367682225136e-14,1.1593177039890374,30.9124289277654,0.040250558499694535,1.0050723794391485,1.7379483669698155,1.4388367682225136e-14,1,8.278938520660339e-15,1.030760615282347e-15
100DOH,facebook/dinov2-base,layer_12,101,1,leace_oas,leace_oas,logistic,0.01,789,811,0,0.6509,0.6743616682291993,1.1887402996688812,7.25923727744722e-15,0.9825618203426278,15.954934324486135,0.020774654068341322,0.9774252312059999,1.7379483669698155,7.25923727744722e-15,1,4.176900427775077e-15,9.87599858658826e-16
100DOH,facebook/dinov2-base,layer_12,101,1,leace_oas_svm,leace_oas,linear_svm,0.001,789,811,0,0.6539,0.6737220070015149,0.47379063381130243,7.25923727744722e-15,0.9825618203426278,15.954934324486135,0.020774654068341322,0.9774252312059999,1.7379483669698155,7.25923727744722e-15,1,4.176900427775077e-15,9.87599858658826e-16
100DOH,facebook/dinov2-base,layer_12,102,0,intact,intact,logistic,0.01,794,806,0,0.8348,0.8319863441206194,1.1324188856252504,1.8614005945401901,1.8173723826915686,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,102,0,intact_svm,intact,linear_svm,0.001,794,806,0,0.8367,0.8310807278950767,0.4334178436937886,1.8614005945401901,1.8173723826915686,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,102,0,mp_sal,mp_sal,logistic,0.01,794,806,0,0.7321,0.7308280115925029,1.2014537679662727,1.4488648890737986e-15,0.6854146196555031,47.3719094689405,0.061682173787682947,0.9383883509188388,1.8614005945401901,1.4488648890737986e-15,1,,
100DOH,facebook/dinov2-base,layer_12,102,0,mp_sal_svm,mp_sal,linear_svm,0.001,794,806,0,0.731,0.7264015386876254,0.47840608923795286,1.4488648890737986e-15,0.6854146196555031,47.3719094689405,0.061682173787682947,0.9383883509188388,1.8614005945401901,1.4488648890737986e-15,1,,
100DOH,facebook/dinov2-base,layer_12,102,0,leace_empirical,leace_empirical,logistic,0.01,794,806,0,0.7258,0.7350916478702857,1.1831739958385161,2.0989177490192128e-14,1.1089567204114967,30.71889384562528,0.03999855969482458,1.0025890723327007,1.8614005945401901,2.0989177490192128e-14,1,1.1276013100971932e-14,9.985728261489065e-16
100DOH,facebook/dinov2-base,layer_12,102,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,794,806,0,0.7234,0.7327082133920146,0.4688426399400764,2.0989177490192128e-14,1.1089567204114967,30.71889384562528,0.03999855969482458,1.0025890723327007,1.8614005945401901,2.0989177490192128e-14,1,1.1276013100971932e-14,9.985728261489065e-16
100DOH,facebook/dinov2-base,layer_12,102,0,leace_oas,leace_oas,logistic,0.01,794,806,0,0.7247,0.7335571566434322,1.1785844114032433,7.884308234319202e-15,0.9366796191398463,17.54365521362472,0.022843301059407187,0.975151404751232,1.8614005945401901,7.884308234319202e-15,1,4.2356858902082884e-15,9.465248860714977e-16
100DOH,facebook/dinov2-base,layer_12,102,0,leace_oas_svm,leace_oas,linear_svm,0.001,794,806,0,0.7253,0.7317611103673117,0.46635373705473215,7.884308234319202e-15,0.9366796191398463,17.54365521362472,0.022843301059407187,0.975151404751232,1.8614005945401901,7.884308234319202e-15,1,4.2356858902082884e-15,9.465248860714977e-16
100DOH,facebook/dinov2-base,layer_12,102,1,intact,intact,logistic,0.01,806,794,0,0.845,0.8550934042883159,1.1030974424068973,1.8173723826915686,1.8614005945401901,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,102,1,intact_svm,intact,linear_svm,0.001,806,794,0,0.8447,0.8568176456864646,0.4225113991621336,1.8173723826915686,1.8614005945401901,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,102,1,mp_sal,mp_sal,logistic,0.01,806,794,0,0.7075,0.7494096387933997,1.1854720215762504,1.517295465785725e-15,0.7020196810979145,45.86916941030989,0.05972548100300767,0.9403140833504047,1.8173723826915686,1.517295465785725e-15,1,,
100DOH,facebook/dinov2-base,layer_12,102,1,mp_sal_svm,mp_sal,linear_svm,0.001,806,794,0,0.7103,0.7525476126623365,0.47258261190789375,1.517295465785725e-15,0.7020196810979145,45.86916941030989,0.05972548100300767,0.9403140833504047,1.8173723826915686,1.517295465785725e-15,1,,
100DOH,facebook/dinov2-base,layer_12,102,1,leace_empirical,leace_empirical,logistic,0.01,806,794,0,0.7175,0.7526425903711721,1.1763169166876695,1.765714106054079e-14,1.0498859458633414,29.60793753731746,0.03855200200171544,1.0031691525040827,1.8173723826915686,1.765714106054079e-14,1,9.71575293467934e-15,1.0338683687363368e-15
100DOH,facebook/dinov2-base,layer_12,102,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,806,794,0,0.717,0.7501249160347476,0.46875561780648844,1.765714106054079e-14,1.0498859458633414,29.60793753731746,0.03855200200171544,1.0031691525040827,1.8173723826915686,1.765714106054079e-14,1,9.71575293467934e-15,1.0338683687363368e-15
100DOH,facebook/dinov2-base,layer_12,102,1,leace_oas,leace_oas,logistic,0.01,806,794,0,0.7154,0.7557891662788024,1.1652723605306605,6.9187134150100084e-15,1.0082539310603806,15.79973172940649,0.020572567355998033,0.9766264482695126,1.8173723826915686,6.9187134150100084e-15,1,3.806987209062372e-15,9.341566845677752e-16
100DOH,facebook/dinov2-base,layer_12,102,1,leace_oas_svm,leace_oas,linear_svm,0.001,806,794,0,0.7155,0.7533558335668351,0.46286879535034975,6.9187134150100084e-15,1.0082539310603806,15.79973172940649,0.020572567355998033,0.9766264482695126,1.8173723826915686,6.9187134150100084e-15,1,3.806987209062372e-15,9.341566845677752e-16
100DOH,facebook/dinov2-base,layer_12,103,0,intact,intact,logistic,0.01,793,807,0,0.847,0.8438922768628545,1.1300998213560862,1.9029060831179763,1.770153991605548,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,103,0,intact_svm,intact,linear_svm,0.001,793,807,0,0.8468,0.8414519984346777,0.43496263379753175,1.9029060831179763,1.770153991605548,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,103,0,mp_sal,mp_sal,logistic,0.01,793,807,0,0.681,0.6365423266997732,1.1893976268619046,1.5845774457321403e-15,0.6170958840282967,47.22946899781251,0.06149670442423504,0.9385461325235879,1.9029060831179763,1.5845774457321403e-15,1,,
100DOH,facebook/dinov2-base,layer_12,103,0,mp_sal_svm,mp_sal,linear_svm,0.001,793,807,0,0.6811,0.6347441660321185,0.4796192114439511,1.5845774457321403e-15,0.6170958840282967,47.22946899781251,0.06149670442423504,0.9385461325235879,1.9029060831179763,1.5845774457321403e-15,1,,
100DOH,facebook/dinov2-base,layer_12,103,0,leace_empirical,leace_empirical,logistic,0.01,793,807,0,0.6846,0.6513161969361075,1.1747165262493222,1.9870877084529877e-14,1.0161352512388289,31.472050414931967,0.04097923231110933,1.0028184953953085,1.9029060831179763,1.9870877084529877e-14,1,1.044238455109186e-14,1.0024524430586436e-15
100DOH,facebook/dinov2-base,layer_12,103,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,793,807,0,0.6846,0.6463698412175438,0.47205189812458775,1.9870877084529877e-14,1.0161352512388289,31.472050414931967,0.04097923231110933,1.0028184953953085,1.9029060831179763,1.9870877084529877e-14,1,1.044238455109186e-14,1.0024524430586436e-15
100DOH,facebook/dinov2-base,layer_12,103,0,leace_oas,leace_oas,logistic,0.01,793,807,0,0.688,0.648131282853363,1.1689078782701854,1.317811641013788e-14,0.8947194619009414,17.942657941493387,0.023362835861319514,0.9760940595312096,1.9029060831179763,1.317811641013788e-14,1,6.9252584386850504e-15,9.569825720826586e-16
100DOH,facebook/dinov2-base,layer_12,103,0,leace_oas_svm,leace_oas,linear_svm,0.001,793,807,0,0.6898,0.6470736229629203,0.46941305912467723,1.317811641013788e-14,0.8947194619009414,17.942657941493387,0.023362835861319514,0.9760940595312096,1.9029060831179763,1.317811641013788e-14,1,6.9252584386850504e-15,9.569825720826586e-16
100DOH,facebook/dinov2-base,layer_12,103,1,intact,intact,logistic,0.01,807,793,0,0.8473,0.8408257132000829,1.1068366079707643,1.770153991605548,1.9029060831179763,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,103,1,intact_svm,intact,linear_svm,0.001,807,793,0,0.85,0.8397543166766144,0.4224830344230261,1.770153991605548,1.9029060831179763,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,103,1,mp_sal,mp_sal,logistic,0.01,807,793,0,0.7326,0.7256247739260597,1.2011922408292617,1.386474165290197e-15,0.6633747782131831,46.44790264310553,0.06047903989987699,0.9395644853795334,1.770153991605548,1.386474165290197e-15,1,,
100DOH,facebook/dinov2-base,layer_12,103,1,mp_sal_svm,mp_sal,linear_svm,0.001,807,793,0,0.7355,0.7225570345892268,0.47814745575636236,1.386474165290197e-15,0.6633747782131831,46.44790264310553,0.06047903989987699,0.9395644853795334,1.770153991605548,1.386474165290197e-15,1,,
100DOH,facebook/dinov2-base,layer_12,103,1,leace_empirical,leace_empirical,logistic,0.01,807,793,0,0.7353,0.7274510627958352,1.1900850401282164,1.9081531081377258e-14,1.047904208861547,30.537078866471962,0.0397618214407187,1.005317105212301,1.770153991605548,1.9081531081377258e-14,1,1.0779588200724906e-14,9.461430652301463e-16
100DOH,facebook/dinov2-base,layer_12,103,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,807,793,0,0.7381,0.7268986743407043,0.4725647058066771,1.9081531081377258e-14,1.047904208861547,30.537078866471962,0.0397618214407187,1.005317105212301,1.770153991605548,1.9081531081377258e-14,1,1.0779588200724906e-14,9.461430652301463e-16
100DOH,facebook/dinov2-base,layer_12,103,1,leace_oas,leace_oas,logistic,0.01,807,793,0,0.7362,0.7254720934286736,1.1838492166873826,8.464829990455142e-15,0.9258450212253205,16.15075949605397,0.02102963476048694,0.9760604436026651,1.770153991605548,8.464829990455142e-15,1,4.781973789058574e-15,1.0004203708202023e-15
100DOH,facebook/dinov2-base,layer_12,103,1,leace_oas_svm,leace_oas,linear_svm,0.001,807,793,0,0.7409,0.728103027292597,0.46891251770806985,8.464829990455142e-15,0.9258450212253205,16.15075949605397,0.02102963476048694,0.9760604436026651,1.770153991605548,8.464829990455142e-15,1,4.781973789058574e-15,1.0004203708202023e-15
100DOH,facebook/dinov2-base,layer_12,104,0,intact,intact,logistic,0.01,803,797,0,0.8604,0.8606492091924126,1.0977676909474305,1.7151271104912218,1.968666129063629,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,104,0,intact_svm,intact,linear_svm,0.001,803,797,0,0.8613,0.8625902804692672,0.42039083069912636,1.7151271104912218,1.968666129063629,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,104,0,mp_sal,mp_sal,logistic,0.01,803,797,0,0.7346,0.7359100433114941,1.1577563613655617,1.543463167931336e-15,0.7405134764299544,44.81223287254803,0.05834926155279691,0.9416942321888176,1.7151271104912218,1.543463167931336e-15,1,,
100DOH,facebook/dinov2-base,layer_12,104,0,mp_sal_svm,mp_sal,linear_svm,0.001,803,797,0,0.7351,0.7329536913115416,0.46109097826693846,1.543463167931336e-15,0.7405134764299544,44.81223287254803,0.05834926155279691,0.9416942321888176,1.7151271104912218,1.543463167931336e-15,1,,
100DOH,facebook/dinov2-base,layer_12,104,0,leace_empirical,leace_empirical,logistic,0.01,803,797,0,0.7354,0.7478032720516308,1.1453084090550987,1.5567667151224693e-14,1.2831961717223068,28.485665219788658,0.03709070992159982,1.003833128622625,1.7151271104912218,1.5567667151224693e-14,1,9.076684203753288e-15,1.2787866591478029e-15
100DOH,facebook/dinov2-base,layer_12,104,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,803,797,0,0.7375,0.745070169727897,0.4548608039562457,1.5567667151224693e-14,1.2831961717223068,28.485665219788658,0.03709070992159982,1.003833128622625,1.7151271104912218,1.5567667151224693e-14,1,9.076684203753288e-15,1.2787866591478029e-15
100DOH,facebook/dinov2-base,layer_12,104,0,leace_oas,leace_oas,logistic,0.01,803,797,0,0.7411,0.7483682314526372,1.140328906554049,9.145070977559671e-15,1.118479498181711,14.712569883142345,0.019156992035341595,0.9781054009506547,1.7151271104912218,9.145070977559671e-15,1,5.332007710460872e-15,9.49511807243393e-16
100DOH,facebook/dinov2-base,layer_12,104,0,leace_oas_svm,leace_oas,linear_svm,0.001,803,797,0,0.7429,0.7462487689551981,0.4523160351407501,9.145070977559671e-15,1.118479498181711,14.712569883142345,0.019156992035341595,0.9781054009506547,1.7151271104912218,9.145070977559671e-15,1,5.332007710460872e-15,9.49511807243393e-16
100DOH,facebook/dinov2-base,layer_12,104,1,intact,intact,logistic,0.01,797,803,0,0.8357,0.8355370248361464,1.120065534836208,1.968666129063629,1.7151271104912218,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,104,1,intact_svm,intact,linear_svm,0.001,797,803,0,0.8315,0.8300804010741515,0.42856711499463496,1.968666129063629,1.7151271104912218,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,104,1,mp_sal,mp_sal,logistic,0.01,797,803,0,0.7002,0.6548936648230655,1.1950343572107864,1.520841707691293e-15,0.6451448116868918,48.14955572845402,0.0626947340214245,0.9373489380458514,1.968666129063629,1.520841707691293e-15,1,,
100DOH,facebook/dinov2-base,layer_12,104,1,mp_sal_svm,mp_sal,linear_svm,0.001,797,803,0,0.6976,0.65070968680008,0.47671088655377236,1.520841707691293e-15,0.6451448116868918,48.14955572845402,0.0626947340214245,0.9373489380458514,1.968666129063629,1.520841707691293e-15,1,,
100DOH,facebook/dinov2-base,layer_12,104,1,leace_empirical,leace_empirical,logistic,0.01,797,803,0,0.7032,0.6589421716478204,1.1901563644114217,1.701151216979409e-14,0.7693740404557942,38.421135360302,0.05002752000039323,1.010048842500188,1.968666129063629,1.701151216979409e-14,1,8.641136208243397e-15,1.0248763787558128e-15
100DOH,facebook/dinov2-base,layer_12,104,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,797,803,0,0.7013,0.6561524595844759,0.47474346538559503,1.701151216979409e-14,0.7693740404557942,38.421135360302,0.05002752000039323,1.010048842500188,1.968666129063629,1.701151216979409e-14,1,8.641136208243397e-15,1.0248763787558128e-15
100DOH,facebook/dinov2-base,layer_12,104,1,leace_oas,leace_oas,logistic,0.01,797,803,0,0.7038,0.6619002467439348,1.1847996816152335,8.12163054283332e-15,0.7523141717023814,19.176024766471542,0.02496878224800982,0.9742976219728665,1.968666129063629,8.12163054283332e-15,1,4.1254484053607756e-15,9.472353796853124e-16
100DOH,facebook/dinov2-base,layer_12,104,1,leace_oas_svm,leace_oas,linear_svm,0.001,797,803,0,0.7032,0.6581469248541038,0.4717072159627932,8.12163054283332e-15,0.7523141717023814,19.176024766471542,0.02496878224800982,0.9742976219728665,1.968666129063629,8.12163054283332e-15,1,4.1254484053607756e-15,9.472353796853124e-16
100DOH,facebook/dinov2-base,layer_12,105,0,intact,intact,logistic,0.01,803,797,0,0.8595,0.8552939114298043,1.1163183882327041,1.7951465833031515,1.8969512567831908,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,105,0,intact_svm,intact,linear_svm,0.001,803,797,0,0.8593,0.8547006984386906,0.4264648582552254,1.7951465833031515,1.8969512567831908,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,105,0,mp_sal,mp_sal,logistic,0.01,803,797,0,0.7387,0.7362424008244978,1.1738066916041248,1.4813856430716183e-15,0.7633703204482111,45.74055045586808,0.05955800840607823,0.9405424722265753,1.7951465833031515,1.4813856430716183e-15,1,,
100DOH,facebook/dinov2-base,layer_12,105,0,mp_sal_svm,mp_sal,linear_svm,0.001,803,797,0,0.7346,0.7290838829848768,0.46492985358140443,1.4813856430716183e-15,0.7633703204482111,45.74055045586808,0.05955800840607823,0.9405424722265753,1.7951465833031515,1.4813856430716183e-15,1,,
100DOH,facebook/dinov2-base,layer_12,105,0,leace_empirical,leace_empirical,logistic,0.01,803,797,0,0.7447,0.7386001002828846,1.170560178396862,1.5611498574014768e-14,1.1069808132248307,30.77427067954718,0.040070664947327056,1.008042951790876,1.7951465833031515,1.5611498574014768e-14,1,8.696503516325057e-15,1.0020802150175017e-15
100DOH,facebook/dinov2-base,layer_12,105,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,803,797,0,0.7407,0.7294619209285831,0.4626938906750641,1.5611498574014768e-14,1.1069808132248307,30.77427067954718,0.040070664947327056,1.008042951790876,1.7951465833031515,1.5611498574014768e-14,1,8.696503516325057e-15,1.0020802150175017e-15
100DOH,facebook/dinov2-base,layer_12,105,0,leace_oas,leace_oas,logistic,0.01,803,797,0,0.7403,0.7372928089653582,1.1591624390774309,6.6527134043395556e-15,1.0219272517744566,16.25806710312042,0.021169358207188047,0.9749953586594842,1.7951465833031515,6.6527134043395556e-15,1,3.705944387058498e-15,9.48972896356239e-16
100DOH,facebook/dinov2-base,layer_12,105,0,leace_oas_svm,leace_oas,linear_svm,0.001,803,797,0,0.7367,0.7274492996524874,0.45701704097111334,6.6527134043395556e-15,1.0219272517744566,16.25806710312042,0.021169358207188047,0.9749953586594842,1.7951465833031515,6.6527134043395556e-15,1,3.705944387058498e-15,9.48972896356239e-16
100DOH,facebook/dinov2-base,layer_12,105,1,intact,intact,logistic,0.01,797,803,0,0.8016,0.8118014215508447,1.1061948344215218,1.8969512567831908,1.7951465833031515,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,105,1,intact_svm,intact,linear_svm,0.001,797,803,0,0.8002,0.8124433101118428,0.4199848774210167,1.8969512567831908,1.7951465833031515,0.0,0.0,1.0,,,,,
100DOH,facebook/dinov2-base,layer_12,105,1,mp_sal,mp_sal,logistic,0.01,797,803,0,0.6253,0.6372281748720213,1.1676693337594493,1.6287119432905976e-15,0.7224021269115095,47.10822559121419,0.06133883540522681,0.9387772063014027,1.8969512567831908,1.6287119432905976e-15,1,,
100DOH,facebook/dinov2-base,layer_12,105,1,mp_sal_svm,mp_sal,linear_svm,0.001,797,803,0,0.6287,0.6452749294529101,0.4640832275484085,1.6287119432905976e-15,0.7224021269115095,47.10822559121419,0.06133883540522681,0.9387772063014027,1.8969512567831908,1.6287119432905976e-15,1,,
100DOH,facebook/dinov2-base,layer_12,105,1,leace_empirical,leace_empirical,logistic,0.01,797,803,0,0.6396,0.6522884399993186,1.158442528518273,1.8078651619421986e-14,1.0387780642403142,30.464196417914653,0.03966692241915971,1.0061459776276103,1.8969512567831908,1.8078651619421986e-14,1,9.530372251145438e-15,9.931640218082364e-16
100DOH,facebook/dinov2-base,layer_12,105,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,797,803,0,0.6434,0.656719662455674,0.4596419017211261,1.8078651619421986e-14,1.0387780642403142,30.464196417914653,0.03966692241915971,1.0061459776276103,1.8969512567831908,1.8078651619421986e-14,1,9.530372251145438e-15,9.931640218082364e-16
100DOH,facebook/dinov2-base,layer_12,105,1,leace_oas,leace_oas,logistic,0.01,797,803,0,0.6314,0.6528043826963892,1.151684541264024,7.616556326829808e-15,0.9334204086146116,17.230333699950105,0.022435330338476698,0.9762307284370029,1.8969512567831908,7.616556326829808e-15,1,4.015156583277633e-15,9.684902240285188e-16
100DOH,facebook/dinov2-base,layer_12,105,1,leace_oas_svm,leace_oas,linear_svm,0.001,797,803,0,0.6343,0.6550110816899921,0.4554084536550337,7.616556326829808e-15,0.9334204086146116,17.230333699950105,0.022435330338476698,0.9762307284370029,1.8969512567831908,7.616556326829808e-15,1,4.015156583277633e-15,9.684902240285188e-16


==> anc/artifact_v14_arxiv/results/crossfit/100doh_dinov2/crossfit_summary.csv <==
method,crossfit_folds,mean_fold_test_auroc,mean_fold_test_auprc,mean_fold_test_auroc_lower,mean_fold_test_auroc_upper,bootstrap_replicates,valid_bootstrap_replicates,std_fold_test_auroc,mean_relative_squared_displacement
intact,10,0.8425699999999999,0.8427857579141959,0.7880556915879162,0.8887531533193433,2000,2000,0.02115314791388429,0.0
intact_svm,10,0.84228,0.8420289565103621,0.7920324341374358,0.8926537553236764,2000,2000,0.0223691156135716,0.0
leace_empirical,10,0.7085,0.7117847060065539,0.6686860454549134,0.743818388573296,2000,2000,0.03668535887183818,0.04097627626838649
leace_empirical_svm,10,0.70898,0.7097673724603962,0.6740740484481079,0.7440608018881296,2000,2000,0.03534326275575337,0.04097627626838649
leace_oas,10,0.70683,0.711628386348625,0.6661309360282575,0.7433490862348299,2000,2000,0.03889010299692084,0.02195368451319296
leace_oas_svm,10,0.7082499999999998,0.7101119706367698,0.6698568072024593,0.7438497368689022,2000,2000,0.03832000492925043,0.02195368451319296
mp_sal,10,0.70366,0.7053433753232617,0.6672003435187428,0.7414418154239583,2000,2000,0.04133605367392168,0.060736066155153444
mp_sal_svm,10,0.70469,0.7044740656673416,0.6672179991363621,0.7428263180272108,2000,2000,0.039957601140319814,0.060736066155153444


==> anc/artifact_v14_arxiv/results/crossfit/100doh_dinov2/summary.json <==
{
  "dataset": "100DOH",
  "model_id": "facebook/dinov2-base",
  "layer": "layer_12",
  "protocol": {
    "split_a": "group-disjoint half of official training data estimates eraser",
    "split_b": "other group-disjoint half trains a fresh attacker",
    "split_c": "official test split is evaluated once per frozen cross-fit model",
    "swapped_halves": true,
    "official_validation_use": "select one C before cross-fitting",
    "test_orientation_flipping": false
  },
  "split_seeds": [
    101,
    102,
    103,
    104,
    105
  ],
  "selected_c": {
    "logistic": 0.01,
    "linear_svm": 0.001
  },
  "c_search": {
    "logistic": [
      {
        "c": 1e-05,
        "val_auroc": 0.7718,
        "val_auprc": 0.7751187817565555,
        "converged": 1,
        "iterations": 13
      },
      {
        "c": 0.0001,
        "val_auroc": 0.8017,
        "val_auprc": 0.7968059512287197,
        "converged": 1,
        "iterations": 17
      },
      {
        "c": 0.001,
        "val_auroc": 0.8375,
        "val_auprc": 0.8274174550388581,
        "converged": 1,
        "iterations": 32
      },
      {
        "c": 0.01,
        "val_auroc": 0.8569,
        "val_auprc": 0.8537330838816797,
        "converged": 1,
        "iterations": 66
      },
      {
        "c": 0.1,
        "val_auroc": 0.8406,
        "val_auprc": 0.849264273419971,
        "converged": 1,
        "iterations": 152
      },
      {
        "c": 1.0,
        "val_auroc": 0.8205,
        "val_auprc": 0.83519491992577,
        "converged": 1,
        "iterations": 301
      },
      {
        "c": 10.0,
        "val_auroc": 0.8116,
        "val_auprc": 0.8285957749384517,
        "converged": 1,
        "iterations": 420
      },
      {
        "c": 100.0,
        "val_auroc": 0.8078,
        "val_auprc": 0.8253344301645245,
        "converged": 1,
        "iterations": 464
      }
    ],
    "linear_svm": [
      {
        "c": 1e-05,
        "val_auroc": 0.7981,
        "val_auprc": 0.7929281221367195,
        "converged": 1,
        "iterations": 4
      },
      {
        "c": 0.0001,
        "val_auroc": 0.8357,
        "val_auprc": 0.8304201192399411,
        "converged": 1,
        "iterations": 5
      },
      {
        "c": 0.001,
        "val_auroc": 0.8506,
        "val_auprc": 0.8519057076752449,
        "converged": 1,
        "iterations": 6
      },
      {
        "c": 0.01,
        "val_auroc": 0.8306,
        "val_auprc": 0.8425569735249568,
        "converged": 1,
        "iterations": 8
      },
      {
        "c": 0.1,
        "val_auroc": 0.8115,
        "val_auprc": 0.8278289671425415,
        "converged": 1,
        "iterations": 16
      },
      {
        "c": 1.0,
        "val_auroc": 0.8039,
        "val_auprc": 0.8237340506783732,
        "converged": 1,
        "iterations": 815
      }
    ]
  },
  "results": [
    {
      "method": "intact",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.8425699999999999,
      "mean_fold_test_auprc": 0.8427857579141959,
      "mean_fold_test_auroc_lower": 0.7880556915879162,
      "mean_fold_test_auroc_upper": 0.8887531533193433,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.02115314791388429,
      "mean_relative_squared_displacement": 0.0
    },
    {
      "method": "intact_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.84228,
      "mean_fold_test_auprc": 0.8420289565103621,
      "mean_fold_test_auroc_lower": 0.7920324341374358,
      "mean_fold_test_auroc_upper": 0.8926537553236764,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.0223691156135716,
      "mean_relative_squared_displacement": 0.0
    },
    {
      "method": "leace_empirical",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.7085,
      "mean_fold_test_auprc": 0.7117847060065539,
      "mean_fold_test_auroc_lower": 0.6686860454549134,
      "mean_fold_test_auroc_upper": 0.743818388573296,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.03668535887183818,
      "mean_relative_squared_displacement": 0.04097627626838649
    },
    {
      "method": "leace_empirical_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.70898,
      "mean_fold_test_auprc": 0.7097673724603962,
      "mean_fold_test_auroc_lower": 0.6740740484481079,
      "mean_fold_test_auroc_upper": 0.7440608018881296,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.03534326275575337,
      "mean_relative_squared_displacement": 0.04097627626838649
    },
    {
      "method": "leace_oas",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.70683,
      "mean_fold_test_auprc": 0.711628386348625,
      "mean_fold_test_auroc_lower": 0.6661309360282575,
      "mean_fold_test_auroc_upper": 0.7433490862348299,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.03889010299692084,
      "mean_relative_squared_displacement": 0.02195368451319296
    },
    {
      "method": "leace_oas_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.7082499999999998,
      "mean_fold_test_auprc": 0.7101119706367698,
      "mean_fold_test_auroc_lower": 0.6698568072024593,
      "mean_fold_test_auroc_upper": 0.7438497368689022,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.03832000492925043,
      "mean_relative_squared_displacement": 0.02195368451319296
    },
    {
      "method": "mp_sal",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.70366,
      "mean_fold_test_auprc": 0.7053433753232617,
      "mean_fold_test_auroc_lower": 0.6672003435187428,
      "mean_fold_test_auroc_upper": 0.7414418154239583,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.04133605367392168,
      "mean_relative_squared_displacement": 0.060736066155153444
    },
    {
      "method": "mp_sal_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.70469,
      "mean_fold_test_auprc": 0.7044740656673416,
      "mean_fold_test_auroc_lower": 0.6672179991363621,
      "mean_fold_test_auroc_upper": 0.7428263180272108,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.039957601140319814,
      "mean_relative_squared_displacement": 0.060736066155153444
    }
  ],
  "elapsed_seconds": 26.286176958004944
}


==> anc/artifact_v14_arxiv/results/crossfit/100doh_vjepa2/crossfit_folds.csv <==
dataset,model_id,layer,split_seed,swap,method,guard_method,attacker_objective,attacker_c,eraser_count,attacker_count,eraser_attacker_group_overlap,test_auroc,test_auprc,attacker_coefficient_norm,eraser_cross_covariance_norm,attacker_cross_covariance_norm,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,eraser_cross_covariance_norm_before,eraser_cross_covariance_norm_after,eraser_projection_rank,eraser_cross_covariance_relative,eraser_idempotence_relative_error
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,0,intact,intact,logistic,0.01,811,789,0,0.8394,0.8553200805427241,1.146352212232802,1.877540488313248,1.5915839530924576,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,0,intact_svm,intact,linear_svm,0.001,811,789,0,0.8397,0.8548577153836415,0.44315533401497315,1.877540488313248,1.5915839530924576,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,0,mp_sal,mp_sal,logistic,0.01,811,789,0,0.6864,0.6787918183219123,1.1769616396581017,1.4589327107991115e-15,0.9452892727047316,90.70944859587107,0.08858344589440534,0.911441585852894,1.877540488313248,1.4589327107991115e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,0,mp_sal_svm,mp_sal,linear_svm,0.001,811,789,0,0.6858,0.6749265460240292,0.4751705403722132,1.4589327107991115e-15,0.9452892727047316,90.70944859587107,0.08858344589440534,0.911441585852894,1.877540488313248,1.4589327107991115e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,0,leace_empirical,leace_empirical,logistic,0.01,811,789,0,0.6785,0.6748135362733987,1.164563004948806,9.922013224288006e-15,1.0016140141183876,18.07997301912985,0.017656223651493993,0.9916822708863006,1.877540488313248,9.922013224288006e-15,1,5.284580165406596e-15,1.0498252971611505e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,811,789,0,0.6764,0.6625656246325101,0.4689437453577824,9.922013224288006e-15,1.0016140141183876,18.07997301912985,0.017656223651493993,0.9916822708863006,1.877540488313248,9.922013224288006e-15,1,5.284580165406596e-15,1.0498252971611505e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,0,leace_oas,leace_oas,logistic,0.01,811,789,0,0.68,0.6772416857105327,1.1652924018942283,1.5723662827661535e-14,0.9884322343128886,16.54180767553758,0.016154109058142168,0.9877551814442994,1.877540488313248,1.5723662827661535e-14,1,8.374606526747883e-15,1.1628885315110502e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,0,leace_oas_svm,leace_oas,linear_svm,0.001,811,789,0,0.6784,0.6688376798445764,0.469181152272905,1.5723662827661535e-14,0.9884322343128886,16.54180767553758,0.016154109058142168,0.9877551814442994,1.877540488313248,1.5723662827661535e-14,1,8.374606526747883e-15,1.1628885315110502e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,1,intact,intact,logistic,0.01,789,811,0,0.8606,0.8686440849044993,1.1492073356976595,1.5915839530924576,1.877540488313248,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,1,intact_svm,intact,linear_svm,0.001,789,811,0,0.8625,0.8709389362359725,0.4413635805994769,1.5915839530924576,1.877540488313248,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,1,mp_sal,mp_sal,logistic,0.01,789,811,0,0.7285,0.7251768532226109,1.1969387346229674,1.293408642697391e-15,1.115127404509723,38.08019276049733,0.03718768824267318,0.9628326547185694,1.5915839530924576,1.293408642697391e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,1,mp_sal_svm,mp_sal,linear_svm,0.001,789,811,0,0.7285,0.7244141093837543,0.4782683441552392,1.293408642697391e-15,1.115127404509723,38.08019276049733,0.03718768824267318,0.9628326547185694,1.5915839530924576,1.293408642697391e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,1,leace_empirical,leace_empirical,logistic,0.01,789,811,0,0.7285,0.7409267588281085,1.183506876906114,1.060573515276747e-14,1.2709294414075312,13.79054703297076,0.013467331086885508,0.9913712647604999,1.5915839530924576,1.060573515276747e-14,1,6.663635387979667e-15,1.1540557652672803e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,789,811,0,0.7281,0.7380118800767742,0.4709010630768332,1.060573515276747e-14,1.2709294414075312,13.79054703297076,0.013467331086885508,0.9913712647604999,1.5915839530924576,1.060573515276747e-14,1,6.663635387979667e-15,1.1540557652672803e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,1,leace_oas,leace_oas,logistic,0.01,789,811,0,0.7318,0.7401735759827712,1.1831679930771595,1.0776514481146173e-14,1.2564538998199082,12.69979510907207,0.012402143661203194,0.9881687498593348,1.5915839530924576,1.0776514481146173e-14,1,6.770936877195411e-15,1.2118852846438371e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,101,1,leace_oas_svm,leace_oas,linear_svm,0.001,789,811,0,0.7278,0.736217589994431,0.47057522877225033,1.0776514481146173e-14,1.2564538998199082,12.69979510907207,0.012402143661203194,0.9881687498593348,1.5915839530924576,1.0776514481146173e-14,1,6.770936877195411e-15,1.2118852846438371e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,0,intact,intact,logistic,0.01,794,806,0,0.8378,0.8460928454955484,1.1547928379039278,1.6289462744824241,1.8011569288278104,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,0,intact_svm,intact,linear_svm,0.001,794,806,0,0.8346,0.8411965189353767,0.4440419051233879,1.6289462744824241,1.8011569288278104,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,0,mp_sal,mp_sal,logistic,0.01,794,806,0,0.6738,0.6657919704058078,1.2042430936507629,1.3086914355489426e-15,0.9492866622779276,42.84284466633503,0.041838715494467806,0.9581806934643607,1.6289462744824241,1.3086914355489426e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,0,mp_sal_svm,mp_sal,linear_svm,0.001,794,806,0,0.67,0.6664911074010194,0.4790748968205777,1.3086914355489426e-15,0.9492866622779276,42.84284466633503,0.041838715494467806,0.9581806934643607,1.6289462744824241,1.3086914355489426e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,0,leace_empirical,leace_empirical,logistic,0.01,794,806,0,0.6782,0.6696561086662857,1.1907693694570758,1.2070966154580293e-14,1.1756696133042046,16.007846479345474,0.015632662577485815,0.9938005636797971,1.6289462744824241,1.2070966154580293e-14,1,7.410291145676785e-15,1.1080759414327446e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,794,806,0,0.6767,0.672901480877106,0.4716028926016961,1.2070966154580293e-14,1.1756696133042046,16.007846479345474,0.015632662577485815,0.9938005636797971,1.6289462744824241,1.2070966154580293e-14,1,7.410291145676785e-15,1.1080759414327446e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,0,leace_oas,leace_oas,logistic,0.01,794,806,0,0.6762,0.6674905765520094,1.190735371310878,1.015280230216232e-14,1.1490618180699996,14.06266713478242,0.013733073373810956,0.9896743014020142,1.6289462744824241,1.015280230216232e-14,1,6.2327422710047555e-15,1.0710814316578342e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,0,leace_oas_svm,leace_oas,linear_svm,0.001,794,806,0,0.6758,0.6680315286271002,0.4716463211602913,1.015280230216232e-14,1.1490618180699996,14.06266713478242,0.013733073373810956,0.9896743014020142,1.6289462744824241,1.015280230216232e-14,1,6.2327422710047555e-15,1.0710814316578342e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,1,intact,intact,logistic,0.01,806,794,0,0.8609,0.876976954543503,1.1177856266163406,1.8011569288278104,1.6289462744824241,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,1,intact_svm,intact,linear_svm,0.001,806,794,0,0.8612,0.8777891217517876,0.4313256552878988,1.8011569288278104,1.6289462744824241,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,1,mp_sal,mp_sal,logistic,0.01,806,794,0,0.7274,0.7372751350673101,1.1583963746207533,1.458560170357929e-15,0.8585242891300084,77.20772615269637,0.07539817007099255,0.9246130608774946,1.8011569288278104,1.458560170357929e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,1,mp_sal_svm,mp_sal,linear_svm,0.001,806,794,0,0.7325,0.7373642740465769,0.4638595175027607,1.458560170357929e-15,0.8585242891300084,77.20772615269637,0.07539817007099255,0.9246130608774946,1.8011569288278104,1.458560170357929e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,1,leace_empirical,leace_empirical,logistic,0.01,806,794,0,0.7295,0.748015072893271,1.1481968724105351,1.433594860756156e-14,0.9930209083679525,16.79282075779819,0.016399239021287294,0.9920638231925054,1.8011569288278104,1.433594860756156e-14,1,7.959300146540461e-15,1.136859380401796e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,806,794,0,0.7344,0.7494328481348256,0.45926217932758834,1.433594860756156e-14,0.9930209083679525,16.79282075779819,0.016399239021287294,0.9920638231925054,1.8011569288278104,1.433594860756156e-14,1,7.959300146540461e-15,1.136859380401796e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,1,leace_oas,leace_oas,logistic,0.01,806,794,0,0.7304,0.7485413879934847,1.1477149508267501,1.1736572958516777e-14,0.9766457494874015,15.123466700892072,0.014769010450089914,0.988528960260186,1.8011569288278104,1.1736572958516777e-14,1,6.516130144281718e-15,1.1497505810990318e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,102,1,leace_oas_svm,leace_oas,linear_svm,0.001,806,794,0,0.7359,0.7500674154584305,0.4589860252918498,1.1736572958516777e-14,0.9766457494874015,15.123466700892072,0.014769010450089914,0.988528960260186,1.8011569288278104,1.1736572958516777e-14,1,6.516130144281718e-15,1.1497505810990318e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,0,intact,intact,logistic,0.01,793,807,0,0.8579,0.8756210204494167,1.1326880121673673,1.763704946874637,1.6122249702759144,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,0,intact_svm,intact,linear_svm,0.001,793,807,0,0.8568,0.8736372498231935,0.4376236782052615,1.763704946874637,1.6122249702759144,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,0,mp_sal,mp_sal,logistic,0.01,793,807,0,0.705,0.7238808292267792,1.1708586682543474,1.5587260310311709e-15,0.6570815869357999,61.47177191366767,0.06003102725944109,0.939969447026096,1.763704946874637,1.5587260310311709e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,0,mp_sal_svm,mp_sal,linear_svm,0.001,793,807,0,0.701,0.7167796632550915,0.4723765284716072,1.5587260310311709e-15,0.6570815869357999,61.47177191366767,0.06003102725944109,0.939969447026096,1.763704946874637,1.5587260310311709e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,0,leace_empirical,leace_empirical,logistic,0.01,793,807,0,0.7076,0.7280102763816468,1.1548821947325079,1.4042771242065226e-14,0.9354663448410947,17.00055242015186,0.01660210197280455,0.9943184794347808,1.763704946874637,1.4042771242065226e-14,1,7.962086440223255e-15,1.1205225527639367e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,793,807,0,0.7058,0.7244154014743829,0.46398888433469754,1.4042771242065226e-14,0.9354663448410947,17.00055242015186,0.01660210197280455,0.9943184794347808,1.763704946874637,1.4042771242065226e-14,1,7.962086440223255e-15,1.1205225527639367e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,0,leace_oas,leace_oas,logistic,0.01,793,807,0,0.7098,0.7301779838041729,1.155838876210382,1.0288005665668816e-14,0.8944944246298133,15.19049671069407,0.014834469444037178,0.9900097770083182,1.763704946874637,1.0288005665668816e-14,1,5.833178437186796e-15,1.0970863116491647e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,0,leace_oas_svm,leace_oas,linear_svm,0.001,793,807,0,0.7068,0.7251876018523024,0.46435053635767576,1.0288005665668816e-14,0.8944944246298133,15.19049671069407,0.014834469444037178,0.9900097770083182,1.763704946874637,1.0288005665668816e-14,1,5.833178437186796e-15,1.0970863116491647e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,1,intact,intact,logistic,0.01,807,793,0,0.8517,0.8668429264228237,1.130944045304453,1.6122249702759144,1.763704946874637,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,1,intact_svm,intact,linear_svm,0.001,807,793,0,0.8542,0.8701872374781963,0.4333577769366992,1.6122249702759144,1.763704946874637,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,1,mp_sal,mp_sal,logistic,0.01,807,793,0,0.7125,0.7179371029805725,1.1946123327821936,1.2631087571434066e-15,0.7188190647987388,53.453736495042484,0.052200914545939926,0.9477998778177924,1.6122249702759144,1.2631087571434066e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,1,mp_sal_svm,mp_sal,linear_svm,0.001,807,793,0,0.7144,0.7193518584542479,0.4796851234991747,1.2631087571434066e-15,0.7188190647987388,53.453736495042484,0.052200914545939926,0.9477998778177924,1.6122249702759144,1.2631087571434066e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,1,leace_empirical,leace_empirical,logistic,0.01,807,793,0,0.7099,0.7165570938169818,1.180259851887783,9.166865154206773e-15,0.9881896852055027,14.67258822800884,0.014328699441414882,0.9947390125864294,1.6122249702759144,9.166865154206773e-15,1,5.685847399223674e-15,1.1148501244575963e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,807,793,0,0.711,0.7200476538789077,0.47263330644593976,9.166865154206773e-15,0.9881896852055027,14.67258822800884,0.014328699441414882,0.9947390125864294,1.6122249702759144,9.166865154206773e-15,1,5.685847399223674e-15,1.1148501244575963e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,1,leace_oas,leace_oas,logistic,0.01,807,793,0,0.7109,0.7191822884095209,1.1799742130584472,1.3049032657266967e-14,0.9566422255342936,13.257057317190515,0.012946345036318863,0.9906623140984914,1.6122249702759144,1.3049032657266967e-14,1,8.093803841180906e-15,1.11269013021833e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,103,1,leace_oas_svm,leace_oas,linear_svm,0.001,807,793,0,0.7101,0.7189191434086054,0.4723501888642887,1.3049032657266967e-14,0.9566422255342936,13.257057317190515,0.012946345036318863,0.9906623140984914,1.6122249702759144,1.3049032657266967e-14,1,8.093803841180906e-15,1.11269013021833e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,0,intact,intact,logistic,0.01,803,797,0,0.8753,0.8790964714941668,1.1302943989222907,1.5951414872304457,1.7824234698624266,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,0,intact_svm,intact,linear_svm,0.001,803,797,0,0.8808,0.8827697381612667,0.43468899316559334,1.5951414872304457,1.7824234698624266,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,0,mp_sal,mp_sal,logistic,0.01,803,797,0,0.7703,0.7702993130705601,1.2026855722179821,1.3023691696780389e-15,0.7453953520846465,50.71156576183837,0.049523013439295285,0.9504893115039068,1.5951414872304457,1.3023691696780389e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,0,mp_sal_svm,mp_sal,linear_svm,0.001,803,797,0,0.7713,0.774173593222554,0.48150037510288146,1.3023691696780389e-15,0.7453953520846465,50.71156576183837,0.049523013439295285,0.9504893115039068,1.5951414872304457,1.3023691696780389e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,0,leace_empirical,leace_empirical,logistic,0.01,803,797,0,0.7658,0.7756315327238744,1.1811960538549593,1.0948202708579385e-14,1.1431834063055848,12.64711123977359,0.012350694570091397,0.9918600680818925,1.5951414872304457,1.0948202708579385e-14,1,6.863468097484025e-15,1.1702947306302258e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,803,797,0,0.767,0.7779561303630071,0.46999160560190206,1.0948202708579385e-14,1.1431834063055848,12.64711123977359,0.012350694570091397,0.9918600680818925,1.5951414872304457,1.0948202708579385e-14,1,6.863468097484025e-15,1.1702947306302258e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,0,leace_oas,leace_oas,logistic,0.01,803,797,0,0.7676,0.7739827083331634,1.182889646307217,8.86135919905308e-15,1.0970938834257147,11.833151961117299,0.011555812462028612,0.9889243019779861,1.5951414872304457,8.86135919905308e-15,1,5.555218311347766e-15,1.1061854485872797e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,0,leace_oas_svm,leace_oas,linear_svm,0.001,803,797,0,0.7682,0.7759620665608374,0.4709162383457009,8.86135919905308e-15,1.0970938834257147,11.833151961117299,0.011555812462028612,0.9889243019779861,1.5951414872304457,8.86135919905308e-15,1,5.555218311347766e-15,1.1061854485872797e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,1,intact,intact,logistic,0.01,797,803,0,0.8318,0.8475310407519466,1.1426469025623294,1.7824234698624266,1.5951414872304457,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,1,intact_svm,intact,linear_svm,0.001,797,803,0,0.8313,0.843175030369832,0.44021092338454254,1.7824234698624266,1.5951414872304457,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,1,mp_sal,mp_sal,logistic,0.01,797,803,0,0.6615,0.6778417148058123,1.2110330997543206,1.4935199138055436e-15,0.6670755129760138,63.34829193320852,0.06186356634102395,0.93815045544783,1.7824234698624266,1.4935199138055436e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,1,mp_sal_svm,mp_sal,linear_svm,0.001,797,803,0,0.6637,0.6782577888198909,0.4837518616074543,1.4935199138055436e-15,0.6670755129760138,63.34829193320852,0.06186356634102395,0.93815045544783,1.7824234698624266,1.4935199138055436e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,1,leace_empirical,leace_empirical,logistic,0.01,797,803,0,0.6628,0.6825134711154566,1.194219398314222,1.5579742298113582e-14,0.9355538495802072,16.24439260312105,0.0158636646514854,0.9947805720569629,1.7824234698624266,1.5579742298113582e-14,1,8.74076366337124e-15,1.1420371083993145e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,797,803,0,0.663,0.6766224473515071,0.4752904428083856,1.5579742298113582e-14,0.9355538495802072,16.24439260312105,0.0158636646514854,0.9947805720569629,1.7824234698624266,1.5579742298113582e-14,1,8.74076366337124e-15,1.1420371083993145e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,1,leace_oas,leace_oas,logistic,0.01,797,803,0,0.6633,0.6810161298371117,1.1939510794695865,1.0341982097989531e-14,0.8983768782682892,14.595240911806902,0.014253164952936428,0.9904077316241847,1.7824234698624266,1.0341982097989531e-14,1,5.802202603844618e-15,1.1298132494641553e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,104,1,leace_oas_svm,leace_oas,linear_svm,0.001,797,803,0,0.6638,0.6756599314121859,0.47509020140262903,1.0341982097989531e-14,0.8983768782682892,14.595240911806902,0.014253164952936428,0.9904077316241847,1.7824234698624266,1.0341982097989531e-14,1,5.802202603844618e-15,1.1298132494641553e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,0,intact,intact,logistic,0.01,803,797,0,0.8627,0.8682353867489537,1.135599533720387,1.5649447071777445,1.822859150543066,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,0,intact_svm,intact,linear_svm,0.001,803,797,0,0.8633,0.8663785813507264,0.4389010342726147,1.5649447071777445,1.822859150543066,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,0,mp_sal,mp_sal,logistic,0.01,803,797,0,0.7246,0.7072536698050415,1.1766154737634615,1.3096057400796006e-15,0.7965217706999097,50.166089114883405,0.048990321401253326,0.9510301346443036,1.5649447071777445,1.3096057400796006e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,0,mp_sal_svm,mp_sal,linear_svm,0.001,803,797,0,0.7279,0.7043692646374383,0.47101803906426404,1.3096057400796006e-15,0.7965217706999097,50.166089114883405,0.048990321401253326,0.9510301346443036,1.5649447071777445,1.3096057400796006e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,0,leace_empirical,leace_empirical,logistic,0.01,803,797,0,0.7307,0.7177435954530371,1.1673748457588193,9.607146064175151e-15,1.1332047145778468,13.142111251349565,0.01283409301889606,0.992124533788726,1.5649447071777445,9.607146064175151e-15,1,6.1389683738417115e-15,1.1505970407918459e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,803,797,0,0.7311,0.7112994267040357,0.4660426466275181,9.607146064175151e-15,1.1332047145778468,13.142111251349565,0.01283409301889606,0.992124533788726,1.5649447071777445,9.607146064175151e-15,1,6.1389683738417115e-15,1.1505970407918459e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,0,leace_oas,leace_oas,logistic,0.01,803,797,0,0.7323,0.7179947290140422,1.1663197091160054,1.1723344245406308e-14,1.1218826988522725,11.786478042358095,0.011510232463240327,0.9891934352130707,1.5649447071777445,1.1723344245406308e-14,1,7.491219460749156e-15,1.1881487218405794e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,0,leace_oas_svm,leace_oas,linear_svm,0.001,803,797,0,0.7317,0.7100546423205365,0.4655272289611134,1.1723344245406308e-14,1.1218826988522725,11.786478042358095,0.011510232463240327,0.9891934352130707,1.5649447071777445,1.1723344245406308e-14,1,7.491219460749156e-15,1.1881487218405794e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,1,intact,intact,logistic,0.01,797,803,0,0.8463,0.8558668380921756,1.1396829213266184,1.822859150543066,1.5649447071777445,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,1,intact_svm,intact,linear_svm,0.001,797,803,0,0.8492,0.8602574411744541,0.4371615700582506,1.822859150543066,1.5649447071777445,0.0,0.0,1.0,,,,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,1,mp_sal,mp_sal,logistic,0.01,797,803,0,0.6994,0.7236792483343805,1.189272699774732,1.4195958826261475e-15,0.6838227346513897,63.65351344464865,0.0621616342232897,0.9378720066378824,1.822859150543066,1.4195958826261475e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,1,mp_sal_svm,mp_sal,linear_svm,0.001,797,803,0,0.7042,0.7264746231566463,0.4768231915357909,1.4195958826261475e-15,0.6838227346513897,63.65351344464865,0.0621616342232897,0.9378720066378824,1.822859150543066,1.4195958826261475e-15,1,,
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,1,leace_empirical,leace_empirical,logistic,0.01,797,803,0,0.6921,0.7164234771939079,1.171326155973786,1.427791271428618e-14,0.8739437946516327,19.11198077198404,0.018664043722640664,0.9936451068481097,1.822859150543066,1.427791271428618e-14,1,7.832702109777656e-15,1.1557463838002427e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,797,803,0,0.7014,0.7233029893164943,0.4669678549578406,1.427791271428618e-14,0.8739437946516327,19.11198077198404,0.018664043722640664,0.9936451068481097,1.822859150543066,1.427791271428618e-14,1,7.832702109777656e-15,1.1557463838002427e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,1,leace_oas,leace_oas,logistic,0.01,797,803,0,0.6939,0.7167865731946669,1.1735812237136343,1.1778095515249354e-14,0.8274293290700394,17.083563029694016,0.016683167021185562,0.9889700104375653,1.822859150543066,1.1778095515249354e-14,1,6.461330548627646e-15,1.2295067254849752e-15
100DOH,facebook/vjepa2-vitl-fpc64-256,layer_21,105,1,leace_oas_svm,leace_oas,linear_svm,0.001,797,803,0,0.7016,0.7249585125365666,0.46807163212836705,1.1778095515249354e-14,0.8274293290700394,17.083563029694016,0.016683167021185562,0.9889700104375653,1.822859150543066,1.1778095515249354e-14,1,6.461330548627646e-15,1.2295067254849752e-15


==> anc/artifact_v14_arxiv/results/crossfit/100doh_vjepa2/crossfit_summary.csv <==
method,crossfit_folds,mean_fold_test_auroc,mean_fold_test_auprc,mean_fold_test_auroc_lower,mean_fold_test_auroc_upper,bootstrap_replicates,valid_bootstrap_replicates,std_fold_test_auroc,mean_relative_squared_displacement
intact,10,0.85244,0.8640227649445759,0.8031731766661511,0.8944658515054291,2000,2000,0.013517248240673834,0.0
intact_svm,10,0.85336,0.8641187570664448,0.8084652491315676,0.8975529209886685,2000,2000,0.015098874130212488,0.0
leace_empirical,10,0.70836,0.7170290923345968,0.6732322379197379,0.7425783966407866,2000,2000,0.031260987401765396,0.015379875371448557
leace_empirical_svm,10,0.70949,0.7156555882809551,0.6750916037382695,0.7447522903656875,2000,2000,0.031892229983701885,0.015379875371448557
leace_oas,10,0.70962,0.7172587638831476,0.6731979901564374,0.7442759237433574,2000,2000,0.031952040449537616,0.01388415279229932
leace_oas_svm,10,0.71001,0.7153896112015573,0.6734209893468324,0.7451914734162897,2000,2000,0.03202295877786576,0.01388415279229932
mp_sal,10,0.7089399999999999,0.7127927655240787,0.6734301881320759,0.7415273191273287,2000,2000,0.03135156207343496,0.057777849691278214
mp_sal_svm,10,0.70993,0.7122602828401249,0.6764903600222407,0.7413399311515164,2000,2000,0.03230046611290789,0.057777849691278214


==> anc/artifact_v14_arxiv/results/crossfit/100doh_vjepa2/summary.json <==
{
  "dataset": "100DOH",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "protocol": {
    "split_a": "group-disjoint half of official training data estimates eraser",
    "split_b": "other group-disjoint half trains a fresh attacker",
    "split_c": "official test split is evaluated once per frozen cross-fit model",
    "swapped_halves": true,
    "official_validation_use": "select one C before cross-fitting",
    "test_orientation_flipping": false
  },
  "split_seeds": [
    101,
    102,
    103,
    104,
    105
  ],
  "selected_c": {
    "logistic": 0.01,
    "linear_svm": 0.001
  },
  "c_search": {
    "logistic": [
      {
        "c": 1e-05,
        "val_auroc": 0.7526,
        "val_auprc": 0.7518565146627298,
        "converged": 1,
        "iterations": 17
      },
      {
        "c": 0.0001,
        "val_auroc": 0.8002,
        "val_auprc": 0.8016642950902301,
        "converged": 1,
        "iterations": 22
      },
      {
        "c": 0.001,
        "val_auroc": 0.8603,
        "val_auprc": 0.8653667942804855,
        "converged": 1,
        "iterations": 41
      },
      {
        "c": 0.01,
        "val_auroc": 0.8858,
        "val_auprc": 0.8867625673532802,
        "converged": 1,
        "iterations": 93
      },
      {
        "c": 0.1,
        "val_auroc": 0.8766,
        "val_auprc": 0.8781879623964013,
        "converged": 1,
        "iterations": 221
      },
      {
        "c": 1.0,
        "val_auroc": 0.8566,
        "val_auprc": 0.863080367962515,
        "converged": 1,
        "iterations": 372
      },
      {
        "c": 10.0,
        "val_auroc": 0.849,
        "val_auprc": 0.8546152819147264,
        "converged": 1,
        "iterations": 540
      },
      {
        "c": 100.0,
        "val_auroc": 0.8464,
        "val_auprc": 0.8523184576025241,
        "converged": 1,
        "iterations": 596
      }
    ],
    "linear_svm": [
      {
        "c": 1e-05,
        "val_auroc": 0.7963,
        "val_auprc": 0.7979115888510305,
        "converged": 1,
        "iterations": 4
      },
      {
        "c": 0.0001,
        "val_auroc": 0.8593,
        "val_auprc": 0.8663652050762184,
        "converged": 1,
        "iterations": 5
      },
      {
        "c": 0.001,
        "val_auroc": 0.8863,
        "val_auprc": 0.8873556168821862,
        "converged": 1,
        "iterations": 6
      },
      {
        "c": 0.01,
        "val_auroc": 0.8642,
        "val_auprc": 0.8662172811286125,
        "converged": 1,
        "iterations": 7
      },
      {
        "c": 0.1,
        "val_auroc": 0.8424,
        "val_auprc": 0.8466871745234754,
        "converged": 1,
        "iterations": 18
      },
      {
        "c": 1.0,
        "val_auroc": 0.839,
        "val_auprc": 0.8435238037965831,
        "converged": 1,
        "iterations": 1088
      }
    ]
  },
  "results": [
    {
      "method": "intact",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.85244,
      "mean_fold_test_auprc": 0.8640227649445759,
      "mean_fold_test_auroc_lower": 0.8031731766661511,
      "mean_fold_test_auroc_upper": 0.8944658515054291,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.013517248240673834,
      "mean_relative_squared_displacement": 0.0
    },
    {
      "method": "intact_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.85336,
      "mean_fold_test_auprc": 0.8641187570664448,
      "mean_fold_test_auroc_lower": 0.8084652491315676,
      "mean_fold_test_auroc_upper": 0.8975529209886685,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.015098874130212488,
      "mean_relative_squared_displacement": 0.0
    },
    {
      "method": "leace_empirical",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.70836,
      "mean_fold_test_auprc": 0.7170290923345968,
      "mean_fold_test_auroc_lower": 0.6732322379197379,
      "mean_fold_test_auroc_upper": 0.7425783966407866,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.031260987401765396,
      "mean_relative_squared_displacement": 0.015379875371448557
    },
    {
      "method": "leace_empirical_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.70949,
      "mean_fold_test_auprc": 0.7156555882809551,
      "mean_fold_test_auroc_lower": 0.6750916037382695,
      "mean_fold_test_auroc_upper": 0.7447522903656875,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.031892229983701885,
      "mean_relative_squared_displacement": 0.015379875371448557
    },
    {
      "method": "leace_oas",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.70962,
      "mean_fold_test_auprc": 0.7172587638831476,
      "mean_fold_test_auroc_lower": 0.6731979901564374,
      "mean_fold_test_auroc_upper": 0.7442759237433574,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.031952040449537616,
      "mean_relative_squared_displacement": 0.01388415279229932
    },
    {
      "method": "leace_oas_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.71001,
      "mean_fold_test_auprc": 0.7153896112015573,
      "mean_fold_test_auroc_lower": 0.6734209893468324,
      "mean_fold_test_auroc_upper": 0.7451914734162897,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.03202295877786576,
      "mean_relative_squared_displacement": 0.01388415279229932
    },
    {
      "method": "mp_sal",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.7089399999999999,
      "mean_fold_test_auprc": 0.7127927655240787,
      "mean_fold_test_auroc_lower": 0.6734301881320759,
      "mean_fold_test_auroc_upper": 0.7415273191273287,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.03135156207343496,
      "mean_relative_squared_displacement": 0.057777849691278214
    },
    {
      "method": "mp_sal_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.70993,
      "mean_fold_test_auprc": 0.7122602828401249,
      "mean_fold_test_auroc_lower": 0.6764903600222407,
      "mean_fold_test_auroc_upper": 0.7413399311515164,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.03230046611290789,
      "mean_relative_squared_displacement": 0.057777849691278214
    }
  ],
  "elapsed_seconds": 34.66423254192341
}


==> anc/artifact_v14_arxiv/results/crossfit/touchmoment_dinov2/crossfit_folds.csv <==
dataset,model_id,layer,split_seed,swap,method,guard_method,attacker_objective,attacker_c,eraser_count,attacker_count,eraser_attacker_group_overlap,test_auroc,test_auprc,attacker_coefficient_norm,eraser_cross_covariance_norm,attacker_cross_covariance_norm,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,eraser_cross_covariance_norm_before,eraser_cross_covariance_norm_after,eraser_projection_rank,eraser_cross_covariance_relative,eraser_idempotence_relative_error
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,0,intact,intact,logistic,0.01,5818,5746,0,0.7581734984197664,0.6973187040810473,1.9884298445849953,0.4752955691485584,0.4825032229451761,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,0,intact_svm,intact,linear_svm,0.001,5818,5746,0,0.7605975982360628,0.7015426707332205,0.7681077389509435,0.4752955691485584,0.4825032229451761,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,0,mp_sal,mp_sal,logistic,0.01,5818,5746,0,0.5536568731202626,0.545070734111285,1.1440930751133769,1.3386719689406633e-15,0.08230121500860725,5.9930748153086855,0.007803482832433181,0.9921968915780345,0.4752955691485584,1.3386719689406633e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,0,mp_sal_svm,mp_sal,linear_svm,0.001,5818,5746,0,0.5528655618966625,0.5449308027453275,0.49950916141248447,1.3386719689406633e-15,0.08230121500860725,5.9930748153086855,0.007803482832433181,0.9921968915780345,0.4752955691485584,1.3386719689406633e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,0,leace_empirical,leace_empirical,logistic,0.01,5818,5746,0,0.5532645021965605,0.543275260401359,1.1310168129094753,3.55142462129592e-15,0.09141264962331705,2.2609894799706987,0.002943996718711846,0.9974925269233849,0.4752955691485584,3.55142462129592e-15,1,7.472033933869656e-15,9.026135271728166e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,5818,5746,0,0.5521787634761794,0.5424698469474437,0.4935586631210884,3.55142462129592e-15,0.09141264962331705,2.2609894799706987,0.002943996718711846,0.9974925269233849,0.4752955691485584,3.55142462129592e-15,1,7.472033933869656e-15,9.026135271728166e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,0,leace_oas,leace_oas,logistic,0.01,5818,5746,0,0.5531134065440543,0.5431768952194255,1.1320135869196726,3.17540788579872e-15,0.09037715872046594,2.2427401772394484,0.0029202346057805306,0.9973192045227113,0.4752955691485584,3.17540788579872e-15,1,6.680912030143951e-15,9.186136340010249e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,0,leace_oas_svm,leace_oas,linear_svm,0.001,5818,5746,0,0.5520360288479226,0.5425005998852191,0.4940395294488615,3.17540788579872e-15,0.09037715872046594,2.2427401772394484,0.0029202346057805306,0.9973192045227113,0.4752955691485584,3.17540788579872e-15,1,6.680912030143951e-15,9.186136340010249e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,1,intact,intact,logistic,0.01,5746,5818,0,0.7467816028800145,0.6846368797688586,2.0663868164378885,0.4825032229451761,0.4752955691485584,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,1,intact_svm,intact,linear_svm,0.001,5746,5818,0,0.7480285899252047,0.6865647508829399,0.7974273664488466,0.4825032229451761,0.4752955691485584,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,1,mp_sal,mp_sal,logistic,0.01,5746,5818,0,0.5478441696189045,0.5465578644193322,1.1696535222615916,1.1487791227051538e-15,0.08107179593612478,6.248562065217582,0.008136148522418724,0.9918638566979734,0.4825032229451761,1.1487791227051538e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,1,mp_sal_svm,mp_sal,linear_svm,0.001,5746,5818,0,0.5471561767663858,0.5462255727688736,0.510819317410992,1.1487791227051538e-15,0.08107179593612478,6.248562065217582,0.008136148522418724,0.9918638566979734,0.4825032229451761,1.1487791227051538e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,1,leace_empirical,leace_empirical,logistic,0.01,5746,5818,0,0.5474052158458131,0.5462339504081837,1.1644890265820562,2.995803362707047e-15,0.0833416345560937,2.364017835719719,0.0030781482235933827,0.9973489094072279,0.4825032229451761,2.995803362707047e-15,1,6.208877413130651e-15,9.185617595514191e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,5746,5818,0,0.546607932462035,0.5458382183139885,0.5085213947417965,2.995803362707047e-15,0.0833416345560937,2.364017835719719,0.0030781482235933827,0.9973489094072279,0.4825032229451761,2.995803362707047e-15,1,6.208877413130651e-15,9.185617595514191e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,1,leace_oas,leace_oas,logistic,0.01,5746,5818,0,0.5473275777634977,0.5462113009803953,1.165182761982067,3.2513880527298458e-15,0.08297819214065251,2.344823974815887,0.003053156217208185,0.9971898207811282,0.4825032229451761,3.2513880527298458e-15,1,6.738583076986578e-15,9.021929180831542e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,101,1,leace_oas_svm,leace_oas,linear_svm,0.001,5746,5818,0,0.5465028224429002,0.545813265846906,0.5088509338477499,3.2513880527298458e-15,0.08297819214065251,2.344823974815887,0.003053156217208185,0.9971898207811282,0.4825032229451761,3.2513880527298458e-15,1,6.738583076986578e-15,9.021929180831542e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,0,intact,intact,logistic,0.01,5794,5770,0,0.7538514460988656,0.6883226322411997,2.0296692042467193,0.4883445379057331,0.4697595896730203,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,0,intact_svm,intact,linear_svm,0.001,5794,5770,0,0.7558574947026939,0.6912088812623359,0.785270318358066,0.4883445379057331,0.4697595896730203,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,0,mp_sal,mp_sal,logistic,0.01,5794,5770,0,0.5859310239388068,0.5669924912378406,1.1772685137104044,1.2254525598065261e-15,0.08440154190987258,6.1128988120834435,0.00795950366156698,0.992050235326241,0.4883445379057331,1.2254525598065261e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,0,mp_sal_svm,mp_sal,linear_svm,0.001,5794,5770,0,0.5859160935383616,0.5667482025963712,0.5133413018284282,1.2254525598065261e-15,0.08440154190987258,6.1128988120834435,0.00795950366156698,0.992050235326241,0.4883445379057331,1.2254525598065261e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,0,leace_empirical,leace_empirical,logistic,0.01,5794,5770,0,0.584322123986823,0.5651966213767143,1.1691114461868588,3.563336127695181e-15,0.08962839329010282,2.3230462198146147,0.0030247997653836114,0.9972932106434703,0.4883445379057331,3.563336127695181e-15,1,7.296766629102801e-15,9.321355963307555e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,5794,5770,0,0.5839882802328664,0.5647710095994685,0.5097888568765926,3.563336127695181e-15,0.08962839329010282,2.3230462198146147,0.0030247997653836114,0.9972932106434703,0.4883445379057331,3.563336127695181e-15,1,7.296766629102801e-15,9.321355963307555e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,0,leace_oas,leace_oas,logistic,0.01,5794,5770,0,0.5843561652998382,0.565267787491212,1.1700060174515128,3.3300535558204314e-15,0.08896028598182203,2.298081237120583,0.0029922932775007577,0.997129752783852,0.4883445379057331,3.3300535558204314e-15,1,6.819065838437295e-15,9.265593880389546e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,0,leace_oas_svm,leace_oas,linear_svm,0.001,5794,5770,0,0.5840312797861489,0.5650509251943536,0.5102104726582246,3.3300535558204314e-15,0.08896028598182203,2.298081237120583,0.0029922932775007577,0.997129752783852,0.4883445379057331,3.3300535558204314e-15,1,6.819065838437295e-15,9.265593880389546e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,1,intact,intact,logistic,0.01,5770,5794,0,0.7558760083992461,0.6955874594536303,2.0290255581695447,0.4697595896730203,0.4883445379057331,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,1,intact_svm,intact,linear_svm,0.001,5770,5794,0,0.7569486083672353,0.6981218978293602,0.7816655281063964,0.4697595896730203,0.4883445379057331,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,1,mp_sal,mp_sal,logistic,0.01,5770,5794,0,0.5199607509633094,0.5123886512975586,1.213664027834717,1.0867445106530648e-15,0.08774069308770797,6.15646119720911,0.008016225517199358,0.9919961380958062,0.4697595896730203,1.0867445106530648e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,1,mp_sal_svm,mp_sal,linear_svm,0.001,5770,5794,0,0.5188146934251294,0.5116892305681248,0.52845486206804,1.0867445106530648e-15,0.08774069308770797,6.15646119720911,0.008016225517199358,0.9919961380958062,0.4697595896730203,1.0867445106530648e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,1,leace_empirical,leace_empirical,logistic,0.01,5770,5794,0,0.5191688425236916,0.5114736978332362,1.2015816485125717,3.0344191844524385e-15,0.09169602338078583,2.330714078745289,0.0030347839566995938,0.997527593624132,0.4697595896730203,3.0344191844524385e-15,1,6.459515145959168e-15,9.662461365462806e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,5770,5794,0,0.5177534405614787,0.5102551329587479,0.523101170866758,3.0344191844524385e-15,0.09169602338078583,2.330714078745289,0.0030347839566995938,0.997527593624132,0.4697595896730203,3.0344191844524385e-15,1,6.459515145959168e-15,9.662461365462806e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,1,leace_oas,leace_oas,logistic,0.01,5770,5794,0,0.5189699695897604,0.5112807881929204,1.2028955971937878,3.3521351304021634e-15,0.09096177135438425,2.306687150502294,0.003003498893883194,0.9973497643304188,0.4697595896730203,3.3521351304021634e-15,1,7.135852474529455e-15,8.72646145731019e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,102,1,leace_oas_svm,leace_oas,linear_svm,0.001,5770,5794,0,0.517524109610639,0.5100743135681883,0.5237231134960714,3.3521351304021634e-15,0.09096177135438425,2.306687150502294,0.003003498893883194,0.9973497643304188,0.4697595896730203,3.3521351304021634e-15,1,7.135852474529455e-15,8.72646145731019e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,0,intact,intact,logistic,0.01,5764,5800,0,0.7502114144703053,0.6844182877505595,1.99459787897194,0.4823425591810194,0.4752669779116786,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,0,intact_svm,intact,linear_svm,0.001,5764,5800,0,0.7517271487235104,0.6870177055913719,0.7685386572469672,0.4823425591810194,0.4752669779116786,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,0,mp_sal,mp_sal,logistic,0.01,5764,5800,0,0.5397590591697742,0.5325043215905461,1.1670287643681652,1.1258852303395529e-15,0.07914963466636551,5.913822446485075,0.007700289643860772,0.9923021620665865,0.4823425591810194,1.1258852303395529e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,0,mp_sal_svm,mp_sal,linear_svm,0.001,5764,5800,0,0.5389976087470647,0.5321217085366993,0.5100570413654444,1.1258852303395529e-15,0.07914963466636551,5.913822446485075,0.007700289643860772,0.9923021620665865,0.4823425591810194,1.1258852303395529e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,0,leace_empirical,leace_empirical,logistic,0.01,5764,5800,0,0.538784402628706,0.5319864179795296,1.1568954426385054,3.374974869943244e-15,0.08834791187092865,2.281138629202418,0.002970232590107314,0.9975246724743837,0.4823425591810194,3.374974869943244e-15,1,6.9970497226570504e-15,9.857757246854141e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,5764,5800,0,0.5377858574469254,0.5312541685206381,0.5055726871490354,3.374974869943244e-15,0.08834791187092865,2.281138629202418,0.002970232590107314,0.9975246724743837,0.4823425591810194,3.374974869943244e-15,1,6.9970497226570504e-15,9.857757246854141e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,0,leace_oas,leace_oas,logistic,0.01,5764,5800,0,0.5388160550776501,0.5320441208964494,1.1580531302583137,3.3633643424892603e-15,0.08710727157985057,2.25660551595502,0.0029382884322330977,0.9973447039659811,0.4823425591810194,3.3633643424892603e-15,1,6.972978598861345e-15,9.269381688217542e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,0,leace_oas_svm,leace_oas,linear_svm,0.001,5764,5800,0,0.5377763019906404,0.5313152210954193,0.5061262046578203,3.3633643424892603e-15,0.08710727157985057,2.25660551595502,0.0029382884322330977,0.9973447039659811,0.4823425591810194,3.3633643424892603e-15,1,6.972978598861345e-15,9.269381688217542e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,1,intact,intact,logistic,0.01,5800,5764,0,0.7600230764269282,0.6969522539625939,2.054129792274542,0.4752669779116786,0.4823425591810194,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,1,intact_svm,intact,linear_svm,0.001,5800,5764,0,0.7615101443112785,0.6999392773822425,0.7952619021244738,0.4752669779116786,0.4823425591810194,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,1,mp_sal,mp_sal,logistic,0.01,5800,5764,0,0.5649681444976099,0.557384600264657,1.2104035658290426,1.2008749578142278e-15,0.08032798220269405,6.373645144136375,0.008299017114760901,0.9917035526431833,0.4752669779116786,1.2008749578142278e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,1,mp_sal_svm,mp_sal,linear_svm,0.001,5800,5764,0,0.5646277313674575,0.5570789757108411,0.527670369807931,1.2008749578142278e-15,0.08032798220269405,6.373645144136375,0.008299017114760901,0.9917035526431833,0.4752669779116786,1.2008749578142278e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,1,leace_empirical,leace_empirical,logistic,0.01,5800,5764,0,0.563986321364328,0.5550588665430937,1.205523453014632,3.6572068826813886e-15,0.08323085266960989,2.334346859161064,0.0030395141395326342,0.9974173299038768,0.4752669779116786,3.6572068826813886e-15,1,7.695057836231633e-15,9.466460770582215e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,5800,5764,0,0.5634046329629798,0.5543090395957353,0.5253827058181548,3.6572068826813886e-15,0.08323085266960989,2.334346859161064,0.0030395141395326342,0.9974173299038768,0.4752669779116786,3.6572068826813886e-15,1,7.695057836231633e-15,9.466460770582215e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,1,leace_oas,leace_oas,logistic,0.01,5800,5764,0,0.5639289886266181,0.5554248605719159,1.2060240900665342,3.334125432636991e-15,0.08279133545074956,2.313393872204618,0.003012231604433095,0.9972479010481808,0.4752669779116786,3.334125432636991e-15,1,7.015268444037762e-15,9.179672014366663e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,103,1,leace_oas_svm,leace_oas,linear_svm,0.001,5800,5764,0,0.5632911619195956,0.5544457923805624,0.5256346558867522,3.334125432636991e-15,0.08279133545074956,2.313393872204618,0.003012231604433095,0.9972479010481808,0.4752669779116786,3.334125432636991e-15,1,7.015268444037762e-15,9.179672014366663e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,0,intact,intact,logistic,0.01,5826,5738,0,0.7614778946463168,0.7027800715152898,1.9667733605827133,0.4680153266535536,0.4905965844802674,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,0,intact_svm,intact,linear_svm,0.001,5826,5738,0,0.7631280025035295,0.7054108718143115,0.7590760843158709,0.4680153266535536,0.4905965844802674,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,0,mp_sal,mp_sal,logistic,0.01,5826,5738,0,0.5682898599886768,0.5534596143664726,1.1298071088239248,1.0294314274426212e-15,0.09138168170899502,5.9171102694571305,0.007704570663355635,0.9922963598668436,0.4680153266535536,1.0294314274426212e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,0,mp_sal_svm,mp_sal,linear_svm,0.001,5826,5738,0,0.5676645748180282,0.5534711768090587,0.4939236857485453,1.0294314274426212e-15,0.09138168170899502,5.9171102694571305,0.007704570663355635,0.9922963598668436,0.4680153266535536,1.0294314274426212e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,0,leace_empirical,leace_empirical,logistic,0.01,5826,5738,0,0.5675809645755346,0.5524699538104214,1.1252362826987834,3.550702400575608e-15,0.09732919042428499,2.2679818755924366,0.002953101400510984,0.9974848389328616,0.4680153266535536,3.550702400575608e-15,1,7.586722481855815e-15,9.067004094697268e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,5826,5738,0,0.5667956255121127,0.5517901838619222,0.491688037893745,3.550702400575608e-15,0.09732919042428499,2.2679818755924366,0.002953101400510984,0.9974848389328616,0.4680153266535536,3.550702400575608e-15,1,7.586722481855815e-15,9.067004094697268e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,0,leace_oas,leace_oas,logistic,0.01,5826,5738,0,0.5674262856269215,0.5523442519285183,1.1253670309532635,3.2372679156357073e-15,0.09691676733874438,2.238903881593886,0.0029152394291587043,0.9972987794585405,0.4680153266535536,3.2372679156357073e-15,1,6.917012608931248e-15,8.957573728095856e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,0,leace_oas_svm,leace_oas,linear_svm,0.001,5826,5738,0,0.5666875294128889,0.551949810997736,0.49177370504861334,3.2372679156357073e-15,0.09691676733874438,2.238903881593886,0.0029152394291587043,0.9972987794585405,0.4680153266535536,3.2372679156357073e-15,1,6.917012608931248e-15,8.957573728095856e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,1,intact,intact,logistic,0.01,5738,5826,0,0.7508880602184855,0.6827920165017574,2.052673097416007,0.4905965844802674,0.4680153266535536,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,1,intact_svm,intact,linear_svm,0.001,5738,5826,0,0.7530260935622503,0.6859672620005287,0.7935157314387661,0.4905965844802674,0.4680153266535536,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,1,mp_sal,mp_sal,logistic,0.01,5738,5826,0,0.5392454533944564,0.5278934299010261,1.1476756853266654,1.1916171410883606e-15,0.08717555109050407,6.339665466106338,0.008254772742325956,0.9917459943387626,0.4905965844802674,1.1916171410883606e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,1,mp_sal_svm,mp_sal,linear_svm,0.001,5738,5826,0,0.5385920990709707,0.5270252755103328,0.5019488463334738,1.1916171410883606e-15,0.08717555109050407,6.339665466106338,0.008254772742325956,0.9917459943387626,0.4905965844802674,1.1916171410883606e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,1,leace_empirical,leace_empirical,logistic,0.01,5738,5826,0,0.5392986056200416,0.5277899169270819,1.143728823264052,3.570711774397912e-15,0.08798557454235656,2.3720638360435338,0.0030886247865150166,0.9973305675596872,0.4905965844802674,3.570711774397912e-15,1,7.278305408874146e-15,9.737159713403835e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,5738,5826,0,0.538531183037154,0.5268551082234335,0.5002863279119975,3.570711774397912e-15,0.08798557454235656,2.3720638360435338,0.0030886247865150166,0.9973305675596872,0.4905965844802674,3.570711774397912e-15,1,7.278305408874146e-15,9.737159713403835e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,1,leace_oas,leace_oas,logistic,0.01,5738,5826,0,0.5392329118580823,0.5276905846618173,1.1442331033673603,3.2618768264403076e-15,0.08782157924913049,2.3506070496566727,0.0030606862625737912,0.9971657613112912,0.4905965844802674,3.2618768264403076e-15,1,6.648796444222913e-15,8.926889396563062e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,104,1,leace_oas_svm,leace_oas,linear_svm,0.001,5738,5826,0,0.5384386145543932,0.5267721138113786,0.5005245292256193,3.2618768264403076e-15,0.08782157924913049,2.3506070496566727,0.0030606862625737912,0.9971657613112912,0.4905965844802674,3.2618768264403076e-15,1,6.648796444222913e-15,8.926889396563062e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,0,intact,intact,logistic,0.01,5806,5758,0,0.7545077865024402,0.6914714365557666,2.0913754426032725,0.457072585997659,0.5004656766193094,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,0,intact_svm,intact,linear_svm,0.001,5806,5758,0,0.7562600182986988,0.6939363825844148,0.801794812764852,0.457072585997659,0.5004656766193094,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,0,mp_sal,mp_sal,logistic,0.01,5806,5758,0,0.5501679371442085,0.5409951548912484,1.185888368468528,1.0641862903533784e-15,0.08054224671831395,6.234133846977014,0.008117361779917983,0.9918839009101149,0.457072585997659,1.0641862903533784e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,0,mp_sal_svm,mp_sal,linear_svm,0.001,5806,5758,0,0.5486665360754308,0.5397913726907195,0.5175947797690104,1.0641862903533784e-15,0.08054224671831395,6.234133846977014,0.008117361779917983,0.9918839009101149,0.457072585997659,1.0641862903533784e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,0,leace_empirical,leace_empirical,logistic,0.01,5806,5758,0,0.5490821984238274,0.5402861024790386,1.1811073705122803,3.594426565420773e-15,0.08425823540642617,2.3296841362721232,0.0030334428857709925,0.9973530158020231,0.457072585997659,3.594426565420773e-15,1,7.864016953839325e-15,9.330603604888993e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,0,leace_empirical_svm,leace_empirical,linear_svm,0.001,5806,5758,0,0.5473013002587139,0.5386758848292182,0.5153643661557615,3.594426565420773e-15,0.08425823540642617,2.3296841362721232,0.0030334428857709925,0.9973530158020231,0.457072585997659,3.594426565420773e-15,1,7.864016953839325e-15,9.330603604888993e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,0,leace_oas,leace_oas,logistic,0.01,5806,5758,0,0.5491383367295017,0.5402243255808127,1.1815389775952554,3.4862813277204847e-15,0.0837675559579129,2.3053860528040926,0.0030018047562553277,0.9971765901020961,0.457072585997659,3.4862813277204847e-15,1,7.627412876033525e-15,8.977415551390513e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,0,leace_oas_svm,leace_oas,linear_svm,0.001,5806,5758,0,0.5472332176326835,0.5385810131205153,0.5155720962792427,3.4862813277204847e-15,0.0837675559579129,2.3053860528040926,0.0030018047562553277,0.9971765901020961,0.457072585997659,3.4862813277204847e-15,1,7.627412876033525e-15,8.977415551390513e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,1,intact,intact,logistic,0.01,5758,5806,0,0.7583431077688249,0.6943342471057496,1.9360886388130973,0.5004656766193094,0.457072585997659,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,1,intact_svm,intact,linear_svm,0.001,5758,5806,0,0.7601968662881113,0.6973867386622475,0.7542819312610041,0.5004656766193094,0.457072585997659,0.0,0.0,1.0,,,,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,1,mp_sal,mp_sal,logistic,0.01,5758,5806,0,0.5614744307934134,0.5539100332365292,1.0669606385796722,1.3678935975142813e-15,0.07355879675561515,6.028291827279795,0.007849338316770564,0.9921514467041814,0.5004656766193094,1.3678935975142813e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,1,mp_sal_svm,mp_sal,linear_svm,0.001,5758,5806,0,0.5612176279057546,0.5536853056043729,0.46706300993059646,1.3678935975142813e-15,0.07355879675561515,6.028291827279795,0.007849338316770564,0.9921514467041814,0.5004656766193094,1.3678935975142813e-15,1,,
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,1,leace_empirical,leace_empirical,logistic,0.01,5758,5806,0,0.560598912111302,0.552471014134541,1.063742717393507,3.5848928212939954e-15,0.07503106781938544,2.3774994070255153,0.003095702352897805,0.9974256286562991,0.5004656766193094,3.5848928212939954e-15,1,7.163114252929928e-15,8.814093979641961e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,1,leace_empirical_svm,leace_empirical,linear_svm,0.001,5758,5806,0,0.5600673898554498,0.5520488637267182,0.4657199149248241,3.5848928212939954e-15,0.07503106781938544,2.3774994070255153,0.003095702352897805,0.9974256286562991,0.5004656766193094,3.5848928212939954e-15,1,7.163114252929928e-15,8.814093979641961e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,1,leace_oas,leace_oas,logistic,0.01,5758,5806,0,0.5604633440752588,0.5524546849132599,1.0641831942551354,3.4064579518031768e-15,0.07480959798683363,2.3494903112805527,0.0030592321761465516,0.9972566669638665,0.5004656766193094,3.4064579518031768e-15,1,6.8065765764679535e-15,9.553225550502323e-16
TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,layer_11,105,1,leace_oas_svm,leace_oas,linear_svm,0.001,5758,5806,0,0.5600046821735797,0.5519782683998657,0.4659142767633641,3.4064579518031768e-15,0.07480959798683363,2.3494903112805527,0.0030592321761465516,0.9972566669638665,0.5004656766193094,3.4064579518031768e-15,1,6.8065765764679535e-15,9.553225550502323e-16


==> anc/artifact_v14_arxiv/results/crossfit/touchmoment_dinov2/crossfit_summary.csv <==
method,crossfit_folds,mean_fold_test_auroc,mean_fold_test_auprc,mean_fold_test_auroc_lower,mean_fold_test_auroc_upper,bootstrap_replicates,valid_bootstrap_replicates,std_fold_test_auroc,mean_relative_squared_displacement
intact,10,0.7550133895831194,0.6918613988936453,0.7406585893233416,0.7692938347988992,2000,2000,0.004692187088658333,0.0
intact_svm,10,0.7567280564918575,0.6947096438742973,0.7427740506351922,0.7710555316479294,2000,2000,0.004787177025606528,0.0
leace_empirical,10,0.5523492089276627,0.54262418018932,0.5482336214201616,0.5567570095248089,2000,2000,0.018101463367163992,0.0030262346819723176
leace_empirical_svm,10,0.5514414405805896,0.5418267456577315,0.5472926389563085,0.5557205417930252,2000,2000,0.018383721641858877,0.0030262346819723176
leace_oas,10,0.5522773041191184,0.5426119600436726,0.548167300749763,0.5564138339873591,2000,2000,0.01812643827428094,0.0029956665655173236
leace_oas_svm,10,0.5513525748371392,0.5418481324300145,0.5473398895727384,0.5554989112469354,2000,2000,0.01842960883857838,0.0029956665655173236
mp_sal,10,0.5531297702629422,0.5437156895316495,0.5491662722097124,0.5575167944800741,2000,2000,0.018331069270637414,0.007984071079461006
mp_sal_svm,10,0.5524518703611246,0.5432767623540722,0.548505167081118,0.5568273193391007,2000,2000,0.018629382590516528,0.007984071079461006


==> anc/artifact_v14_arxiv/results/crossfit/touchmoment_dinov2/summary.json <==
{
  "dataset": "TouchMoment",
  "model_id": "facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415",
  "layer": "layer_11",
  "protocol": {
    "split_a": "group-disjoint half of official training data estimates eraser",
    "split_b": "other group-disjoint half trains a fresh attacker",
    "split_c": "official test split is evaluated once per frozen cross-fit model",
    "swapped_halves": true,
    "official_validation_use": "select one C before cross-fitting",
    "test_orientation_flipping": false
  },
  "split_seeds": [
    101,
    102,
    103,
    104,
    105
  ],
  "selected_c": {
    "logistic": 0.01,
    "linear_svm": 0.001
  },
  "c_search": {
    "logistic": [
      {
        "c": 1e-05,
        "val_auroc": 0.6899802054859082,
        "val_auprc": 0.6663373870969793,
        "converged": 1,
        "iterations": 18
      },
      {
        "c": 0.0001,
        "val_auroc": 0.7460960819430044,
        "val_auprc": 0.7216895980839642,
        "converged": 1,
        "iterations": 34
      },
      {
        "c": 0.001,
        "val_auroc": 0.789727799248018,
        "val_auprc": 0.7712512049398131,
        "converged": 1,
        "iterations": 79
      },
      {
        "c": 0.01,
        "val_auroc": 0.8077313811124727,
        "val_auprc": 0.7830275674463513,
        "converged": 1,
        "iterations": 213
      },
      {
        "c": 0.1,
        "val_auroc": 0.8035211193850086,
        "val_auprc": 0.766330490848824,
        "converged": 1,
        "iterations": 500
      },
      {
        "c": 1.0,
        "val_auroc": 0.7995936364302846,
        "val_auprc": 0.7593170409203575,
        "converged": 1,
        "iterations": 742
      },
      {
        "c": 10.0,
        "val_auroc": 0.7990594987484421,
        "val_auprc": 0.7579007631725744,
        "converged": 1,
        "iterations": 742
      },
      {
        "c": 100.0,
        "val_auroc": 0.7990804453242006,
        "val_auprc": 0.7578192667571815,
        "converged": 1,
        "iterations": 846
      }
    ],
    "linear_svm": [
      {
        "c": 1e-05,
        "val_auroc": 0.742273331867073,
        "val_auprc": 0.7180316736950968,
        "converged": 1,
        "iterations": 5
      },
      {
        "c": 0.0001,
        "val_auroc": 0.7892774478692096,
        "val_auprc": 0.7703093059561226,
        "converged": 1,
        "iterations": 6
      },
      {
        "c": 0.001,
        "val_auroc": 0.8091662215519319,
        "val_auprc": 0.7851780331772871,
        "converged": 1,
        "iterations": 6
      },
      {
        "c": 0.01,
        "val_auroc": 0.8047046009153653,
        "val_auprc": 0.7676975107195116,
        "converged": 1,
        "iterations": 7
      },
      {
        "c": 0.1,
        "val_auroc": 0.800881850839434,
        "val_auprc": 0.7613828209431504,
        "converged": 1,
        "iterations": 7
      },
      {
        "c": 1.0,
        "val_auroc": 0.8001487206878856,
        "val_auprc": 0.7601602885377758,
        "converged": 1,
        "iterations": 7
      }
    ]
  },
  "results": [
    {
      "method": "intact",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.7550133895831194,
      "mean_fold_test_auprc": 0.6918613988936453,
      "mean_fold_test_auroc_lower": 0.7406585893233416,
      "mean_fold_test_auroc_upper": 0.7692938347988992,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.004692187088658333,
      "mean_relative_squared_displacement": 0.0
    },
    {
      "method": "intact_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.7567280564918575,
      "mean_fold_test_auprc": 0.6947096438742973,
      "mean_fold_test_auroc_lower": 0.7427740506351922,
      "mean_fold_test_auroc_upper": 0.7710555316479294,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.004787177025606528,
      "mean_relative_squared_displacement": 0.0
    },
    {
      "method": "leace_empirical",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5523492089276627,
      "mean_fold_test_auprc": 0.54262418018932,
      "mean_fold_test_auroc_lower": 0.5482336214201616,
      "mean_fold_test_auroc_upper": 0.5567570095248089,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.018101463367163992,
      "mean_relative_squared_displacement": 0.0030262346819723176
    },
    {
      "method": "leace_empirical_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5514414405805896,
      "mean_fold_test_auprc": 0.5418267456577315,
      "mean_fold_test_auroc_lower": 0.5472926389563085,
      "mean_fold_test_auroc_upper": 0.5557205417930252,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.018383721641858877,
      "mean_relative_squared_displacement": 0.0030262346819723176
    },
    {
      "method": "leace_oas",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5522773041191184,
      "mean_fold_test_auprc": 0.5426119600436726,
      "mean_fold_test_auroc_lower": 0.548167300749763,
      "mean_fold_test_auroc_upper": 0.5564138339873591,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.01812643827428094,
      "mean_relative_squared_displacement": 0.0029956665655173236
    },
    {
      "method": "leace_oas_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5513525748371392,
      "mean_fold_test_auprc": 0.5418481324300145,
      "mean_fold_test_auroc_lower": 0.5473398895727384,
      "mean_fold_test_auroc_upper": 0.5554989112469354,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.01842960883857838,
      "mean_relative_squared_displacement": 0.0029956665655173236
    },
    {
      "method": "mp_sal",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5531297702629422,
      "mean_fold_test_auprc": 0.5437156895316495,
      "mean_fold_test_auroc_lower": 0.5491662722097124,
      "mean_fold_test_auroc_upper": 0.5575167944800741,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.018331069270637414,
      "mean_relative_squared_displacement": 0.007984071079461006
    },
    {
      "method": "mp_sal_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5524518703611246,
      "mean_fold_test_auprc": 0.5432767623540722,
      "mean_fold_test_auroc_lower": 0.548505167081118,
      "mean_fold_test_auroc_upper": 0.5568273193391007,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.018629382590516528,
      "mean_relative_squared_displacement": 0.007984071079461006
    }
  ],
  "elapsed_seconds": 242.39790133293718
}


==> anc/artifact_v14_arxiv/results/crossfit/touchmoment_vjepa2/crossfit_folds.csv <==
dataset,model_id,layer,split_seed,swap,method,guard_method,attacker_objective,attacker_c,eraser_count,attacker_count,eraser_attacker_group_overlap,test_auroc,test_auprc,attacker_coefficient_norm,eraser_cross_covariance_norm,attacker_cross_covariance_norm,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,eraser_cross_covariance_norm_before,eraser_cross_covariance_norm_after,eraser_projection_rank,eraser_cross_covariance_relative,eraser_idempotence_relative_error
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,0,intact,intact,logistic,0.1,5818,5746,0,0.8634214744546821,0.7595956986760534,6.55052062162726,0.8347275892512313,0.8576687136431786,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,0,intact_svm,intact,linear_svm,0.01,5818,5746,0,0.864406283668053,0.7605283290055087,2.344201937093342,0.8347275892512313,0.8576687136431786,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,0,mp_sal,mp_sal,logistic,0.1,5818,5746,0,0.5492159748118173,0.5393364977607946,4.155607911070162,2.454224346463472e-15,0.08724854285319718,18.388685220261905,0.017957700410412017,0.9820423197259612,0.8347275892512313,2.454224346463472e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,0,mp_sal_svm,mp_sal,linear_svm,0.01,5818,5746,0,0.5491072814965756,0.539440898400317,1.8008132010881837,2.454224346463472e-15,0.08724854285319718,18.388685220261905,0.017957700410412017,0.9820423197259612,0.8347275892512313,2.454224346463472e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,0,leace_empirical,leace_empirical,logistic,0.1,5818,5746,0,0.5495074162285092,0.5395241355461406,4.145777294259663,7.09052963773437e-15,0.09294398005072861,4.41041344475833,0.0043070443796468065,0.9956036887978076,0.8347275892512313,7.09052963773437e-15,1,8.494423485025491e-15,1.1217422775855288e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,0,leace_empirical_svm,leace_empirical,linear_svm,0.01,5818,5746,0,0.5494172366098197,0.5396075500900376,1.7961076067974424,7.09052963773437e-15,0.09294398005072861,4.41041344475833,0.0043070443796468065,0.9956036887978076,0.8347275892512313,7.09052963773437e-15,1,8.494423485025491e-15,1.1217422775855288e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,0,leace_oas,leace_oas,logistic,0.1,5818,5746,0,0.5494990552042598,0.5395240878533021,4.14565149046838,5.787862824958905e-15,0.09288888973976998,4.407849100145388,0.00430454013686073,0.9955666023862046,0.8347275892512313,5.787862824958905e-15,1,6.933834342471827e-15,1.137214477192031e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,0,leace_oas_svm,leace_oas,linear_svm,0.01,5818,5746,0,0.5494112644496415,0.5396087336127035,1.7960495495068796,5.787862824958905e-15,0.09288888973976998,4.407849100145388,0.00430454013686073,0.9955666023862046,0.8347275892512313,5.787862824958905e-15,1,6.933834342471827e-15,1.137214477192031e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,1,intact,intact,logistic,0.1,5746,5818,0,0.861562938207253,0.7549438685143544,6.7054730204552255,0.8576687136431786,0.8347275892512313,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,1,intact_svm,intact,linear_svm,0.01,5746,5818,0,0.8620657940942502,0.7556848842061684,2.391429037697238,0.8576687136431786,0.8347275892512313,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,1,mp_sal,mp_sal,logistic,0.1,5746,5818,0,0.6184362973562442,0.6093645517466426,4.227854348928152,2.3885173256793608e-15,0.08491479831667445,18.417760509423275,0.017986094247483667,0.9820139412510771,0.8576687136431786,2.3885173256793608e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,1,mp_sal_svm,mp_sal,linear_svm,0.01,5746,5818,0,0.6181108146265369,0.6085657157065671,1.82659006680101,2.3885173256793608e-15,0.08491479831667445,18.417760509423275,0.017986094247483667,0.9820139412510771,0.8576687136431786,2.3885173256793608e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,1,leace_empirical,leace_empirical,logistic,0.1,5746,5818,0,0.6187062389962948,0.609547414653528,4.22231431782957,5.7949274157102124e-15,0.08504421411664637,4.561574417793235,0.004454662517376206,0.9957176653048598,0.8576687136431786,5.7949274157102124e-15,1,6.7566034804915514e-15,1.18973845243187e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,1,leace_empirical_svm,leace_empirical,linear_svm,0.01,5746,5818,0,0.6183992699631399,0.6086583510274147,1.823911445083707,5.7949274157102124e-15,0.08504421411664637,4.561574417793235,0.004454662517376206,0.9957176653048598,0.8576687136431786,5.7949274157102124e-15,1,6.7566034804915514e-15,1.18973845243187e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,1,leace_oas,leace_oas,logistic,0.1,5746,5818,0,0.6187080306443483,0.609555724555674,4.222213235637481,7.153958466399134e-15,0.0850399551793827,4.558111604846875,0.004451280864108276,0.9956865581313356,0.8576687136431786,7.153958466399134e-15,1,8.341167577409663e-15,1.1065950274551473e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,101,1,leace_oas_svm,leace_oas,linear_svm,0.01,5746,5818,0,0.618398672747122,0.6086574736049315,1.8238685407655153,7.153958466399134e-15,0.0850399551793827,4.558111604846875,0.004451280864108276,0.9956865581313356,0.8576687136431786,7.153958466399134e-15,1,8.341167577409663e-15,1.1065950274551473e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,0,intact,intact,logistic,0.1,5794,5770,0,0.8599821074081063,0.7541095922348624,6.6341757824554755,0.8352732307719978,0.8586595741539051,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,0,intact_svm,intact,linear_svm,0.01,5794,5770,0,0.860635461731592,0.7549218784363315,2.367956195324607,0.8352732307719978,0.8586595741539051,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,0,mp_sal,mp_sal,logistic,0.1,5794,5770,0,0.5906884467366922,0.5717036971707571,4.229042126206472,2.6767178208886942e-15,0.11511877651635721,18.029172670760012,0.017606613936289074,0.9823958202102129,0.8352732307719978,2.6767178208886942e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,0,mp_sal_svm,mp_sal,linear_svm,0.01,5794,5770,0,0.5915424656421625,0.572703822270768,1.811888603140459,2.6767178208886942e-15,0.11511877651635721,18.029172670760012,0.017606613936289074,0.9823958202102129,0.8352732307719978,2.6767178208886942e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,0,leace_empirical,leace_empirical,logistic,0.1,5794,5770,0,0.5910634983958778,0.5719449158745008,4.223133121581612,7.361057169205294e-15,0.11790096053513818,4.434412840524831,0.00433048128957503,0.9956209375362526,0.8352732307719978,7.361057169205294e-15,1,8.812753597289198e-15,1.0319421069461618e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,0,leace_empirical_svm,leace_empirical,linear_svm,0.01,5794,5770,0,0.5919832110633073,0.5731274465998809,1.8091321859765908,7.361057169205294e-15,0.11790096053513818,4.434412840524831,0.00433048128957503,0.9956209375362526,0.8352732307719978,7.361057169205294e-15,1,8.812753597289198e-15,1.0319421069461618e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,0,leace_oas,leace_oas,logistic,0.1,5794,5770,0,0.5910664844759669,0.5719463114376168,4.22310665311916,5.929787108167276e-15,0.11787538704817807,4.432136094977634,0.004328257905251595,0.9955900710767267,0.8352732307719978,5.929787108167276e-15,1,7.099218423038286e-15,1.0696934621894505e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,0,leace_oas_svm,leace_oas,linear_svm,0.01,5794,5770,0,0.5919784333351648,0.5731252332172164,1.8091217041304308,5.929787108167276e-15,0.11787538704817807,4.432136094977634,0.004328257905251595,0.9955900710767267,0.8352732307719978,5.929787108167276e-15,1,7.099218423038286e-15,1.0696934621894505e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,1,intact,intact,logistic,0.1,5770,5794,0,0.8645418517040961,0.7618260993483376,6.657293951808263,0.8586595741539051,0.8352732307719978,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,1,intact_svm,intact,linear_svm,0.01,5770,5794,0,0.8653236074714112,0.76270185925527,2.379579803323491,0.8586595741539051,0.8352732307719978,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,1,mp_sal,mp_sal,logistic,0.1,5770,5794,0,0.5818986213865445,0.5715889324319483,4.045773951896779,2.4910524899982626e-15,0.11198341610304158,18.89250819336307,0.018449715032581124,0.9815518220599606,0.8586595741539051,2.4910524899982626e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,1,mp_sal_svm,mp_sal,linear_svm,0.01,5770,5794,0,0.5814238346523845,0.5721569436609606,1.7411261918147103,2.4910524899982626e-15,0.11198341610304158,18.89250819336307,0.018449715032581124,0.9815518220599606,0.8586595741539051,2.4910524899982626e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,1,leace_empirical,leace_empirical,logistic,0.1,5770,5794,0,0.5821828962110227,0.5717337017757662,4.038888219639283,6.576179817297116e-15,0.11274320240965949,4.5031881470176796,0.004397644674821953,0.9957349832527312,0.8586595741539051,6.576179817297116e-15,1,7.65865776757578e-15,1.0961685607706235e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,1,leace_empirical_svm,leace_empirical,linear_svm,0.01,5770,5794,0,0.5818042612557303,0.5722573205730592,1.7377359685551632,6.576179817297116e-15,0.11274320240965949,4.5031881470176796,0.004397644674821953,0.9957349832527312,0.8586595741539051,6.576179817297116e-15,1,7.65865776757578e-15,1.0961685607706235e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,1,leace_oas,leace_oas,logistic,0.1,5770,5794,0,0.5821942433153611,0.5717404887106148,4.03901151579844,7.384744994602202e-15,0.11270821794214726,4.500407080237752,0.004394928789294679,0.9956967916679016,0.8586595741539051,7.384744994602202e-15,1,8.60031753780756e-15,1.0409571183177298e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,102,1,leace_oas_svm,leace_oas,linear_svm,0.01,5770,5794,0,0.5817929141513919,0.5722444510631417,1.7377975720147791,7.384744994602202e-15,0.11270821794214726,4.500407080237752,0.004394928789294679,0.9956967916679016,0.8586595741539051,7.384744994602202e-15,1,8.60031753780756e-15,1.0409571183177298e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,0,intact,intact,logistic,0.1,5764,5800,0,0.8678498312267534,0.7641873935134833,6.681353780966275,0.8532313022327301,0.8384388688516136,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,0,intact_svm,intact,linear_svm,0.01,5764,5800,0,0.8680057046074021,0.7646776703356006,2.3790864476401214,0.8532313022327301,0.8384388688516136,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,0,mp_sal,mp_sal,logistic,0.1,5764,5800,0,0.561764080562052,0.5472362291837471,4.104164038222398,2.536427727456183e-15,0.0720874576862603,18.574396945150326,0.018139059516748365,0.9818700897302971,0.8532313022327301,2.536427727456183e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,0,mp_sal_svm,mp_sal,linear_svm,0.01,5764,5800,0,0.5610701155493552,0.5466818459047922,1.7807218252796433,2.536427727456183e-15,0.0720874576862603,18.574396945150326,0.018139059516748365,0.9818700897302971,0.8532313022327301,2.536427727456183e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,0,leace_empirical,leace_empirical,logistic,0.1,5764,5800,0,0.5618088717633878,0.547362096162779,4.104153301183197,6.069565650459803e-15,0.07249626527665724,4.527873553077102,0.004421751516676857,0.9958864932640148,0.8532313022327301,6.069565650459803e-15,1,7.11362280612186e-15,1.1211961414241807e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,0,leace_empirical_svm,leace_empirical,linear_svm,0.01,5764,5800,0,0.5610754904935155,0.5466973780999487,1.780719122282816,6.069565650459803e-15,0.07249626527665724,4.527873553077102,0.004421751516676857,0.9958864932640148,0.8532313022327301,6.069565650459803e-15,1,7.11362280612186e-15,1.1211961414241807e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,0,leace_oas,leace_oas,logistic,0.1,5764,5800,0,0.5618124550594946,0.5473611040559627,4.104151075662476,5.728095555418321e-15,0.07248967266862517,4.52483033102095,0.004418779620137646,0.9958493604014578,0.8532313022327301,5.728095555418321e-15,1,6.7134146865323366e-15,1.0953260749489892e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,0,leace_oas_svm,leace_oas,linear_svm,0.01,5764,5800,0,0.5610784765736044,0.5466989920688503,1.7807187879685342,5.728095555418321e-15,0.07248967266862517,4.52483033102095,0.004418779620137646,0.9958493604014578,0.8532313022327301,5.728095555418321e-15,1,6.7134146865323366e-15,1.0953260749489892e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,1,intact,intact,logistic,0.1,5800,5764,0,0.8604891438072282,0.7543745251159872,6.536089377462677,0.8384388688516136,0.8532313022327301,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,1,intact_svm,intact,linear_svm,0.01,5800,5764,0,0.8618902125850137,0.7567251336048703,2.3252934637124385,0.8384388688516136,0.8532313022327301,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,1,mp_sal,mp_sal,logistic,0.1,5800,5764,0,0.5910820120924299,0.5589792075094605,3.909231267630716,2.4285748869960605e-15,0.07335928435729543,18.19960767560159,0.01777305437070468,0.9822360865605294,0.8384388688516136,2.4285748869960605e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,1,mp_sal_svm,mp_sal,linear_svm,0.01,5800,5764,0,0.5913627036208012,0.5594598941671498,1.7004797470182,2.4285748869960605e-15,0.07335928435729543,18.19960767560159,0.01777305437070468,0.9822360865605294,0.8384388688516136,2.4285748869960605e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,1,leace_empirical,leace_empirical,logistic,0.1,5800,5764,0,0.5919670862308264,0.5598887362044144,3.88551610295683,6.392722345703023e-15,0.08002501044271514,4.414084268577343,0.004310629168532562,0.9955223860263928,0.8384388688516136,6.392722345703023e-15,1,7.624553897959142e-15,1.1342784272570305e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,1,leace_empirical_svm,leace_empirical,linear_svm,0.01,5800,5764,0,0.5922453888951265,0.5603327667838023,1.688922487800794,6.392722345703023e-15,0.08002501044271514,4.414084268577343,0.004310629168532562,0.9955223860263928,0.8384388688516136,6.392722345703023e-15,1,7.624553897959142e-15,1.1342784272570305e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,1,leace_oas,leace_oas,logistic,0.1,5800,5764,0,0.5919700723109155,0.5598915023182737,3.885203289950786,4.9955436299248334e-15,0.07995832767009332,4.412008537276593,0.004308602087184173,0.9954913757412766,0.8384388688516136,4.9955436299248334e-15,1,5.958148906869133e-15,1.1037023214314287e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,103,1,leace_oas_svm,leace_oas,linear_svm,0.01,5800,5764,0,0.5922280696306099,0.5603263129034163,1.6887721959485291,4.9955436299248334e-15,0.07995832767009332,4.412008537276593,0.004308602087184173,0.9954913757412766,0.8384388688516136,4.9955436299248334e-15,1,5.958148906869133e-15,1.1037023214314287e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,0,intact,intact,logistic,0.1,5826,5738,0,0.8611287621623042,0.7554039273113096,6.60079431929421,0.8303414522229535,0.8651052040622677,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,0,intact_svm,intact,linear_svm,0.01,5826,5738,0,0.8630810613245296,0.7585901305128879,2.358677929382661,0.8303414522229535,0.8651052040622677,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,0,mp_sal,mp_sal,logistic,0.1,5826,5738,0,0.5774529453499566,0.5536602596890218,3.9256695483205357,2.315145160142356e-15,0.13403912076876312,16.699596525637173,0.01630819973206755,0.9837014723196382,0.8303414522229535,2.315145160142356e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,0,mp_sal_svm,mp_sal,linear_svm,0.01,5826,5738,0,0.5778315803052491,0.5543022949327804,1.7002789885200178,2.315145160142356e-15,0.13403912076876312,16.699596525637173,0.01630819973206755,0.9837014723196382,0.8303414522229535,2.315145160142356e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,0,leace_empirical,leace_empirical,logistic,0.1,5826,5738,0,0.5774917643911144,0.5537066803483401,3.925395108606601,7.024671952167994e-15,0.14453612988431744,4.272493137177001,0.004172356579274415,0.9958190261797378,0.8303414522229535,7.024671952167994e-15,1,8.45997984728072e-15,1.1109081384895145e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,0,leace_empirical_svm,leace_empirical,linear_svm,0.01,5826,5738,0,0.5778936907711014,0.5543827264946403,1.7001555373621449,7.024671952167994e-15,0.14453612988431744,4.272493137177001,0.004172356579274415,0.9958190261797378,0.8303414522229535,7.024671952167994e-15,1,8.45997984728072e-15,1.1109081384895145e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,0,leace_oas,leace_oas,logistic,0.1,5826,5738,0,0.5774947504712035,0.5537066210589002,3.9254110479667923,7.38346304802918e-15,0.14450031685769868,4.270270978403617,0.004170186502347282,0.9957886707714994,0.8303414522229535,7.38346304802918e-15,1,8.892080514904438e-15,1.0645485308709462e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,0,leace_oas_svm,leace_oas,linear_svm,0.01,5826,5738,0,0.5778883158269411,0.5543791102928136,1.7001598869618169,7.38346304802918e-15,0.14450031685769868,4.270270978403617,0.004170186502347282,0.9957886707714994,0.8303414522229535,7.38346304802918e-15,1,8.892080514904438e-15,1.0645485308709462e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,1,intact,intact,logistic,0.1,5738,5826,0,0.865466939315686,0.758153111204776,6.609551251485781,0.8651052040622677,0.8303414522229535,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,1,intact_svm,intact,linear_svm,0.01,5738,5826,0,0.8663042361726575,0.7592291598220503,2.347504580008713,0.8651052040622677,0.8303414522229535,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,1,mp_sal,mp_sal,logistic,0.1,5738,5826,0,0.5694245704225184,0.5545158367884448,4.137023686121976,2.6469634522440826e-15,0.1286528362922803,20.06909041877656,0.019598721112086485,0.9804103046178583,0.8651052040622677,2.6469634522440826e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,1,mp_sal_svm,mp_sal,linear_svm,0.01,5738,5826,0,0.5696162767642359,0.5548634885073196,1.7822432579342347,2.6469634522440826e-15,0.1286528362922803,20.06909041877656,0.019598721112086485,0.9804103046178583,0.8651052040622677,2.6469634522440826e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,1,leace_empirical,leace_empirical,logistic,0.1,5738,5826,0,0.5696431514850373,0.5547122886314975,4.131949620003611,5.938066119032938e-15,0.1356857768863295,4.796639558160132,0.004684218318515754,0.9957069348819694,0.8651052040622677,5.938066119032938e-15,1,6.863981503231755e-15,1.1270681483953515e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,1,leace_empirical_svm,leace_empirical,linear_svm,0.01,5738,5826,0,0.5699716202948336,0.5549460014859546,1.7798640749471677,5.938066119032938e-15,0.1356857768863295,4.796639558160132,0.004684218318515754,0.9957069348819694,0.8651052040622677,5.938066119032938e-15,1,6.863981503231755e-15,1.1270681483953515e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,1,leace_oas,leace_oas,logistic,0.1,5738,5826,0,0.5696437487010552,0.5547119694194123,4.1318199963598,7.732153539975436e-15,0.13569435127534038,4.79308499025234,0.004680747060793301,0.9956686586613371,0.8651052040622677,7.732153539975436e-15,1,8.937818780499324e-15,1.0862455439994631e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,104,1,leace_oas_svm,leace_oas,linear_svm,0.01,5738,5826,0,0.5699781896710295,0.5549547147889486,1.7798069026180339,7.732153539975436e-15,0.13569435127534038,4.79308499025234,0.004680747060793301,0.9956686586613371,0.8651052040622677,7.732153539975436e-15,1,8.937818780499324e-15,1.0862455439994631e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,0,intact,intact,logistic,0.1,5806,5758,0,0.8647675993588289,0.7608374397609107,6.687508557542006,0.8385971032076718,0.853768863882852,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,0,intact_svm,intact,linear_svm,0.01,5806,5758,0,0.8655833964391593,0.7615717706430049,2.377367289456593,0.8385971032076718,0.853768863882852,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,0,mp_sal,mp_sal,logistic,0.1,5806,5758,0,0.5651676146475589,0.5629318585967997,4.286076238975777,2.3834476429666867e-15,0.08781987706499601,18.828243216288193,0.01838695626590644,0.9816169485964478,0.8385971032076718,2.3834476429666867e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,0,mp_sal_svm,mp_sal,linear_svm,0.01,5806,5758,0,0.5644652886106127,0.561739206974732,1.837804120431706,2.3834476429666867e-15,0.08781987706499601,18.828243216288193,0.01838695626590644,0.9816169485964478,0.8385971032076718,2.3834476429666867e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,0,leace_empirical,leace_empirical,logistic,0.1,5806,5758,0,0.5653814179819354,0.5631244119589616,4.282575376531127,6.427150623661604e-15,0.08781991643299666,4.563226154017242,0.004456275541032463,0.9956641034561137,0.8385971032076718,6.427150623661604e-15,1,7.664169836835189e-15,1.1034566953450255e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,0,leace_empirical_svm,leace_empirical,linear_svm,0.01,5806,5758,0,0.5646982028575592,0.5616606617139557,1.8360596899912403,6.427150623661604e-15,0.08781991643299666,4.563226154017242,0.004456275541032463,0.9956641034561137,0.8385971032076718,6.427150623661604e-15,1,7.664169836835189e-15,1.1034566953450255e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,0,leace_oas,leace_oas,logistic,0.1,5806,5758,0,0.5653784319018463,0.5631250540255339,4.2825558639607,7.011661085788771e-15,0.08781989366554804,4.560055620503861,0.004453179316898302,0.995626086252432,0.8385971032076718,7.011661085788771e-15,1,8.361179711888881e-15,1.0586388534006267e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,0,leace_oas_svm,leace_oas,linear_svm,0.01,5806,5758,0,0.5646934251294167,0.561661709127542,1.8360533034562332,7.011661085788771e-15,0.08781989366554804,4.560055620503861,0.004453179316898302,0.995626086252432,0.8385971032076718,7.011661085788771e-15,1,8.361179711888881e-15,1.0586388534006267e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,1,intact,intact,logistic,0.1,5758,5806,0,0.8641357448119844,0.7578515829798035,6.521221958233604,0.853768863882852,0.8385971032076718,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,1,intact_svm,intact,linear_svm,0.01,5758,5806,0,0.8659572536663092,0.7611607972996752,2.3286145604202417,0.853768863882852,0.8385971032076718,0.0,0.0,1.0,,,,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,1,mp_sal,mp_sal,logistic,0.1,5758,5806,0,0.6048777021038726,0.5734178990563713,4.044020580170072,2.4617704176995365e-15,0.08625928822916723,17.92200912316004,0.017501962034335978,0.9825023494191618,0.853768863882852,2.4617704176995365e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,1,mp_sal_svm,mp_sal,linear_svm,0.01,5758,5806,0,0.6050425337247886,0.5740667912736842,1.7449675756611587,2.4617704176995365e-15,0.08625928822916723,17.92200912316004,0.017501962034335978,0.9825023494191618,0.853768863882852,2.4617704176995365e-15,1,,
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,1,leace_empirical,leace_empirical,logistic,0.1,5758,5806,0,0.6052587259232363,0.5739070661161669,4.037454095025561,9.771460196899609e-15,0.09480884927960345,4.367124945403621,0.004264770454495723,0.9957173353557222,0.853768863882852,9.771460196899609e-15,1,1.14450884897114e-14,1.1103934179302955e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,1,leace_empirical_svm,leace_empirical,linear_svm,0.01,5758,5806,0,0.6053775719107807,0.5743391965146937,1.7419144547922323,9.771460196899609e-15,0.09480884927960345,4.367124945403621,0.004264770454495723,0.9957173353557222,0.853768863882852,9.771460196899609e-15,1,1.14450884897114e-14,1.1103934179302955e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,1,leace_oas,leace_oas,logistic,0.1,5758,5806,0,0.6052581287072184,0.5739066335545862,4.037511076680318,7.670534727998206e-15,0.09469194450107823,4.364914019828726,0.00426261134748899,0.9956849743776981,0.853768863882852,7.670534727998206e-15,1,8.984322399757485e-15,1.0420724496921521e-15
TouchMoment,facebook/vjepa2-vitl-fpc64-256,layer_18,105,1,leace_oas_svm,leace_oas,linear_svm,0.01,5758,5806,0,0.6053686136705135,0.5743403302030216,1.7419459530132835,7.670534727998206e-15,0.09469194450107823,4.364914019828726,0.00426261134748899,0.9956849743776981,0.853768863882852,7.670534727998206e-15,1,8.984322399757485e-15,1.0420724496921521e-15


==> anc/artifact_v14_arxiv/results/crossfit/touchmoment_vjepa2/crossfit_summary.csv <==
method,crossfit_folds,mean_fold_test_auroc,mean_fold_test_auprc,mean_fold_test_auroc_lower,mean_fold_test_auroc_upper,bootstrap_replicates,valid_bootstrap_replicates,std_fold_test_auroc,mean_relative_squared_displacement
intact,10,0.8633346392456922,0.7581283238659878,0.8500577956493379,0.87667516661708,2000,2000,0.002504104221977618,0.0
intact_svm,10,0.8643253011760377,0.7595791613121368,0.8519526881070065,0.8764223494054204,2000,2000,0.002331162705034273,0.0
leace_empirical,10,0.5813011067607243,0.5645451447272094,0.5768650716495629,0.5862250372021608,2000,2000,0.02102273340613248,0.004379983443994777
leace_empirical_svm,10,0.5812865944114913,0.5646009399383387,0.5767640423297903,0.586110694104774,2000,2000,0.02116434765186135,0.004379983443994777
leace_oas,10,0.5813025400791669,0.5645469496989876,0.5766961550809152,0.5859304208920714,2000,2000,0.021024577954018207,0.004377311363036497
leace_oas_svm,10,0.5812816375185437,0.5645997060882586,0.5767953314146521,0.5861312223634949,2000,2000,0.02116260772672201,0.004377311363036497
mp_sal,10,0.5810008265469687,0.5642734969933988,0.5762714360032541,0.585881614540293,2000,2000,0.020937533934700672,0.01797080766586154
mp_sal_svm,10,0.5809572894992703,0.564398090179907,0.5762973159533793,0.5858187704486195,2000,2000,0.0210853216422151,0.01797080766586154


==> anc/artifact_v14_arxiv/results/crossfit/touchmoment_vjepa2/summary.json <==
{
  "dataset": "TouchMoment",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "protocol": {
    "split_a": "group-disjoint half of official training data estimates eraser",
    "split_b": "other group-disjoint half trains a fresh attacker",
    "split_c": "official test split is evaluated once per frozen cross-fit model",
    "swapped_halves": true,
    "official_validation_use": "select one C before cross-fitting",
    "test_orientation_flipping": false
  },
  "split_seeds": [
    101,
    102,
    103,
    104,
    105
  ],
  "selected_c": {
    "logistic": 0.1,
    "linear_svm": 0.01
  },
  "c_search": {
    "logistic": [
      {
        "c": 1e-05,
        "val_auroc": 0.7559095526858747,
        "val_auprc": 0.7284692688537414,
        "converged": 1,
        "iterations": 20
      },
      {
        "c": 0.0001,
        "val_auroc": 0.8629675013877106,
        "val_auprc": 0.8508326581914651,
        "converged": 1,
        "iterations": 47
      },
      {
        "c": 0.001,
        "val_auroc": 0.910956106450498,
        "val_auprc": 0.91180010979778,
        "converged": 1,
        "iterations": 95
      },
      {
        "c": 0.01,
        "val_auroc": 0.9421141378913083,
        "val_auprc": 0.944116002929008,
        "converged": 1,
        "iterations": 256
      },
      {
        "c": 0.1,
        "val_auroc": 0.9499586305128769,
        "val_auprc": 0.9498840726698696,
        "converged": 1,
        "iterations": 615
      },
      {
        "c": 1.0,
        "val_auroc": 0.9448895591793132,
        "val_auprc": 0.9449699039428593,
        "converged": 1,
        "iterations": 1313
      },
      {
        "c": 10.0,
        "val_auroc": 0.9402394193609199,
        "val_auprc": 0.9410529413639795,
        "converged": 1,
        "iterations": 1806
      },
      {
        "c": 100.0,
        "val_auroc": 0.9393387166033033,
        "val_auprc": 0.9402239153141974,
        "converged": 1,
        "iterations": 2008
      }
    ],
    "linear_svm": [
      {
        "c": 1e-05,
        "val_auroc": 0.8610927828573224,
        "val_auprc": 0.8477911166140435,
        "converged": 1,
        "iterations": 5
      },
      {
        "c": 0.0001,
        "val_auroc": 0.9124118934657157,
        "val_auprc": 0.9132036649055221,
        "converged": 1,
        "iterations": 6
      },
      {
        "c": 0.001,
        "val_auroc": 0.9443868413611085,
        "val_auprc": 0.9462222076309798,
        "converged": 1,
        "iterations": 7
      },
      {
        "c": 0.01,
        "val_auroc": 0.9514144175280946,
        "val_auprc": 0.951095935384819,
        "converged": 1,
        "iterations": 7
      },
      {
        "c": 0.1,
        "val_auroc": 0.945318963982363,
        "val_auprc": 0.9455955305045343,
        "converged": 1,
        "iterations": 8
      },
      {
        "c": 1.0,
        "val_auroc": 0.9414019543155183,
        "val_auprc": 0.9422215851055561,
        "converged": 1,
        "iterations": 9
      }
    ]
  },
  "results": [
    {
      "method": "intact",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.8633346392456922,
      "mean_fold_test_auprc": 0.7581283238659878,
      "mean_fold_test_auroc_lower": 0.8500577956493379,
      "mean_fold_test_auroc_upper": 0.87667516661708,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.002504104221977618,
      "mean_relative_squared_displacement": 0.0
    },
    {
      "method": "intact_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.8643253011760377,
      "mean_fold_test_auprc": 0.7595791613121368,
      "mean_fold_test_auroc_lower": 0.8519526881070065,
      "mean_fold_test_auroc_upper": 0.8764223494054204,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.002331162705034273,
      "mean_relative_squared_displacement": 0.0
    },
    {
      "method": "leace_empirical",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5813011067607243,
      "mean_fold_test_auprc": 0.5645451447272094,
      "mean_fold_test_auroc_lower": 0.5768650716495629,
      "mean_fold_test_auroc_upper": 0.5862250372021608,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.02102273340613248,
      "mean_relative_squared_displacement": 0.004379983443994777
    },
    {
      "method": "leace_empirical_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5812865944114913,
      "mean_fold_test_auprc": 0.5646009399383387,
      "mean_fold_test_auroc_lower": 0.5767640423297903,
      "mean_fold_test_auroc_upper": 0.586110694104774,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.02116434765186135,
      "mean_relative_squared_displacement": 0.004379983443994777
    },
    {
      "method": "leace_oas",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5813025400791669,
      "mean_fold_test_auprc": 0.5645469496989876,
      "mean_fold_test_auroc_lower": 0.5766961550809152,
      "mean_fold_test_auroc_upper": 0.5859304208920714,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.021024577954018207,
      "mean_relative_squared_displacement": 0.004377311363036497
    },
    {
      "method": "leace_oas_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5812816375185437,
      "mean_fold_test_auprc": 0.5645997060882586,
      "mean_fold_test_auroc_lower": 0.5767953314146521,
      "mean_fold_test_auroc_upper": 0.5861312223634949,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.02116260772672201,
      "mean_relative_squared_displacement": 0.004377311363036497
    },
    {
      "method": "mp_sal",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5810008265469687,
      "mean_fold_test_auprc": 0.5642734969933988,
      "mean_fold_test_auroc_lower": 0.5762714360032541,
      "mean_fold_test_auroc_upper": 0.585881614540293,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.020937533934700672,
      "mean_relative_squared_displacement": 0.01797080766586154
    },
    {
      "method": "mp_sal_svm",
      "crossfit_folds": 10,
      "mean_fold_test_auroc": 0.5809572894992703,
      "mean_fold_test_auprc": 0.564398090179907,
      "mean_fold_test_auroc_lower": 0.5762973159533793,
      "mean_fold_test_auroc_upper": 0.5858187704486195,
      "bootstrap_replicates": 2000,
      "valid_bootstrap_replicates": 2000,
      "std_fold_test_auroc": 0.0210853216422151,
      "mean_relative_squared_displacement": 0.01797080766586154
    }
  ],
  "elapsed_seconds": 340.19925366609823
}


==> anc/artifact_v14_arxiv/results/full_100doh/affine_erasure/affine_erasure_curves.csv <==
method,erased_dimensions,regularization_c,probe_coordinates,rank0_max_abs_difference,converged,iterations,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,val_auprc,val_auroc_lower,val_auroc_upper,test_auroc,test_auprc,test_auroc_lower,test_auroc_upper
euclidean,0,0.01,original_train_standardized,0.0,1,227,0.0,0.0,1.0,0.8903784086112096,0.9001179695269005,0.8767968697870242,0.9045212142664504,0.8748603200405659,0.884776557428653,0.8592204003256614,0.8905786363475041
euclidean,1,0.01,original_train_standardized,,1,238,1.2217318179965828,0.001193097478512288,0.9988069025214877,0.8695663332356905,0.8810035548967468,0.8543945115833612,0.8852137976306869,,,,
euclidean,2,0.01,original_train_standardized,,1,246,2.8056685064184643,0.0027399106507992816,0.9972600893492007,0.8469161543369774,0.8565060783802627,0.8279069215606719,0.8623466357935027,,,,
euclidean,3,0.01,original_train_standardized,,1,276,4.42009896390296,0.004316502894436485,0.9956834971055635,0.8254022897973308,0.8360518645565659,0.8065867625566943,0.8422652134343246,,,,
euclidean,4,0.01,original_train_standardized,,1,273,5.979886570470972,0.005839732978975559,0.9941602670210244,0.8041725038474506,0.816986011804887,0.7845069382295585,0.8242398326659857,,,,
euclidean,5,0.01,original_train_standardized,,1,285,7.539276306450642,0.007362574518018205,0.9926374254819816,0.784556921473067,0.7995156787654294,0.7645381411758478,0.8056047245195341,,,,
euclidean,6,0.01,original_train_standardized,,1,265,9.242571639867503,0.009025948867058108,0.9909740511329417,0.7732911256857489,0.7867414707910044,0.7514577551920419,0.7930291486715129,,,,
euclidean,7,0.01,original_train_standardized,,1,283,11.028442188363709,0.010769963074573934,0.9892300369254259,0.7666511205174655,0.7731959129004623,0.7438327620256692,0.7870908655282602,,,,
euclidean,8,0.01,original_train_standardized,,1,278,12.905936160045046,0.01260345328129399,0.9873965467187058,0.755295056767044,0.759026164383097,0.73113437437012,0.7769429612179662,,,,
euclidean,9,0.01,original_train_standardized,,1,292,14.867571446772518,0.014519112740988787,0.9854808872590111,0.7465673837069866,0.7494604036140918,0.7233119286689567,0.7680355904754921,,,,
euclidean,10,0.01,original_train_standardized,,1,263,16.817273866820372,0.01642311901056677,0.9835768809894332,0.7365910038239987,0.7346293734049015,0.7136215946894774,0.7600362920335506,,,,
euclidean,11,0.01,original_train_standardized,,1,283,18.9912515642505,0.01854614410571338,0.9814538558942865,0.7222534423510734,0.7206988865128114,0.698689071608069,0.7453449038853726,,,,
euclidean,12,0.01,original_train_standardized,,1,289,21.167630036439977,0.020671513707460915,0.9793284862925391,0.7107451620354187,0.7087905206025183,0.6871644580418333,0.7350179455535896,,,,
euclidean,13,0.01,original_train_standardized,,1,282,23.08729584741084,0.022546187350987148,0.9774538126490128,0.7008820595963252,0.7061271204632059,0.6765200844862811,0.7264511018231666,,,,
euclidean,14,0.01,original_train_standardized,,1,267,24.952917450674583,0.024368083447924398,0.9756319165520756,0.6898490135570091,0.7024416438467593,0.6633734543918803,0.7157294281095676,,,,
euclidean,15,0.01,original_train_standardized,,1,263,27.000453479311375,0.026367630350890015,0.97363236964911,0.6813753297656838,0.7021120209987838,0.6566110893934503,0.7069632380562385,,,,
euclidean,16,0.01,original_train_standardized,,1,271,28.874243698236963,0.028197503611559534,0.9718024963884405,0.6747070052364268,0.6993815378340361,0.647494952270996,0.700839287670102,,,,
euclidean,17,0.01,original_train_standardized,,1,277,30.80104498659204,0.03007914549471879,0.9699208545052812,0.673372455350545,0.6997126467058434,0.6482525240319577,0.6979477503148939,,,,
euclidean,18,0.01,original_train_standardized,,1,264,32.50537108000977,0.031743526445322044,0.9682564735546779,0.6649120462596761,0.6901660954242861,0.6389761541050379,0.6928684170926211,,,,
euclidean,19,0.01,original_train_standardized,,1,270,34.26174560791595,0.03345873594523042,0.9665412640547697,0.6612455739936228,0.6819499905083076,0.633481750229855,0.6859663234507688,,,,
euclidean,20,0.01,original_train_standardized,,1,249,35.91222074733452,0.03507052807356887,0.964929471926431,0.656401193307073,0.6733455303302509,0.6296180834833026,0.6821845250719498,,,,
empirical_floor_0.0001,0,0.01,original_train_standardized,8.348877145181177e-14,1,227,6.15045637392192e-26,6.006305052658125e-29,1.0000000000000013,0.8903775236311793,0.9001167750005549,0.8770829775303185,0.9042086898989216,0.8748603200405659,0.884776557428653,0.8592217575132276,0.8904208271282902
empirical_floor_0.0001,1,0.01,original_train_standardized,,1,278,25.10711359657854,0.02451866562165873,0.9754738333963098,0.6387945156017555,0.6517645644184328,0.6087479089506918,0.6667338083627484,,,,
empirical_floor_0.0001,2,0.01,original_train_standardized,,1,248,35.13837936765411,0.03431482360122472,0.9655974461280453,0.482061897273288,0.5038019693474564,0.4555551167655373,0.5103634033070408,,,,
empirical_floor_0.0001,3,0.01,original_train_standardized,,1,221,38.37871368568026,0.03747921258367213,0.9624819689188395,0.5286189267139187,0.5299993888474944,0.5026195093361243,0.5534786581011516,,,,
empirical_floor_0.0001,4,0.01,original_train_standardized,,1,163,40.236486038072755,0.039293443396555425,0.9603508697904767,0.49906147867773365,0.5123069730470422,0.4755874118462435,0.5251035537387118,,,,
empirical_floor_0.0001,5,0.01,original_train_standardized,,1,146,41.97192242014892,0.04098820548842668,0.9585727855775691,0.5095962809599202,0.5057979151803151,0.48472094275812133,0.5345795112346774,,,,
empirical_floor_0.0001,6,0.01,original_train_standardized,,1,100,42.83287925223602,0.04182898364476174,0.9577796765409143,0.5318986627066761,0.515182677777013,0.5032194764767313,0.5584015169430856,,,,
empirical_floor_0.0001,7,0.01,original_train_standardized,,1,82,42.9556717133096,0.041948898157528905,0.9576551559731913,0.4986039440020036,0.5144593401448854,0.47232781663233314,0.5241305564796375,0.4980400462834958,0.5075034394180244,0.46897289465983033,0.524290530749986
empirical_floor_0.0001,8,0.01,original_train_standardized,,1,47,44.409195416244145,0.04336835489867592,0.9563957162739458,0.5185398891474013,0.5251928170596994,0.4921110434104596,0.5440270529101879,,,,
empirical_floor_0.0001,9,0.01,original_train_standardized,,1,1,45.641047981039314,0.044571335918983705,0.9552274839164678,0.5027350307840304,0.5012245284127405,0.4754463403589502,0.5322114622478562,,,,
empirical_floor_0.0001,10,0.01,original_train_standardized,,1,6,272.3011407324123,0.2659190827464964,0.7338899157814587,0.4863283859999699,0.4883790346048317,0.4584643232932948,0.5130747733565583,,,,
empirical_floor_0.0001,11,0.01,original_train_standardized,,1,1,276.47871191399867,0.2699987421035143,0.7298772409150514,0.511049418169879,0.5032136645056654,0.48313548883389623,0.5405843667834993,,,,
empirical_floor_0.0001,12,0.01,original_train_standardized,,1,1,302.9195037049056,0.29581982783682187,0.7040957254668052,0.49810393028481315,0.49516678945490344,0.4699819948556224,0.5256096261398295,,,,
empirical_floor_0.0001,13,0.01,original_train_standardized,,1,3,328.147904922356,0.3204569384007383,0.6794297414966525,0.519501862440474,0.5222988982627924,0.4919202430000933,0.5455614259160148,,,,
empirical_floor_0.0001,14,0.01,original_train_standardized,,1,1,331.6963927954783,0.32392225858933427,0.6759808291954743,0.5313543999879643,0.5270220331697034,0.5039701488222943,0.5589225795188659,,,,
empirical_floor_0.0001,15,0.01,original_train_standardized,,1,6,346.34807299678056,0.3382305400359185,0.661612290773274,0.4699491755968527,0.4763161001492182,0.4460764328591372,0.49703039615635086,,,,
empirical_floor_0.0001,16,0.01,original_train_standardized,,1,1,347.4072445919846,0.33926488729685994,0.6606475936404259,0.5219798065256658,0.5073690124331507,0.4946248463399308,0.5486718927891798,,,,
empirical_floor_0.0001,17,0.01,original_train_standardized,,1,1,366.84511509843713,0.3582471827133175,0.6416378972268848,0.503929753825105,0.4987644480296902,0.4762474432585423,0.5317907161254398,,,,
empirical_floor_0.0001,18,0.01,original_train_standardized,,1,1,374.97830886646926,0.3661897547524114,0.6336914950682311,0.49944556001093837,0.48787716054178676,0.47054185594635334,0.5270200041641098,,,,
empirical_floor_0.0001,19,0.01,original_train_standardized,,1,1,384.57210330942127,0.3755586946381067,0.6243304518463931,0.5272445527266677,0.5226969508601715,0.4996273587227321,0.5558668123308608,,,,
empirical_floor_0.0001,20,0.01,original_train_standardized,,1,1,396.5557793417134,0.387261503263392,0.6126469771619245,0.48538234234744493,0.4970544847401595,0.4576996141517927,0.512954105958761,,,,
oas_floor_0.0001,0,0.01,original_train_standardized,7.993605777301127e-14,1,218,6.620791504945287e-26,6.465616704048132e-29,1.0000000000000027,0.8903775236311793,0.9001167750005549,0.8760185799656823,0.9033689020556221,0.8748603200405659,0.884776557428653,0.8580951520345319,0.8906847764012052
oas_floor_0.0001,1,0.01,original_train_standardized,,1,301,25.066990018115703,0.024479482439566116,0.9754738650852054,0.6392237309165119,0.6523188266333916,0.6128039250258696,0.6669374344686746,,,,
oas_floor_0.0001,2,0.01,original_train_standardized,,1,227,35.077544100094656,0.03425541416024869,0.965563994602708,0.4822220786587951,0.5042526371463959,0.45524028401254857,0.5098902035632954,,,,
oas_floor_0.0001,3,0.01,original_train_standardized,,1,232,38.28526724535524,0.03738795629429223,0.9625071866670221,0.5273772997312316,0.5296797414493447,0.4994425333020865,0.5558127577394111,,,,
oas_floor_0.0001,4,0.01,original_train_standardized,,1,179,40.15768690937381,0.03921649112243536,0.9603847007049666,0.4950489792197839,0.5113472911900538,0.46946266938605846,0.5213698103551686,0.4752676481911771,0.49287483667427345,0.44779559782870704,0.5038219144032967
oas_floor_0.0001,5,0.01,original_train_standardized,,1,157,41.88094115109542,0.04089935659286662,0.9586323049393835,0.5019199641760084,0.5036518807760358,0.47830098949415867,0.5271768040861036,,,,
oas_floor_0.0001,6,0.01,original_train_standardized,,1,86,42.71891536127262,0.041717690782492794,0.9578399006037099,0.5232010789676531,0.5121322972541729,0.49547557026582695,0.5482765907915645,,,,
oas_floor_0.0001,7,0.01,original_train_standardized,,1,63,42.86676996678634,0.04186208004568979,0.9576886694487694,0.4946657828666096,0.5072212796207156,0.4672947080254699,0.5223411899533587,,,,
oas_floor_0.0001,8,0.01,original_train_standardized,,1,37,44.50030545609312,0.04345732954696594,0.9562598572532786,0.504851018036778,0.5172293413316981,0.4788512967355338,0.530036115723381,,,,
oas_floor_0.0001,9,0.01,original_train_standardized,,1,1,45.590725302341475,0.04452219267806785,0.9551465532647618,0.5035332827714742,0.5004640913071321,0.4749358560396791,0.5321932974802499,,,,
oas_floor_0.0001,10,0.01,original_train_standardized,,1,5,274.44703804516087,0.2680146855909774,0.7317326529352255,0.48427080742923034,0.49394105626362445,0.4563924746953843,0.5125313795059406,,,,
oas_floor_0.0001,11,0.01,original_train_standardized,,1,2,278.7678676250424,0.2722342457275805,0.7274034525791395,0.4773830078524278,0.47447599787127737,0.4497744958029742,0.5076921484760794,,,,
oas_floor_0.0001,12,0.01,original_train_standardized,,1,3,306.2115180768553,0.29903468562192903,0.7008209930107263,0.5203540982097739,0.5156875277433639,0.49327086411946575,0.5472279525365413,,,,
oas_floor_0.0001,13,0.01,original_train_standardized,,1,4,308.505049084165,0.3012744619962549,0.698597683334017,0.4802928221924672,0.49186203238316134,0.45414991895016626,0.5049130967354482,,,,
oas_floor_0.0001,14,0.01,original_train_standardized,,1,2,312.8909506071643,0.3055575689523089,0.6940915919870418,0.467970360248821,0.47847349911928455,0.4400689034230315,0.4956967443267218,,,,
oas_floor_0.0001,15,0.01,original_train_standardized,,1,2,334.18300828072125,0.32635059402414185,0.6734577737770387,0.5054793538583802,0.5026514134853458,0.47822327284416327,0.5322097649781311,,,,
oas_floor_0.0001,16,0.01,original_train_standardized,,1,1,337.5582181521942,0.3296466974142521,0.6702405889218636,0.44197938173525114,0.4626632172152476,0.41439719114829127,0.4709464119944662,,,,
oas_floor_0.0001,17,0.01,original_train_standardized,,1,1,354.9648005511116,0.3466453130381949,0.6532497446208559,0.49804729156286587,0.5047327394097072,0.4703610276210294,0.526543040408691,,,,
oas_floor_0.0001,18,0.01,original_train_standardized,,1,1,361.4286902779286,0.35295770534953963,0.6469179562724441,0.4933250381205148,0.499805914301952,0.46637339988389925,0.5201807764830285,,,,
oas_floor_0.0001,19,0.01,original_train_standardized,,1,0,374.4710484207042,0.36569438322334397,0.6342031973090909,0.5,0.5,0.5,0.5,,,,
ledoit_wolf_floor_0.0001,0,0.01,original_train_standardized,1.0202949596305189e-13,1,223,5.970210278238423e-26,5.83028347484221e-29,1.0000000000000018,0.8903775236311793,0.9001167750005549,0.8757051128297704,0.9044227564024334,0.8748603200405659,0.884776557428653,0.858930274624133,0.8899233278484703
ledoit_wolf_floor_0.0001,1,0.01,original_train_standardized,,1,263,25.062463037395265,0.024475061559956313,0.9754738711483893,0.6392201909963902,0.6523648587945633,0.610091857409993,0.6664554634538306,,,,
ledoit_wolf_floor_0.0001,2,0.01,original_train_standardized,,1,255,35.070678037347285,0.03424870902084696,0.965560187075191,0.48219110435773016,0.504286222262635,0.45464185246813915,0.5101473033151471,,,,
ledoit_wolf_floor_0.0001,3,0.01,original_train_standardized,,1,227,38.27504636181933,0.03737797496271419,0.9625094979480647,0.5272162333656941,0.5296854991056769,0.5011381981869818,0.5531192955890062,,,,
ledoit_wolf_floor_0.0001,4,0.01,original_train_standardized,,1,161,40.149944539742805,0.03920893021459258,0.9603865492354364,0.4943126758344698,0.5107349856830975,0.4683791631362214,0.5186732772965612,0.47579245879506404,0.49360094588676773,0.44995057428574753,0.5025546799818268
ledoit_wolf_floor_0.0001,5,0.01,original_train_standardized,,1,140,41.87364197350489,0.04089222848975087,0.9586347992687654,0.5008066592977329,0.5029699517642602,0.4753780104142216,0.5289406601483284,,,,
ledoit_wolf_floor_0.0001,6,0.01,original_train_standardized,,1,97,42.70933340580498,0.04170833340410643,0.9578410981340849,0.522119633370473,0.5117717857196162,0.4937879153655275,0.5489344160986801,,,,
ledoit_wolf_floor_0.0001,7,0.01,original_train_standardized,,1,62,42.859802205347634,0.0418552755911598,0.9576861217805457,0.49306662395163053,0.5044093584500918,0.46503572733464044,0.5181692467094097,,,,
ledoit_wolf_floor_0.0001,8,0.01,original_train_standardized,,1,52,44.565646103256036,0.04352113877271097,0.9561985279022375,0.5011243671286557,0.5143140533289786,0.47265239062824854,0.5274810651838537,,,,
ledoit_wolf_floor_0.0001,9,0.01,original_train_standardized,,1,5,45.58657372547663,0.044518138403785774,0.955131531593575,0.4976056865276835,0.5069435163578646,0.4715943616885511,0.5245375667197001,,,,
ledoit_wolf_floor_0.0001,10,0.01,original_train_standardized,,1,1,63.938381915267044,0.06243982608912797,0.9370838519048603,0.4881071958611254,0.49726676157864835,0.4593460860801166,0.5174428322795581,,,,
ledoit_wolf_floor_0.0001,11,0.01,original_train_standardized,,1,1,241.40218313527768,0.2357443194680446,0.7636948634479488,0.4838955758963299,0.47387703690314786,0.45331404536992936,0.5095471865624713,,,,
ledoit_wolf_floor_0.0001,12,0.01,original_train_standardized,,1,1,309.7275718469647,0.30246833188180144,0.6973432916192193,0.5087812143518982,0.4966500173682808,0.4803536923530534,0.5366102699260196,,,,
ledoit_wolf_floor_0.0001,13,0.01,original_train_standardized,,1,4,330.851758497023,0.32309742040724904,0.6766610220635823,0.5123954727961564,0.5055165141176255,0.48406406092743337,0.5377657530844236,,,,
ledoit_wolf_floor_0.0001,14,0.01,original_train_standardized,,1,1,334.47845358527405,0.3266391148293692,0.6730050631327749,0.4904877921429703,0.4895140393574696,0.46197448728627694,0.5180517134322509,,,,
ledoit_wolf_floor_0.0001,15,0.01,original_train_standardized,,1,6,354.2000136795718,0.3458984508589568,0.6539427833921119,0.4736749415249445,0.4825832599602531,0.447914479016597,0.49704796098747966,,,,
ledoit_wolf_floor_0.0001,16,0.01,original_train_standardized,,1,1,355.1224323630523,0.3467992503545433,0.6530148478976004,0.5271047258818605,0.5301359452414258,0.4996733550041662,0.5566629381303989,,,,
ledoit_wolf_floor_0.0001,17,0.01,original_train_standardized,,1,0,370.30926439624466,0.3616301410119577,0.6382323648833108,0.5,0.5,0.5,0.5,,,,


==> anc/artifact_v14_arxiv/results/full_100doh/affine_erasure/closed_form_erasure.csv <==
method,cross_covariance_norm_before,cross_covariance_norm_after,projection_rank,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,val_auroc,test_auroc,coefficient_norm,interpretation,cross_covariance_relative,idempotence_relative_error
euclidean_mean_projection,1.5971887873299335,5.3365353007692386e-15,1,62.99291661373575,0.06151652013060132,0.9384834798693986,0.5,0.5,0.0,algebraic first-moment sanity check,,
leace_empirical_floor_0.0001,1.5971887873299335,1.551178075778917e-14,1,19.456424685431166,0.019000414731866373,0.9809505710969465,0.5,0.5,0.0,closed-form linear guardedness sanity check,9.711926906098971e-15,1.2029435598023556e-15
leace_oas_floor_0.0001,1.5971887873299335,1.1538414359048609e-14,1,19.45693821488325,0.019000916225471925,0.9808733209553382,0.5,0.5,0.0,closed-form linear guardedness sanity check,7.224201954446292e-15,1.1264602480205702e-15
leace_ledoit_wolf_floor_0.0001,1.5971887873299335,1.0298981189188858e-14,1,19.457077251747638,0.019001052003659803,0.9808646508789833,0.5,0.5,0.0,closed-form linear guardedness sanity check,6.448192769000064e-15,1.196369227751954e-15


==> anc/artifact_v14_arxiv/results/full_100doh/affine_erasure/summary.json <==
{
  "dataset": "100DOH-full",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "sample_counts": {
    "train": 17206,
    "val": 2126,
    "test": 1958
  },
  "feature_dimension": 1024,
  "probe_regularization": {
    "selected_c": 0.01,
    "selection_split": "validation",
    "search": [
      {
        "c": 0.001,
        "val_auroc": 0.8852207449938893,
        "val_auprc": 0.8953171223653557,
        "converged": 1,
        "iterations": 94
      },
      {
        "c": 0.01,
        "val_auroc": 0.8903784086112096,
        "val_auprc": 0.9001179695269005,
        "converged": 1,
        "iterations": 227
      },
      {
        "c": 0.1,
        "val_auroc": 0.8849517110646399,
        "val_auprc": 0.8941305394617779,
        "converged": 1,
        "iterations": 616
      },
      {
        "c": 1.0,
        "val_auroc": 0.8824525274587179,
        "val_auprc": 0.8915547569049762,
        "converged": 1,
        "iterations": 919
      }
    ],
    "coordinate_system": "original train-standardized features",
    "reselected_after_erasure": false
  },
  "metric_maps": {
    "euclidean": {
      "estimator": "identity",
      "dimension": 1024
    },
    "empirical_floor_0.0001": {
      "estimator": "empirical",
      "shrinkage": 0.0,
      "sample_count": 17206,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.023314310827802814,
      "floored_eigenvalues": 58,
      "dimension": 1024,
      "minimum_eigenvalue": 0.0025621528080546118,
      "maximum_eigenvalue": 233.14310827802825,
      "median_eigenvalue": 0.12925093690819933,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 90995.00527255783,
      "effective_rank": 108.7449296019066,
      "stable_rank": 4.392152131637782,
      "eigenvalues_ascending": [
        0.0025621528080546118,
        0.002979455507191429,
        0.005290757308580332,
        0.00618193383209505,
        0.007475963893656077,
        0.008529702220307073,
        0.009583033273595658,
        0.010488526965541334,
        0.011194523773545186,
        0.012090379682109905,
        0.012858129056658176,
        0.01321917881867906,
        0.013555320229932586,
        0.01372415543314992,
        0.014096600984430168,
        0.014467800831377286,
        0.014636353571531683,
        0.015062583274573074,
        0.015334345152503747,
        0.015633686259908804,
        0.015952832014482478,
        0.016145611703807135,
        0.016701745001267455,
        0.016977301065223358,
        0.017329917680531038,
        0.017569538241215918,
        0.0177560751096773,
        0.01797932762463408,
        0.018046352447850904,
        0.018434561999916683,
        0.018494470523412705,
        0.01865994847665631,
        0.0187868535126843,
        0.019093297913253118,
        0.01912603381912442,
        0.019369520840444927,
        0.01952099814716713,
        0.019724277422183547,
        0.020049249375375736,
        0.020190364934075587,
        0.020289259768351383,
        0.02053312496137664,
        0.02060891148919096,
        0.02097892709934684,
        0.021012922945967502,
        0.021303262149502507,
        0.021500469563700705,
        0.021610159676340095,
        0.021722451651241266,
        0.02199036624708401,
        0.022210601078397785,
        0.02225303989480912,
        0.022481278578564398,
        0.022700414365933296,
        0.02278672969279688,
        0.023004621895433543,
        0.023186139227510505,
        0.023256343462421766,
        0.023369587497115322,
        0.023496971602795992,
        0.02367240553673921,
        0.023743624723897645,
        0.023916283413762444,
        0.02403345313152526,
        0.024151811253182002,
        0.024322949257755154,
        0.024609937761091286,
        0.024641984245653736,
        0.024659399401722685,
        0.024964843618539102,
        0.025001797331577987,
        0.02509687665930444,
        0.02526814833312011,
        0.02561729290202734,
        0.025669525086798886,
        0.02574762209993525,
        0.025892745905049353,
        0.025966925138181114,
        0.026097754702082535,
        0.026250586812188576,
        0.026396552387661608,
        0.02664720360585862,
        0.026821662497752207,
        0.02686044713467679,
        0.026967104711151862,
        0.027038622622813608,
        0.027186614002920148,
        0.027420832038013335,
        0.02750502761223396,
        0.02766488018928905,
        0.027847589350215654,
        0.02785456769556764,
        0.028027244923991237,
        0.02812191173864189,
        0.0283692190885343,
        0.02860509815879088,
        0.028787039074541564,
        0.028966723419318014,
        0.029114296600519986,
        0.02913525258153956,
        0.029201046533761075,
        0.029282851777781903,
        0.029443054187563388,
        0.02954888951776577,
        0.02961283397385414,
        0.029856092654028266,
        0.03015542387137239,
        0.030347465247110593,
        0.03054416223555222,
        0.030651455505574195,
        0.030762829456535006,
        0.030996020917063077,
        0.03103394199832753,
        0.031092882084327055,
        0.031159793517340214,
        0.03145127037616969,
        0.03154967293264754,
        0.031609887931758736,
        0.03171819585517391,
        0.03179854878731247,
        0.03194745458251175,
        0.03210380235981388,
        0.03224541137788997,
        0.032340465499224064,
        0.032533464929641265,
        0.03267852080315148,
        0.03280305440410283,
        0.03305258815794402,
        0.03318044489915064,
        0.03327195074758602,
        0.03335648492954475,
        0.03351818844903092,
        0.03363795498008942,
        0.03373222858514636,
        0.033776160669410936,
        0.03387301065653687,
        0.03419204055527599,
        0.03424030910889897,
        0.03443110168090103,
        0.03453519418255843,
        0.034654595246246964,
        0.03473783181958362,
        0.03484957025695699,
        0.03522655619824297,
        0.035365765128835165,
        0.03549529302118105,
        0.03558280061642689,
        0.03568642944096063,
        0.035803018353445765,
        0.03585320186679558,
        0.03609915922938674,
        0.0361893748595037,
        0.036258775303239475,
        0.03650084406913099,
        0.03677206580822107,
        0.03688256518152055,
        0.03711166993320782,
        0.03716224228020047,
        0.037239331915399645,
        0.037312401667423785,
        0.03764455339821018,
        0.03768083803650884,
        0.03780647362581728,
        0.037952757736900246,
        0.03815979283870061,
        0.03824583592676069,
        0.038338128591022855,
        0.038362875880996065,
        0.03860550861296566,
        0.03891958603702446,
        0.039079951579847484,
        0.03921924799918968,
        0.03932552092977175,
        0.03933787221172084,
        0.039543911651827274,
        0.03978186895809638,
        0.03990997477194952,
        0.039969603274472645,
        0.040278513353044436,
        0.04042434197626661,
        0.0405711043665186,
        0.04076323944470243,
        0.0408254412583252,
        0.041015136648390696,
        0.04116332489186485,
        0.04126588740698906,
        0.04146516063968187,
        0.04158521616786188,
        0.041680418852054306,
        0.04181127212179921,
        0.041941972100309435,
        0.04212108181496338,
        0.04225472176336518,
        0.04249400319454127,
        0.04270986916141869,
        0.042945428570679074,
        0.04305581920464707,
        0.0431325537706579,
        0.04342677489470914,
        0.043681879778695025,
        0.04378098038633939,
        0.04386457338279615,
        0.043924235484420204,
        0.044176864070633905,
        0.04429817045938477,
        0.04436802160159374,
        0.04470284420039072,
        0.044798180636712384,
        0.04496889837348072,
        0.045048996850623337,
        0.04517290825960122,
        0.04537956590374015,
        0.04539529458617364,
        0.04563957102724217,
        0.0457294030253578,
        0.045829695354788196,
        0.0462053305311568,
        0.04634969309101504,
        0.04649634975130575,
        0.046652026043456224,
        0.046705475785917654,
        0.04683938034827035,
        0.046921775466598266,
        0.04717467151469873,
        0.04735853184146834,
        0.04745915363703193,
        0.04763489771012448,
        0.04789128787349041,
        0.048016456198009844,
        0.04810332617170881,
        0.048360882716380615,
        0.04840709531769733,
        0.04858862729103769,
        0.048847655816837116,
        0.04891276704441289,
        0.04907655366486245,
        0.04912694742747733,
        0.049275611563872106,
        0.04948654964534213,
        0.04966560029362209,
        0.049878189576192784,
        0.050016804027059575,
        0.05016292981779259,
        0.050547922980185636,
        0.05068462997430448,
        0.050812172181421214,
        0.05099545744490469,
        0.05145413087996569,
        0.05160803639493863,
        0.05169233794820573,
        0.05181572433309392,
        0.05183947803566074,
        0.052121066020447145,
        0.052389157678004415,
        0.05267714303604649,
        0.052802657737409685,
        0.05292753081028364,
        0.05310393905371046,
        0.053459666922327724,
        0.05361305919091895,
        0.0537460821145593,
        0.05385478530595148,
        0.054120133351482365,
        0.05429439812888905,
        0.05443858246047048,
        0.05466896187229276,
        0.05477560002396722,
        0.054874855432204626,
        0.0553743570122077,
        0.055501898375860725,
        0.055620132611546254,
        0.05569286770775939,
        0.05594249936561705,
        0.056238938402951855,
        0.05638099754967525,
        0.056674983640427966,
        0.05682041119082137,
        0.05699345391065788,
        0.05722762051844288,
        0.05736965308863191,
        0.057619831866511796,
        0.057949323144089834,
        0.0580630032680009,
        0.058239977825182886,
        0.05832659469290183,
        0.058740811357227765,
        0.05901711903945015,
        0.059102186353715204,
        0.05934988608390911,
        0.05963100541826619,
        0.059840577144301056,
        0.059979450481259494,
        0.06024100323359326,
        0.06030655018289493,
        0.06049955271139748,
        0.060782215165407834,
        0.06084521183740724,
        0.061026867455398905,
        0.06125810172676187,
        0.06155051571678842,
        0.061845327299053204,
        0.0619125295418653,
        0.061991323943772624,
        0.06210856088762752,
        0.06243901011590952,
        0.0628481521955616,
        0.06296271826909754,
        0.06307686564963015,
        0.063254814464784,
        0.06360446539350702,
        0.06365848678202993,
        0.063815736493931,
        0.0641224650870916,
        0.06436576856785345,
        0.06469888464233475,
        0.06502176220668776,
        0.06507311953267936,
        0.06532454791705002,
        0.06567172566905016,
        0.06577652396851857,
        0.0659548434500877,
        0.06618957684277857,
        0.06646453867344465,
        0.06660233780241843,
        0.06691457937268369,
        0.06702885326252606,
        0.06716925947670706,
        0.06740481275129144,
        0.06775596080425131,
        0.06783105538307543,
        0.06815694154713933,
        0.06844062075016767,
        0.06856490324020104,
        0.06894526124780717,
        0.06926758161065132,
        0.06945181111011808,
        0.06957595019491063,
        0.06976291406909192,
        0.06982932865805286,
        0.07013930868259349,
        0.07022646715638778,
        0.07058846614087279,
        0.07081515151759048,
        0.07116048932574981,
        0.07136920941872109,
        0.0716934155357813,
        0.07212801220859597,
        0.07219991704995671,
        0.07226417225511146,
        0.07260460685292802,
        0.07277895134572104,
        0.07300414990065697,
        0.07333488932868858,
        0.07361695605799337,
        0.07375498960772886,
        0.07417463977737063,
        0.07429475572896031,
        0.0747076261809298,
        0.07490989411620134,
        0.07495625813801224,
        0.07542064260504851,
        0.07559417364809247,
        0.0760162698376157,
        0.0761227846549244,
        0.07657480870240847,
        0.07680136728489607,
        0.07707987394384491,
        0.07730505581358081,
        0.07752630798919966,
        0.07796056224333248,
        0.07815490391670056,
        0.07847166190031434,
        0.0786737425512709,
        0.07894491129030255,
        0.07913288490554075,
        0.07952427606538648,
        0.07968230894787788,
        0.08008628959046207,
        0.0801705812154701,
        0.08043873019186056,
        0.08079680026572705,
        0.08103007196578434,
        0.08122849394063401,
        0.08162160289728787,
        0.08202012217542895,
        0.08219866918483677,
        0.08240476086131353,
        0.08264828235181292,
        0.08282288266509524,
        0.08349852157690059,
        0.08358467388160501,
        0.08392003952147198,
        0.08413673951754937,
        0.084487448405079,
        0.08496788971170964,
        0.08502518069223061,
        0.08514481315346013,
        0.0856027831194659,
        0.08563895297361111,
        0.08597340153529459,
        0.08638119796424112,
        0.08649019763154704,
        0.0869635316959377,
        0.08705723583073563,
        0.08725124136929363,
        0.08761741235293319,
        0.08775069083765225,
        0.08821333194779812,
        0.08852797481821968,
        0.08891188417179849,
        0.0891176123912256,
        0.08956799889688645,
        0.0898013616247936,
        0.09013423357746198,
        0.0903141314315952,
        0.09065962295687716,
        0.09085283447867865,
        0.09161591238816401,
        0.09180528921181087,
        0.09210436448134506,
        0.09226896353597612,
        0.09266856906516077,
        0.0932930441171065,
        0.09380970743192801,
        0.09396791132363429,
        0.0941457696016087,
        0.09427793552278808,
        0.09468118293302119,
        0.09503590894772827,
        0.09561592364635588,
        0.09569703615158172,
        0.09584905932948057,
        0.09640638448074097,
        0.09686833110498348,
        0.097097823436012,
        0.09744867912959679,
        0.09773124548808135,
        0.0981424443573727,
        0.0984274232773995,
        0.09916255636628742,
        0.09922983867769845,
        0.09962987117574358,
        0.09983664349048756,
        0.10034158496009286,
        0.1005808561828481,
        0.10117670500947716,
        0.10130415816367618,
        0.1015721236917466,
        0.10214282799799526,
        0.10254147640512581,
        0.10261073338211794,
        0.102717781104713,
        0.10366125616239558,
        0.10387544787286868,
        0.10453490486377577,
        0.1048695464527019,
        0.10534273441895387,
        0.10551601419842394,
        0.10576323788971528,
        0.106520411835988,
        0.1068104461421815,
        0.107022911841854,
        0.10725313467306433,
        0.10745494930883794,
        0.10816051227339143,
        0.10874635776540179,
        0.10896323899567464,
        0.10928167718432255,
        0.1096732696875513,
        0.10986020619859645,
        0.11069735513307383,
        0.11083672777536435,
        0.1110786327806512,
        0.1114716018890211,
        0.11182286283285733,
        0.11203642932135512,
        0.11246398196566301,
        0.11294034124341752,
        0.1135328353495895,
        0.11412620661361197,
        0.11479793471193285,
        0.1153284367744761,
        0.11543183549001569,
        0.11599907230983114,
        0.11632416509248603,
        0.1166318444628801,
        0.1169239980797849,
        0.11768453809088694,
        0.11797036956332783,
        0.11823630665150159,
        0.11866068712328713,
        0.11905387691729079,
        0.1194638601161619,
        0.11975437919505244,
        0.12004979192588223,
        0.12049832153034261,
        0.12063900695297848,
        0.12200157672500224,
        0.12205866937047039,
        0.12270490998051443,
        0.12321669442845981,
        0.12371395835369459,
        0.12412026828922978,
        0.12432177618898761,
        0.12444900826393966,
        0.1252410805931264,
        0.1259623472960845,
        0.1266405253392884,
        0.12687865388994798,
        0.12738341175661347,
        0.12828835797804924,
        0.1291338479342577,
        0.12936802588214097,
        0.12963928355953944,
        0.12976529823414826,
        0.13005268009237908,
        0.13067605560420478,
        0.13142561182984075,
        0.1317818257083138,
        0.13239959256165912,
        0.1330388299841241,
        0.13336301972212378,
        0.13367427819621464,
        0.13404811979568637,
        0.1341472274400892,
        0.1346567871837044,
        0.1355583219690439,
        0.1362708411618193,
        0.13652147994474192,
        0.13712061490072142,
        0.13751706760141783,
        0.13828501144760844,
        0.13849549254396254,
        0.13927049340338116,
        0.13991580504931844,
        0.1401676204937046,
        0.14085168803153242,
        0.1411156935952266,
        0.14212029913851223,
        0.14288601946538879,
        0.1430464437257018,
        0.14377333234983777,
        0.14461491486655953,
        0.14494948479706132,
        0.1455954584278882,
        0.14596713634454192,
        0.1469298966394959,
        0.14723259318313642,
        0.14839002150909636,
        0.14884547384456506,
        0.14923269218120816,
        0.14978902338215497,
        0.15054374006533164,
        0.15101102790556534,
        0.15126756503357794,
        0.15199389509963693,
        0.15237927869461768,
        0.15313076367769488,
        0.15376729111401308,
        0.15419192835526863,
        0.15494317667779053,
        0.15547436294438577,
        0.1560617443865416,
        0.15735055326104502,
        0.15756263973125043,
        0.157903627370111,
        0.1581626327085122,
        0.159131886127501,
        0.16029313521218133,
        0.1604494407941004,
        0.16088220357108596,
        0.16128556262080695,
        0.16228690310715885,
        0.16302019454922348,
        0.1636355587996252,
        0.16405346879173677,
        0.16490760590551642,
        0.1663137786050445,
        0.1668335357161286,
        0.16725020331612253,
        0.16744803097530497,
        0.16878110936854948,
        0.1691963037197533,
        0.1701918209145477,
        0.17041397394945562,
        0.17176123481929875,
        0.17223811582531673,
        0.17312590997257202,
        0.17375365779620408,
        0.17450815164718567,
        0.17560959458845055,
        0.17633163457670895,
        0.17698544518609582,
        0.1773927508008708,
        0.17807687572455677,
        0.17816825707565645,
        0.1795311187434506,
        0.18103343928849278,
        0.18166123175197127,
        0.1829673824193236,
        0.1835953744925553,
        0.18410218172216108,
        0.18518779427447973,
        0.1859090036804002,
        0.18660191168695991,
        0.18744462754534372,
        0.18754644235486875,
        0.1885464325822428,
        0.18951888203320344,
        0.19024016155689938,
        0.19068849627415851,
        0.19118488865962763,
        0.19245846916577317,
        0.1933371674599939,
        0.19383138599685915,
        0.1943768771941526,
        0.19511391601417571,
        0.196615583561594,
        0.19739415590211945,
        0.19759136605269503,
        0.1985754921652696,
        0.19907744630846166,
        0.2000840893016326,
        0.20201341408123435,
        0.2027171907622295,
        0.20370172970322017,
        0.20452547494780593,
        0.2053494507110159,
        0.20651021864428065,
        0.2076680902001852,
        0.20832733602263442,
        0.20898519652730604,
        0.20952108986325563,
        0.21083994955965735,
        0.21175777419285177,
        0.21215124800973015,
        0.2135189508176153,
        0.21402881042710184,
        0.21510802692046477,
        0.21538939941151228,
        0.21752583547628782,
        0.21932288191928845,
        0.22057819272140583,
        0.2211799358606436,
        0.22238142063818137,
        0.2231498054191774,
        0.2237842835178747,
        0.22559827311463015,
        0.22594719829070165,
        0.22738597895737092,
        0.22823716850844272,
        0.2296705727568672,
        0.2299679513779748,
        0.23208346804206148,
        0.2328827037872431,
        0.23400571554937125,
        0.2346348076599206,
        0.23571455523560889,
        0.23643382241658434,
        0.2370392658572704,
        0.23921763209852084,
        0.24099037297320183,
        0.24300490997620317,
        0.24349354883837748,
        0.2441520451775206,
        0.24592441220851233,
        0.24679594715313988,
        0.24763519841135798,
        0.24929418347254284,
        0.2508051450577566,
        0.25141004762195673,
        0.25216000195454663,
        0.2527704669485815,
        0.2555141439664279,
        0.2561150499333394,
        0.25751651910038104,
        0.2590434887069941,
        0.25992594041660216,
        0.2621214800033605,
        0.2634000494434421,
        0.26375329082903487,
        0.2648228802300633,
        0.26512292911908186,
        0.2668188447882669,
        0.2673502786826854,
        0.26955870446844593,
        0.27004705127311857,
        0.2739342142882637,
        0.27479375393298044,
        0.2763083089923584,
        0.278093523122676,
        0.2790058871599142,
        0.2808241478595019,
        0.28229578081133266,
        0.28326938016890196,
        0.2840381403932135,
        0.2861564025215843,
        0.2873460093123076,
        0.2887786273816777,
        0.2917165064968687,
        0.2922860099394545,
        0.2933774951331304,
        0.29466160980781947,
        0.29499848220161046,
        0.29767451594627475,
        0.29963005031829076,
        0.3016662477140224,
        0.3027912289315757,
        0.30540901273888377,
        0.3060765855672143,
        0.30696143516485896,
        0.30883915242896604,
        0.31064542895604047,
        0.31161265618343303,
        0.3147802299378751,
        0.31634145305587325,
        0.31771294157894464,
        0.3207598727122234,
        0.32215864871610445,
        0.32323674219679444,
        0.32515660810567953,
        0.32677320723439507,
        0.3285199664487222,
        0.3310247799049378,
        0.33500015326969346,
        0.33709453318965044,
        0.3380369605958875,
        0.34031054222186224,
        0.34302442823017937,
        0.3431080637570226,
        0.34603010621076974,
        0.3473279112969204,
        0.3498056455031002,
        0.34991455404131155,
        0.35491116612056217,
        0.3578647864844373,
        0.358174434175513,
        0.3600756816161896,
        0.36270103505253765,
        0.3633425314482505,
        0.3682430549139697,
        0.36899046033742267,
        0.3717092050515423,
        0.37349751551178106,
        0.3750356257746723,
        0.37631308812713304,
        0.37911517097900976,
        0.3822386703481882,
        0.3831436822714445,
        0.3856280542025871,
        0.38854626829613376,
        0.391253692863494,
        0.39317758454665186,
        0.3937681183993828,
        0.3962618717922201,
        0.3993720184911507,
        0.4028870667555653,
        0.4039403865231576,
        0.40579519540598213,
        0.40947690873398335,
        0.41281566301029576,
        0.4139289711330716,
        0.4165348387537597,
        0.42169542882430144,
        0.42431502203160176,
        0.4247931992942267,
        0.42903635547216407,
        0.4308886727656193,
        0.43344509993401864,
        0.4364492575568145,
        0.43919230166098994,
        0.44151884199259916,
        0.445782660792886,
        0.4484482326002079,
        0.45081899126138125,
        0.4537699753095242,
        0.4542359228625981,
        0.4588864332245856,
        0.46321773336199357,
        0.464917937506577,
        0.47051781938323917,
        0.4730855233975864,
        0.47721127235080624,
        0.4793510426205367,
        0.48180894744141556,
        0.4877669246776772,
        0.4908952459607206,
        0.4918117582506949,
        0.49734062458642986,
        0.5004090904578918,
        0.5012841081103199,
        0.5081310156237907,
        0.5098358402160946,
        0.5142214514944925,
        0.5171555290090809,
        0.5233917688823381,
        0.5249664125078093,
        0.5294037378776068,
        0.5339283893681024,
        0.5379534203011462,
        0.5411873333898142,
        0.5434521929047723,
        0.5485235745021553,
        0.5530764467806548,
        0.5570167472554024,
        0.5639022638196013,
        0.5663914063884725,
        0.5701653181586295,
        0.5767788650688817,
        0.5798929960330501,
        0.5830502828966442,
        0.5865472029259478,
        0.5881585446080515,
        0.5981962033855318,
        0.5988988918253771,
        0.6054570203945704,
        0.6126962478638347,
        0.6133499454395198,
        0.625080454368718,
        0.6311982202835081,
        0.6332097576026458,
        0.6369668870701781,
        0.6448702535592478,
        0.6479211200915279,
        0.6524510628344973,
        0.6545801278794703,
        0.6616197871274377,
        0.6666193305129495,
        0.6724483787254478,
        0.6745504850410271,
        0.6811433169458465,
        0.6929075332653488,
        0.6958064729937804,
        0.6984229183882545,
        0.6987951021416562,
        0.7074479293446586,
        0.710955177350951,
        0.7162830093936542,
        0.7227282332418185,
        0.7265988513108745,
        0.7323754890684825,
        0.7362028045017032,
        0.7444781005353548,
        0.7491340045365161,
        0.7508045846479442,
        0.7628436810334573,
        0.77185361664725,
        0.7850896701763745,
        0.791595744127272,
        0.7960919967357971,
        0.8019844314769988,
        0.8098491050474274,
        0.8234810919711647,
        0.8272766104670454,
        0.8338062066508635,
        0.8369002233468719,
        0.8430248730809267,
        0.8443952532556028,
        0.8543393292193052,
        0.8664247809671922,
        0.8716822950230833,
        0.8809945515568829,
        0.8906778594596806,
        0.8981964166013875,
        0.9129986278478592,
        0.9136579668603872,
        0.9256012705946618,
        0.9361030845662166,
        0.9423152551594742,
        0.9511960941300556,
        0.9622828135106087,
        0.9760954965245732,
        0.9821296280860814,
        0.9986527864099528,
        1.0013203554532477,
        1.0083067715364842,
        1.0180624123586548,
        1.0257488402752828,
        1.04227606720857,
        1.044378693176336,
        1.049029093753011,
        1.0559794685708062,
        1.061895168588077,
        1.0839737070069073,
        1.0965344819665725,
        1.1016679829656166,
        1.1268788918806945,
        1.1315646636997632,
        1.1522444049579539,
        1.1652002749601644,
        1.169741778261963,
        1.1966222840430927,
        1.2042632669125555,
        1.2112285725142968,
        1.2261440326681259,
        1.2384333466821862,
        1.2526316436466987,
        1.2640101105801227,
        1.2784954153296841,
        1.286198761262954,
        1.2943397834432329,
        1.3112237220988368,
        1.3195265847542834,
        1.3301234487686973,
        1.343985491397868,
        1.3788106906881155,
        1.3871036803274917,
        1.4235071559145858,
        1.4293986921158965,
        1.4354525010703656,
        1.4578969061191382,
        1.4718469576817728,
        1.5225937662698399,
        1.526501466825301,
        1.5527297975848104,
        1.5634499769627623,
        1.5720159908871323,
        1.5958554715671962,
        1.6064739339992047,
        1.6271054867382804,
        1.6460102940055037,
        1.6663380359498168,
        1.6813875288746594,
        1.6858610777979475,
        1.7086466468735073,
        1.7208426031889898,
        1.7636985962384135,
        1.7768234055711165,
        1.819279995983541,
        1.8289087862444269,
        1.8562334359198822,
        1.8720533041667184,
        1.90380680071794,
        1.9134270771502393,
        1.9622646788656726,
        1.9816352849216694,
        2.0044260279499824,
        2.0281892064616307,
        2.06020133494913,
        2.068249286423691,
        2.0930990033459835,
        2.143012874475535,
        2.171275374406741,
        2.2011284076196596,
        2.213604708835833,
        2.2455347322359445,
        2.3029278998529774,
        2.321531012071129,
        2.3467058746480496,
        2.392086436372859,
        2.444893879362325,
        2.464797903304146,
        2.501880039080211,
        2.5707050411043353,
        2.5728518872519124,
        2.6297181199702435,
        2.6666883010303617,
        2.755290264740512,
        2.7821856057120256,
        2.8215914550024794,
        2.8449045974330454,
        2.887648717244364,
        2.9032853911792786,
        2.95147788883325,
        3.0132438918441413,
        3.0645112002974,
        3.1370243160734637,
        3.2477684964541886,
        3.282656496166291,
        3.2868336565564964,
        3.3624411777329506,
        3.40138945502564,
        3.4647810402594423,
        3.515103331936768,
        3.5931413130804972,
        3.6572440121824616,
        3.7837717416946477,
        3.830563926245985,
        3.959291115318232,
        4.035999049875858,
        4.1013235614333645,
        4.175373918942144,
        4.3153601605172,
        4.4305948644207405,
        4.561327521242537,
        4.61458277316745,
        4.683985740484566,
        4.775883535319026,
        4.780168719405963,
        4.847970551306191,
        4.945966848442184,
        5.184971344084584,
        5.274504384181109,
        5.414296298183494,
        5.567380145884917,
        5.773875758708148,
        5.911263116033988,
        6.134486016959692,
        6.209269010908201,
        6.336833593135459,
        6.436319127751539,
        6.833754549578055,
        6.9529518452679495,
        7.209839572281743,
        7.46323202175282,
        7.59748428834133,
        7.9641023253152,
        8.191506114178186,
        8.526068199139655,
        9.29266334356578,
        9.328193101242718,
        10.412718703634072,
        10.716718581420434,
        12.061015836656725,
        12.678719318348465,
        13.019087718892429,
        15.491430912503553,
        16.49039404767223,
        19.030207356791713,
        19.98965353006294,
        22.406133934429157,
        33.5247067687022,
        45.28598900702396,
        233.14310827802825
      ]
    },
    "oas_floor_0.0001": {
      "estimator": "oas",
      "shrinkage": 0.0010622205697457387,
      "sample_count": 17206,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.023289652109329057,
      "floored_eigenvalues": 51,
      "dimension": 1024,
      "minimum_eigenvalue": 0.0036216518063846796,
      "maximum_eigenvalue": 232.89652109329057,
      "median_eigenvalue": 0.13017586447410234,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 64306.712390935216,
      "effective_rank": 109.2082623523816,
      "stable_rank": 4.396802473446219,
      "eigenvalues_ascending": [
        0.0036216518063846796,
        0.00403851123801071,
        0.006347357927083532,
        0.007237587824562897,
        0.008530243340775335,
        0.009582862364900621,
        0.010635074548277145,
        0.011539606406197509,
        0.012244853289869361,
        0.013139757601861493,
        0.013906691457231408,
        0.01426735770476771,
        0.014603142059699573,
        0.014771797922692275,
        0.01514384785464644,
        0.015514653405480864,
        0.01568302710544743,
        0.016108804058530577,
        0.016380277265404503,
        0.016679300406527875,
        0.0169981071579164,
        0.017190682072689884,
        0.017746224633921684,
        0.018021487996558578,
        0.018373730055244647,
        0.01861309608604088,
        0.018799434811203383,
        0.01902245018274628,
        0.01908940381081755,
        0.019477200998712172,
        0.019537045886142107,
        0.019702348065299403,
        0.019829118300188082,
        0.020135237189211345,
        0.02016793832233019,
        0.020411166706727477,
        0.02056248311113914,
        0.02076554645872839,
        0.021090173220027097,
        0.021231138882877622,
        0.021329928669025933,
        0.021573534823427155,
        0.02164924084923258,
        0.02201886342119629,
        0.022052823156729212,
        0.02234285395599004,
        0.02253985189241659,
        0.02264942548996205,
        0.022761598186017463,
        0.023029228197466015,
        0.023249229090811587,
        0.02329162282783914,
        0.023519619071769714,
        0.023738522088597964,
        0.023824745729545526,
        0.024042406482602658,
        0.024223731003235816,
        0.02429386066576463,
        0.024406984410315472,
        0.02453423320597857,
        0.024709480790388347,
        0.02478062432706104,
        0.02495309961531399,
        0.02507014487299282,
        0.025188377272217944,
        0.025359333490482625,
        0.025646017148726517,
        0.025678029592854364,
        0.025695426250186247,
        0.026000546017872658,
        0.026037460477917555,
        0.02613243881042589,
        0.02630352855594703,
        0.026652302256311124,
        0.026704478958981884,
        0.026782493015864342,
        0.02692746266748702,
        0.027001563105911727,
        0.027132253699959485,
        0.027284923468654534,
        0.027430733996490642,
        0.02768111896780844,
        0.027855392545877846,
        0.027894135984963615,
        0.028000680267566715,
        0.028072122211431627,
        0.0282199563920507,
        0.02845392563592892,
        0.02853803177587838,
        0.028697714554237655,
        0.02888022963773564,
        0.02888720057054595,
        0.02905969437766561,
        0.029154260635278435,
        0.029401305290216572,
        0.029636933804872898,
        0.02981868145923996,
        0.029998174939609403,
        0.030145591365543116,
        0.03016652508668869,
        0.030232249151220702,
        0.030313967500028485,
        0.03047399973951481,
        0.03057972264925223,
        0.03064359918222411,
        0.03088659946802418,
        0.031185612729592325,
        0.031377450115031236,
        0.03157393816788557,
        0.03168111746878924,
        0.03179237311604832,
        0.032025316875810235,
        0.03206319767652238,
        0.03212207515515021,
        0.03218891551346311,
        0.03248008275957697,
        0.03257838079083534,
        0.032638531828335926,
        0.03274672470484711,
        0.03282699228444809,
        0.03297573990884894,
        0.03313192161032578,
        0.0332733802083902,
        0.033368333361280936,
        0.0335611277837335,
        0.033706029575910915,
        0.03383043089470982,
        0.034079699588664816,
        0.03420742051781087,
        0.034298829166851535,
        0.03438327355486376,
        0.03454480530954544,
        0.034664444622131106,
        0.03475861808782557,
        0.034802503506526486,
        0.034899250617603864,
        0.035217941636222196,
        0.03526615891799439,
        0.03545674882620211,
        0.035560730758663284,
        0.03568000499208589,
        0.035763153149822334,
        0.035874772896328774,
        0.036251358395393674,
        0.036390419455396054,
        0.03651980976055037,
        0.036607224403428625,
        0.03671074315129353,
        0.03682720822063743,
        0.03687733842802699,
        0.037123034529648505,
        0.03721315433086735,
        0.03728248105602395,
        0.0375242926914934,
        0.03779522633327303,
        0.03790560833186531,
        0.038134469723772636,
        0.038184988351777874,
        0.03826199610078115,
        0.038334988236611515,
        0.038666787148997454,
        0.03870303324500701,
        0.03882853538160819,
        0.0389746641066991,
        0.039181479291555577,
        0.039267430982877514,
        0.03935962561197365,
        0.039384346614866464,
        0.03962672161735722,
        0.03994046542191582,
        0.04010066062116026,
        0.04023980907698059,
        0.040345969122269884,
        0.04035830728443327,
        0.04056412786520821,
        0.040801832408332045,
        0.04092980214555441,
        0.040989367309455516,
        0.04129794925738798,
        0.04144362297844672,
        0.041590229474668915,
        0.041782160463020336,
        0.041844296204597474,
        0.04203379009631754,
        0.042181820931191695,
        0.042284274502302,
        0.04248333606286804,
        0.042603264065596926,
        0.042698365623539555,
        0.04282907989824979,
        0.04295964104455448,
        0.04313856050518526,
        0.04327205849848511,
        0.04351108576000321,
        0.04372672242961033,
        0.04396203162282016,
        0.04407230499758651,
        0.04414895805456287,
        0.04444286665088397,
        0.044697700557214795,
        0.04479669589815509,
        0.04488020010041139,
        0.04493979882772372,
        0.04519215906665713,
        0.045313336601265956,
        0.04538311354615516,
        0.0457175804895005,
        0.04581281565749867,
        0.04598335205437499,
        0.04606336544926781,
        0.04618714523699834,
        0.046393583365136846,
        0.04640929534024024,
        0.046653312305848356,
        0.04674304888256791,
        0.04684323467942232,
        0.04721847084838041,
        0.04736268006335795,
        0.0475091809419276,
        0.04766469187151736,
        0.04771808483856347,
        0.04785184716473593,
        0.04793415476127449,
        0.048186782177990634,
        0.048370447204538695,
        0.048470962117561626,
        0.04864651951168464,
        0.048902637332145005,
        0.049027672700295705,
        0.049114450398921615,
        0.04937173336173356,
        0.04941789687507495,
        0.049599236021418726,
        0.049857989401790245,
        0.04992303146688145,
        0.05008664410981283,
        0.05013698434313684,
        0.050285490565427575,
        0.05049620458412887,
        0.05067506504112713,
        0.05088742850698914,
        0.05102589571873477,
        0.051171866291646974,
        0.05155645050638375,
        0.051693012287521496,
        0.05182041901668198,
        0.05200350959078899,
        0.05246169581349243,
        0.05261543784686102,
        0.05269964985328433,
        0.0528229051746166,
        0.052846633645511905,
        0.05312792252174869,
        0.05339572940683247,
        0.053683408860903656,
        0.05380879023796947,
        0.05393353066809675,
        0.05410975152705879,
        0.05446510153421665,
        0.054618330866384665,
        0.054751212490339485,
        0.0548598002149659,
        0.05512486640234488,
        0.05529894607212017,
        0.055442977248138854,
        0.05567311194621114,
        0.055779636824647434,
        0.05587878680174841,
        0.05637775780089838,
        0.056505163687491616,
        0.056623272332340005,
        0.05669593016783768,
        0.05694529666181317,
        0.05724142081550501,
        0.057383329064080536,
        0.0576770028767604,
        0.05782227595101864,
        0.05799513486131862,
        0.058229052732515905,
        0.05837093443278766,
        0.05862084746562338,
        0.05894998875078888,
        0.05906354812133414,
        0.05924033469250152,
        0.05932685955400142,
        0.059740636228866266,
        0.06001665041138493,
        0.06010162736539898,
        0.06034906398384457,
        0.06062988470746186,
        0.06083923382209864,
        0.060977959644941654,
        0.06123923457056188,
        0.06130471189454571,
        0.061497509411792245,
        0.06177987161592997,
        0.061842801371568536,
        0.06202426403122624,
        0.0622552526807898,
        0.0625473560626613,
        0.06284185448999872,
        0.06290898534920691,
        0.06298769605407949,
        0.06310480846644097,
        0.06343490668475552,
        0.06384361416527468,
        0.06395805854437073,
        0.06407208467520746,
        0.06424984446946942,
        0.06459912399178418,
        0.06465308799767691,
        0.06481017067569894,
        0.06511657345543878,
        0.06535961849423892,
        0.06569238072597405,
        0.06601491532313655,
        0.06606621809631986,
        0.06631737940828897,
        0.0666641883809396,
        0.06676887536149854,
        0.0669470054284463,
        0.06718148948249889,
        0.06745615924305268,
        0.06759381199895738,
        0.06790572189980361,
        0.06801987440556967,
        0.06816013147738219,
        0.06839543454243287,
        0.06874620959870781,
        0.06882122441052524,
        0.06914676441160254,
        0.06943014228474627,
        0.06955429275936224,
        0.06993424674286891,
        0.07025622473039324,
        0.07044025853749632,
        0.07056426575919962,
        0.07075103103650787,
        0.0708173750785264,
        0.0711270258359085,
        0.07121409172817911,
        0.07157570618989673,
        0.07180215077674412,
        0.07214712175998035,
        0.07235562014617558,
        0.07267948188482967,
        0.07311361692011882,
        0.0731854453826778,
        0.07324963233463151,
        0.0735897053158167,
        0.07376386461630269,
        0.07398882396070133,
        0.07431921207050894,
        0.07460097918273213,
        0.07473886611039188,
        0.07515807051899119,
        0.07527805888094635,
        0.07569049077342904,
        0.0758925438555389,
        0.07593885862853222,
        0.07640274981683516,
        0.07657609653163604,
        0.07699774436190421,
        0.07710414603698325,
        0.07755568993522584,
        0.07778200786252708,
        0.07806021868597406,
        0.07828516136289591,
        0.07850617851990287,
        0.07893997150023427,
        0.07913410673987929,
        0.07945052825664757,
        0.07965239425337955,
        0.07992327495139895,
        0.08011104889719628,
        0.08050202431330154,
        0.08065988933001438,
        0.08106344085605018,
        0.08114764294476036,
        0.0814155070877925,
        0.0817731968122607,
        0.08200622072632004,
        0.08220443193326613,
        0.08259712332149997,
        0.08299521928426667,
        0.0831735766373683,
        0.08337944939902737,
        0.08362271221599048,
        0.08379712706522831,
        0.08447204829948395,
        0.08455810909143797,
        0.08489311849902452,
        0.08510958831190779,
        0.08545992466924364,
        0.0859398556412356,
        0.08599708576609855,
        0.08611659115126703,
        0.08657407465215435,
        0.08661020608593611,
        0.0869442993894786,
        0.08735166264866992,
        0.08746054653428703,
        0.08793337781349825,
        0.08802698241383661,
        0.0882207818757212,
        0.08858656390500992,
        0.08871970081858054,
        0.08918185050182317,
        0.0894961591521152,
        0.08987966070928212,
        0.09008517039996272,
        0.09053507849581292,
        0.09076819334102978,
        0.0911007117102636,
        0.09128041847319532,
        0.09162554301027244,
        0.09181854929882123,
        0.0925808166512549,
        0.0927699923149441,
        0.09306874990057543,
        0.0932331741147048,
        0.09363235517467668,
        0.09425616689637664,
        0.09477228140079781,
        0.09493031724507599,
        0.09510798659832931,
        0.09524001213014793,
        0.09564283120268764,
        0.0959971804201251,
        0.0965765790152092,
        0.09665760536106352,
        0.09680946705681581,
        0.09736620020583686,
        0.09782765614087222,
        0.09805690470042625,
        0.09840738770787613,
        0.09868965391856288,
        0.09910041600395648,
        0.09938509221351267,
        0.10011944442891219,
        0.10018665527166824,
        0.10058626284696524,
        0.10079281552390312,
        0.10129722063429326,
        0.10153623769823364,
        0.10213145360198282,
        0.10225877137281993,
        0.102526452262394,
        0.10309655035478925,
        0.10349477530938209,
        0.10356395872018838,
        0.10367089273449036,
        0.10461336561355974,
        0.10482732980519244,
        0.10548608630731894,
        0.10582037243306526,
        0.10629305776932661,
        0.10646615348745048,
        0.1067131145726518,
        0.10746948423318327,
        0.1077592104589716,
        0.10797145047320715,
        0.10820142875699014,
        0.10840302902110674,
        0.10910784252216568,
        0.1096930657170443,
        0.10990971657161305,
        0.11022781650866688,
        0.11061899305428381,
        0.11080573099752145,
        0.11164199069518109,
        0.11178121529298383,
        0.11202286334179853,
        0.11241541503029767,
        0.11276630285753421,
        0.11297964249131474,
        0.11340674098040955,
        0.11388259425953991,
        0.11447445900628507,
        0.11506719997914581,
        0.1157382145540633,
        0.11626815310640319,
        0.11637144198970009,
        0.1169380762788978,
        0.11726282374131197,
        0.11757017628834968,
        0.1178620195736731,
        0.11862175172353141,
        0.11890727957990246,
        0.11917293418423133,
        0.11959686387035072,
        0.11998963601006685,
        0.12039918371635108,
        0.12068939419990006,
        0.12098449313725071,
        0.12143254630433917,
        0.1215730822880254,
        0.12293420471040907,
        0.12299123671089497,
        0.12363679087087,
        0.12414803169084734,
        0.1246447674121122,
        0.12505064575687636,
        0.1252519396107982,
        0.1253790365372232,
        0.1261702675108885,
        0.1268907680695186,
        0.12756822573805504,
        0.12780610134367013,
        0.12831032304614687,
        0.12921430801509168,
        0.13005889987447736,
        0.13029282907372736,
        0.13056379861564144,
        0.13068967943487036,
        0.13097675603018025,
        0.13159946937971492,
        0.13234822941130928,
        0.13270406491207346,
        0.13332117556076034,
        0.13395973397208552,
        0.13428357934907753,
        0.1345945071980144,
        0.13496795169524936,
        0.13506695406547353,
        0.13557597254424758,
        0.1364765497007935,
        0.13718831204102608,
        0.13743868459027853,
        0.1380371831327831,
        0.13843321471326656,
        0.13920034283370694,
        0.1394106003527105,
        0.14018477799027507,
        0.1408294041729081,
        0.14108095213374916,
        0.1417642930409673,
        0.14202801817252117,
        0.14303155660313477,
        0.14379646356612907,
        0.14395671742049265,
        0.14468283392858067,
        0.14552352249904218,
        0.14585773704248164,
        0.1465030245068305,
        0.1468743076195556,
        0.1478360452507203,
        0.14813842026386576,
        0.14929461914565,
        0.14974958769027955,
        0.15013639471564036,
        0.15069213497014208,
        0.15144604997773337,
        0.1519128414552111,
        0.15216910608420925,
        0.15289466462753226,
        0.15327963886013107,
        0.15403032560040048,
        0.1546661769041835,
        0.15509036308702667,
        0.155840813418127,
        0.15637143544774382,
        0.15695819296124994,
        0.15824563283645582,
        0.1584574940240502,
        0.15879811945882696,
        0.1590568496764296,
        0.1600250735344994,
        0.16118508911651508,
        0.16134122866743061,
        0.16177353175489168,
        0.16217646234833388,
        0.16317673919022407,
        0.16390925171503543,
        0.16452396231287159,
        0.16494142839239392,
        0.16579465822416112,
        0.16719933725812364,
        0.1677185422725129,
        0.16813476727961127,
        0.16833238480218538,
        0.1696640471721395,
        0.17007880049536242,
        0.17107326023131464,
        0.17129517729070043,
        0.1726410070723344,
        0.1731173815255385,
        0.17400423263958884,
        0.1746313136565699,
        0.17538500606866295,
        0.17648527903457872,
        0.1772065520571106,
        0.1778596681754193,
        0.17826654114179158,
        0.17894993937391127,
        0.17904122365786,
        0.18040263766595752,
        0.18190336241521424,
        0.18253048802462474,
        0.18383525127187123,
        0.18446257627900503,
        0.18496884516754675,
        0.18605330455988123,
        0.18677374788233522,
        0.18746591986775732,
        0.18830774057602248,
        0.1884094472357621,
        0.18940837525294724,
        0.1903797917480983,
        0.19110030511384762,
        0.19154816360074836,
        0.19204402870801354,
        0.19331625639074893,
        0.1941940213135671,
        0.19468771488133677,
        0.1952326266466599,
        0.19596888256888767,
        0.19746895501414793,
        0.19824670033911804,
        0.19844370100901543,
        0.1994267817625903,
        0.1999282027197659,
        0.20093377643604293,
        0.20286105184717804,
        0.20356408096210646,
        0.20454757410558244,
        0.205370444351025,
        0.20619354487023075,
        0.20735307981191992,
        0.2085097214528406,
        0.20916826701081606,
        0.20982542872252888,
        0.2103607528215531,
        0.211678211598057,
        0.21259506129904585,
        0.21298811715994254,
        0.21435436716577183,
        0.2148636851918938,
        0.21594175531929824,
        0.21622282893069786,
        0.21835699562913907,
        0.22015213321244329,
        0.22140611059760565,
        0.22200721455290315,
        0.22320742308859595,
        0.2239749916754725,
        0.22460879581848162,
        0.22642085855817434,
        0.22676941309874654,
        0.22820666546299606,
        0.22905695086301817,
        0.23048883251996533,
        0.23078589525938445,
        0.2328991647781549,
        0.2336975515586881,
        0.23481937043462228,
        0.2354477943105915,
        0.2365263949561951,
        0.23724489811677607,
        0.23784969844298542,
        0.24002575077880503,
        0.2417966086116646,
        0.2438090057320227,
        0.24429712555194744,
        0.24495492242273326,
        0.24672540680900734,
        0.24759601599128947,
        0.24843437577955846,
        0.250091598632686,
        0.25160095524342413,
        0.25220521526767736,
        0.2529543729833487,
        0.25356418952890963,
        0.2563049521565912,
        0.2569052198288246,
        0.2583052003264893,
        0.2598305479545771,
        0.26071206230582733,
        0.26290526974527484,
        0.2641824810625967,
        0.26453534722792305,
        0.26560380048909005,
        0.26590353066000616,
        0.2675976448926828,
        0.268128514287087,
        0.2703345942375518,
        0.270822422310201,
        0.27470545630083576,
        0.27556408292486045,
        0.27707702919270133,
        0.27886034703184703,
        0.2797717419372397,
        0.2815880712429098,
        0.283058140995947,
        0.28403070617625353,
        0.28479864980764086,
        0.2869146618744072,
        0.2881030050403275,
        0.2895341013533151,
        0.29246885979287773,
        0.29303775829719336,
        0.29412808409284474,
        0.2954108347545119,
        0.29574734931551705,
        0.2984205405220949,
        0.3003739976852733,
        0.30240803219024887,
        0.3035318184296115,
        0.3061468215731118,
        0.30681368529185277,
        0.3076975949840538,
        0.3095733176982595,
        0.311377675561252,
        0.31234387537998887,
        0.31550808447243106,
        0.31706764922711966,
        0.3184376809268694,
        0.32148137554722533,
        0.32287866574246255,
        0.3239556140500805,
        0.32587344063790635,
        0.3274883225817756,
        0.3292332263525342,
        0.3317353791443725,
        0.33570652978576787,
        0.3377986850122924,
        0.33874011135275456,
        0.34101127793355884,
        0.34372228119633297,
        0.34380582788380026,
        0.34672476648394707,
        0.34802119301484036,
        0.35049629532077803,
        0.35060508817410246,
        0.35559639274922145,
        0.3585468757167909,
        0.35885619449371975,
        0.36075542239025654,
        0.36337798712218305,
        0.3640188021072277,
        0.36891412013612024,
        0.3696607316501589,
        0.37237658845771915,
        0.3741629993378017,
        0.3756994757883328,
        0.3769755811940048,
        0.3797746876158386,
        0.3828948691397376,
        0.38379891974071434,
        0.38628065272088635,
        0.38919576702739855,
        0.39190031571268935,
        0.3938221637985296,
        0.39441207037405596,
        0.3969031748507401,
        0.4000100178878723,
        0.40352133239571963,
        0.40457353330538814,
        0.4064263719720638,
        0.4101041745084352,
        0.41343938229127863,
        0.41455150783526457,
        0.4171546074497653,
        0.4223097158353816,
        0.4249265264568956,
        0.42540419578979316,
        0.4296428447999574,
        0.4314931945238817,
        0.4340469062027587,
        0.4370478727475321,
        0.4397880031338384,
        0.4421120721664498,
        0.44637136185070375,
        0.4490341022328199,
        0.4514023426253763,
        0.4543501920775624,
        0.45481564469156077,
        0.4594612151857857,
        0.463787914527091,
        0.4654863126798589,
        0.47108024624680206,
        0.47364522279313037,
        0.4777665892909478,
        0.479904086652683,
        0.48235938063650174,
        0.4883110291867853,
        0.4914360275026189,
        0.49235156625438253,
        0.4978745597145709,
        0.500939766198464,
        0.5018138543891426,
        0.5086534889766141,
        0.5103565026691689,
        0.514737455461058,
        0.5176684163381547,
        0.523898031949142,
        0.5254710029557641,
        0.5299036149072778,
        0.5344234602198878,
        0.5384442156822836,
        0.5416746936419505,
        0.5439371473765401,
        0.5490031420480753,
        0.5535511781719846,
        0.5574872931785207,
        0.5643654958053927,
        0.5668519943558232,
        0.5706218973992698,
        0.5772284192639578,
        0.5803392423341535,
        0.5834931754626996,
        0.5869863809916184,
        0.588596011073441,
        0.5986230076432969,
        0.5993249496730255,
        0.6058761120631553,
        0.6131076498760955,
        0.613760653080768,
        0.6254787016220881,
        0.631589969120086,
        0.6335993697429007,
        0.6373525083102313,
        0.6452474796808467,
        0.648295105519939,
        0.6528202364645443,
        0.6549470399728353,
        0.6619792215499455,
        0.6669734543176395,
        0.6727963107952174,
        0.6748961842102302,
        0.6814820130733872,
        0.6932337332003288,
        0.6961295936153495,
        0.6987432597677037,
        0.6991150481798686,
        0.7077586841718363,
        0.7112622067071495,
        0.7165843794170568,
        0.7230227570158807,
        0.7268892636348039,
        0.7326597653289633,
        0.7364830153090025,
        0.7447495211529882,
        0.749400479557148,
        0.7510692851440139,
        0.7630955933537082,
        0.7720959584285632,
        0.7853179523493626,
        0.7918171154146832,
        0.7963085920112001,
        0.8021947676870137,
        0.8100510872394011,
        0.823668593986221,
        0.8274600808042868,
        0.8339827411167198,
        0.8370734712845582,
        0.8431916152896766,
        0.8445605398183501,
        0.8544940529800032,
        0.8665666673124587,
        0.8718185967287713,
        0.8811209615921314,
        0.8907939836860863,
        0.8983045544617478,
        0.9130910424949561,
        0.9137496811440208,
        0.9256802984554013,
        0.936170957184137,
        0.9423765290819975,
        0.9512479346427534,
        0.9623228774819323,
        0.9761208883798725,
        0.982148610362717,
        0.9986542174479415,
        1.0013189529445299,
        1.0082979479128882,
        1.0180432260927026,
        1.025721489327498,
        1.0422311607003762,
        1.0443315532155815,
        1.0489770140411088,
        1.055920006027803,
        1.0618294222668347,
        1.0838845084080104,
        1.096431941054133,
        1.1015599891428278,
        1.1267441185118683,
        1.1314249130077352,
        1.152082687819371,
        1.1650247958299726,
        1.1695614750535441,
        1.196413427808517,
        1.2040462942688062,
        1.2110042011796571,
        1.2259038178249018,
        1.238180077876817,
        1.2523632931182516,
        1.2637296736100347,
        1.2781995917709466,
        1.2858947550517104,
        1.29402712967076,
        1.3108931338594352,
        1.3191871770433783,
        1.3297727848508654,
        1.343620102933206,
        1.3784083101804234,
        1.386692490835626,
        1.4230572979021403,
        1.4289425759925103,
        1.4349899544665798,
        1.457410518606641,
        1.4713457521375477,
        1.5220386564216921,
        1.5259422061372372,
        1.5521426766243038,
        1.562851468807207,
        1.5714083837353852,
        1.595222541628699,
        1.6058297249114974,
        1.6264393623908682,
        1.6453240885829392,
        1.665630237981633,
        1.6806637450255202,
        1.6851325420531307,
        1.7078939078285071,
        1.7200769093483357,
        1.7628873798803977,
        1.775998247770668,
        1.8184097399194155,
        1.8280283022812356,
        1.8553239271517492,
        1.8711269912091197,
        1.9028467585431408,
        1.9124568161199245,
        1.961242541530245,
        1.9805925717300314,
        2.0033591059623057,
        2.0270970427369437,
        2.0590751672830696,
        2.067114570058039,
        2.0919378910998683,
        2.1417987426887746,
        2.170031221611187,
        2.1998525443181984,
        2.212315592950589,
        2.2442116996230164,
        2.301543903036857,
        2.3201272546465375,
        2.3452753759666125,
        2.3906077335252722,
        2.4433590833625676,
        2.463241964840732,
        2.5002847112094084,
        2.569036605900654,
        2.5711811716241244,
        2.6279869998603336,
        2.664917910433652,
        2.7534257593154154,
        2.7802925315025346,
        2.8196565230893014,
        2.8429449018204305,
        2.8856436179484515,
        2.901263682286677,
        2.949404988878334,
        3.0111053827703,
        3.062318234033979,
        3.134754324886887,
        3.2453808705212306,
        3.280231811482399,
        3.28440453480692,
        3.3599317441191476,
        3.398838649750551,
        3.4621628991385514,
        3.5124317374425504,
        3.590386825037486,
        3.6544214329338827,
        3.7808147620891455,
        3.827557243019553,
        3.956147695423668,
        4.032774149235366,
        4.098029271752953,
        4.172000971448806,
        4.311838516758591,
        4.426950815989278,
        4.557544605893883,
        4.6107432889947315,
        4.680072535052346,
        4.771872714158857,
        4.776153346435116,
        4.8438831578347985,
        4.941775361288254,
        5.180525981439093,
        5.269963917698764,
        5.409607341854624,
        5.562528580744093,
        5.768804849679824,
        5.906046271328713,
        6.129032060297402,
        6.203735618211504,
        6.331164698715516,
        6.430544557750349,
        6.827557815496655,
        6.946628497367207,
        7.203243352953234,
        7.456366643752286,
        7.590476304821659,
        7.9567049125754234,
        8.183867148456262,
        8.518073854689224,
        9.283854705984258,
        9.319346723221768,
        10.402720320209847,
        10.70639728307282,
        12.04926659811273,
        12.666313942460217,
        13.006320796687849,
        15.476037816503258,
        16.47393983248124,
        19.011055299660566,
        19.96948232947098,
        22.383395898645258,
        33.4901583561475,
        45.238947518549125,
        232.89652109329057
      ]
    },
    "ledoit_wolf_floor_0.0001": {
      "estimator": "ledoit_wolf",
      "shrinkage": 0.0011813180192718376,
      "sample_count": 17206,
      "eigenvalue_floor_fraction": 0.0001,
      "absolute_eigenvalue_floor": 0.02328688734411696,
      "floored_eigenvalues": 50,
      "dimension": 1024,
      "minimum_eigenvalue": 0.003740444110045682,
      "maximum_eigenvalue": 232.86887344116957,
      "median_eigenvalue": 0.13027956846669386,
      "positive_eigenvalues": 1024,
      "condition_number_positive": 62257.01189218559,
      "effective_rank": 109.26023645282086,
      "stable_rank": 4.397324489392079,
      "eigenvalues_ascending": [
        0.003740444110045682,
        0.004157253841984626,
        0.006465825260908292,
        0.007355949021536922,
        0.008648450422069137,
        0.00970094394864722,
        0.010753030682981817,
        0.011657454698913121,
        0.012362617500165748,
        0.013257415118003614,
        0.014024257536380771,
        0.014384880783812181,
        0.014720625105159922,
        0.01488926086030931,
        0.015261266434948125,
        0.015632027776827855,
        0.01580038140259296,
        0.01622610759280595,
        0.016497548433533498,
        0.016796535923894147,
        0.01711530466583673,
        0.017307856621040774,
        0.017863332948215856,
        0.018138563492827626,
        0.018490763555774174,
        0.018730101048373367,
        0.01891641755747042,
        0.01913940634020857,
        0.01920635198579399,
        0.019594102938920912,
        0.019653940691398437,
        0.019819223162553877,
        0.019945978283376208,
        0.02025206067565289,
        0.02028475791000883,
        0.020527957295723126,
        0.020679255659573712,
        0.020882294797119855,
        0.02120688285508728,
        0.021347831711435082,
        0.02144660971946081,
        0.0216901868301396,
        0.021765883829963126,
        0.022135462334011105,
        0.022169418020725265,
        0.022459414241327302,
        0.022656388690854113,
        0.022765949224586784,
        0.02287810854695462,
        0.023145706650457846,
        0.02336568131439695,
        0.023408069997069243,
        0.023636039058355197,
        0.02385491597666944,
        0.02394112933768226,
        0.02415876414033352,
        0.024340067042715473,
        0.024410188344099203,
        0.0245232986015738,
        0.024650532226115143,
        0.02482575891679096,
        0.024896893971439966,
        0.025069348696483685,
        0.02518637999954745,
        0.02530459830262238,
        0.025475534138787156,
        0.02576218361743258,
        0.02579419224490545,
        0.025811586828136612,
        0.026116670218196036,
        0.026153580277147957,
        0.02624854728595113,
        0.02641961663345236,
        0.02676834875158881,
        0.02682051923353938,
        0.026898523989266863,
        0.02704347635701487,
        0.027117567960881928,
        0.027248242973462407,
        0.027400894540242627,
        0.027546687683951243,
        0.027797042803347775,
        0.027971295603808698,
        0.028010034423742697,
        0.02811656600370061,
        0.028187999429964843,
        0.028335815985187255,
        0.028569757334295086,
        0.028653853446766717,
        0.028813517187091943,
        0.028996010510394552,
        0.029002980612101603,
        0.029175453853803834,
        0.029270008836840375,
        0.02951702403810397,
        0.029752624460164655,
        0.02993435044583261,
        0.03011382252625513,
        0.03026122137659914,
        0.030282152601940775,
        0.03034786883058114,
        0.030429577436592886,
        0.03058959059638066,
        0.030695300901400744,
        0.030759169818750202,
        0.03100214113306231,
        0.031301118745046,
        0.03149293325884676,
        0.03168939788559158,
        0.03179656440814032,
        0.03190780679104603,
        0.03214072277829952,
        0.032178599062707626,
        0.032237469521721504,
        0.032304301911053365,
        0.03259543444301717,
        0.03269372075478172,
        0.032753864620829576,
        0.03286204459814306,
        0.03294230260791499,
        0.03309103249801546,
        0.03324719557887103,
        0.03338863731166254,
        0.033483579143849744,
        0.0336763505805621,
        0.03382123509695489,
        0.03394562158411998,
        0.03419486055924123,
        0.03432256626097555,
        0.0344139640119031,
        0.034498398332109714,
        0.03465991082831451,
        0.03477953587701172,
        0.03487369811496014,
        0.034917578301462145,
        0.03501431387795314,
        0.03533296690092419,
        0.03538117843403444,
        0.03557174561933364,
        0.03567571515464338,
        0.03579497516770371,
        0.035878113412176636,
        0.035989719850920136,
        0.036366260451920776,
        0.03650530493249465,
        0.03663467981120732,
        0.03672208403215451,
        0.03682559043809068,
        0.036942041621992425,
        0.03699216585265333,
        0.03723783266138021,
        0.03732794171814779,
        0.037397260177888705,
        0.037639042983585384,
        0.03790994432354805,
        0.03802031316194638,
        0.03824914726806195,
        0.03829965987303035,
        0.03837665844085412,
        0.038449641874263495,
        0.03878140122822506,
        0.03881764300282689,
        0.03894313017654987,
        0.03908924147957624,
        0.03929603200708037,
        0.03938197345089028,
        0.039474157088164645,
        0.039498875143718394,
        0.03974122124926988,
        0.04005492764800815,
        0.04021510374812581,
        0.04035423561409779,
        0.04046038300255198,
        0.040472719693709046,
        0.040678515735712406,
        0.040916191938727746,
        0.04104414641887462,
        0.04110370448117309,
        0.04141224963870298,
        0.041557905991944644,
        0.0417044950091405,
        0.04189640311469442,
        0.04195853144819374,
        0.042148002747676876,
        0.042296015933708866,
        0.04239845728988567,
        0.04259749511751775,
        0.042717408821939175,
        0.04281249904148521,
        0.042943197731904775,
        0.04307374331217507,
        0.04325264144129586,
        0.043386123518418855,
        0.04362512228212837,
        0.04384073324264967,
        0.044076014381334544,
        0.044186274608857865,
        0.04426291852694318,
        0.04455679208227919,
        0.044811595606268545,
        0.04491057914457935,
        0.04499407339112291,
        0.04505366501283143,
        0.04530599516434406,
        0.0454271582516717,
        0.0454969268774682,
        0.045831353944295744,
        0.045926577757967345,
        0.04609709382279709,
        0.0461770976781655,
        0.046300862708363276,
        0.046507276224102855,
        0.04652298632596034,
        0.046766974198867675,
        0.046856700076825346,
        0.046956873929119285,
        0.047332065360885855,
        0.04747625738265052,
        0.047622740794785824,
        0.04777823318372717,
        0.0478316197850446,
        0.04796536616352531,
        0.04804766394701495,
        0.04830026124445677,
        0.048483904373709454,
        0.04858440730293287,
        0.04875994376638497,
        0.04901603105143092,
        0.04914105151235327,
        0.049227818864987144,
        0.049485071153471234,
        0.04953122916300957,
        0.04971254668935851,
        0.04997126922009323,
        0.05003630353060296,
        0.050199896666965525,
        0.050250230898522014,
        0.050398719415292476,
        0.05060940831180642,
        0.050788247444329165,
        0.05100058559134957,
        0.05113903629446787,
        0.05128498946417102,
        0.05166952782720379,
        0.05180607332688752,
        0.05193346486609663,
        0.05211653361139577,
        0.052574665207263005,
        0.052728388910877375,
        0.05281259087720078,
        0.05293583150352944,
        0.05295955714541924,
        0.05324081248524517,
        0.0535085874412964,
        0.053796232597045995,
        0.05392159902563087,
        0.05404632458369379,
        0.054222524432883674,
        0.05457783207375975,
        0.05473104313729984,
        0.054863908918564026,
        0.05497248369691739,
        0.05523751828202062,
        0.05541157719730538,
        0.05555559120133798,
        0.05578569846180973,
        0.055892210639914064,
        0.0559913487959501,
        0.056490260305735306,
        0.05661765100247709,
        0.05673574556592946,
        0.05680839473886321,
        0.05705773150234505,
        0.05735382035090338,
        0.0574957116805968,
        0.057789350480283073,
        0.05793460623449065,
        0.05810744453584437,
        0.05834133451839577,
        0.058483199302950706,
        0.05873308254013198,
        0.059062184583726696,
        0.05917573041525898,
        0.05935249590920801,
        0.059439010454859845,
        0.05985273779757673,
        0.06012871907255501,
        0.06021368589526894,
        0.06046109301330818,
        0.060741880256330046,
        0.060951204411508676,
        0.06108991369489136,
        0.061351157470246075,
        0.0614166269877555,
        0.06160940151889322,
        0.061891730058653366,
        0.061954652311548765,
        0.06213609333648619,
        0.06236705444663765,
        0.06265912300274834,
        0.06295358631877837,
        0.06302070917437075,
        0.06309941049503111,
        0.06321650894477227,
        0.06354656780742568,
        0.06395522656016665,
        0.06406965729473552,
        0.06418366983091053,
        0.0643614084319224,
        0.06471064631170381,
        0.06476460388378652,
        0.06492166783376944,
        0.06522803408291565,
        0.06547105014489166,
        0.06580377270335229,
        0.06612626884662007,
        0.0661775655032769,
        0.06642869687076695,
        0.06677546449543224,
        0.06688013899478103,
        0.0670582478243334,
        0.06729270392223798,
        0.06756734093553893,
        0.0677049772799187,
        0.06801684999359062,
        0.06813098888962763,
        0.06827122923941793,
        0.06850650425067449,
        0.06885723748611206,
        0.0689322433543565,
        0.0692577445432232,
        0.06954108863089714,
        0.0696652243037854,
        0.07004513298762353,
        0.07036707258761507,
        0.07055108445345448,
        0.07067507689050946,
        0.0708618199008969,
        0.07092815603310712,
        0.07123776987265909,
        0.07132482538457782,
        0.07168639673313947,
        0.07191281432233708,
        0.07225774417672047,
        0.07246621770488545,
        0.07279004083141774,
        0.07322412410735159,
        0.07329594400622752,
        0.0733601233055503,
        0.07370015574184231,
        0.07387429427834438,
        0.07409922680216958,
        0.0744295755217548,
        0.07471130904054997,
        0.0748491795287659,
        0.07526833395810033,
        0.07538830801455215,
        0.07580069073521674,
        0.07600271972773189,
        0.0760490289788884,
        0.07651286486018559,
        0.07668619090788147,
        0.07710778846757008,
        0.07721417745700623,
        0.07766566752033749,
        0.07789195846508964,
        0.07817013611910377,
        0.07839505197743903,
        0.07861604278387595,
        0.07904978404563348,
        0.07924389613968089,
        0.07956027993138103,
        0.07976212186082353,
        0.08003297026333744,
        0.08022072182195629,
        0.08061165062437264,
        0.08076949681977247,
        0.08117300023274407,
        0.08125719228253692,
        0.08152502448970957,
        0.08188267156894567,
        0.08211566770094028,
        0.08231385527633524,
        0.08270649984629494,
        0.08310454834643209,
        0.08328288443504038,
        0.08348873265170596,
        0.0837319664658805,
        0.08390636052066676,
        0.08458120128805127,
        0.08466725181948592,
        0.08500222128587907,
        0.08521866529034627,
        0.08556895987914755,
        0.08604883363180552,
        0.08610605693345896,
        0.0862255480707065,
        0.08668297702853861,
        0.08671910415458335,
        0.08705315762615454,
        0.08746047231783156,
        0.0875693432218662,
        0.08804211812819751,
        0.08813571156861216,
        0.08832948792493225,
        0.0886952263441907,
        0.08882834738463379,
        0.08929044196849995,
        0.08960471314562883,
        0.08998816898017077,
        0.09019365416914504,
        0.090643508625111,
        0.09087659567742247,
        0.0912090744024555,
        0.09138875974001191,
        0.09173384312992938,
        0.09192682640747873,
        0.09268900287927953,
        0.09287815598867213,
        0.09317687795520138,
        0.09334128256600335,
        0.09374041603397579,
        0.0943641533822902,
        0.09488020635342778,
        0.09503822335602585,
        0.09521587152681193,
        0.09534788131800742,
        0.09575065236480865,
        0.09610495933528236,
        0.09668428885209497,
        0.09676530553765646,
        0.09691714912783657,
        0.09747381590085309,
        0.09793521681922422,
        0.09816443804682651,
        0.09851487926825822,
        0.09879711182601263,
        0.09920782493866966,
        0.09949246720796295,
        0.10022673187088656,
        0.10029393470049079,
        0.10069349463293771,
        0.1009000226838204,
        0.10140436765696892,
        0.10164335622431732,
        0.10223850116399069,
        0.10236580375548208,
        0.10263345273104554,
        0.10320348285401369,
        0.1036016603305973,
        0.10367083549307472,
        0.1037777567582661,
        0.10472011727186224,
        0.10493405595380866,
        0.10559273391628937,
        0.105926980187076,
        0.10639960916785704,
        0.10657268424880169,
        0.1068196158902914,
        0.10757589537333727,
        0.10786558705677898,
        0.10807780176689218,
        0.1083077526317234,
        0.10850932886023135,
        0.1092140583305408,
        0.10979921175271509,
        0.11001583677728242,
        0.11033389878916035,
        0.11072502869710908,
        0.11091174437668494,
        0.11174790437204128,
        0.11188711237091822,
        0.11212873160946318,
        0.11252123649634437,
        0.11287208248929766,
        0.11308539668785414,
        0.11351244425651973,
        0.11398824080247567,
        0.11458003498468375,
        0.11517270528853968,
        0.11584363986235445,
        0.11637351523325196,
        0.11647679180202529,
        0.11704335853476446,
        0.11736806727945712,
        0.11767538318266697,
        0.11796719167323978,
        0.1187268332447222,
        0.11901232705929446,
        0.11927794999119345,
        0.11970182913468094,
        0.12009455444649586,
        0.12050405332482636,
        0.12079422920829419,
        0.12108929296274219,
        0.12153729271109837,
        0.12167781193950981,
        0.12303877208330931,
        0.12309579728420685,
        0.12374127447857283,
        0.12425245434632813,
        0.12474913084472793,
        0.12515496079901467,
        0.12535623065385948,
        0.12548331242726884,
        0.12627444906714053,
        0.1269948637247454,
        0.1276722406240071,
        0.1279100878691183,
        0.12841424945622096,
        0.1293181266483781,
        0.13016261781206723,
        0.1303965191213205,
        0.13066745635713717,
        0.13079332216834014,
        0.13108036453720345,
        0.13170300364430415,
        0.13245167440566366,
        0.13280746748226357,
        0.13342450455649377,
        0.13406298683627277,
        0.13438679360309314,
        0.1346976843819401,
        0.1350710843555941,
        0.1351700749223507,
        0.1356790327138579,
        0.13657950249991133,
        0.13729117998092497,
        0.13754152267973724,
        0.13813994986679703,
        0.1385359342307748,
        0.13930297089106183,
        0.13951320334230408,
        0.1402872886792423,
        0.1409318380069045,
        0.14118335597716855,
        0.1418666154136875,
        0.1421303091028521,
        0.14313372788750695,
        0.14389854365516402,
        0.14405877840340725,
        0.144784808340914,
        0.14562539668104416,
        0.1459595713780583,
        0.14660478190859527,
        0.14697602075542884,
        0.1479376437242976,
        0.14823998268705618,
        0.14939604372207943,
        0.14985095802349754,
        0.1502377189321419,
        0.15079339292901608,
        0.15154721805177557,
        0.1520139538764638,
        0.15227018795254432,
        0.15299565999180856,
        0.15338058832620335,
        0.15413118556652883,
        0.15476696106151727,
        0.1551910966711483,
        0.15594145753048944,
        0.1564720162971763,
        0.15705870385505064,
        0.15834599023640694,
        0.15855782616504294,
        0.15889841098906202,
        0.1591571103597896,
        0.16012521878224925,
        0.16128509606246122,
        0.16144121699778022,
        0.16187346854429846,
        0.1622763510987057,
        0.1632765086834986,
        0.1640089338751691,
        0.16462357118469312,
        0.16504098749220097,
        0.16589411559841685,
        0.16729862716079674,
        0.16781777027344,
        0.16823394565648994,
        0.16843153961829416,
        0.16976304322201144,
        0.17017774709664615,
        0.17117208826903987,
        0.17139397887056546,
        0.17273964819686574,
        0.17321596585475876,
        0.1741027112347906,
        0.17472971748860605,
        0.1754833200424064,
        0.1765834618292782,
        0.17730464885868763,
        0.17795768710981988,
        0.17836451156713268,
        0.17904782832171934,
        0.17913910172238184,
        0.18050035341713028,
        0.18200089924384183,
        0.18262795008477206,
        0.1839325577728047,
        0.18455980798768395,
        0.18506601651677707,
        0.18615034661542618,
        0.18687070404367911,
        0.187562793505525,
        0.18840451384848073,
        0.18850620838233612,
        0.18950501730323532,
        0.19047631798213735,
        0.1911967454453351,
        0.19164455053671436,
        0.19214035652491246,
        0.19341243252745804,
        0.1942900927995507,
        0.19478372750715273,
        0.19532857430586484,
        0.19606474244864894,
        0.19756463604913513,
        0.19834228864812453,
        0.19853926583079629,
        0.19952222937746059,
        0.2000235905531784,
        0.20102904438084263,
        0.20295609001431686,
        0.20365903531123816,
        0.20464241119863694,
        0.2054651833381217,
        0.20628818572391525,
        0.20744758242110464,
        0.2086040861624754,
        0.2092625532059561,
        0.20991963656815957,
        0.21045489684365426,
        0.21177219854733237,
        0.21268893893774787,
        0.2130819479369172,
        0.21444803505283047,
        0.2149572923559734,
        0.2160352339514449,
        0.2163162740520986,
        0.218450186306453,
        0.22024510986611084,
        0.2214989377469579,
        0.22209997003618168,
        0.2233000354781026,
        0.22406751255231064,
        0.22470124113059683,
        0.22651308782875507,
        0.22686160081322887,
        0.2282986818223705,
        0.22914886584788804,
        0.23058057679004462,
        0.23087760411242897,
        0.23299062167855977,
        0.2337889132721546,
        0.2349105984002517,
        0.23553894735295539,
        0.23661741940337638,
        0.23733583690107046,
        0.23794056512051065,
        0.24011635801846734,
        0.2418870047224092,
        0.24389916191654798,
        0.24438722354083078,
        0.24504494198638233,
        0.24681521528826414,
        0.2476857206729566,
        0.24852398050854096,
        0.2501810057807787,
        0.25169018243984465,
        0.2522943704217458,
        0.25304343881976943,
        0.2536531826605071,
        0.256393618523253,
        0.2569938146291184,
        0.25839362821537937,
        0.259918793985281,
        0.2608002032387837,
        0.26299314919506694,
        0.2642702082380301,
        0.26462303233320783,
        0.2656913582090052,
        0.2659910526448638,
        0.26768496489830784,
        0.26821577100029137,
        0.2704215879328777,
        0.2709093578446688,
        0.2747919288841023,
        0.27565045313914655,
        0.27716321902734276,
        0.2789463242520397,
        0.27985761049720165,
        0.2816737232526602,
        0.2831436177379673,
        0.28411606696507186,
        0.28488391903907817,
        0.28699967882622784,
        0.28818788031301346,
        0.28961880600484163,
        0.2925532145504961,
        0.29312204522840424,
        0.2942122410309524,
        0.29549483875783655,
        0.2958313131981982,
        0.29850418569598225,
        0.3004574099600065,
        0.302491201959064,
        0.3036148542160325,
        0.3062295455881579,
        0.3068963298006781,
        0.3077801341095496,
        0.3096556331924171,
        0.31145977593248203,
        0.31242586055692384,
        0.31558969239941076,
        0.3171490712164065,
        0.31851893957537236,
        0.3215622713140018,
        0.32295939491858294,
        0.32403621482801837,
        0.3259538127647117,
        0.3275685021757452,
        0.3293131979119373,
        0.33181505238688275,
        0.33578572957144903,
        0.33787763536266635,
        0.3388189494624273,
        0.3410898452654588,
        0.34380052531133304,
        0.34388406203802085,
        0.3468026526303633,
        0.3480989245959821,
        0.35057373181009577,
        0.3506825116926888,
        0.3556732211840542,
        0.3586233523829714,
        0.3589326342816502,
        0.36083163574446747,
        0.3634538878034946,
        0.36409462638795287,
        0.3689893607769996,
        0.3697358832769594,
        0.3724514162889576,
        0.374237614185826,
        0.3757739074513476,
        0.37704986071451396,
        0.37984863341542463,
        0.38296844293851584,
        0.3838723857548791,
        0.38635382285269076,
        0.3892685896073475,
        0.39197281584527877,
        0.3938944348005255,
        0.39448427104497613,
        0.3969750785219929,
        0.4000815511485838,
        0.40359244702314506,
        0.40464452248511923,
        0.40649714024878747,
        0.41017450430249336,
        0.41350931444821404,
        0.41462130740004494,
        0.41722409666235943,
        0.4223785904348593,
        0.4249950890695005,
        0.4254727014527072,
        0.42971084511379315,
        0.43156097423145356,
        0.4341143814463743,
        0.4371149902036352,
        0.43985479390038495,
        0.4421785858479773,
        0.4464373677222867,
        0.449099790641598,
        0.45146774868284467,
        0.45441524668035677,
        0.4548806438011898,
        0.45952566043149373,
        0.4638518439259991,
        0.4655500395887888,
        0.4711433062240837,
        0.47370797696341105,
        0.4778288520950523,
        0.4799660946156052,
        0.4824210958692283,
        0.4883720348396212,
        0.49149666058036423,
        0.49241209017785625,
        0.4979344251641638,
        0.5009992662015976,
        0.5018732501799062,
        0.5087120693181566,
        0.5104148799704482,
        0.5147953104472178,
        0.5177259218831677,
        0.5239547947738913,
        0.5255275782444725,
        0.5299596617218555,
        0.5344789681600082,
        0.5384992442514864,
        0.5417293370603558,
        0.5439915210559542,
        0.5490569117388728,
        0.5536044056273098,
        0.5575400513541047,
        0.5644174339335157,
        0.5669036360334171,
        0.5706730896135949,
        0.5772788238217125,
        0.5803892760068562,
        0.5835428331105879,
        0.5870356221652512,
        0.5886450603403881,
        0.598670861450684,
        0.5993727197920107,
        0.6059231011257513,
        0.6131537767651695,
        0.6138067021161281,
        0.6255233535837488,
        0.6316338924714267,
        0.6336430535252837,
        0.6373957446280708,
        0.6452897747278982,
        0.6483370372165695,
        0.6528616286565465,
        0.6549881785986212,
        0.6620195217702687,
        0.6670131591050944,
        0.672835321357903,
        0.6749349444174145,
        0.6815199880911024,
        0.6932703071298855,
        0.6961658222885787,
        0.6987791768289598,
        0.6991509209149891,
        0.707793526377305,
        0.7112966312083231,
        0.7166181693870266,
        0.7230557793761275,
        0.7269218250143084,
        0.7326916387256464,
        0.7365144328821791,
        0.7447799531595102,
        0.7494303570573785,
        0.7510989636824223,
        0.7631238380664354,
        0.7721231300809385,
        0.7853435476215199,
        0.7918419358300312,
        0.7963328769343244,
        0.8022183508361889,
        0.8100737337260155,
        0.8236896169379605,
        0.8274806517194526,
        0.8340025343736382,
        0.8370928960519742,
        0.8432103106269321,
        0.8445790719468171,
        0.8545114007943964,
        0.8665825757803641,
        0.8718338790401653,
        0.8811351348375163,
        0.8908070036742105,
        0.8983166790088792,
        0.9131014041364865,
        0.9137599642599529,
        0.9256891591543212,
        0.9361785671437949,
        0.9423833991879915,
        0.9512537470634664,
        0.9623273695026473,
        0.9761237353452669,
        0.9821507386784347,
        0.998654377897644,
        1.0013187956935579,
        1.0082969585975845,
        1.0180410749054651,
        1.025718422706282,
        1.0422261257285952,
        1.0443262678264196,
        1.0489711748010935,
        1.055913339015867,
        1.061822050710117,
        1.0838745073536795,
        1.0964204440435485,
        1.1015478807453492,
        1.1267290075594485,
        1.1314092439918395,
        1.1520645558990414,
        1.1650051208985608,
        1.1695412592406815,
        1.1963900105959635,
        1.2040219670346899,
        1.2109790443953936,
        1.2258768846473853,
        1.2381516810733542,
        1.2523332053338223,
        1.2636982306792237,
        1.2781664236772687,
        1.2858606695091865,
        1.2939920745532603,
        1.3108560679078916,
        1.3191491222420832,
        1.3297334679900912,
        1.3435791351385042,
        1.3783631947933175,
        1.3866463877745885,
        1.423006859280015,
        1.4288914357034503,
        1.4349380931843096,
        1.4573559842529784,
        1.471289556368324,
        1.5219764168369907,
        1.5258795011553674,
        1.5520768479151283,
        1.562784363352017,
        1.5713402580897884,
        1.5951515767617592,
        1.6057574954127432,
        1.6263646757268166,
        1.645247150404555,
        1.6655508788210238,
        1.6805825935086904,
        1.685050857748035,
        1.707809509820258,
        1.7199910588327818,
        1.7627964253253823,
        1.775905730084326,
        1.8183121657614614,
        1.8279295813588996,
        1.8552219519333306,
        1.8710231318847421,
        1.9027391174583117,
        1.9123480292847064,
        1.9611279382612217,
        1.9804756614712333,
        2.0032394813841403,
        2.0269745880248204,
        2.058948900008108,
        2.0669873442925644,
        2.091807705796489,
        2.1416626127706437,
        2.1698917257014285,
        2.199709492988277,
        2.2121710557250194,
        2.2440633596131354,
        2.3013887276470446,
        2.3199698636735597,
        2.345114986731675,
        2.3904419395811827,
        2.443187000186685,
        2.463067511146394,
        2.5001058411272545,
        2.568849538936321,
        2.570993848975855,
        2.6277929045887896,
        2.664719412107845,
        2.753216708721711,
        2.7800802777423086,
        2.8194395761929276,
        2.842725178388265,
        2.8854188038006297,
        2.9010370058508723,
        2.9491725728389526,
        3.0108656105575036,
        3.062072356015534,
        3.134499810741258,
        3.2451131670261875,
        3.2799599529155388,
        3.2841321787509345,
        3.3596503834002203,
        3.3985526503911303,
        3.4618693500030084,
        3.5121321950504476,
        3.5900779885208323,
        3.6541049619492627,
        3.780483221974661,
        3.827220130075197,
        3.955795251399444,
        4.032412569491739,
        4.0976599120266,
        4.171622792513801,
        4.31144366581918,
        4.426542240890571,
        4.557120460869194,
        4.61031280140537,
        4.679633781746563,
        4.771423016060097,
        4.775703137981839,
        4.84342487435628,
        4.941305406700694,
        5.180027562025682,
        5.269454835128614,
        5.40908161042405,
        5.561984617417724,
        5.768236293252606,
        5.905461352417633,
        6.128420556108157,
        6.2031152075583815,
        6.330529095446041,
        6.429897106007434,
        6.8268630302086155,
        6.9459195159852865,
        7.202503776898217,
        7.455596889302813,
        7.589690561269641,
        7.955875505750226,
        8.1830106584198,
        8.51717751916178,
        9.282867070930251,
        9.318354856664222,
        10.401599289419144,
        10.705240046672,
        12.047949259337434,
        12.664923036775654,
        13.004889353994914,
        15.474311924041588,
        16.472094966058073,
        19.008907947949954,
        19.967220710168153,
        22.380846482689456,
        33.486284746524724,
        45.23367317020866,
        232.86887344116957
      ]
    }
  },
  "stopping": {
    "euclidean": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": null,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": false,
        "3": false,
        "4": false,
        "5": false,
        "6": false,
        "7": false,
        "8": false,
        "9": false,
        "10": false,
        "11": false,
        "12": false,
        "13": false,
        "14": false,
        "15": false,
        "16": false,
        "17": false,
        "18": false,
        "19": false,
        "20": false
      }
    },
    "empirical_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 7,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": true,
        "3": false,
        "4": true,
        "5": true,
        "6": false,
        "7": true,
        "8": true,
        "9": true,
        "10": true,
        "11": true,
        "12": true,
        "13": true,
        "14": false,
        "15": false,
        "16": true,
        "17": true,
        "18": true,
        "19": false,
        "20": true
      },
      "selected_validation": {
        "auroc": 0.4986039440020036,
        "lower": 0.47232781663233314,
        "upper": 0.5241305564796375
      },
      "single_selected_test_evaluation": {
        "auroc": 0.4980400462834958,
        "lower": 0.46897289465983033,
        "upper": 0.524290530749986
      }
    },
    "oas_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 4,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": true,
        "3": false,
        "4": true,
        "5": true,
        "6": true,
        "7": true,
        "8": true,
        "9": true,
        "10": true,
        "11": false,
        "12": true,
        "13": true,
        "14": false,
        "15": true,
        "16": false,
        "17": true,
        "18": true,
        "19": true
      },
      "selected_validation": {
        "auroc": 0.4950489792197839,
        "lower": 0.46946266938605846,
        "upper": 0.5213698103551686
      },
      "single_selected_test_evaluation": {
        "auroc": 0.4752676481911771,
        "lower": 0.44779559782870704,
        "upper": 0.5038219144032967
      }
    },
    "ledoit_wolf_floor_0.0001": {
      "equivalence_interval": [
        0.45,
        0.55
      ],
      "persistence": 3,
      "selection_split": "validation",
      "orientation": "label orientation fixed before test evaluation; no test flipping",
      "selected_rank": 4,
      "equivalent_by_rank": {
        "0": false,
        "1": false,
        "2": true,
        "3": false,
        "4": true,
        "5": true,
        "6": true,
        "7": true,
        "8": true,
        "9": true,
        "10": true,
        "11": true,
        "12": true,
        "13": true,
        "14": true,
        "15": false,
        "16": false,
        "17": true
      },
      "selected_validation": {
        "auroc": 0.4943126758344698,
        "lower": 0.4683791631362214,
        "upper": 0.5186732772965612
      },
      "single_selected_test_evaluation": {
        "auroc": 0.47579245879506404,
        "lower": 0.44995057428574753,
        "upper": 0.5025546799818268
      }
    }
  },
  "closed_form_results": [
    {
      "method": "euclidean_mean_projection",
      "cross_covariance_norm_before": 1.5971887873299335,
      "cross_covariance_norm_after": 5.3365353007692386e-15,
      "projection_rank": 1,
      "mean_squared_displacement": 62.99291661373575,
      "relative_squared_displacement": 0.06151652013060132,
      "covariance_trace_ratio": 0.9384834798693986,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "algebraic first-moment sanity check"
    },
    {
      "method": "leace_empirical_floor_0.0001",
      "cross_covariance_norm_before": 1.5971887873299335,
      "cross_covariance_norm_after": 1.551178075778917e-14,
      "cross_covariance_relative": 9.711926906098971e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.2029435598023556e-15,
      "mean_squared_displacement": 19.456424685431166,
      "relative_squared_displacement": 0.019000414731866373,
      "covariance_trace_ratio": 0.9809505710969465,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_oas_floor_0.0001",
      "cross_covariance_norm_before": 1.5971887873299335,
      "cross_covariance_norm_after": 1.1538414359048609e-14,
      "cross_covariance_relative": 7.224201954446292e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.1264602480205702e-15,
      "mean_squared_displacement": 19.45693821488325,
      "relative_squared_displacement": 0.019000916225471925,
      "covariance_trace_ratio": 0.9808733209553382,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    },
    {
      "method": "leace_ledoit_wolf_floor_0.0001",
      "cross_covariance_norm_before": 1.5971887873299335,
      "cross_covariance_norm_after": 1.0298981189188858e-14,
      "cross_covariance_relative": 6.448192769000064e-15,
      "projection_rank": 1,
      "idempotence_relative_error": 1.196369227751954e-15,
      "mean_squared_displacement": 19.457077251747638,
      "relative_squared_displacement": 0.019001052003659803,
      "covariance_trace_ratio": 0.9808646508789833,
      "val_auroc": 0.5,
      "test_auroc": 0.5,
      "coefficient_norm": 0.0,
      "interpretation": "closed-form linear guardedness sanity check"
    }
  ],
  "elapsed_seconds": 128.71954708290286
}


==> anc/artifact_v14_arxiv/results/full_100doh/covariance_scaling/covariance_scaling.csv <==
dataset,model_id,layer,covariance_sample_count,estimator,eigenvalue_floor_fraction,shrinkage,floored_eigenvalues,condition_number_positive,effective_rank,stable_rank,intact_val_auroc,intact_test_auroc,rank1_val_auroc,rank1_test_auroc,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio,direction_participation_ratio,direction_top_1pct_eigenspace_energy,direction_top_10pct_eigenspace_energy,direction_variance,direction_eigenvalue_centroid,leace_val_auroc,leace_test_auroc,leace_coefficient_norm,leace_cross_covariance_relative,leace_relative_squared_displacement
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,empirical,1e-05,0.0,825,1094.1358047793615,52.06546264324568,3.7880590287710363,0.8903784086112096,0.8748603200405659,0.8411080303972941,0.8333575045307953,29.591659059396974,0.028898104550192358,0.9792852587983494,336.06703817314894,0.014598001964265424,0.11806786342854084,1.2546891145115036,1.254689114511503,0.5,0.5,0.0,2.0243083912361517e-14,0.043330631595149216
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,empirical,0.0001,0.0,825,1094.1358047793615,52.06546264324568,3.7880590287710363,0.8903784086112096,0.8748603200405659,0.8398796781150634,0.832141988917419,28.629209228587012,0.027958212137292004,0.979147446610608,336.06703817314775,0.014598001964265408,0.11806786342854016,1.2546891145114973,1.2546891145114962,0.5,0.5,0.0,8.744990496655261e-15,0.042556310240043124
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,empirical,0.001,0.0,829,1094.1358047793615,52.06546264324568,3.7880590287710363,0.8903784086112096,0.8748603200405659,0.8316245843912532,0.8239443012141593,21.16427569869263,0.020668237987004522,0.978636774822209,336.06703817314724,0.01459800196426545,0.11806786342854052,1.2546891145114987,1.2546891145115,0.5,0.5,0.0,5.8365545410342366e-15,0.03819281897589489
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,oas,1e-05,0.06885642981430624,0,3656.572204636684,77.56741737727587,4.06706676713276,0.8903784086112096,0.8748603200405659,0.8373468652679852,0.8294636811238251,26.325539385453467,0.025708534556106902,0.9788979350584518,332.0964637475475,0.014598001964265531,0.1180678634285401,1.2443778453936685,1.2443778453936685,0.5,0.5,0.0,5.62319829475814e-15,0.04131169147827434
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,200,ledoit_wolf,1e-05,0.08980607894882921,0,2740.7530205680164,85.83549199997445,4.160296852944026,0.8903784086112096,0.8748603200405659,0.8362052410287362,0.8282179080402445,25.330040082374133,0.02473636726794349,0.9788155095373735,343.52874685546965,0.01459800196426551,0.11806786342853988,1.2412406297301044,1.2412406297301046,0.5,0.5,0.0,6.52196593158777e-15,0.04075104797258151
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,empirical,1e-05,0.0,625,6031.179498386045,77.93877124841347,4.703116056795409,0.8903784086112096,0.8748603200405659,0.809600086374051,0.8080320019698657,28.7405806177988,0.02806697325956914,0.9778474613775929,354.08752338639204,0.020341854484003954,0.09948017361484733,1.297982684127195,1.2979826841271969,0.5,0.5,0.0,2.0714869516475017e-14,0.054456641632264
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,empirical,0.0001,0.0,625,6031.179498386045,77.93877124841347,4.703116056795409,0.8903784086112096,0.8748603200405659,0.8081549139843659,0.8067538846939979,28.228679966458596,0.027567070279744723,0.9777929951163702,354.0875233863938,0.020341854484003805,0.09948017361484694,1.2979826841271844,1.2979826841271862,0.5,0.5,0.0,1.1758298991179986e-14,0.04871450052719211
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,empirical,0.001,0.0,740,6031.179498386045,77.93877124841347,4.703116056795409,0.8903784086112096,0.8748603200405659,0.8002069083311135,0.7977768062927191,23.45215569501028,0.022902495795908476,0.97751317187035,354.08752338639385,0.02034185448400371,0.09948017361484679,1.297982684127183,1.2979826841271829,0.5,0.5,0.0,5.2884971582205716e-15,0.03578054536934764
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,oas,1e-05,0.048847312716839376,0,4240.589653915392,100.35369156779531,4.943482837628039,0.8903784086112096,0.8748603200405659,0.8058583908054114,0.8040985308433174,26.679017542113662,0.026053728068470373,0.9776609715313256,339.0118109430591,0.020341854484003778,0.09948017361484744,1.2849419210823465,1.2849419210823465,0.5,0.5,0.0,7.22526710813389e-15,0.04427996985403083
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,400,ledoit_wolf,1e-05,0.053129244112974795,0,3881.3538191991834,102.30533761745146,4.965729807415576,0.8903784086112096,0.8748603200405659,0.8055698873154927,0.803763611948988,26.495273671925393,0.02587429069523964,0.9776478663567721,351.3859350977422,0.020341854484003732,0.099480173614847,1.2837987742108927,1.2837987742108934,0.5,0.5,0.0,7.161030878470935e-15,0.043719059513174716
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,empirical,1e-05,0.0,238,180238.15774854596,89.10406865213109,4.361427711204801,0.8903784086112096,0.8748603200405659,0.7622040958645768,0.7778976483685485,27.609043649578332,0.02696195668904134,0.9763426398738518,336.37059045431545,0.02118065664932011,0.09524207991155904,1.2508281370896848,1.250828137089685,0.5,0.5,0.0,1.6341013286672388e-14,0.08601011838454317
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,empirical,0.0001,0.0,394,180238.15774854596,89.10406865213109,4.361427711204801,0.8903784086112096,0.8748603200405659,0.7610394621445367,0.7763889483025037,27.334458207740425,0.02669380684349651,0.9763255330687081,336.3705904543161,0.021180656649319708,0.09524207991155842,1.250828137089668,1.250828137089668,0.5,0.5,0.0,7.26600415991949e-15,0.04667433838432687
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,empirical,0.001,0.0,703,180238.15774854596,89.10406865213109,4.361427711204801,0.8903784086112096,0.8748603200405659,0.7607713131953178,0.7668108939413067,22.942897593656753,0.022405173431305422,0.9762559772605706,336.3705904543164,0.021180656649319687,0.09524207991155818,1.2508281370896666,1.2508281370896661,0.5,0.5,0.0,5.173046577465517e-15,0.02846911781956074
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,oas,1e-05,0.022262314988650972,0,10312.534740422901,99.23919798140277,4.460301421495688,0.8903784086112096,0.8748603200405659,0.7602128907961192,0.7756137310486508,26.686857259595392,0.026061384042573625,0.9762924453677118,335.2909650615279,0.02118065664931959,0.09524207991155821,1.2454361239237657,1.2454361239237648,0.5,0.5,0.0,7.60767373744641e-15,0.04485484610742417
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,800,ledoit_wolf,1e-05,0.024324542586346146,0,9418.420798366147,100.15873995514733,4.46968774694945,0.8903784086112096,0.8748603200405659,0.7600173102093951,0.7753789748143078,26.599900949379332,0.025976465770878254,0.9762884957122456,339.3144079146903,0.021180656649319705,0.09524207991155835,1.2449366449449015,1.2449366449449004,0.5,0.5,0.0,7.3123699608157e-15,0.04369927853500722
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,empirical,1e-05,0.0,6,277753.46883211046,100.66664758217604,4.48336311473598,0.8903784086112096,0.8748603200405659,0.7303793289904413,0.7282879175661309,25.042445468470433,0.024455513152803157,0.9761865854094186,317.93588314268493,0.019192410746046988,0.09874888714220867,1.1874109957967545,1.1874109957967558,0.5,0.5,0.0,9.57816454742499e-15,0.05818303075727839
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,empirical,0.0001,0.0,239,277753.46883211046,100.66664758217604,4.48336311473598,0.8903784086112096,0.8748603200405659,0.7298129417709689,0.7275919957514339,24.962801186573667,0.024377735533763347,0.9761855418182015,317.9358831426854,0.019192410746046842,0.09874888714220849,1.1874109957967511,1.1874109957967516,0.5,0.5,0.0,8.739156275007267e-15,0.03531594571667406
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,empirical,0.001,0.0,673,277753.46883211046,100.66664758217604,4.48336311473598,0.8903784086112096,0.8748603200405659,0.7372910230280654,0.7257389865416859,21.54269758735219,0.021037790612648623,0.9762730457886989,317.93588314268436,0.019192410746046874,0.09874888714220859,1.187410995796752,1.1874109957967542,0.5,0.5,0.0,4.816580184965173e-15,0.025651958476466105
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,oas,1e-05,0.011714267753058482,0,18020.045012625953,105.95447465753286,4.536269532660287,0.8903784086112096,0.8748603200405659,0.7293713367357866,0.7264505587720058,24.583669645586134,0.02400748988826771,0.9761825504924158,317.93588314263377,0.019192410746046648,0.09874888714220802,1.1849693731869313,1.1849693731869286,0.5,0.5,0.0,9.795727806249511e-15,0.03439167647525356
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1600,ledoit_wolf,1e-05,0.01301775673039939,0,16301.525759188647,106.54156514082283,4.5422339243555845,0.8903784086112096,0.8748603200405659,0.7293023082934134,0.7261959786778738,24.53277254893215,0.023957785692316554,0.9761823704667262,317.9358831427234,0.01919241074604676,0.09874888714220809,1.1846976850007152,1.184697685000714,0.5,0.5,0.0,7.451023498567422e-15,0.03375144024772397
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,3200,empirical,1e-05,0.0,2,133655.18578603058,104.61532142444526,4.450233001603142,0.8903784086112096,0.8748603200405659,0.6752787023360818,0.6471196453407148,24.486142495257578,0.02391224853052498,0.9756824476603494,324.52098578680005,0.020730186173238706,0.11471871869556191,1.2481258074462995,1.2481258074462995,0.5,0.5,0.0,7.439675764140874e-15,0.02764013536520786
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,3200,empirical,0.0001,0.0,144,133655.18578603058,104.61532142444526,4.450233001603142,0.8903784086112096,0.8748603200405659,0.6748901961027249,0.646537449879544,24.45916840177995,0.023885906642363234,0.9756826678400922,324.5209857867999,0.020730186173238886,0.11471871869556223,1.248125807446306,1.2481258074463066,0.5,0.5,0.0,8.019642319894005e-15,0.02612070750429576
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,3200,empirical,0.001,0.0,665,133655.18578603058,104.61532142444526,4.450233001603142,0.8903784086112096,0.8748603200405659,0.7043626860559892,0.6713454453638774,21.480430975710068,0.020976983374716863,0.975810552591923,324.5209857867998,0.02073018617323876,0.11471871869556201,1.2481258074463029,1.2481258074463024,0.5,0.5,0.0,6.830520341578634e-15,0.022099811921087825
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,3200,oas,1e-05,0.005804893698244301,0,30435.77623644471,107.1827940240818,4.4761033842922355,0.8903784086112096,0.8748603200405659,0.6746317819338407,0.6459813384444113,24.272452763886655,0.02370356715223306,0.9756847948191231,324.5209857869294,0.02073018617323863,0.11471871869556124,1.2466194787726688,1.2466194787726697,0.5,0.5,0.0,1.0119695579594134e-14,0.025571916109926277
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,3200,ledoit_wolf,1e-05,0.0064567522157999045,0,27992.475659993717,107.47143476580976,4.479027286780002,0.8903784086112096,0.8748603200405659,0.6745530187111328,0.645885349228591,24.248484124591094,0.02368016027792099,0.9756851189869806,324.520985786882,0.020730186173238793,0.11471871869556204,1.246450326118523,1.2464503261185236,0.5,0.5,0.0,6.4334494928194336e-15,0.025422462360382054
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,6400,empirical,1e-05,0.0,1,107679.25354912331,105.909215355585,4.361279800002436,0.8903784086112096,0.8748603200405659,0.6373307586314315,0.6388155348112194,25.520330584577138,0.02492219783650111,0.9755420553738848,325.58940895421733,0.01977274932275175,0.10776415220426894,1.2051024185498482,1.2051024185498505,0.5,0.5,0.0,6.958945256460697e-15,0.021460313385208273
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,6400,empirical,0.0001,0.0,92,107679.25354912331,105.909215355585,4.361279800002436,0.8903784086112096,0.8748603200405659,0.6372794297896668,0.6379505885077955,25.505301065549386,0.024907520571825572,0.9755419187920586,325.58940895421745,0.0197727493227517,0.10776415220426887,1.2051024185498478,1.205102418549849,0.5,0.5,0.0,6.289137250996217e-15,0.021328204195408335
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,6400,empirical,0.001,0.0,660,107679.25354912331,105.909215355585,4.361279800002436,0.8903784086112096,0.8748603200405659,0.6817673759191624,0.6699682087890647,22.265618462854167,0.021743768030131023,0.9756292295705143,325.5894089542173,0.01977274932275168,0.10776415220426899,1.2051024185498478,1.2051024185498496,0.5,0.5,0.0,4.949524477619745e-15,0.02085451335733387
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,6400,oas,1e-05,0.0028176989987144167,0,46901.56738185829,107.13514684004345,4.373550663414988,0.8903784086112096,0.8748603200405659,0.6370210156207825,0.6382093420460936,25.406489394175885,0.024811024798999888,0.9755410970807046,325.58940895415566,0.019772749322751797,0.10776415220426909,1.204531837260469,1.204531837260471,0.5,0.5,0.0,6.958503799173452e-15,0.021226146727840515
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,6400,ledoit_wolf,1e-05,0.0031229850017171477,0,44190.70204050626,107.26810694857102,4.374884307797572,0.8903784086112096,0.8748603200405659,0.6369723417191091,0.6381091793861072,25.394164536790637,0.024798988805459606,0.9755410088802127,325.58940895418533,0.019772749322751654,0.10776415220426928,1.2044700171436586,1.2044700171436595,0.5,0.5,0.0,7.125267799392514e-15,0.021205926759974184
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,12800,empirical,1e-05,0.0,0,92470.05121549871,108.9948227490266,4.424236029328101,0.8903784086112096,0.8748603200405659,0.6298305528735744,0.6284466127805467,24.8224075073186,0.024240632331365822,0.9754894997615922,344.1510453188204,0.020014108102633963,0.11063323518738942,1.22273552758818,1.2227355275881822,0.5,0.5,0.0,7.334567303137991e-15,0.01941969693402045
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,12800,empirical,0.0001,0.0,62,92470.05121549871,108.9948227490266,4.424236029328101,0.8903784086112096,0.8748603200405659,0.6297889588121444,0.6279040650389539,24.81367744571256,0.024232106880578672,0.9754895493254193,344.1510453188202,0.02001410810263398,0.11063323518738946,1.222735527588184,1.222735527588184,0.5,0.5,0.0,7.177278760112042e-15,0.019427240676265414
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,12800,empirical,0.001,0.0,653,92470.05121549871,108.9948227490266,4.424236029328101,0.8903784086112096,0.8748603200405659,0.679381469757135,0.6591495981494948,21.876338730058638,0.02136361204107289,0.9756064007447379,344.1510453188198,0.02001410810263407,0.1106332351873893,1.2227355275881866,1.222735527588187,0.5,0.5,0.0,7.086476669721431e-15,0.020110074933303933
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,12800,oas,1e-05,0.0014441831141176014,0,58606.73611326145,109.62775214944944,4.4306069916706265,0.8903784086112096,0.8748603200405659,0.6299871943389598,0.6283245395386884,24.76666559547054,0.024186196870576698,0.9754898508279901,344.1510453188762,0.020014108102633977,0.11063323518738985,1.2224141233807955,1.2224141233807964,0.5,0.5,0.0,6.7529154921798145e-15,0.01940162742419747
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,12800,ledoit_wolf,1e-05,0.0016064168390970326,0,56287.45155321448,109.69889670493052,4.431323826527283,0.8903784086112096,0.8748603200405659,0.6300075488796595,0.6283172360113977,24.760406060752555,0.024180084043703667,0.9754898942993362,344.15104531882855,0.020014108102633883,0.11063323518738918,1.222378018124278,1.2223780181242767,0.5,0.5,0.0,7.530457984802563e-15,0.019400270609524362
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,17206,empirical,1e-05,0.0,0,90995.00527255783,108.7449296019066,4.392152131637782,0.8903784086112096,0.8748603200405659,0.6389148728858933,0.6338553964198109,25.114795236019706,0.024526167222675494,0.9754738327773257,337.2188733132539,0.020090144786428912,0.10821203047860249,1.2217318179965857,1.2217318179965868,0.5,0.5,0.0,8.74444685766705e-15,0.018973044210302756
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,17206,empirical,0.0001,0.0,58,90995.00527255783,108.7449296019066,4.392152131637782,0.8903784086112096,0.8748603200405659,0.6387962855618163,0.6336289870738001,25.10711234581541,0.02451866440021036,0.9754738347872098,337.21887331325377,0.02009014478642889,0.10821203047860248,1.221731817996588,1.2217318179965875,0.5,0.5,0.0,9.711926906098971e-15,0.019000414731866373
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,17206,empirical,0.001,0.0,655,90995.00527255783,108.7449296019066,4.392152131637782,0.8903784086112096,0.8748603200405659,0.6811328452373472,0.6584943674154173,22.094449860578774,0.02157661119197146,0.9755782685267257,337.218873313254,0.020090144786428836,0.10821203047860238,1.2217318179965835,1.221731817996584,0.5,0.5,0.0,5.219076513065774e-15,0.019928291764903062
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,17206,oas,1e-05,0.0010622205697457387,0,64306.712390935216,109.2082623523816,4.396802473446219,0.8903784086112096,0.8748603200405659,0.6392794846584287,0.634149624233521,25.073258199068015,0.024485603710027358,0.9754738504221363,337.2188733132605,0.020090144786428742,0.108212030478603,1.221496289898537,1.221496289898536,0.5,0.5,0.0,7.843426230571528e-15,0.018975344850767514
100doh_full_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,17206,ledoit_wolf,1e-05,0.0011813180192718376,0,62257.01189218559,109.26023645282086,4.397324489392079,0.8903784086112096,0.8748603200405659,0.6393308135001934,0.6342028356466387,25.068602271269874,0.024481056905536987,0.97547385460161,337.21887331324007,0.020090144786428905,0.10821203047860235,1.221469882204541,1.2214698822045404,0.5,0.5,0.0,6.695649263575586e-15,0.01897579291656981


==> anc/artifact_v14_arxiv/results/full_100doh/covariance_scaling/summary.json <==
{
  "dataset": "100doh_full_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "feature_dimension": 1024,
  "train_count": 17206,
  "sample_sizes": [
    200,
    400,
    800,
    1600,
    3200,
    6400,
    12800,
    17206
  ],
  "estimators": [
    "empirical",
    "oas",
    "ledoit_wolf"
  ],
  "floors": [
    1e-05,
    0.0001,
    0.001
  ],
  "probe": {
    "selected_c": 0.01,
    "selection_split": "validation",
    "search": [
      {
        "c": 0.001,
        "val_auroc": 0.8852207449938893,
        "val_auprc": 0.8953171223653557,
        "converged": 1,
        "iterations": 94
      },
      {
        "c": 0.01,
        "val_auroc": 0.8903784086112096,
        "val_auprc": 0.9001179695269005,
        "converged": 1,
        "iterations": 227
      },
      {
        "c": 0.1,
        "val_auroc": 0.8849517110646399,
        "val_auprc": 0.8941305394617779,
        "converged": 1,
        "iterations": 616
      },
      {
        "c": 1.0,
        "val_auroc": 0.8824525274587179,
        "val_auprc": 0.8915547569049762,
        "converged": 1,
        "iterations": 919
      }
    ],
    "rank0_reused_for_every_metric": true
  },
  "results": [
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 825,
      "condition_number_positive": 1094.1358047793615,
      "effective_rank": 52.06546264324568,
      "stable_rank": 3.7880590287710363,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8411080303972941,
      "rank1_test_auroc": 0.8333575045307953,
      "mean_squared_displacement": 29.591659059396974,
      "relative_squared_displacement": 0.028898104550192358,
      "covariance_trace_ratio": 0.9792852587983494,
      "direction_participation_ratio": 336.06703817314894,
      "direction_top_1pct_eigenspace_energy": 0.014598001964265424,
      "direction_top_10pct_eigenspace_energy": 0.11806786342854084,
      "direction_variance": 1.2546891145115036,
      "direction_eigenvalue_centroid": 1.254689114511503,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 2.0243083912361517e-14,
      "leace_relative_squared_displacement": 0.043330631595149216
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 825,
      "condition_number_positive": 1094.1358047793615,
      "effective_rank": 52.06546264324568,
      "stable_rank": 3.7880590287710363,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8398796781150634,
      "rank1_test_auroc": 0.832141988917419,
      "mean_squared_displacement": 28.629209228587012,
      "relative_squared_displacement": 0.027958212137292004,
      "covariance_trace_ratio": 0.979147446610608,
      "direction_participation_ratio": 336.06703817314775,
      "direction_top_1pct_eigenspace_energy": 0.014598001964265408,
      "direction_top_10pct_eigenspace_energy": 0.11806786342854016,
      "direction_variance": 1.2546891145114973,
      "direction_eigenvalue_centroid": 1.2546891145114962,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 8.744990496655261e-15,
      "leace_relative_squared_displacement": 0.042556310240043124
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 829,
      "condition_number_positive": 1094.1358047793615,
      "effective_rank": 52.06546264324568,
      "stable_rank": 3.7880590287710363,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8316245843912532,
      "rank1_test_auroc": 0.8239443012141593,
      "mean_squared_displacement": 21.16427569869263,
      "relative_squared_displacement": 0.020668237987004522,
      "covariance_trace_ratio": 0.978636774822209,
      "direction_participation_ratio": 336.06703817314724,
      "direction_top_1pct_eigenspace_energy": 0.01459800196426545,
      "direction_top_10pct_eigenspace_energy": 0.11806786342854052,
      "direction_variance": 1.2546891145114987,
      "direction_eigenvalue_centroid": 1.2546891145115,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 5.8365545410342366e-15,
      "leace_relative_squared_displacement": 0.03819281897589489
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.06885642981430624,
      "floored_eigenvalues": 0,
      "condition_number_positive": 3656.572204636684,
      "effective_rank": 77.56741737727587,
      "stable_rank": 4.06706676713276,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8373468652679852,
      "rank1_test_auroc": 0.8294636811238251,
      "mean_squared_displacement": 26.325539385453467,
      "relative_squared_displacement": 0.025708534556106902,
      "covariance_trace_ratio": 0.9788979350584518,
      "direction_participation_ratio": 332.0964637475475,
      "direction_top_1pct_eigenspace_energy": 0.014598001964265531,
      "direction_top_10pct_eigenspace_energy": 0.1180678634285401,
      "direction_variance": 1.2443778453936685,
      "direction_eigenvalue_centroid": 1.2443778453936685,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 5.62319829475814e-15,
      "leace_relative_squared_displacement": 0.04131169147827434
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 200,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.08980607894882921,
      "floored_eigenvalues": 0,
      "condition_number_positive": 2740.7530205680164,
      "effective_rank": 85.83549199997445,
      "stable_rank": 4.160296852944026,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8362052410287362,
      "rank1_test_auroc": 0.8282179080402445,
      "mean_squared_displacement": 25.330040082374133,
      "relative_squared_displacement": 0.02473636726794349,
      "covariance_trace_ratio": 0.9788155095373735,
      "direction_participation_ratio": 343.52874685546965,
      "direction_top_1pct_eigenspace_energy": 0.01459800196426551,
      "direction_top_10pct_eigenspace_energy": 0.11806786342853988,
      "direction_variance": 1.2412406297301044,
      "direction_eigenvalue_centroid": 1.2412406297301046,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.52196593158777e-15,
      "leace_relative_squared_displacement": 0.04075104797258151
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 625,
      "condition_number_positive": 6031.179498386045,
      "effective_rank": 77.93877124841347,
      "stable_rank": 4.703116056795409,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.809600086374051,
      "rank1_test_auroc": 0.8080320019698657,
      "mean_squared_displacement": 28.7405806177988,
      "relative_squared_displacement": 0.02806697325956914,
      "covariance_trace_ratio": 0.9778474613775929,
      "direction_participation_ratio": 354.08752338639204,
      "direction_top_1pct_eigenspace_energy": 0.020341854484003954,
      "direction_top_10pct_eigenspace_energy": 0.09948017361484733,
      "direction_variance": 1.297982684127195,
      "direction_eigenvalue_centroid": 1.2979826841271969,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 2.0714869516475017e-14,
      "leace_relative_squared_displacement": 0.054456641632264
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 625,
      "condition_number_positive": 6031.179498386045,
      "effective_rank": 77.93877124841347,
      "stable_rank": 4.703116056795409,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8081549139843659,
      "rank1_test_auroc": 0.8067538846939979,
      "mean_squared_displacement": 28.228679966458596,
      "relative_squared_displacement": 0.027567070279744723,
      "covariance_trace_ratio": 0.9777929951163702,
      "direction_participation_ratio": 354.0875233863938,
      "direction_top_1pct_eigenspace_energy": 0.020341854484003805,
      "direction_top_10pct_eigenspace_energy": 0.09948017361484694,
      "direction_variance": 1.2979826841271844,
      "direction_eigenvalue_centroid": 1.2979826841271862,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.1758298991179986e-14,
      "leace_relative_squared_displacement": 0.04871450052719211
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 740,
      "condition_number_positive": 6031.179498386045,
      "effective_rank": 77.93877124841347,
      "stable_rank": 4.703116056795409,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8002069083311135,
      "rank1_test_auroc": 0.7977768062927191,
      "mean_squared_displacement": 23.45215569501028,
      "relative_squared_displacement": 0.022902495795908476,
      "covariance_trace_ratio": 0.97751317187035,
      "direction_participation_ratio": 354.08752338639385,
      "direction_top_1pct_eigenspace_energy": 0.02034185448400371,
      "direction_top_10pct_eigenspace_energy": 0.09948017361484679,
      "direction_variance": 1.297982684127183,
      "direction_eigenvalue_centroid": 1.2979826841271829,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 5.2884971582205716e-15,
      "leace_relative_squared_displacement": 0.03578054536934764
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.048847312716839376,
      "floored_eigenvalues": 0,
      "condition_number_positive": 4240.589653915392,
      "effective_rank": 100.35369156779531,
      "stable_rank": 4.943482837628039,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8058583908054114,
      "rank1_test_auroc": 0.8040985308433174,
      "mean_squared_displacement": 26.679017542113662,
      "relative_squared_displacement": 0.026053728068470373,
      "covariance_trace_ratio": 0.9776609715313256,
      "direction_participation_ratio": 339.0118109430591,
      "direction_top_1pct_eigenspace_energy": 0.020341854484003778,
      "direction_top_10pct_eigenspace_energy": 0.09948017361484744,
      "direction_variance": 1.2849419210823465,
      "direction_eigenvalue_centroid": 1.2849419210823465,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.22526710813389e-15,
      "leace_relative_squared_displacement": 0.04427996985403083
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 400,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.053129244112974795,
      "floored_eigenvalues": 0,
      "condition_number_positive": 3881.3538191991834,
      "effective_rank": 102.30533761745146,
      "stable_rank": 4.965729807415576,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.8055698873154927,
      "rank1_test_auroc": 0.803763611948988,
      "mean_squared_displacement": 26.495273671925393,
      "relative_squared_displacement": 0.02587429069523964,
      "covariance_trace_ratio": 0.9776478663567721,
      "direction_participation_ratio": 351.3859350977422,
      "direction_top_1pct_eigenspace_energy": 0.020341854484003732,
      "direction_top_10pct_eigenspace_energy": 0.099480173614847,
      "direction_variance": 1.2837987742108927,
      "direction_eigenvalue_centroid": 1.2837987742108934,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.161030878470935e-15,
      "leace_relative_squared_displacement": 0.043719059513174716
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 238,
      "condition_number_positive": 180238.15774854596,
      "effective_rank": 89.10406865213109,
      "stable_rank": 4.361427711204801,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7622040958645768,
      "rank1_test_auroc": 0.7778976483685485,
      "mean_squared_displacement": 27.609043649578332,
      "relative_squared_displacement": 0.02696195668904134,
      "covariance_trace_ratio": 0.9763426398738518,
      "direction_participation_ratio": 336.37059045431545,
      "direction_top_1pct_eigenspace_energy": 0.02118065664932011,
      "direction_top_10pct_eigenspace_energy": 0.09524207991155904,
      "direction_variance": 1.2508281370896848,
      "direction_eigenvalue_centroid": 1.250828137089685,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.6341013286672388e-14,
      "leace_relative_squared_displacement": 0.08601011838454317
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 394,
      "condition_number_positive": 180238.15774854596,
      "effective_rank": 89.10406865213109,
      "stable_rank": 4.361427711204801,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7610394621445367,
      "rank1_test_auroc": 0.7763889483025037,
      "mean_squared_displacement": 27.334458207740425,
      "relative_squared_displacement": 0.02669380684349651,
      "covariance_trace_ratio": 0.9763255330687081,
      "direction_participation_ratio": 336.3705904543161,
      "direction_top_1pct_eigenspace_energy": 0.021180656649319708,
      "direction_top_10pct_eigenspace_energy": 0.09524207991155842,
      "direction_variance": 1.250828137089668,
      "direction_eigenvalue_centroid": 1.250828137089668,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.26600415991949e-15,
      "leace_relative_squared_displacement": 0.04667433838432687
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 703,
      "condition_number_positive": 180238.15774854596,
      "effective_rank": 89.10406865213109,
      "stable_rank": 4.361427711204801,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7607713131953178,
      "rank1_test_auroc": 0.7668108939413067,
      "mean_squared_displacement": 22.942897593656753,
      "relative_squared_displacement": 0.022405173431305422,
      "covariance_trace_ratio": 0.9762559772605706,
      "direction_participation_ratio": 336.3705904543164,
      "direction_top_1pct_eigenspace_energy": 0.021180656649319687,
      "direction_top_10pct_eigenspace_energy": 0.09524207991155818,
      "direction_variance": 1.2508281370896666,
      "direction_eigenvalue_centroid": 1.2508281370896661,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 5.173046577465517e-15,
      "leace_relative_squared_displacement": 0.02846911781956074
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.022262314988650972,
      "floored_eigenvalues": 0,
      "condition_number_positive": 10312.534740422901,
      "effective_rank": 99.23919798140277,
      "stable_rank": 4.460301421495688,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7602128907961192,
      "rank1_test_auroc": 0.7756137310486508,
      "mean_squared_displacement": 26.686857259595392,
      "relative_squared_displacement": 0.026061384042573625,
      "covariance_trace_ratio": 0.9762924453677118,
      "direction_participation_ratio": 335.2909650615279,
      "direction_top_1pct_eigenspace_energy": 0.02118065664931959,
      "direction_top_10pct_eigenspace_energy": 0.09524207991155821,
      "direction_variance": 1.2454361239237657,
      "direction_eigenvalue_centroid": 1.2454361239237648,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.60767373744641e-15,
      "leace_relative_squared_displacement": 0.04485484610742417
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 800,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.024324542586346146,
      "floored_eigenvalues": 0,
      "condition_number_positive": 9418.420798366147,
      "effective_rank": 100.15873995514733,
      "stable_rank": 4.46968774694945,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7600173102093951,
      "rank1_test_auroc": 0.7753789748143078,
      "mean_squared_displacement": 26.599900949379332,
      "relative_squared_displacement": 0.025976465770878254,
      "covariance_trace_ratio": 0.9762884957122456,
      "direction_participation_ratio": 339.3144079146903,
      "direction_top_1pct_eigenspace_energy": 0.021180656649319705,
      "direction_top_10pct_eigenspace_energy": 0.09524207991155835,
      "direction_variance": 1.2449366449449015,
      "direction_eigenvalue_centroid": 1.2449366449449004,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.3123699608157e-15,
      "leace_relative_squared_displacement": 0.04369927853500722
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 6,
      "condition_number_positive": 277753.46883211046,
      "effective_rank": 100.66664758217604,
      "stable_rank": 4.48336311473598,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7303793289904413,
      "rank1_test_auroc": 0.7282879175661309,
      "mean_squared_displacement": 25.042445468470433,
      "relative_squared_displacement": 0.024455513152803157,
      "covariance_trace_ratio": 0.9761865854094186,
      "direction_participation_ratio": 317.93588314268493,
      "direction_top_1pct_eigenspace_energy": 0.019192410746046988,
      "direction_top_10pct_eigenspace_energy": 0.09874888714220867,
      "direction_variance": 1.1874109957967545,
      "direction_eigenvalue_centroid": 1.1874109957967558,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 9.57816454742499e-15,
      "leace_relative_squared_displacement": 0.05818303075727839
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 239,
      "condition_number_positive": 277753.46883211046,
      "effective_rank": 100.66664758217604,
      "stable_rank": 4.48336311473598,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7298129417709689,
      "rank1_test_auroc": 0.7275919957514339,
      "mean_squared_displacement": 24.962801186573667,
      "relative_squared_displacement": 0.024377735533763347,
      "covariance_trace_ratio": 0.9761855418182015,
      "direction_participation_ratio": 317.9358831426854,
      "direction_top_1pct_eigenspace_energy": 0.019192410746046842,
      "direction_top_10pct_eigenspace_energy": 0.09874888714220849,
      "direction_variance": 1.1874109957967511,
      "direction_eigenvalue_centroid": 1.1874109957967516,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 8.739156275007267e-15,
      "leace_relative_squared_displacement": 0.03531594571667406
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 673,
      "condition_number_positive": 277753.46883211046,
      "effective_rank": 100.66664758217604,
      "stable_rank": 4.48336311473598,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7372910230280654,
      "rank1_test_auroc": 0.7257389865416859,
      "mean_squared_displacement": 21.54269758735219,
      "relative_squared_displacement": 0.021037790612648623,
      "covariance_trace_ratio": 0.9762730457886989,
      "direction_participation_ratio": 317.93588314268436,
      "direction_top_1pct_eigenspace_energy": 0.019192410746046874,
      "direction_top_10pct_eigenspace_energy": 0.09874888714220859,
      "direction_variance": 1.187410995796752,
      "direction_eigenvalue_centroid": 1.1874109957967542,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 4.816580184965173e-15,
      "leace_relative_squared_displacement": 0.025651958476466105
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.011714267753058482,
      "floored_eigenvalues": 0,
      "condition_number_positive": 18020.045012625953,
      "effective_rank": 105.95447465753286,
      "stable_rank": 4.536269532660287,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7293713367357866,
      "rank1_test_auroc": 0.7264505587720058,
      "mean_squared_displacement": 24.583669645586134,
      "relative_squared_displacement": 0.02400748988826771,
      "covariance_trace_ratio": 0.9761825504924158,
      "direction_participation_ratio": 317.93588314263377,
      "direction_top_1pct_eigenspace_energy": 0.019192410746046648,
      "direction_top_10pct_eigenspace_energy": 0.09874888714220802,
      "direction_variance": 1.1849693731869313,
      "direction_eigenvalue_centroid": 1.1849693731869286,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 9.795727806249511e-15,
      "leace_relative_squared_displacement": 0.03439167647525356
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 1600,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.01301775673039939,
      "floored_eigenvalues": 0,
      "condition_number_positive": 16301.525759188647,
      "effective_rank": 106.54156514082283,
      "stable_rank": 4.5422339243555845,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7293023082934134,
      "rank1_test_auroc": 0.7261959786778738,
      "mean_squared_displacement": 24.53277254893215,
      "relative_squared_displacement": 0.023957785692316554,
      "covariance_trace_ratio": 0.9761823704667262,
      "direction_participation_ratio": 317.9358831427234,
      "direction_top_1pct_eigenspace_energy": 0.01919241074604676,
      "direction_top_10pct_eigenspace_energy": 0.09874888714220809,
      "direction_variance": 1.1846976850007152,
      "direction_eigenvalue_centroid": 1.184697685000714,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.451023498567422e-15,
      "leace_relative_squared_displacement": 0.03375144024772397
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 3200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 2,
      "condition_number_positive": 133655.18578603058,
      "effective_rank": 104.61532142444526,
      "stable_rank": 4.450233001603142,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6752787023360818,
      "rank1_test_auroc": 0.6471196453407148,
      "mean_squared_displacement": 24.486142495257578,
      "relative_squared_displacement": 0.02391224853052498,
      "covariance_trace_ratio": 0.9756824476603494,
      "direction_participation_ratio": 324.52098578680005,
      "direction_top_1pct_eigenspace_energy": 0.020730186173238706,
      "direction_top_10pct_eigenspace_energy": 0.11471871869556191,
      "direction_variance": 1.2481258074462995,
      "direction_eigenvalue_centroid": 1.2481258074462995,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.439675764140874e-15,
      "leace_relative_squared_displacement": 0.02764013536520786
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 3200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 144,
      "condition_number_positive": 133655.18578603058,
      "effective_rank": 104.61532142444526,
      "stable_rank": 4.450233001603142,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6748901961027249,
      "rank1_test_auroc": 0.646537449879544,
      "mean_squared_displacement": 24.45916840177995,
      "relative_squared_displacement": 0.023885906642363234,
      "covariance_trace_ratio": 0.9756826678400922,
      "direction_participation_ratio": 324.5209857867999,
      "direction_top_1pct_eigenspace_energy": 0.020730186173238886,
      "direction_top_10pct_eigenspace_energy": 0.11471871869556223,
      "direction_variance": 1.248125807446306,
      "direction_eigenvalue_centroid": 1.2481258074463066,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 8.019642319894005e-15,
      "leace_relative_squared_displacement": 0.02612070750429576
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 3200,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 665,
      "condition_number_positive": 133655.18578603058,
      "effective_rank": 104.61532142444526,
      "stable_rank": 4.450233001603142,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.7043626860559892,
      "rank1_test_auroc": 0.6713454453638774,
      "mean_squared_displacement": 21.480430975710068,
      "relative_squared_displacement": 0.020976983374716863,
      "covariance_trace_ratio": 0.975810552591923,
      "direction_participation_ratio": 324.5209857867998,
      "direction_top_1pct_eigenspace_energy": 0.02073018617323876,
      "direction_top_10pct_eigenspace_energy": 0.11471871869556201,
      "direction_variance": 1.2481258074463029,
      "direction_eigenvalue_centroid": 1.2481258074463024,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.830520341578634e-15,
      "leace_relative_squared_displacement": 0.022099811921087825
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 3200,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.005804893698244301,
      "floored_eigenvalues": 0,
      "condition_number_positive": 30435.77623644471,
      "effective_rank": 107.1827940240818,
      "stable_rank": 4.4761033842922355,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6746317819338407,
      "rank1_test_auroc": 0.6459813384444113,
      "mean_squared_displacement": 24.272452763886655,
      "relative_squared_displacement": 0.02370356715223306,
      "covariance_trace_ratio": 0.9756847948191231,
      "direction_participation_ratio": 324.5209857869294,
      "direction_top_1pct_eigenspace_energy": 0.02073018617323863,
      "direction_top_10pct_eigenspace_energy": 0.11471871869556124,
      "direction_variance": 1.2466194787726688,
      "direction_eigenvalue_centroid": 1.2466194787726697,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 1.0119695579594134e-14,
      "leace_relative_squared_displacement": 0.025571916109926277
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 3200,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0064567522157999045,
      "floored_eigenvalues": 0,
      "condition_number_positive": 27992.475659993717,
      "effective_rank": 107.47143476580976,
      "stable_rank": 4.479027286780002,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6745530187111328,
      "rank1_test_auroc": 0.645885349228591,
      "mean_squared_displacement": 24.248484124591094,
      "relative_squared_displacement": 0.02368016027792099,
      "covariance_trace_ratio": 0.9756851189869806,
      "direction_participation_ratio": 324.520985786882,
      "direction_top_1pct_eigenspace_energy": 0.020730186173238793,
      "direction_top_10pct_eigenspace_energy": 0.11471871869556204,
      "direction_variance": 1.246450326118523,
      "direction_eigenvalue_centroid": 1.2464503261185236,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.4334494928194336e-15,
      "leace_relative_squared_displacement": 0.025422462360382054
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 6400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 1,
      "condition_number_positive": 107679.25354912331,
      "effective_rank": 105.909215355585,
      "stable_rank": 4.361279800002436,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6373307586314315,
      "rank1_test_auroc": 0.6388155348112194,
      "mean_squared_displacement": 25.520330584577138,
      "relative_squared_displacement": 0.02492219783650111,
      "covariance_trace_ratio": 0.9755420553738848,
      "direction_participation_ratio": 325.58940895421733,
      "direction_top_1pct_eigenspace_energy": 0.01977274932275175,
      "direction_top_10pct_eigenspace_energy": 0.10776415220426894,
      "direction_variance": 1.2051024185498482,
      "direction_eigenvalue_centroid": 1.2051024185498505,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.958945256460697e-15,
      "leace_relative_squared_displacement": 0.021460313385208273
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 6400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 92,
      "condition_number_positive": 107679.25354912331,
      "effective_rank": 105.909215355585,
      "stable_rank": 4.361279800002436,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6372794297896668,
      "rank1_test_auroc": 0.6379505885077955,
      "mean_squared_displacement": 25.505301065549386,
      "relative_squared_displacement": 0.024907520571825572,
      "covariance_trace_ratio": 0.9755419187920586,
      "direction_participation_ratio": 325.58940895421745,
      "direction_top_1pct_eigenspace_energy": 0.0197727493227517,
      "direction_top_10pct_eigenspace_energy": 0.10776415220426887,
      "direction_variance": 1.2051024185498478,
      "direction_eigenvalue_centroid": 1.205102418549849,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.289137250996217e-15,
      "leace_relative_squared_displacement": 0.021328204195408335
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 6400,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 660,
      "condition_number_positive": 107679.25354912331,
      "effective_rank": 105.909215355585,
      "stable_rank": 4.361279800002436,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6817673759191624,
      "rank1_test_auroc": 0.6699682087890647,
      "mean_squared_displacement": 22.265618462854167,
      "relative_squared_displacement": 0.021743768030131023,
      "covariance_trace_ratio": 0.9756292295705143,
      "direction_participation_ratio": 325.5894089542173,
      "direction_top_1pct_eigenspace_energy": 0.01977274932275168,
      "direction_top_10pct_eigenspace_energy": 0.10776415220426899,
      "direction_variance": 1.2051024185498478,
      "direction_eigenvalue_centroid": 1.2051024185498496,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 4.949524477619745e-15,
      "leace_relative_squared_displacement": 0.02085451335733387
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 6400,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0028176989987144167,
      "floored_eigenvalues": 0,
      "condition_number_positive": 46901.56738185829,
      "effective_rank": 107.13514684004345,
      "stable_rank": 4.373550663414988,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6370210156207825,
      "rank1_test_auroc": 0.6382093420460936,
      "mean_squared_displacement": 25.406489394175885,
      "relative_squared_displacement": 0.024811024798999888,
      "covariance_trace_ratio": 0.9755410970807046,
      "direction_participation_ratio": 325.58940895415566,
      "direction_top_1pct_eigenspace_energy": 0.019772749322751797,
      "direction_top_10pct_eigenspace_energy": 0.10776415220426909,
      "direction_variance": 1.204531837260469,
      "direction_eigenvalue_centroid": 1.204531837260471,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.958503799173452e-15,
      "leace_relative_squared_displacement": 0.021226146727840515
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 6400,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0031229850017171477,
      "floored_eigenvalues": 0,
      "condition_number_positive": 44190.70204050626,
      "effective_rank": 107.26810694857102,
      "stable_rank": 4.374884307797572,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6369723417191091,
      "rank1_test_auroc": 0.6381091793861072,
      "mean_squared_displacement": 25.394164536790637,
      "relative_squared_displacement": 0.024798988805459606,
      "covariance_trace_ratio": 0.9755410088802127,
      "direction_participation_ratio": 325.58940895418533,
      "direction_top_1pct_eigenspace_energy": 0.019772749322751654,
      "direction_top_10pct_eigenspace_energy": 0.10776415220426928,
      "direction_variance": 1.2044700171436586,
      "direction_eigenvalue_centroid": 1.2044700171436595,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.125267799392514e-15,
      "leace_relative_squared_displacement": 0.021205926759974184
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 12800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 0,
      "condition_number_positive": 92470.05121549871,
      "effective_rank": 108.9948227490266,
      "stable_rank": 4.424236029328101,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6298305528735744,
      "rank1_test_auroc": 0.6284466127805467,
      "mean_squared_displacement": 24.8224075073186,
      "relative_squared_displacement": 0.024240632331365822,
      "covariance_trace_ratio": 0.9754894997615922,
      "direction_participation_ratio": 344.1510453188204,
      "direction_top_1pct_eigenspace_energy": 0.020014108102633963,
      "direction_top_10pct_eigenspace_energy": 0.11063323518738942,
      "direction_variance": 1.22273552758818,
      "direction_eigenvalue_centroid": 1.2227355275881822,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.334567303137991e-15,
      "leace_relative_squared_displacement": 0.01941969693402045
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 12800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 62,
      "condition_number_positive": 92470.05121549871,
      "effective_rank": 108.9948227490266,
      "stable_rank": 4.424236029328101,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6297889588121444,
      "rank1_test_auroc": 0.6279040650389539,
      "mean_squared_displacement": 24.81367744571256,
      "relative_squared_displacement": 0.024232106880578672,
      "covariance_trace_ratio": 0.9754895493254193,
      "direction_participation_ratio": 344.1510453188202,
      "direction_top_1pct_eigenspace_energy": 0.02001410810263398,
      "direction_top_10pct_eigenspace_energy": 0.11063323518738946,
      "direction_variance": 1.222735527588184,
      "direction_eigenvalue_centroid": 1.222735527588184,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.177278760112042e-15,
      "leace_relative_squared_displacement": 0.019427240676265414
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 12800,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 653,
      "condition_number_positive": 92470.05121549871,
      "effective_rank": 108.9948227490266,
      "stable_rank": 4.424236029328101,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.679381469757135,
      "rank1_test_auroc": 0.6591495981494948,
      "mean_squared_displacement": 21.876338730058638,
      "relative_squared_displacement": 0.02136361204107289,
      "covariance_trace_ratio": 0.9756064007447379,
      "direction_participation_ratio": 344.1510453188198,
      "direction_top_1pct_eigenspace_energy": 0.02001410810263407,
      "direction_top_10pct_eigenspace_energy": 0.1106332351873893,
      "direction_variance": 1.2227355275881866,
      "direction_eigenvalue_centroid": 1.222735527588187,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.086476669721431e-15,
      "leace_relative_squared_displacement": 0.020110074933303933
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 12800,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0014441831141176014,
      "floored_eigenvalues": 0,
      "condition_number_positive": 58606.73611326145,
      "effective_rank": 109.62775214944944,
      "stable_rank": 4.4306069916706265,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6299871943389598,
      "rank1_test_auroc": 0.6283245395386884,
      "mean_squared_displacement": 24.76666559547054,
      "relative_squared_displacement": 0.024186196870576698,
      "covariance_trace_ratio": 0.9754898508279901,
      "direction_participation_ratio": 344.1510453188762,
      "direction_top_1pct_eigenspace_energy": 0.020014108102633977,
      "direction_top_10pct_eigenspace_energy": 0.11063323518738985,
      "direction_variance": 1.2224141233807955,
      "direction_eigenvalue_centroid": 1.2224141233807964,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.7529154921798145e-15,
      "leace_relative_squared_displacement": 0.01940162742419747
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 12800,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0016064168390970326,
      "floored_eigenvalues": 0,
      "condition_number_positive": 56287.45155321448,
      "effective_rank": 109.69889670493052,
      "stable_rank": 4.431323826527283,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6300075488796595,
      "rank1_test_auroc": 0.6283172360113977,
      "mean_squared_displacement": 24.760406060752555,
      "relative_squared_displacement": 0.024180084043703667,
      "covariance_trace_ratio": 0.9754898942993362,
      "direction_participation_ratio": 344.15104531882855,
      "direction_top_1pct_eigenspace_energy": 0.020014108102633883,
      "direction_top_10pct_eigenspace_energy": 0.11063323518738918,
      "direction_variance": 1.222378018124278,
      "direction_eigenvalue_centroid": 1.2223780181242767,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.530457984802563e-15,
      "leace_relative_squared_displacement": 0.019400270609524362
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 17206,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0,
      "floored_eigenvalues": 0,
      "condition_number_positive": 90995.00527255783,
      "effective_rank": 108.7449296019066,
      "stable_rank": 4.392152131637782,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6389148728858933,
      "rank1_test_auroc": 0.6338553964198109,
      "mean_squared_displacement": 25.114795236019706,
      "relative_squared_displacement": 0.024526167222675494,
      "covariance_trace_ratio": 0.9754738327773257,
      "direction_participation_ratio": 337.2188733132539,
      "direction_top_1pct_eigenspace_energy": 0.020090144786428912,
      "direction_top_10pct_eigenspace_energy": 0.10821203047860249,
      "direction_variance": 1.2217318179965857,
      "direction_eigenvalue_centroid": 1.2217318179965868,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 8.74444685766705e-15,
      "leace_relative_squared_displacement": 0.018973044210302756
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 17206,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.0001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 58,
      "condition_number_positive": 90995.00527255783,
      "effective_rank": 108.7449296019066,
      "stable_rank": 4.392152131637782,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6387962855618163,
      "rank1_test_auroc": 0.6336289870738001,
      "mean_squared_displacement": 25.10711234581541,
      "relative_squared_displacement": 0.02451866440021036,
      "covariance_trace_ratio": 0.9754738347872098,
      "direction_participation_ratio": 337.21887331325377,
      "direction_top_1pct_eigenspace_energy": 0.02009014478642889,
      "direction_top_10pct_eigenspace_energy": 0.10821203047860248,
      "direction_variance": 1.221731817996588,
      "direction_eigenvalue_centroid": 1.2217318179965875,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 9.711926906098971e-15,
      "leace_relative_squared_displacement": 0.019000414731866373
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 17206,
      "estimator": "empirical",
      "eigenvalue_floor_fraction": 0.001,
      "shrinkage": 0.0,
      "floored_eigenvalues": 655,
      "condition_number_positive": 90995.00527255783,
      "effective_rank": 108.7449296019066,
      "stable_rank": 4.392152131637782,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6811328452373472,
      "rank1_test_auroc": 0.6584943674154173,
      "mean_squared_displacement": 22.094449860578774,
      "relative_squared_displacement": 0.02157661119197146,
      "covariance_trace_ratio": 0.9755782685267257,
      "direction_participation_ratio": 337.218873313254,
      "direction_top_1pct_eigenspace_energy": 0.020090144786428836,
      "direction_top_10pct_eigenspace_energy": 0.10821203047860238,
      "direction_variance": 1.2217318179965835,
      "direction_eigenvalue_centroid": 1.221731817996584,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 5.219076513065774e-15,
      "leace_relative_squared_displacement": 0.019928291764903062
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 17206,
      "estimator": "oas",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0010622205697457387,
      "floored_eigenvalues": 0,
      "condition_number_positive": 64306.712390935216,
      "effective_rank": 109.2082623523816,
      "stable_rank": 4.396802473446219,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6392794846584287,
      "rank1_test_auroc": 0.634149624233521,
      "mean_squared_displacement": 25.073258199068015,
      "relative_squared_displacement": 0.024485603710027358,
      "covariance_trace_ratio": 0.9754738504221363,
      "direction_participation_ratio": 337.2188733132605,
      "direction_top_1pct_eigenspace_energy": 0.020090144786428742,
      "direction_top_10pct_eigenspace_energy": 0.108212030478603,
      "direction_variance": 1.221496289898537,
      "direction_eigenvalue_centroid": 1.221496289898536,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 7.843426230571528e-15,
      "leace_relative_squared_displacement": 0.018975344850767514
    },
    {
      "dataset": "100doh_full_vjepa2",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21",
      "covariance_sample_count": 17206,
      "estimator": "ledoit_wolf",
      "eigenvalue_floor_fraction": 1e-05,
      "shrinkage": 0.0011813180192718376,
      "floored_eigenvalues": 0,
      "condition_number_positive": 62257.01189218559,
      "effective_rank": 109.26023645282086,
      "stable_rank": 4.397324489392079,
      "intact_val_auroc": 0.8903784086112096,
      "intact_test_auroc": 0.8748603200405659,
      "rank1_val_auroc": 0.6393308135001934,
      "rank1_test_auroc": 0.6342028356466387,
      "mean_squared_displacement": 25.068602271269874,
      "relative_squared_displacement": 0.024481056905536987,
      "covariance_trace_ratio": 0.97547385460161,
      "direction_participation_ratio": 337.21887331324007,
      "direction_top_1pct_eigenspace_energy": 0.020090144786428905,
      "direction_top_10pct_eigenspace_energy": 0.10821203047860235,
      "direction_variance": 1.221469882204541,
      "direction_eigenvalue_centroid": 1.2214698822045404,
      "leace_val_auroc": 0.5,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 6.695649263575586e-15,
      "leace_relative_squared_displacement": 0.01897579291656981
    }
  ],
  "elapsed_seconds": 53.705323667032644
}


==> anc/artifact_v14_arxiv/results/latent_rank_control/aggregate_curves.csv <==
condition_number,method,erased_dimensions,trials,mean_test_orientation_free_auroc,std_test_orientation_free_auroc,q025,q975,fraction_above_0_55
1.0,empirical_covariance,0,25,0.9995005397314067,0.00021324433927424072,0.9990318771471287,0.9997859033516459,1.0
1.0,empirical_covariance,1,25,0.5142308046789223,0.012208606515389946,0.5004575501613823,0.5386413425226766,0.0
1.0,empirical_covariance,2,25,0.5170995371276099,0.008797122409549768,0.5052155091368196,0.5323051074490607,0.0
1.0,empirical_covariance,3,25,0.5154144333268572,0.011844473190305342,0.5000513148299859,0.5369506564363657,0.0
1.0,euclidean,0,25,0.9995005397314067,0.00021324433927424072,0.9990318771471287,0.9997859033516459,1.0
1.0,euclidean,1,25,0.5127401458606847,0.00899192885405747,0.5030327381791485,0.5319311773563148,0.0
1.0,euclidean,2,25,0.5106770314966174,0.007452075172846389,0.5005875600588608,0.5251253314784875,0.0
1.0,euclidean,3,25,0.5120531849677445,0.00774064311977828,0.500526441994869,0.5260753254405665,0.0
1.0,oracle_covariance,0,25,0.9995005397314067,0.00021324433927424072,0.9990318771471287,0.9997859033516459,1.0
1.0,oracle_covariance,1,25,0.5127401458606847,0.00899192885405747,0.5030327381791485,0.5319311773563148,0.0
1.0,oracle_covariance,2,25,0.5106770314966174,0.007452075172846389,0.5005875600588608,0.5251253314784875,0.0
1.0,oracle_covariance,3,25,0.5120531849677445,0.00774064311977828,0.500526441994869,0.5260753254405665,0.0
10.0,empirical_covariance,0,25,0.9996649766385937,0.00015806069079147653,0.9993510333828993,0.9999173134627276,1.0
10.0,empirical_covariance,1,25,0.513252186337958,0.008764872969846687,0.5020806815553079,0.5291129912133368,0.0
10.0,empirical_covariance,2,25,0.5125168136451039,0.010621956340817732,0.5001232155278407,0.5344420973620608,0.0
10.0,empirical_covariance,3,25,0.5154084095535515,0.009521559856291927,0.5029021040525105,0.5345572372211238,0.0
10.0,euclidean,0,25,0.9996649766385937,0.00015806069079147653,0.9993510333828993,0.9999173134627276,1.0
10.0,euclidean,1,25,0.845982821411881,0.030204021289387737,0.8076198207949022,0.9021957193664786,1.0
10.0,euclidean,2,25,0.7767672672873018,0.030036594205586787,0.7300434713703291,0.8266550098175846,1.0
10.0,euclidean,3,25,0.7175965810009625,0.0246853673978807,0.6753541133579795,0.7590277362807047,1.0
10.0,oracle_covariance,0,25,0.9996649766385937,0.00015806069079147653,0.9993510333828993,0.9999173134627276,1.0
10.0,oracle_covariance,1,25,0.5086659021563936,0.006515039163578495,0.5007256214259231,0.5198540556385366,0.0
10.0,oracle_covariance,2,25,0.5118737650301943,0.008449315485724605,0.5001344841077956,0.5238358669996953,0.0
10.0,oracle_covariance,3,25,0.5109646582170239,0.007533203444578143,0.50087314236107,0.5276805788857344,0.0
100.0,empirical_covariance,0,25,0.9997326367243717,0.00010801825750257171,0.9995019336755308,0.9998596168894015,1.0
100.0,empirical_covariance,1,25,0.5158633704839872,0.011266455738211749,0.5014314082713706,0.5365975718943404,0.0
100.0,empirical_covariance,2,25,0.5111255374778763,0.008085294211961408,0.5003821082604838,0.5281827564543395,0.0
100.0,empirical_covariance,3,25,0.5145428231486247,0.009165015761126069,0.5013865272748008,0.5325708668376061,0.0
100.0,euclidean,0,25,0.9997326367243717,0.00010801825750257171,0.9995019336755308,0.9998596168894015,1.0
100.0,euclidean,1,25,0.9247335303797155,0.020855558281336325,0.878870978423547,0.9593317276008809,1.0
100.0,euclidean,2,25,0.8838971373058476,0.02434945380290259,0.8352004456804266,0.9232199171924547,1.0
100.0,euclidean,3,25,0.8571098932025523,0.025830158767710887,0.8019135092469296,0.902940628998861,1.0
100.0,oracle_covariance,0,25,0.9997326367243717,0.00010801825750257171,0.9995019336755308,0.9998596168894015,1.0
100.0,oracle_covariance,1,25,0.5125362695296335,0.0072154318634997175,0.5016662696804534,0.5266657159428986,0.0
100.0,oracle_covariance,2,25,0.5088861322204905,0.00733247070750155,0.5003997094456716,0.5260957798254847,0.0
100.0,oracle_covariance,3,25,0.5088832040488556,0.008476336503344135,0.5002998267339352,0.5277453160590974,0.0
1000.0,empirical_covariance,0,25,0.9994798763614774,0.00039918521299740604,0.998507752581584,0.9998507615625094,1.0
1000.0,empirical_covariance,1,25,0.5151426527821021,0.010351501736184522,0.5007243530383932,0.5385883347869654,0.0
1000.0,empirical_covariance,2,25,0.5127367853872876,0.011914797756294955,0.5012264966126312,0.5428346341590823,0.04
1000.0,empirical_covariance,3,25,0.5126115052186687,0.010544147574698704,0.5018093862411421,0.5397865779367516,0.0
1000.0,euclidean,0,25,0.9996017700153712,0.00016959850790696196,0.9992774029109495,0.9998312609550911,1.0
1000.0,euclidean,1,25,0.9448990477145089,0.02379328004198063,0.9041992683419263,0.9842500471621954,1.0
1000.0,euclidean,2,25,0.9223044992304156,0.027699969722178856,0.876891084117534,0.9717161450334976,1.0
1000.0,euclidean,3,25,0.9060376971322123,0.02939640643450051,0.8526590750058297,0.9563890754435076,1.0
1000.0,oracle_covariance,0,25,0.9994937468668948,0.00032744461175069814,0.99870086742206,0.9998401557505858,1.0
1000.0,oracle_covariance,1,25,0.5096552109168146,0.008905159664114452,0.5007418036282204,0.5270525126634507,0.0
1000.0,oracle_covariance,2,25,0.5101007137182192,0.007496933685563407,0.5004172581384685,0.5247282196949503,0.0
1000.0,oracle_covariance,3,25,0.5093207380713253,0.0059415814134824475,0.5002734241326985,0.5184064956838719,0.0


==> anc/artifact_v14_arxiv/results/latent_rank_control/summary.json <==
{
  "construction": {
    "latent": "h ~ N(0, I)",
    "concept": "y = 1[h^T v >= 0] for an independently sampled unit v",
    "nuisance": "orthogonal Gaussian coordinates, independent of h^T v",
    "observation": "x = h A for an invertible random mixing matrix A",
    "oracle_guard": "x -> h(I-vv^T)A; rank(I - A^-1(I-vv^T)A) = 1",
    "minimum_linear_guarding_rank": 1
  },
  "conditions": [
    1.0,
    10.0,
    100.0,
    1000.0
  ],
  "trials_per_condition": 25,
  "dimension": 32,
  "split_counts": {
    "train": 2000,
    "val": 1000,
    "test": 2000
  },
  "aggregate_curves": [
    {
      "condition_number": 1.0,
      "method": "empirical_covariance",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9995005397314067,
      "std_test_orientation_free_auroc": 0.00021324433927424072,
      "q025": 0.9990318771471287,
      "q975": 0.9997859033516459,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1.0,
      "method": "empirical_covariance",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5142308046789223,
      "std_test_orientation_free_auroc": 0.012208606515389946,
      "q025": 0.5004575501613823,
      "q975": 0.5386413425226766,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1.0,
      "method": "empirical_covariance",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5170995371276099,
      "std_test_orientation_free_auroc": 0.008797122409549768,
      "q025": 0.5052155091368196,
      "q975": 0.5323051074490607,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1.0,
      "method": "empirical_covariance",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5154144333268572,
      "std_test_orientation_free_auroc": 0.011844473190305342,
      "q025": 0.5000513148299859,
      "q975": 0.5369506564363657,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9995005397314067,
      "std_test_orientation_free_auroc": 0.00021324433927424072,
      "q025": 0.9990318771471287,
      "q975": 0.9997859033516459,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5127401458606847,
      "std_test_orientation_free_auroc": 0.00899192885405747,
      "q025": 0.5030327381791485,
      "q975": 0.5319311773563148,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5106770314966174,
      "std_test_orientation_free_auroc": 0.007452075172846389,
      "q025": 0.5005875600588608,
      "q975": 0.5251253314784875,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1.0,
      "method": "euclidean",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5120531849677445,
      "std_test_orientation_free_auroc": 0.00774064311977828,
      "q025": 0.500526441994869,
      "q975": 0.5260753254405665,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1.0,
      "method": "oracle_covariance",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9995005397314067,
      "std_test_orientation_free_auroc": 0.00021324433927424072,
      "q025": 0.9990318771471287,
      "q975": 0.9997859033516459,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1.0,
      "method": "oracle_covariance",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5127401458606847,
      "std_test_orientation_free_auroc": 0.00899192885405747,
      "q025": 0.5030327381791485,
      "q975": 0.5319311773563148,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1.0,
      "method": "oracle_covariance",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5106770314966174,
      "std_test_orientation_free_auroc": 0.007452075172846389,
      "q025": 0.5005875600588608,
      "q975": 0.5251253314784875,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1.0,
      "method": "oracle_covariance",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5120531849677445,
      "std_test_orientation_free_auroc": 0.00774064311977828,
      "q025": 0.500526441994869,
      "q975": 0.5260753254405665,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 10.0,
      "method": "empirical_covariance",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9996649766385937,
      "std_test_orientation_free_auroc": 0.00015806069079147653,
      "q025": 0.9993510333828993,
      "q975": 0.9999173134627276,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 10.0,
      "method": "empirical_covariance",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.513252186337958,
      "std_test_orientation_free_auroc": 0.008764872969846687,
      "q025": 0.5020806815553079,
      "q975": 0.5291129912133368,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 10.0,
      "method": "empirical_covariance",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5125168136451039,
      "std_test_orientation_free_auroc": 0.010621956340817732,
      "q025": 0.5001232155278407,
      "q975": 0.5344420973620608,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 10.0,
      "method": "empirical_covariance",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5154084095535515,
      "std_test_orientation_free_auroc": 0.009521559856291927,
      "q025": 0.5029021040525105,
      "q975": 0.5345572372211238,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 10.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9996649766385937,
      "std_test_orientation_free_auroc": 0.00015806069079147653,
      "q025": 0.9993510333828993,
      "q975": 0.9999173134627276,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 10.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.845982821411881,
      "std_test_orientation_free_auroc": 0.030204021289387737,
      "q025": 0.8076198207949022,
      "q975": 0.9021957193664786,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 10.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.7767672672873018,
      "std_test_orientation_free_auroc": 0.030036594205586787,
      "q025": 0.7300434713703291,
      "q975": 0.8266550098175846,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 10.0,
      "method": "euclidean",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.7175965810009625,
      "std_test_orientation_free_auroc": 0.0246853673978807,
      "q025": 0.6753541133579795,
      "q975": 0.7590277362807047,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 10.0,
      "method": "oracle_covariance",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9996649766385937,
      "std_test_orientation_free_auroc": 0.00015806069079147653,
      "q025": 0.9993510333828993,
      "q975": 0.9999173134627276,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 10.0,
      "method": "oracle_covariance",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5086659021563936,
      "std_test_orientation_free_auroc": 0.006515039163578495,
      "q025": 0.5007256214259231,
      "q975": 0.5198540556385366,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 10.0,
      "method": "oracle_covariance",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5118737650301943,
      "std_test_orientation_free_auroc": 0.008449315485724605,
      "q025": 0.5001344841077956,
      "q975": 0.5238358669996953,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 10.0,
      "method": "oracle_covariance",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5109646582170239,
      "std_test_orientation_free_auroc": 0.007533203444578143,
      "q025": 0.50087314236107,
      "q975": 0.5276805788857344,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 100.0,
      "method": "empirical_covariance",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9997326367243717,
      "std_test_orientation_free_auroc": 0.00010801825750257171,
      "q025": 0.9995019336755308,
      "q975": 0.9998596168894015,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 100.0,
      "method": "empirical_covariance",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5158633704839872,
      "std_test_orientation_free_auroc": 0.011266455738211749,
      "q025": 0.5014314082713706,
      "q975": 0.5365975718943404,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 100.0,
      "method": "empirical_covariance",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5111255374778763,
      "std_test_orientation_free_auroc": 0.008085294211961408,
      "q025": 0.5003821082604838,
      "q975": 0.5281827564543395,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 100.0,
      "method": "empirical_covariance",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5145428231486247,
      "std_test_orientation_free_auroc": 0.009165015761126069,
      "q025": 0.5013865272748008,
      "q975": 0.5325708668376061,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 100.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9997326367243717,
      "std_test_orientation_free_auroc": 0.00010801825750257171,
      "q025": 0.9995019336755308,
      "q975": 0.9998596168894015,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 100.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9247335303797155,
      "std_test_orientation_free_auroc": 0.020855558281336325,
      "q025": 0.878870978423547,
      "q975": 0.9593317276008809,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 100.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.8838971373058476,
      "std_test_orientation_free_auroc": 0.02434945380290259,
      "q025": 0.8352004456804266,
      "q975": 0.9232199171924547,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 100.0,
      "method": "euclidean",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.8571098932025523,
      "std_test_orientation_free_auroc": 0.025830158767710887,
      "q025": 0.8019135092469296,
      "q975": 0.902940628998861,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 100.0,
      "method": "oracle_covariance",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9997326367243717,
      "std_test_orientation_free_auroc": 0.00010801825750257171,
      "q025": 0.9995019336755308,
      "q975": 0.9998596168894015,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 100.0,
      "method": "oracle_covariance",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5125362695296335,
      "std_test_orientation_free_auroc": 0.0072154318634997175,
      "q025": 0.5016662696804534,
      "q975": 0.5266657159428986,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 100.0,
      "method": "oracle_covariance",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5088861322204905,
      "std_test_orientation_free_auroc": 0.00733247070750155,
      "q025": 0.5003997094456716,
      "q975": 0.5260957798254847,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 100.0,
      "method": "oracle_covariance",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5088832040488556,
      "std_test_orientation_free_auroc": 0.008476336503344135,
      "q025": 0.5002998267339352,
      "q975": 0.5277453160590974,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1000.0,
      "method": "empirical_covariance",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9994798763614774,
      "std_test_orientation_free_auroc": 0.00039918521299740604,
      "q025": 0.998507752581584,
      "q975": 0.9998507615625094,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1000.0,
      "method": "empirical_covariance",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5151426527821021,
      "std_test_orientation_free_auroc": 0.010351501736184522,
      "q025": 0.5007243530383932,
      "q975": 0.5385883347869654,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1000.0,
      "method": "empirical_covariance",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5127367853872876,
      "std_test_orientation_free_auroc": 0.011914797756294955,
      "q025": 0.5012264966126312,
      "q975": 0.5428346341590823,
      "fraction_above_0_55": 0.04
    },
    {
      "condition_number": 1000.0,
      "method": "empirical_covariance",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5126115052186687,
      "std_test_orientation_free_auroc": 0.010544147574698704,
      "q025": 0.5018093862411421,
      "q975": 0.5397865779367516,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9996017700153712,
      "std_test_orientation_free_auroc": 0.00016959850790696196,
      "q025": 0.9992774029109495,
      "q975": 0.9998312609550911,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9448990477145089,
      "std_test_orientation_free_auroc": 0.02379328004198063,
      "q025": 0.9041992683419263,
      "q975": 0.9842500471621954,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9223044992304156,
      "std_test_orientation_free_auroc": 0.027699969722178856,
      "q025": 0.876891084117534,
      "q975": 0.9717161450334976,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9060376971322123,
      "std_test_orientation_free_auroc": 0.02939640643450051,
      "q025": 0.8526590750058297,
      "q975": 0.9563890754435076,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1000.0,
      "method": "oracle_covariance",
      "erased_dimensions": 0,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.9994937468668948,
      "std_test_orientation_free_auroc": 0.00032744461175069814,
      "q025": 0.99870086742206,
      "q975": 0.9998401557505858,
      "fraction_above_0_55": 1.0
    },
    {
      "condition_number": 1000.0,
      "method": "oracle_covariance",
      "erased_dimensions": 1,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5096552109168146,
      "std_test_orientation_free_auroc": 0.008905159664114452,
      "q025": 0.5007418036282204,
      "q975": 0.5270525126634507,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1000.0,
      "method": "oracle_covariance",
      "erased_dimensions": 2,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5101007137182192,
      "std_test_orientation_free_auroc": 0.007496933685563407,
      "q025": 0.5004172581384685,
      "q975": 0.5247282196949503,
      "fraction_above_0_55": 0.0
    },
    {
      "condition_number": 1000.0,
      "method": "oracle_covariance",
      "erased_dimensions": 3,
      "trials": 25,
      "mean_test_orientation_free_auroc": 0.5093207380713253,
      "std_test_orientation_free_auroc": 0.0059415814134824475,
      "q025": 0.5002734241326985,
      "q975": 0.5184064956838719,
      "fraction_above_0_55": 0.0
    }
  ],
  "trial_diagnostics": [
    {
      "trial": 0,
      "seed": 20260710,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.03476771389942093,
      "oracle_rank_one_test_auroc": 0.49079617742004866,
      "oracle_rank_one_coefficient_norm": 0.20126428189649956,
      "leace_test_auroc": 0.5420056640447202,
      "leace_coefficient_norm": 4.170321878387485e-08,
      "leace_cross_covariance_relative": 3.623667962111052e-15,
      "leace_affine_equivariance_relative_error": 2.700626492351345e-15
    },
    {
      "trial": 1,
      "seed": 20260711,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06894579446228931,
      "oracle_rank_one_test_auroc": 0.4799751157945693,
      "oracle_rank_one_coefficient_norm": 0.2841499209297534,
      "leace_test_auroc": 0.5033410646399241,
      "leace_coefficient_norm": 2.0102644542890382e-05,
      "leace_cross_covariance_relative": 2.1755303944289464e-15,
      "leace_affine_equivariance_relative_error": 2.0580885661999033e-15
    },
    {
      "trial": 2,
      "seed": 20260712,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04024458663147366,
      "oracle_rank_one_test_auroc": 0.49822228489647247,
      "oracle_rank_one_coefficient_norm": 0.21635785768452678,
      "leace_test_auroc": 0.4857927809264921,
      "leace_coefficient_norm": 5.629248662275379e-07,
      "leace_cross_covariance_relative": 2.9352320963438243e-15,
      "leace_affine_equivariance_relative_error": 1.8165645599489966e-15
    },
    {
      "trial": 3,
      "seed": 20260713,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06518277561736148,
      "oracle_rank_one_test_auroc": 0.4798372412247528,
      "oracle_rank_one_coefficient_norm": 0.2696631797779791,
      "leace_test_auroc": 0.4947604640646073,
      "leace_coefficient_norm": 2.7021682847767193e-05,
      "leace_cross_covariance_relative": 3.9443857992484705e-15,
      "leace_affine_equivariance_relative_error": 1.948389893921256e-15
    },
    {
      "trial": 4,
      "seed": 20260714,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.03917518994659029,
      "oracle_rank_one_test_auroc": 0.4811830295757394,
      "oracle_rank_one_coefficient_norm": 0.22708841644027292,
      "leace_test_auroc": 0.48697217430435763,
      "leace_coefficient_norm": 9.922027355492813e-07,
      "leace_cross_covariance_relative": 1.73974814261589e-15,
      "leace_affine_equivariance_relative_error": 3.3572376085952515e-15
    },
    {
      "trial": 5,
      "seed": 20260715,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04442952099956832,
      "oracle_rank_one_test_auroc": 0.5179856474833094,
      "oracle_rank_one_coefficient_norm": 0.26382102647523087,
      "leace_test_auroc": 0.5162305843010349,
      "leace_coefficient_norm": 3.5750015830171485e-05,
      "leace_cross_covariance_relative": 2.343265222130084e-15,
      "leace_affine_equivariance_relative_error": 1.8884712713248496e-15
    },
    {
      "trial": 6,
      "seed": 20260716,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05354123384301915,
      "oracle_rank_one_test_auroc": 0.49969692241213753,
      "oracle_rank_one_coefficient_norm": 0.20769953200556462,
      "leace_test_auroc": 0.4964310863581077,
      "leace_coefficient_norm": 4.9465150587964626e-08,
      "leace_cross_covariance_relative": 3.0188517014018246e-15,
      "leace_affine_equivariance_relative_error": 2.414263611758202e-15
    },
    {
      "trial": 7,
      "seed": 20260717,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.08468285117266641,
      "oracle_rank_one_test_auroc": 0.5002279931381096,
      "oracle_rank_one_coefficient_norm": 0.3449297265169838,
      "leace_test_auroc": 0.510284800591376,
      "leace_coefficient_norm": 5.278368645002029e-05,
      "leace_cross_covariance_relative": 2.3577266547789095e-15,
      "leace_affine_equivariance_relative_error": 2.142515448598534e-15
    },
    {
      "trial": 8,
      "seed": 20260718,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05294251464734473,
      "oracle_rank_one_test_auroc": 0.4745089636168474,
      "oracle_rank_one_coefficient_norm": 0.31637668544242714,
      "leace_test_auroc": 0.4701423044265368,
      "leace_coefficient_norm": 4.6449334379982304e-07,
      "leace_cross_covariance_relative": 2.420367159259493e-15,
      "leace_affine_equivariance_relative_error": 2.107367189162286e-15
    },
    {
      "trial": 9,
      "seed": 20260719,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04623115894169549,
      "oracle_rank_one_test_auroc": 0.5003920250896058,
      "oracle_rank_one_coefficient_norm": 0.31164323189954546,
      "leace_test_auroc": 0.5285088245647721,
      "leace_coefficient_norm": 2.9128280111118546e-07,
      "leace_cross_covariance_relative": 3.0759286349176643e-15,
      "leace_affine_equivariance_relative_error": 2.937627307763295e-15
    },
    {
      "trial": 10,
      "seed": 20260720,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05506539716832,
      "oracle_rank_one_test_auroc": 0.5106235138044104,
      "oracle_rank_one_coefficient_norm": 0.2169351897801008,
      "leace_test_auroc": 0.5045981327125729,
      "leace_coefficient_norm": 8.373138680800548e-05,
      "leace_cross_covariance_relative": 1.9928123566506655e-15,
      "leace_affine_equivariance_relative_error": 2.7587732868506707e-15
    },
    {
      "trial": 11,
      "seed": 20260721,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05941470051834255,
      "oracle_rank_one_test_auroc": 0.5058874949866528,
      "oracle_rank_one_coefficient_norm": 0.30023128049757514,
      "leace_test_auroc": 0.48553405525533816,
      "leace_coefficient_norm": 6.671444024487448e-05,
      "leace_cross_covariance_relative": 2.581436150170778e-15,
      "leace_affine_equivariance_relative_error": 2.0711993123361074e-15
    },
    {
      "trial": 12,
      "seed": 20260722,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04583457114427201,
      "oracle_rank_one_test_auroc": 0.5016267749249623,
      "oracle_rank_one_coefficient_norm": 0.28263872421992453,
      "leace_test_auroc": 0.5128566727776994,
      "leace_coefficient_norm": 1.754798287082547e-05,
      "leace_cross_covariance_relative": 2.425084176432982e-15,
      "leace_affine_equivariance_relative_error": 1.958791861660365e-15
    },
    {
      "trial": 13,
      "seed": 20260723,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05783030779328671,
      "oracle_rank_one_test_auroc": 0.5014125297341762,
      "oracle_rank_one_coefficient_norm": 0.24242162770715908,
      "leace_test_auroc": 0.47265656663707845,
      "leace_coefficient_norm": 1.6189086453477187e-06,
      "leace_cross_covariance_relative": 3.4622538407370607e-15,
      "leace_affine_equivariance_relative_error": 1.8374592845390546e-15
    },
    {
      "trial": 14,
      "seed": 20260724,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.042865906691600654,
      "oracle_rank_one_test_auroc": 0.4949374544370899,
      "oracle_rank_one_coefficient_norm": 0.258880495278621,
      "leace_test_auroc": 0.4882543942895486,
      "leace_coefficient_norm": 1.433022163422336e-07,
      "leace_cross_covariance_relative": 2.5172536528321055e-15,
      "leace_affine_equivariance_relative_error": 2.032967857693521e-15
    },
    {
      "trial": 15,
      "seed": 20260725,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05491113686453715,
      "oracle_rank_one_test_auroc": 0.4874898821476561,
      "oracle_rank_one_coefficient_norm": 0.21841684755348773,
      "leace_test_auroc": 0.4974011251952283,
      "leace_coefficient_norm": 4.2251597806531395e-05,
      "leace_cross_covariance_relative": 2.488685659328083e-15,
      "leace_affine_equivariance_relative_error": 2.1012680887523903e-15
    },
    {
      "trial": 16,
      "seed": 20260726,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05225388108947348,
      "oracle_rank_one_test_auroc": 0.49167386678186853,
      "oracle_rank_one_coefficient_norm": 0.25227136404605954,
      "leace_test_auroc": 0.5021600345605529,
      "leace_coefficient_norm": 1.6748348659996727e-06,
      "leace_cross_covariance_relative": 3.108514110016045e-15,
      "leace_affine_equivariance_relative_error": 2.4435460082171727e-15
    },
    {
      "trial": 17,
      "seed": 20260727,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05089845937866143,
      "oracle_rank_one_test_auroc": 0.5119264293514566,
      "oracle_rank_one_coefficient_norm": 0.26024741789849853,
      "leace_test_auroc": 0.5026430951514255,
      "leace_coefficient_norm": 6.298704875440986e-08,
      "leace_cross_covariance_relative": 2.562907128714776e-15,
      "leace_affine_equivariance_relative_error": 2.2215613107300737e-15
    },
    {
      "trial": 18,
      "seed": 20260728,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.054736779851534655,
      "oracle_rank_one_test_auroc": 0.5216267622288763,
      "oracle_rank_one_coefficient_norm": 0.23297360037756204,
      "leace_test_auroc": 0.5197728393280181,
      "leace_coefficient_norm": 3.93782557266846e-07,
      "leace_cross_covariance_relative": 2.0620110225846653e-15,
      "leace_affine_equivariance_relative_error": 3.0605886839732393e-15
    },
    {
      "trial": 19,
      "seed": 20260729,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04893561988067503,
      "oracle_rank_one_test_auroc": 0.49263243369190324,
      "oracle_rank_one_coefficient_norm": 0.23225386425302802,
      "leace_test_auroc": 0.5,
      "leace_coefficient_norm": 0.0,
      "leace_cross_covariance_relative": 2.748657922064176e-15,
      "leace_affine_equivariance_relative_error": 1.9388104360792307e-15
    },
    {
      "trial": 20,
      "seed": 20260730,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04075208934481848,
      "oracle_rank_one_test_auroc": 0.5054744909038689,
      "oracle_rank_one_coefficient_norm": 0.23684477390760278,
      "leace_test_auroc": 0.48573510088854777,
      "leace_coefficient_norm": 3.2161977246979004e-05,
      "leace_cross_covariance_relative": 2.6093404834056007e-15,
      "leace_affine_equivariance_relative_error": 2.0875304582476987e-15
    },
    {
      "trial": 21,
      "seed": 20260731,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.043070410694505776,
      "oracle_rank_one_test_auroc": 0.4953401533043049,
      "oracle_rank_one_coefficient_norm": 0.24481591124449734,
      "leace_test_auroc": 0.49638345481844254,
      "leace_coefficient_norm": 6.802256027044815e-05,
      "leace_cross_covariance_relative": 2.3868176886246045e-15,
      "leace_affine_equivariance_relative_error": 2.295042745433953e-15
    },
    {
      "trial": 22,
      "seed": 20260732,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05376984027103869,
      "oracle_rank_one_test_auroc": 0.5177856600709406,
      "oracle_rank_one_coefficient_norm": 0.24822393410502927,
      "leace_test_auroc": 0.4861013749123742,
      "leace_coefficient_norm": 1.0567197117944513e-06,
      "leace_cross_covariance_relative": 2.1441307143291865e-15,
      "leace_affine_equivariance_relative_error": 1.8994255170467657e-15
    },
    {
      "trial": 23,
      "seed": 20260733,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.046190401369985354,
      "oracle_rank_one_test_auroc": 0.4695824795081967,
      "oracle_rank_one_coefficient_norm": 0.24892444409262884,
      "leace_test_auroc": 0.5011956887167008,
      "leace_coefficient_norm": 4.790213585900206e-06,
      "leace_cross_covariance_relative": 2.436116920337943e-15,
      "leace_affine_equivariance_relative_error": 1.9030274049888717e-15
    },
    {
      "trial": 24,
      "seed": 20260734,
      "condition_number": 1.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05881804491426608,
      "oracle_rank_one_test_auroc": 0.5039142505120328,
      "oracle_rank_one_coefficient_norm": 0.2477315502467871,
      "leace_test_auroc": 0.5141879080261137,
      "leace_coefficient_norm": 4.575723165818017e-07,
      "leace_cross_covariance_relative": 2.809432461696408e-15,
      "leace_affine_equivariance_relative_error": 3.0758236463655873e-15
    },
    {
      "trial": 0,
      "seed": 20360710,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06800419250501756,
      "oracle_rank_one_test_auroc": 0.49972591119522725,
      "oracle_rank_one_coefficient_norm": 0.08924332065675207,
      "leace_test_auroc": 0.49012680108355106,
      "leace_coefficient_norm": 2.6442219113007003e-05,
      "leace_cross_covariance_relative": 2.2778948861489964e-15,
      "leace_affine_equivariance_relative_error": 2.3600342543119863e-14
    },
    {
      "trial": 1,
      "seed": 20360711,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.057290149058619615,
      "oracle_rank_one_test_auroc": 0.4823923415310738,
      "oracle_rank_one_coefficient_norm": 0.11037267491359888,
      "leace_test_auroc": 0.48045532409791686,
      "leace_coefficient_norm": 3.669107794802928e-06,
      "leace_cross_covariance_relative": 2.3339591024426872e-15,
      "leace_affine_equivariance_relative_error": 5.174773064446366e-15
    },
    {
      "trial": 2,
      "seed": 20360712,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05728683356062599,
      "oracle_rank_one_test_auroc": 0.5106650665066507,
      "oracle_rank_one_coefficient_norm": 0.10612655855175837,
      "leace_test_auroc": 0.5021072107210721,
      "leace_coefficient_norm": 3.1761271211701605e-07,
      "leace_cross_covariance_relative": 2.546663603205225e-15,
      "leace_affine_equivariance_relative_error": 5.884428559247755e-15
    },
    {
      "trial": 3,
      "seed": 20360713,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04597751903631806,
      "oracle_rank_one_test_auroc": 0.5252847275625481,
      "oracle_rank_one_coefficient_norm": 0.1457401888292923,
      "leace_test_auroc": 0.48167433506901564,
      "leace_coefficient_norm": 3.189000378927182e-07,
      "leace_cross_covariance_relative": 1.8749959948566228e-15,
      "leace_affine_equivariance_relative_error": 9.60066801572152e-15
    },
    {
      "trial": 4,
      "seed": 20360714,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.056542386435612144,
      "oracle_rank_one_test_auroc": 0.48785248785248786,
      "oracle_rank_one_coefficient_norm": 0.08804036976926342,
      "leace_test_auroc": 0.497030497030497,
      "leace_coefficient_norm": 1.053151104731401e-05,
      "leace_cross_covariance_relative": 1.796859812452158e-15,
      "leace_affine_equivariance_relative_error": 1.2928044838479504e-14
    },
    {
      "trial": 5,
      "seed": 20360715,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.059071202193827096,
      "oracle_rank_one_test_auroc": 0.48418310457761443,
      "oracle_rank_one_coefficient_norm": 0.11664266415830868,
      "leace_test_auroc": 0.48550213755343885,
      "leace_coefficient_norm": 1.399247226972229e-06,
      "leace_cross_covariance_relative": 2.87398844554237e-15,
      "leace_affine_equivariance_relative_error": 6.3659721229467986e-15
    },
    {
      "trial": 6,
      "seed": 20360716,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05180404449907744,
      "oracle_rank_one_test_auroc": 0.503820061120978,
      "oracle_rank_one_coefficient_norm": 0.11116898353645821,
      "leace_test_auroc": 0.5239523832381318,
      "leace_coefficient_norm": 4.5469314588793863e-07,
      "leace_cross_covariance_relative": 3.5303743427575937e-15,
      "leace_affine_equivariance_relative_error": 6.686957852713456e-15
    },
    {
      "trial": 7,
      "seed": 20360717,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05297524945486587,
      "oracle_rank_one_test_auroc": 0.5048039951914931,
      "oracle_rank_one_coefficient_norm": 0.09593768125779455,
      "leace_test_auroc": 0.48052484512216276,
      "leace_coefficient_norm": 0.00014845846597584726,
      "leace_cross_covariance_relative": 1.9738868150953035e-15,
      "leace_affine_equivariance_relative_error": 1.0424854184258413e-14
    },
    {
      "trial": 8,
      "seed": 20360718,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.0539603759723305,
      "oracle_rank_one_test_auroc": 0.4997089056854421,
      "oracle_rank_one_coefficient_norm": 0.11381664151879378,
      "leace_test_auroc": 0.5066681604839968,
      "leace_coefficient_norm": 0.0001141340845942723,
      "leace_cross_covariance_relative": 2.206775265086794e-15,
      "leace_affine_equivariance_relative_error": 1.662385252686486e-14
    },
    {
      "trial": 9,
      "seed": 20360719,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04776117814222506,
      "oracle_rank_one_test_auroc": 0.5129285129285129,
      "oracle_rank_one_coefficient_norm": 0.11946735588439625,
      "leace_test_auroc": 0.4925204925204925,
      "leace_coefficient_norm": 5.400563751878353e-06,
      "leace_cross_covariance_relative": 2.0672094005234313e-15,
      "leace_affine_equivariance_relative_error": 1.784198482401997e-14
    },
    {
      "trial": 10,
      "seed": 20360720,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05188847351618698,
      "oracle_rank_one_test_auroc": 0.48700045208860937,
      "oracle_rank_one_coefficient_norm": 0.14948615249605968,
      "leace_test_auroc": 0.4679477177526795,
      "leace_coefficient_norm": 0.00013351544327639648,
      "leace_cross_covariance_relative": 2.090655474084481e-15,
      "leace_affine_equivariance_relative_error": 5.487465959536881e-15
    },
    {
      "trial": 11,
      "seed": 20360721,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.047954489803404644,
      "oracle_rank_one_test_auroc": 0.5071618509306957,
      "oracle_rank_one_coefficient_norm": 0.12645851800432034,
      "leace_test_auroc": 0.47097907797482075,
      "leace_coefficient_norm": 6.144301369864122e-06,
      "leace_cross_covariance_relative": 2.1170167148953012e-15,
      "leace_affine_equivariance_relative_error": 6.115428019992718e-15
    },
    {
      "trial": 12,
      "seed": 20360722,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06727314517052456,
      "oracle_rank_one_test_auroc": 0.5042742735535074,
      "oracle_rank_one_coefficient_norm": 0.1275886714608128,
      "leace_test_auroc": 0.49917894745263697,
      "leace_coefficient_norm": 1.1524415346851529e-05,
      "leace_cross_covariance_relative": 2.930344618874273e-15,
      "leace_affine_equivariance_relative_error": 1.136871161011011e-14
    },
    {
      "trial": 13,
      "seed": 20360723,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06050170205121732,
      "oracle_rank_one_test_auroc": 0.49846477892816565,
      "oracle_rank_one_coefficient_norm": 0.11486872136373859,
      "leace_test_auroc": 0.5102484757805124,
      "leace_coefficient_norm": 3.0802150987788257e-06,
      "leace_cross_covariance_relative": 2.4684243395640336e-15,
      "leace_affine_equivariance_relative_error": 9.097237255876002e-15
    },
    {
      "trial": 14,
      "seed": 20360724,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.059287084343258564,
      "oracle_rank_one_test_auroc": 0.5055959532722151,
      "oracle_rank_one_coefficient_norm": 0.07791042717483657,
      "leace_test_auroc": 0.5157217734636506,
      "leace_coefficient_norm": 2.545488566477056e-06,
      "leace_cross_covariance_relative": 3.3916474807404074e-15,
      "leace_affine_equivariance_relative_error": 1.3024903540572666e-14
    },
    {
      "trial": 15,
      "seed": 20360725,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04603422272503762,
      "oracle_rank_one_test_auroc": 0.48246476696223034,
      "oracle_rank_one_coefficient_norm": 0.1264754566286419,
      "leace_test_auroc": 0.5039982632340863,
      "leace_coefficient_norm": 5.956782379650256e-06,
      "leace_cross_covariance_relative": 1.858599358775462e-15,
      "leace_affine_equivariance_relative_error": 1.7296352967230557e-14
    },
    {
      "trial": 16,
      "seed": 20360726,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05498247079309274,
      "oracle_rank_one_test_auroc": 0.5103463116805125,
      "oracle_rank_one_coefficient_norm": 0.11170283710931886,
      "leace_test_auroc": 0.475842258032229,
      "leace_coefficient_norm": 0.0001404152520611071,
      "leace_cross_covariance_relative": 3.5023790454259286e-15,
      "leace_affine_equivariance_relative_error": 1.1736495141449395e-14
    },
    {
      "trial": 17,
      "seed": 20360727,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.061596277175251776,
      "oracle_rank_one_test_auroc": 0.5106874627379271,
      "oracle_rank_one_coefficient_norm": 0.0926941667140842,
      "leace_test_auroc": 0.49435717172363847,
      "leace_coefficient_norm": 1.0363961333458543e-05,
      "leace_cross_covariance_relative": 2.1166404460639564e-15,
      "leace_affine_equivariance_relative_error": 9.167088436193767e-15
    },
    {
      "trial": 18,
      "seed": 20360728,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.041682046575838835,
      "oracle_rank_one_test_auroc": 0.4959443012707623,
      "oracle_rank_one_coefficient_norm": 0.09539290693524281,
      "leace_test_auroc": 0.4824866418454504,
      "leace_coefficient_norm": 4.419392835234421e-06,
      "leace_cross_covariance_relative": 1.9914310166771068e-15,
      "leace_affine_equivariance_relative_error": 1.702360066636488e-14
    },
    {
      "trial": 19,
      "seed": 20360729,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.050794719199526515,
      "oracle_rank_one_test_auroc": 0.5062152014761979,
      "oracle_rank_one_coefficient_norm": 0.0758616290143302,
      "leace_test_auroc": 0.5098536610748866,
      "leace_coefficient_norm": 2.530573910687146e-06,
      "leace_cross_covariance_relative": 2.6087775603625958e-15,
      "leace_affine_equivariance_relative_error": 1.4271858343286945e-14
    },
    {
      "trial": 20,
      "seed": 20360730,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.042172272350461476,
      "oracle_rank_one_test_auroc": 0.5005050989994039,
      "oracle_rank_one_coefficient_norm": 0.11767410293447896,
      "leace_test_auroc": 0.47793367500030004,
      "leace_coefficient_norm": 2.023129059452632e-06,
      "leace_cross_covariance_relative": 1.8911529555755713e-15,
      "leace_affine_equivariance_relative_error": 1.3811585303458728e-14
    },
    {
      "trial": 21,
      "seed": 20360731,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.055045887562049846,
      "oracle_rank_one_test_auroc": 0.5140733356753029,
      "oracle_rank_one_coefficient_norm": 0.1656118023920486,
      "leace_test_auroc": 0.502978004501786,
      "leace_coefficient_norm": 1.8492194835581696e-06,
      "leace_cross_covariance_relative": 1.785883470964096e-15,
      "leace_affine_equivariance_relative_error": 1.4213580355590333e-14
    },
    {
      "trial": 22,
      "seed": 20360732,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.03610497962498899,
      "oracle_rank_one_test_auroc": 0.5213229034003996,
      "oracle_rank_one_coefficient_norm": 0.1033407753288995,
      "leace_test_auroc": 0.4744732427000307,
      "leace_coefficient_norm": 1.5739260863999597e-05,
      "leace_cross_covariance_relative": 2.2227330113747305e-15,
      "leace_affine_equivariance_relative_error": 8.680050961626293e-15
    },
    {
      "trial": 23,
      "seed": 20360733,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.029519358824741954,
      "oracle_rank_one_test_auroc": 0.49393006432880276,
      "oracle_rank_one_coefficient_norm": 0.09385537694491995,
      "leace_test_auroc": 0.5053981126880428,
      "leace_coefficient_norm": 2.5946903717986867e-06,
      "leace_cross_covariance_relative": 1.8916665682735933e-15,
      "leace_affine_equivariance_relative_error": 7.258800525307781e-15
    },
    {
      "trial": 24,
      "seed": 20360734,
      "condition_number": 10.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05532823973220242,
      "oracle_rank_one_test_auroc": 0.49546983691412894,
      "oracle_rank_one_coefficient_norm": 0.13555940821454307,
      "leace_test_auroc": 0.5173206235424476,
      "leace_coefficient_norm": 6.591508801691404e-05,
      "leace_cross_covariance_relative": 3.1600158147034944e-15,
      "leace_affine_equivariance_relative_error": 9.464729552571397e-15
    },
    {
      "trial": 0,
      "seed": 20460710,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05153661563512352,
      "oracle_rank_one_test_auroc": 0.49915177516333586,
      "oracle_rank_one_coefficient_norm": 0.061099013608140886,
      "leace_test_auroc": 0.4623476299776878,
      "leace_coefficient_norm": 0.0012804696593141192,
      "leace_cross_covariance_relative": 3.736461431143797e-15,
      "leace_affine_equivariance_relative_error": 1.8789817996588497e-13
    },
    {
      "trial": 1,
      "seed": 20460711,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04896556583538489,
      "oracle_rank_one_test_auroc": 0.49338530663849944,
      "oracle_rank_one_coefficient_norm": 0.1161771614706633,
      "leace_test_auroc": 0.5410735148197938,
      "leace_coefficient_norm": 0.0001459436306205084,
      "leace_cross_covariance_relative": 3.823411555722794e-15,
      "leace_affine_equivariance_relative_error": 3.264657499904756e-13
    },
    {
      "trial": 2,
      "seed": 20460712,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04111784287382595,
      "oracle_rank_one_test_auroc": 0.4850046447562304,
      "oracle_rank_one_coefficient_norm": 0.06826206714146299,
      "leace_test_auroc": 0.48539504452559423,
      "leace_coefficient_norm": 1.8863272864725375e-05,
      "leace_cross_covariance_relative": 2.9581920124986204e-15,
      "leace_affine_equivariance_relative_error": 3.149666232695023e-13
    },
    {
      "trial": 3,
      "seed": 20460713,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.036333998124833886,
      "oracle_rank_one_test_auroc": 0.5044811471736764,
      "oracle_rank_one_coefficient_norm": 0.043493436348182146,
      "leace_test_auroc": 0.5237400774598298,
      "leace_coefficient_norm": 0.000528604968099233,
      "leace_cross_covariance_relative": 2.3238681031152208e-15,
      "leace_affine_equivariance_relative_error": 4.958508426717454e-13
    },
    {
      "trial": 4,
      "seed": 20460714,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.0569811957813221,
      "oracle_rank_one_test_auroc": 0.5008443377350941,
      "oracle_rank_one_coefficient_norm": 0.08196389551066893,
      "leace_test_auroc": 0.5112354941976791,
      "leace_coefficient_norm": 0.0007356533059566328,
      "leace_cross_covariance_relative": 2.8570935591620848e-15,
      "leace_affine_equivariance_relative_error": 1.5699554939793676e-13
    },
    {
      "trial": 5,
      "seed": 20460715,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.050639373774799296,
      "oracle_rank_one_test_auroc": 0.5187508002048524,
      "oracle_rank_one_coefficient_norm": 0.08358501971623665,
      "leace_test_auroc": 0.5037349561487741,
      "leace_coefficient_norm": 0.0005694962875112496,
      "leace_cross_covariance_relative": 2.9958373046846914e-15,
      "leace_affine_equivariance_relative_error": 2.79730659698162e-13
    },
    {
      "trial": 6,
      "seed": 20460716,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.03819990494841242,
      "oracle_rank_one_test_auroc": 0.523787087138457,
      "oracle_rank_one_coefficient_norm": 0.053910767227350685,
      "leace_test_auroc": 0.5114736419847565,
      "leace_coefficient_norm": 0.0009116756064176148,
      "leace_cross_covariance_relative": 3.5440162170043893e-15,
      "leace_affine_equivariance_relative_error": 3.903499242092298e-13
    },
    {
      "trial": 7,
      "seed": 20460717,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04755475245438898,
      "oracle_rank_one_test_auroc": 0.4948151485569823,
      "oracle_rank_one_coefficient_norm": 0.06797047401364056,
      "leace_test_auroc": 0.5117118470125904,
      "leace_coefficient_norm": 0.00025997350926874446,
      "leace_cross_covariance_relative": 2.7269706703466516e-15,
      "leace_affine_equivariance_relative_error": 3.6744368623675395e-13
    },
    {
      "trial": 8,
      "seed": 20460718,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06668199955069398,
      "oracle_rank_one_test_auroc": 0.4862543762893866,
      "oracle_rank_one_coefficient_norm": 0.09339245556104415,
      "leace_test_auroc": 0.4730782577043193,
      "leace_coefficient_norm": 0.00016258394852271046,
      "leace_cross_covariance_relative": 3.692096164075211e-15,
      "leace_affine_equivariance_relative_error": 3.4762434717705135e-13
    },
    {
      "trial": 9,
      "seed": 20460719,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04917760187988084,
      "oracle_rank_one_test_auroc": 0.5124297280415145,
      "oracle_rank_one_coefficient_norm": 0.08538165701806953,
      "leace_test_auroc": 0.500418428470754,
      "leace_coefficient_norm": 3.136374503738519e-05,
      "leace_cross_covariance_relative": 4.860591124581356e-15,
      "leace_affine_equivariance_relative_error": 4.259305860952714e-13
    },
    {
      "trial": 10,
      "seed": 20460720,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04857437535325476,
      "oracle_rank_one_test_auroc": 0.4711387784694617,
      "oracle_rank_one_coefficient_norm": 0.10437333947039881,
      "leace_test_auroc": 0.5191239780994524,
      "leace_coefficient_norm": 0.00012730472471903504,
      "leace_cross_covariance_relative": 4.2709639212079555e-15,
      "leace_affine_equivariance_relative_error": 3.5982748509221194e-13
    },
    {
      "trial": 11,
      "seed": 20460721,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.0435506743488713,
      "oracle_rank_one_test_auroc": 0.4852903676133085,
      "oracle_rank_one_coefficient_norm": 0.07628737664468431,
      "leace_test_auroc": 0.4861083749753748,
      "leace_coefficient_norm": 2.9706028672176256e-05,
      "leace_cross_covariance_relative": 3.984759124724427e-15,
      "leace_affine_equivariance_relative_error": 2.3975042562523627e-13
    },
    {
      "trial": 12,
      "seed": 20460722,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05900415266112467,
      "oracle_rank_one_test_auroc": 0.4921066505008308,
      "oracle_rank_one_coefficient_norm": 0.07415288019804149,
      "leace_test_auroc": 0.5062287485782367,
      "leace_coefficient_norm": 0.00023055226127783,
      "leace_cross_covariance_relative": 5.147398176155896e-15,
      "leace_affine_equivariance_relative_error": 2.0233123894190164e-13
    },
    {
      "trial": 13,
      "seed": 20460723,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04575720569269505,
      "oracle_rank_one_test_auroc": 0.5028515589055454,
      "oracle_rank_one_coefficient_norm": 0.06763297596545273,
      "leace_test_auroc": 0.5107471064328608,
      "leace_coefficient_norm": 0.0004778264127623144,
      "leace_cross_covariance_relative": 4.0763164677621395e-15,
      "leace_affine_equivariance_relative_error": 4.759469592377724e-13
    },
    {
      "trial": 14,
      "seed": 20460724,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05498646201300526,
      "oracle_rank_one_test_auroc": 0.485837313395514,
      "oracle_rank_one_coefficient_norm": 0.12266877386235114,
      "leace_test_auroc": 0.5199709934735316,
      "leace_coefficient_norm": 1.785288728076456e-05,
      "leace_cross_covariance_relative": 3.995693890831283e-15,
      "leace_affine_equivariance_relative_error": 3.569515749036803e-13
    },
    {
      "trial": 15,
      "seed": 20460725,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.060219626935862615,
      "oracle_rank_one_test_auroc": 0.497444996877552,
      "oracle_rank_one_coefficient_norm": 0.08462984558252434,
      "leace_test_auroc": 0.5154441081808138,
      "leace_coefficient_norm": 0.000984825461769699,
      "leace_cross_covariance_relative": 3.1378345174171616e-15,
      "leace_affine_equivariance_relative_error": 3.2405441043782777e-13
    },
    {
      "trial": 16,
      "seed": 20460726,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.058946653481700695,
      "oracle_rank_one_test_auroc": 0.49446423491038194,
      "oracle_rank_one_coefficient_norm": 0.04897280353151828,
      "leace_test_auroc": 0.47857420489743907,
      "leace_coefficient_norm": 0.00017320871973115293,
      "leace_cross_covariance_relative": 5.5131534744025635e-15,
      "leace_affine_equivariance_relative_error": 4.319269399844756e-13
    },
    {
      "trial": 17,
      "seed": 20460727,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05443100263818786,
      "oracle_rank_one_test_auroc": 0.4858564174792633,
      "oracle_rank_one_coefficient_norm": 0.11716083037335298,
      "leace_test_auroc": 0.516370303978489,
      "leace_coefficient_norm": 9.071485904772798e-05,
      "leace_cross_covariance_relative": 2.6666386214798034e-15,
      "leace_affine_equivariance_relative_error": 2.1290923718555415e-13
    },
    {
      "trial": 18,
      "seed": 20460728,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05381198383744469,
      "oracle_rank_one_test_auroc": 0.5142581986517339,
      "oracle_rank_one_coefficient_norm": 0.12869310663799993,
      "leace_test_auroc": 0.5210445311820279,
      "leace_coefficient_norm": 0.0009444275439721225,
      "leace_cross_covariance_relative": 3.5353121943376064e-15,
      "leace_affine_equivariance_relative_error": 3.7762887089506783e-13
    },
    {
      "trial": 19,
      "seed": 20460729,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.03619010882155484,
      "oracle_rank_one_test_auroc": 0.483642772761328,
      "oracle_rank_one_coefficient_norm": 0.06935976611942864,
      "leace_test_auroc": 0.5247566546732005,
      "leace_coefficient_norm": 2.6436681929057756e-05,
      "leace_cross_covariance_relative": 5.367233234697121e-15,
      "leace_affine_equivariance_relative_error": 1.9928598596654306e-13
    },
    {
      "trial": 20,
      "seed": 20460730,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.07082588069931911,
      "oracle_rank_one_test_auroc": 0.5098393542167518,
      "oracle_rank_one_coefficient_norm": 0.09218787834926138,
      "leace_test_auroc": 0.49720389934037623,
      "leace_coefficient_norm": 0.0003905396263658137,
      "leace_cross_covariance_relative": 3.334055655267475e-15,
      "leace_affine_equivariance_relative_error": 3.484079107919461e-13
    },
    {
      "trial": 21,
      "seed": 20460731,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.043577215219934025,
      "oracle_rank_one_test_auroc": 0.5062937720517107,
      "oracle_rank_one_coefficient_norm": 0.06523122452214497,
      "leace_test_auroc": 0.5293400917731301,
      "leace_coefficient_norm": 7.087348204709808e-05,
      "leace_cross_covariance_relative": 2.3582814693728953e-15,
      "leace_affine_equivariance_relative_error": 9.783681125577967e-13
    },
    {
      "trial": 22,
      "seed": 20460732,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.03792682596692376,
      "oracle_rank_one_test_auroc": 0.477716,
      "oracle_rank_one_coefficient_norm": 0.045436797561226434,
      "leace_test_auroc": 0.520211,
      "leace_coefficient_norm": 0.0006963161019735838,
      "leace_cross_covariance_relative": 8.29011599219521e-15,
      "leace_affine_equivariance_relative_error": 3.1782048847363614e-13
    },
    {
      "trial": 23,
      "seed": 20460733,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04092639819121179,
      "oracle_rank_one_test_auroc": 0.5110161762588201,
      "oracle_rank_one_coefficient_norm": 0.037746799583748956,
      "leace_test_auroc": 0.4928468855501688,
      "leace_coefficient_norm": 0.0005775306081475716,
      "leace_cross_covariance_relative": 5.729967042811037e-15,
      "leace_affine_equivariance_relative_error": 3.044853743628844e-13
    },
    {
      "trial": 24,
      "seed": 20460734,
      "condition_number": 100.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06851124827321026,
      "oracle_rank_one_test_auroc": 0.5048198309628945,
      "oracle_rank_one_coefficient_norm": 0.09086623942857418,
      "leace_test_auroc": 0.4808633932210893,
      "leace_coefficient_norm": 0.0009097244012728194,
      "leace_cross_covariance_relative": 1.7373687762013534e-15,
      "leace_affine_equivariance_relative_error": 2.927175425407716e-13
    },
    {
      "trial": 0,
      "seed": 20560710,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.048066156907517386,
      "oracle_rank_one_test_auroc": 0.49078453971722313,
      "oracle_rank_one_coefficient_norm": 0.05329429469461136,
      "leace_test_auroc": 0.4840532817883856,
      "leace_coefficient_norm": 0.009170355933112861,
      "leace_cross_covariance_relative": 2.260374182131716e-14,
      "leace_affine_equivariance_relative_error": 1.6117039812031974e-11
    },
    {
      "trial": 1,
      "seed": 20560711,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04845356684934398,
      "oracle_rank_one_test_auroc": 0.5176626802092064,
      "oracle_rank_one_coefficient_norm": 0.034515545888557896,
      "leace_test_auroc": 0.5036214577756949,
      "leace_coefficient_norm": 0.01477153777737432,
      "leace_cross_covariance_relative": 2.1493832346589203e-14,
      "leace_affine_equivariance_relative_error": 2.4420491151489144e-11
    },
    {
      "trial": 2,
      "seed": 20560712,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.059366053635746846,
      "oracle_rank_one_test_auroc": 0.49114096456385825,
      "oracle_rank_one_coefficient_norm": 0.04206346844332278,
      "leace_test_auroc": 0.5028890115560463,
      "leace_coefficient_norm": 0.00238270478387829,
      "leace_cross_covariance_relative": 2.5809941500648637e-14,
      "leace_affine_equivariance_relative_error": 3.4465887200229926e-11
    },
    {
      "trial": 3,
      "seed": 20560713,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05666736860797812,
      "oracle_rank_one_test_auroc": 0.5053979372329158,
      "oracle_rank_one_coefficient_norm": 0.06312665357180662,
      "leace_test_auroc": 0.5027677241856591,
      "leace_coefficient_norm": 0.004839786069176591,
      "leace_cross_covariance_relative": 9.638312987159894e-15,
      "leace_affine_equivariance_relative_error": 7.235545836073508e-12
    },
    {
      "trial": 4,
      "seed": 20560714,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04926156323408712,
      "oracle_rank_one_test_auroc": 0.49472574790788165,
      "oracle_rank_one_coefficient_norm": 0.06553758520047775,
      "leace_test_auroc": 0.5128943416376881,
      "leace_coefficient_norm": 1.7660505149706634e-05,
      "leace_cross_covariance_relative": 2.4316494736279304e-14,
      "leace_affine_equivariance_relative_error": 3.7860184125678367e-11
    },
    {
      "trial": 5,
      "seed": 20560715,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06351981418388124,
      "oracle_rank_one_test_auroc": 0.5011773814715969,
      "oracle_rank_one_coefficient_norm": 0.06945995360021197,
      "leace_test_auroc": 0.4740025768348945,
      "leace_coefficient_norm": 3.075835714904358e-05,
      "leace_cross_covariance_relative": 1.2112342176428978e-14,
      "leace_affine_equivariance_relative_error": 5.2008610512240954e-11
    },
    {
      "trial": 6,
      "seed": 20560716,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.050092078327611284,
      "oracle_rank_one_test_auroc": 0.4938257777279982,
      "oracle_rank_one_coefficient_norm": 0.0441428545342321,
      "leace_test_auroc": 0.4914686928729434,
      "leace_coefficient_norm": 0.00015894502944180803,
      "leace_cross_covariance_relative": 1.8638988446430752e-14,
      "leace_affine_equivariance_relative_error": 4.892906737463308e-11
    },
    {
      "trial": 7,
      "seed": 20560717,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04752166251989831,
      "oracle_rank_one_test_auroc": 0.5050353177497077,
      "oracle_rank_one_coefficient_norm": 0.06644349674466267,
      "leace_test_auroc": 0.5178169319124204,
      "leace_coefficient_norm": 6.86921871224504e-05,
      "leace_cross_covariance_relative": 1.8627674100643453e-14,
      "leace_affine_equivariance_relative_error": 7.422200879054425e-11
    },
    {
      "trial": 8,
      "seed": 20560718,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.050217859138268366,
      "oracle_rank_one_test_auroc": 0.5012940051760207,
      "oracle_rank_one_coefficient_norm": 0.05382278807920252,
      "leace_test_auroc": 0.48402693610774444,
      "leace_coefficient_norm": 0.0008271049479033057,
      "leace_cross_covariance_relative": 1.6801370146863804e-14,
      "leace_affine_equivariance_relative_error": 1.9458196650438025e-11
    },
    {
      "trial": 9,
      "seed": 20560719,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.0602719198992012,
      "oracle_rank_one_test_auroc": 0.5112276377546325,
      "oracle_rank_one_coefficient_norm": 0.03475306707948932,
      "leace_test_auroc": 0.5163072835598734,
      "leace_coefficient_norm": 0.00021382170925513533,
      "leace_cross_covariance_relative": 2.516229233860776e-14,
      "leace_affine_equivariance_relative_error": 1.2069463927713204e-11
    },
    {
      "trial": 10,
      "seed": 20560720,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04427071844362848,
      "oracle_rank_one_test_auroc": 0.5016649811795609,
      "oracle_rank_one_coefficient_norm": 0.05034176322022341,
      "leace_test_auroc": 0.4992322781283791,
      "leace_coefficient_norm": 0.0006427099363631167,
      "leace_cross_covariance_relative": 2.4963986859674614e-14,
      "leace_affine_equivariance_relative_error": 1.9337696552749743e-11
    },
    {
      "trial": 11,
      "seed": 20560721,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04389432655700336,
      "oracle_rank_one_test_auroc": 0.4969454725092526,
      "oracle_rank_one_coefficient_norm": 0.028793635354434657,
      "leace_test_auroc": 0.49858948730538577,
      "leace_coefficient_norm": 0.002402161441537253,
      "leace_cross_covariance_relative": 1.941509194306656e-14,
      "leace_affine_equivariance_relative_error": 2.3011080792220806e-11
    },
    {
      "trial": 12,
      "seed": 20560722,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05346510617843596,
      "oracle_rank_one_test_auroc": 0.48099623738412617,
      "oracle_rank_one_coefficient_norm": 0.062319277254230816,
      "leace_test_auroc": 0.5165033597286993,
      "leace_coefficient_norm": 0.0027921762936017128,
      "leace_cross_covariance_relative": 2.685536857372752e-14,
      "leace_affine_equivariance_relative_error": 7.159468564176436e-12
    },
    {
      "trial": 13,
      "seed": 20560723,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05104613352722985,
      "oracle_rank_one_test_auroc": 0.4729812708013313,
      "oracle_rank_one_coefficient_norm": 0.08189459541909717,
      "leace_test_auroc": 0.46832397273425497,
      "leace_coefficient_norm": 0.00041995601345677446,
      "leace_cross_covariance_relative": 1.6200106858326832e-14,
      "leace_affine_equivariance_relative_error": 3.938359861402424e-11
    },
    {
      "trial": 14,
      "seed": 20560724,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04804906317365747,
      "oracle_rank_one_test_auroc": 0.49658536585365853,
      "oracle_rank_one_coefficient_norm": 0.057425049594703216,
      "leace_test_auroc": 0.49775209505941215,
      "leace_coefficient_norm": 0.0012998447764274645,
      "leace_cross_covariance_relative": 3.7412575580688e-14,
      "leace_affine_equivariance_relative_error": 4.7386623475413675e-11
    },
    {
      "trial": 15,
      "seed": 20560725,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.0705214300416983,
      "oracle_rank_one_test_auroc": 0.49737448770491804,
      "oracle_rank_one_coefficient_norm": 0.044323422265180476,
      "leace_test_auroc": 0.4799384445440574,
      "leace_coefficient_norm": 0.015048883990593613,
      "leace_cross_covariance_relative": 4.051288418948507e-14,
      "leace_affine_equivariance_relative_error": 1.814308488383385e-11
    },
    {
      "trial": 16,
      "seed": 20560726,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04904899298528189,
      "oracle_rank_one_test_auroc": 0.5061790019966469,
      "oracle_rank_one_coefficient_norm": 0.0597440836103178,
      "leace_test_auroc": 0.5070382804028505,
      "leace_coefficient_norm": 0.0013701766430556188,
      "leace_cross_covariance_relative": 2.1564477538951367e-14,
      "leace_affine_equivariance_relative_error": 5.947060165976821e-11
    },
    {
      "trial": 17,
      "seed": 20560727,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05530988004826821,
      "oracle_rank_one_test_auroc": 0.4998526315789474,
      "oracle_rank_one_coefficient_norm": 0.07921727106341969,
      "leace_test_auroc": 0.4866907268170426,
      "leace_coefficient_norm": 0.0005568473260883262,
      "leace_cross_covariance_relative": 3.230983053704446e-14,
      "leace_affine_equivariance_relative_error": 4.492796741167843e-11
    },
    {
      "trial": 18,
      "seed": 20560728,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.054973791519232325,
      "oracle_rank_one_test_auroc": 0.5001225354127343,
      "oracle_rank_one_coefficient_norm": 0.03323439511023048,
      "leace_test_auroc": 0.5269142782264075,
      "leace_coefficient_norm": 0.0027470995614320946,
      "leace_cross_covariance_relative": 3.144913814734034e-14,
      "leace_affine_equivariance_relative_error": 9.894024518653597e-12
    },
    {
      "trial": 19,
      "seed": 20560729,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04467970415959856,
      "oracle_rank_one_test_auroc": 0.4899209920992099,
      "oracle_rank_one_coefficient_norm": 0.04358694772971394,
      "leace_test_auroc": 0.5018341834183419,
      "leace_coefficient_norm": 7.751857463360386e-05,
      "leace_cross_covariance_relative": 2.863861274551172e-14,
      "leace_affine_equivariance_relative_error": 4.7647313195631263e-11
    },
    {
      "trial": 20,
      "seed": 20560730,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.04431785666076842,
      "oracle_rank_one_test_auroc": 0.5099615501568402,
      "oracle_rank_one_coefficient_norm": 0.06310360983588728,
      "leace_test_auroc": 0.5048182334677678,
      "leace_coefficient_norm": 0.0006537299739658433,
      "leace_cross_covariance_relative": 3.1512956870934487e-14,
      "leace_affine_equivariance_relative_error": 2.2048880618860478e-11
    },
    {
      "trial": 21,
      "seed": 20560731,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.05742633977393071,
      "oracle_rank_one_test_auroc": 0.4984276918275982,
      "oracle_rank_one_coefficient_norm": 0.04668273350299845,
      "leace_test_auroc": 0.5023464599061416,
      "leace_coefficient_norm": 0.00023320769656340123,
      "leace_cross_covariance_relative": 2.907495528915531e-14,
      "leace_affine_equivariance_relative_error": 1.7212867185181607e-11
    },
    {
      "trial": 22,
      "seed": 20560732,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.06134490512247531,
      "oracle_rank_one_test_auroc": 0.49591193459095345,
      "oracle_rank_one_coefficient_norm": 0.05307679282601693,
      "leace_test_auroc": 0.4936668986703787,
      "leace_coefficient_norm": 0.008757076963463483,
      "leace_cross_covariance_relative": 2.81046562185962e-14,
      "leace_affine_equivariance_relative_error": 1.868135097879281e-11
    },
    {
      "trial": 23,
      "seed": 20560733,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.037499813238712286,
      "oracle_rank_one_test_auroc": 0.5178885794763459,
      "oracle_rank_one_coefficient_norm": 0.03312341988964996,
      "leace_test_auroc": 0.4958719432174637,
      "leace_coefficient_norm": 0.0003212663976815333,
      "leace_cross_covariance_relative": 4.048065103454207e-14,
      "leace_affine_equivariance_relative_error": 1.7627417620195153e-11
    },
    {
      "trial": 24,
      "seed": 20560734,
      "condition_number": 1000.0,
      "threshold": 0.0,
      "threshold_source": "population definition; not estimated from any split",
      "concept_nuisance_max_abs_correlation": 0.03876621724630298,
      "oracle_rank_one_test_auroc": 0.5312787861148535,
      "oracle_rank_one_coefficient_norm": 0.04811937588617296,
      "leace_test_auroc": 0.5025079238391288,
      "leace_coefficient_norm": 0.010279250106692983,
      "leace_cross_covariance_relative": 1.7074941510216942e-14,
      "leace_affine_equivariance_relative_error": 3.390348015434322e-11
    }
  ],
  "elapsed_seconds": 82.83427379198838
}


==> anc/artifact_v14_arxiv/results/latent_rank_control/trial_curves.csv <==
trial,seed,condition_number,generating_dimension,minimum_linear_guarding_rank,method,erased_dimensions,rank0_max_abs_difference,val_auroc,val_orientation_free_auroc,test_auroc,test_orientation_free_auroc
0,20260710,1.0,1,1,euclidean,0,0.0,0.9997435897435898,0.9997435897435898,0.9996708811881089,0.9996708811881089
0,20260710,1.0,1,1,euclidean,1,,0.4873157051282051,0.5126842948717949,0.4949156645549043,0.5050843354450957
0,20260710,1.0,1,1,euclidean,2,,0.5126802884615385,0.5126802884615385,0.48384266720286023,0.5161573327971398
0,20260710,1.0,1,1,euclidean,3,,0.5025040064102564,0.5025040064102564,0.5051533603630911,0.5051533603630911
0,20260710,1.0,1,1,oracle_covariance,0,9.325873406851315e-15,0.9997435897435898,0.9997435897435898,0.9996708811881089,0.9996708811881089
0,20260710,1.0,1,1,oracle_covariance,1,,0.4873157051282051,0.5126842948717949,0.4949156645549043,0.5050843354450957
0,20260710,1.0,1,1,oracle_covariance,2,,0.5126802884615385,0.5126802884615385,0.48384266720286023,0.5161573327971398
0,20260710,1.0,1,1,oracle_covariance,3,,0.5025040064102564,0.5025040064102564,0.5051533603630911,0.5051533603630911
0,20260710,1.0,1,1,empirical_covariance,0,1.4654943925052066e-14,0.9997435897435898,0.9997435897435898,0.9996708811881089,0.9996708811881089
0,20260710,1.0,1,1,empirical_covariance,1,,0.4900560897435897,0.5099439102564103,0.4937142308373323,0.5062857691626677
0,20260710,1.0,1,1,empirical_covariance,2,,0.474443108974359,0.525556891025641,0.5098450540645173,0.5098450540645173
0,20260710,1.0,1,1,empirical_covariance,3,,0.45595352564102565,0.5440464743589744,0.48604046060627887,0.5139595393937211
1,20260711,1.0,1,1,euclidean,0,0.0,0.9996439943039088,0.9996439943039088,0.9996919479392017,0.9996919479392017
1,20260711,1.0,1,1,euclidean,1,,0.4956879310068961,0.5043120689931039,0.47598444137059165,0.5240155586294084
1,20260711,1.0,1,1,euclidean,2,,0.4887198195171123,0.5112801804828877,0.5250557344191168,0.5250557344191168
1,20260711,1.0,1,1,euclidean,3,,0.524312388998224,0.524312388998224,0.5013497281040495,0.5013497281040495
1,20260711,1.0,1,1,oracle_covariance,0,9.103828801926284e-15,0.9996439943039088,0.9996439943039088,0.9996919479392017,0.9996919479392017
1,20260711,1.0,1,1,oracle_covariance,1,,0.4956879310068961,0.5043120689931039,0.47598444137059165,0.5240155586294084
1,20260711,1.0,1,1,oracle_covariance,2,,0.4887198195171123,0.5112801804828877,0.5250557344191168,0.5250557344191168
1,20260711,1.0,1,1,oracle_covariance,3,,0.524312388998224,0.524312388998224,0.5013497281040495,0.5013497281040495
1,20260711,1.0,1,1,empirical_covariance,0,1.2878587085651816e-14,0.9996439943039088,0.9996439943039088,0.9996919479392017,0.9996919479392017
1,20260711,1.0,1,1,empirical_covariance,1,,0.4749195987135794,0.5250804012864205,0.4773096653334413,0.5226903346665587
1,20260711,1.0,1,1,empirical_covariance,2,,0.4948839181426903,0.5051160818573097,0.47341400696717745,0.5265859930328225
1,20260711,1.0,1,1,empirical_covariance,3,,0.5074161186578985,0.5074161186578985,0.47112462006079026,0.5288753799392097
2,20260712,1.0,1,1,euclidean,0,0.0,0.9996197429462317,0.9996197429462317,0.9997499697463393,0.9997499697463393
2,20260712,1.0,1,1,euclidean,1,,0.48008453714711147,0.5199154628528886,0.4914954709519852,0.5085045290480148
2,20260712,1.0,1,1,euclidean,2,,0.5301743978929756,0.5301743978929756,0.500656579446113,0.500656579446113
2,20260712,1.0,1,1,euclidean,3,,0.5034083040135131,0.5034083040135131,0.48043413253003614,0.5195658674699639
2,20260712,1.0,1,1,oracle_covariance,0,1.1546319456101628e-14,0.9996197429462317,0.9996197429462317,0.9997499697463393,0.9997499697463393
2,20260712,1.0,1,1,oracle_covariance,1,,0.48008453714711147,0.5199154628528886,0.4914954709519852,0.5085045290480148
2,20260712,1.0,1,1,oracle_covariance,2,,0.5301743978929756,0.5301743978929756,0.500656579446113,0.500656579446113
2,20260712,1.0,1,1,oracle_covariance,3,,0.5034083040135131,0.5034083040135131,0.48043413253003614,0.5195658674699639
2,20260712,1.0,1,1,empirical_covariance,0,1.4099832412739488e-14,0.9996197429462317,0.9996197429462317,0.9997499697463393,0.9997499697463393
2,20260712,1.0,1,1,empirical_covariance,1,,0.4976243940904051,0.502375605909595,0.49933942006982845,0.5006605799301715
2,20260712,1.0,1,1,empirical_covariance,2,,0.4589782693100536,0.5410217306899464,0.47642164701928935,0.5235783529807106
2,20260712,1.0,1,1,empirical_covariance,3,,0.4686528092990862,0.5313471907009137,0.4636010957325836,0.5363989042674164
3,20260713,1.0,1,1,euclidean,0,0.0,0.9993991323471092,0.9993991323471092,0.9994107147859564,0.9994107147859564
3,20260713,1.0,1,1,euclidean,1,,0.5019568256562477,0.5019568256562477,0.4783395163259017,0.5216604836740983
3,20260713,1.0,1,1,euclidean,2,,0.48475598764616107,0.5152440123538389,0.4974107468014519,0.5025892531985481
3,20260713,1.0,1,1,euclidean,3,,0.515608538729926,0.515608538729926,0.48631237518959175,0.5136876248104083
3,20260713,1.0,1,1,oracle_covariance,0,9.547918011776346e-15,0.9993991323471092,0.9993991323471092,0.9994107147859564,0.9994107147859564
3,20260713,1.0,1,1,oracle_covariance,1,,0.5019568256562477,0.5019568256562477,0.4783395163259017,0.5216604836740983
3,20260713,1.0,1,1,oracle_covariance,2,,0.48475598764616107,0.5152440123538389,0.4974107468014519,0.5025892531985481
3,20260713,1.0,1,1,oracle_covariance,3,,0.515608538729926,0.515608538729926,0.48631237518959175,0.5136876248104083
3,20260713,1.0,1,1,empirical_covariance,0,1.4654943925052066e-14,0.9993991323471092,0.9993991323471092,0.9994107147859564,0.9994107147859564
3,20260713,1.0,1,1,empirical_covariance,1,,0.47581908275549895,0.5241809172445011,0.49642727079906673,0.5035727292009333
3,20260713,1.0,1,1,empirical_covariance,2,,0.5204234915217574,0.5204234915217574,0.5149752480200417,0.5149752480200417
3,20260713,1.0,1,1,empirical_covariance,3,,0.4899795304419582,0.5100204695580418,0.46222171531021017,0.5377782846897898
4,20260714,1.0,1,1,euclidean,0,0.0,0.9995399098223252,0.9995399098223252,0.9993609840246006,0.9993609840246006
4,20260714,1.0,1,1,euclidean,1,,0.5155770531024081,0.5155770531024081,0.4775219380484512,0.5224780619515488
4,20260714,1.0,1,1,euclidean,2,,0.5258150597517114,0.5258150597517114,0.4925373134328358,0.5074626865671642
4,20260714,1.0,1,1,euclidean,3,,0.4989377918071942,0.5010622081928058,0.5114817870446761,0.5114817870446761
4,20260714,1.0,1,1,oracle_covariance,0,1.2212453270876722e-14,0.9995399098223252,0.9995399098223252,0.9993609840246006,0.9993609840246006
4,20260714,1.0,1,1,oracle_covariance,1,,0.5155770531024081,0.5155770531024081,0.4775219380484512,0.5224780619515488
4,20260714,1.0,1,1,oracle_covariance,2,,0.5258150597517114,0.5258150597517114,0.4925373134328358,0.5074626865671642
4,20260714,1.0,1,1,oracle_covariance,3,,0.4989377918071942,0.5010622081928058,0.5114817870446761,0.5114817870446761
4,20260714,1.0,1,1,empirical_covariance,0,1.3100631690576847e-14,0.9995399098223252,0.9995399098223252,0.9993609840246006,0.9993609840246006
4,20260714,1.0,1,1,empirical_covariance,1,,0.48726750443086847,0.5127324955691315,0.512780819520488,0.512780819520488
4,20260714,1.0,1,1,empirical_covariance,2,,0.49420486415337406,0.5057951358466259,0.5091197279931998,0.5091197279931998
4,20260714,1.0,1,1,empirical_covariance,3,,0.49794959812123174,0.5020504018787683,0.5301262531563289,0.5301262531563289
5,20260715,1.0,1,1,euclidean,0,0.0,0.9982637499799971,0.9982637499799971,0.9990319651507454,0.9990319651507454
5,20260715,1.0,1,1,euclidean,1,,0.4894784849018259,0.5105215150981741,0.5103673732254361,0.5103673732254361
5,20260715,1.0,1,1,euclidean,2,,0.5056048070922213,0.5056048070922213,0.4973499045965655,0.5026500954034345
5,20260715,1.0,1,1,euclidean,3,,0.507993151013746,0.507993151013746,0.4873555447996128,0.5126444552003873
5,20260715,1.0,1,1,oracle_covariance,0,1.021405182655144e-14,0.9982637499799971,0.9982637499799971,0.9990319651507454,0.9990319651507454
5,20260715,1.0,1,1,oracle_covariance,1,,0.4894784849018259,0.5105215150981741,0.5103673732254361,0.5103673732254361
5,20260715,1.0,1,1,oracle_covariance,2,,0.5056048070922213,0.5056048070922213,0.4973499045965655,0.5026500954034345
5,20260715,1.0,1,1,oracle_covariance,3,,0.507993151013746,0.507993151013746,0.4873555447996128,0.5126444552003873
5,20260715,1.0,1,1,empirical_covariance,0,1.4654943925052066e-14,0.9982637499799971,0.9982637499799971,0.9990319651507454,0.9990319651507454
5,20260715,1.0,1,1,empirical_covariance,1,,0.48102526763854,0.51897473236146,0.5177286382309764,0.5177286382309764
5,20260715,1.0,1,1,empirical_covariance,2,,0.5038045478548911,0.5038045478548911,0.5078002808101092,0.5078002808101092
5,20260715,1.0,1,1,empirical_covariance,3,,0.4969395592965387,0.5030604407034613,0.47830921913188873,0.5216907808681113
6,20260716,1.0,1,1,euclidean,0,0.0,0.9995352564102564,0.9995352564102564,0.9996569121695154,0.9996569121695154
6,20260716,1.0,1,1,euclidean,1,,0.5249799679487179,0.5249799679487179,0.49436655783880673,0.5056334421611932
6,20260716,1.0,1,1,euclidean,2,,0.4974158653846154,0.5025841346153845,0.48941529031432046,0.5105847096856795
6,20260716,1.0,1,1,euclidean,3,,0.4928084935897436,0.5071915064102563,0.5094994318545548,0.5094994318545548
6,20260716,1.0,1,1,oracle_covariance,0,7.993605777301127e-15,0.9995352564102564,0.9995352564102564,0.9996569121695154,0.9996569121695154
6,20260716,1.0,1,1,oracle_covariance,1,,0.5249799679487179,0.5249799679487179,0.49436655783880673,0.5056334421611932
6,20260716,1.0,1,1,oracle_covariance,2,,0.4974158653846154,0.5025841346153845,0.48941529031432046,0.5105847096856795
6,20260716,1.0,1,1,oracle_covariance,3,,0.4928084935897436,0.5071915064102563,0.5094994318545548,0.5094994318545548
6,20260716,1.0,1,1,empirical_covariance,0,1.4988010832439613e-14,0.9995352564102564,0.9995352564102564,0.9996569121695154,0.9996569121695154
6,20260716,1.0,1,1,empirical_covariance,1,,0.5095833333333334,0.5095833333333334,0.5307978842583702,0.5307978842583702
6,20260716,1.0,1,1,empirical_covariance,2,,0.49537660256410254,0.5046233974358975,0.47324815152679084,0.5267518484732092
6,20260716,1.0,1,1,empirical_covariance,3,,0.517724358974359,0.517724358974359,0.5359842119582613,0.5359842119582613
7,20260717,1.0,1,1,euclidean,0,0.0,0.9996711779448622,0.9996711779448622,0.9996002587270149,0.9996002587270149
7,20260717,1.0,1,1,euclidean,1,,0.4912160401002506,0.5087839598997494,0.49321845961006144,0.5067815403899385
7,20260717,1.0,1,1,euclidean,2,,0.49450426065162906,0.505495739348371,0.4798472144662148,0.5201527855337852
7,20260717,1.0,1,1,euclidean,3,,0.5063137844611528,0.5063137844611528,0.5006277344110948,0.5006277344110948
7,20260717,1.0,1,1,oracle_covariance,0,1.1546319456101628e-14,0.9996711779448622,0.9996711779448622,0.9996002587270149,0.9996002587270149
7,20260717,1.0,1,1,oracle_covariance,1,,0.4912160401002506,0.5087839598997494,0.49321845961006144,0.5067815403899385
7,20260717,1.0,1,1,oracle_covariance,2,,0.49450426065162906,0.505495739348371,0.4798472144662148,0.5201527855337852
7,20260717,1.0,1,1,oracle_covariance,3,,0.5063137844611528,0.5063137844611528,0.5006277344110948,0.5006277344110948
7,20260717,1.0,1,1,empirical_covariance,0,1.2434497875801753e-14,0.9996711779448622,0.9996711779448622,0.9996002587270149,0.9996002587270149
7,20260717,1.0,1,1,empirical_covariance,1,,0.48761102756892233,0.5123889724310777,0.5101291224574246,0.5101291224574246
7,20260717,1.0,1,1,empirical_covariance,2,,0.5262436090225564,0.5262436090225564,0.4942620052950653,0.5057379947049347
7,20260717,1.0,1,1,empirical_covariance,3,,0.5000100250626567,0.5000100250626567,0.5125145132195845,0.5125145132195845
8,20260718,1.0,1,1,euclidean,0,0.0,0.999423887081868,0.999423887081868,0.9990317451417037,0.9990317451417037
8,20260718,1.0,1,1,euclidean,1,,0.5082116094754572,0.5082116094754572,0.46855324500552714,0.5314467549944728
8,20260718,1.0,1,1,euclidean,2,,0.5106680909458254,0.5106680909458254,0.4976769893782342,0.5023230106217658
8,20260718,1.0,1,1,euclidean,3,,0.5092638157078787,0.5092638157078787,0.4922349364776751,0.507765063522325
8,20260718,1.0,1,1,oracle_covariance,0,1.1546319456101628e-14,0.999423887081868,0.999423887081868,0.9990317451417037,0.9990317451417037
8,20260718,1.0,1,1,oracle_covariance,1,,0.5082116094754572,0.5082116094754572,0.46855324500552714,0.5314467549944728
8,20260718,1.0,1,1,oracle_covariance,2,,0.5106680909458254,0.5106680909458254,0.4976769893782342,0.5023230106217658
8,20260718,1.0,1,1,oracle_covariance,3,,0.5092638157078787,0.5092638157078787,0.4922349364776751,0.507765063522325
8,20260718,1.0,1,1,empirical_covariance,0,1.4432899320127035e-14,0.999423887081868,0.999423887081868,0.9990317451417037,0.9990317451417037
8,20260718,1.0,1,1,empirical_covariance,1,,0.5092798188444935,0.5092798188444935,0.4773176036142841,0.5226823963857159
8,20260718,1.0,1,1,empirical_covariance,2,,0.5044588739392921,0.5044588739392921,0.48203171310017784,0.5179682868998221
8,20260718,1.0,1,1,empirical_covariance,3,,0.5321122940096259,0.5321122940096259,0.4935216039987824,0.5064783960012176
9,20260719,1.0,1,1,euclidean,0,0.0,0.9996878201844263,0.9996878201844263,0.9996519777265745,0.9996519777265745
9,20260719,1.0,1,1,euclidean,1,,0.5149005827356558,0.5149005827356558,0.49132344470046085,0.5086765552995391
9,20260719,1.0,1,1,euclidean,2,,0.5246061731557377,0.5246061731557377,0.4995159690220174,0.5004840309779826
9,20260719,1.0,1,1,euclidean,3,,0.49642193903688525,0.5035780609631147,0.5201622903865848,0.5201622903865848
9,20260719,1.0,1,1,oracle_covariance,0,1.4654943925052066e-14,0.9996878201844263,0.9996878201844263,0.9996519777265745,0.9996519777265745
9,20260719,1.0,1,1,oracle_covariance,1,,0.5149005827356558,0.5149005827356558,0.49132344470046085,0.5086765552995391
9,20260719,1.0,1,1,oracle_covariance,2,,0.5246061731557377,0.5246061731557377,0.4995159690220174,0.5004840309779826
9,20260719,1.0,1,1,oracle_covariance,3,,0.49642193903688525,0.5035780609631147,0.5201622903865848,0.5201622903865848
9,20260719,1.0,1,1,empirical_covariance,0,1.3572476476042539e-14,0.9996878201844263,0.9996878201844263,0.9996519777265745,0.9996519777265745
9,20260719,1.0,1,1,empirical_covariance,1,,0.4830582415471312,0.5169417584528688,0.49476566500256014,0.5052343349974399
9,20260719,1.0,1,1,empirical_covariance,2,,0.4879330494364754,0.5120669505635246,0.4732952908986175,0.5267047091013826
9,20260719,1.0,1,1,empirical_covariance,3,,0.5096615650614754,0.5096615650614754,0.5126248079877113,0.5126248079877113
10,20260720,1.0,1,1,euclidean,0,0.0,0.9997518054154457,0.9997518054154457,0.9998398037596056,0.9998398037596056
10,20260720,1.0,1,1,euclidean,1,,0.5047397159372948,0.5047397159372948,0.5065264949563215,0.5065264949563215
10,20260720,1.0,1,1,euclidean,2,,0.5370810715601031,0.5370810715601031,0.5112512828214563,0.5112512828214563
10,20260720,1.0,1,1,euclidean,3,,0.5030864197530864,0.5030864197530864,0.4801822232234487,0.5198177767765513
10,20260720,1.0,1,1,oracle_covariance,0,9.325873406851315e-15,0.9997518054154457,0.9997518054154457,0.9998398037596056,0.9998398037596056
10,20260720,1.0,1,1,oracle_covariance,1,,0.5047397159372948,0.5047397159372948,0.5065264949563215,0.5065264949563215
10,20260720,1.0,1,1,oracle_covariance,2,,0.5370810715601031,0.5370810715601031,0.5112512828214563,0.5112512828214563
10,20260720,1.0,1,1,oracle_covariance,3,,0.5030864197530864,0.5030864197530864,0.4801822232234487,0.5198177767765513
10,20260720,1.0,1,1,empirical_covariance,0,1.4654943925052066e-14,0.9997518054154457,0.9997518054154457,0.9998398037596056,0.9998398037596056
10,20260720,1.0,1,1,empirical_covariance,1,,0.5091831996285088,0.5091831996285088,0.4903987384546069,0.5096012615453931
10,20260720,1.0,1,1,empirical_covariance,2,,0.49675345470849147,0.5032465452915085,0.5215088483392155,0.5215088483392155
10,20260720,1.0,1,1,empirical_covariance,3,,0.46434804887031433,0.5356519511296857,0.4984245700983705,0.5015754299016295
11,20260721,1.0,1,1,euclidean,0,0.0,0.9996779388083736,0.9996779388083736,0.9993448892862894,0.9993448892862894
11,20260721,1.0,1,1,euclidean,1,,0.47900563607085345,0.5209943639291466,0.4983362188209807,0.5016637811790192
11,20260721,1.0,1,1,euclidean,2,,0.5151086956521739,0.5151086956521739,0.47752270133652586,0.5224772986634741
11,20260721,1.0,1,1,euclidean,3,,0.5068880837359099,0.5068880837359099,0.4972570364391582,0.5027429635608418
11,20260721,1.0,1,1,oracle_covariance,0,8.43769498715119e-15,0.9996779388083736,0.9996779388083736,0.9993448892862894,0.9993448892862894
11,20260721,1.0,1,1,oracle_covariance,1,,0.47900563607085345,0.5209943639291466,0.4983362188209807,0.5016637811790192
11,20260721,1.0,1,1,oracle_covariance,2,,0.5151086956521739,0.5151086956521739,0.47752270133652586,0.5224772986634741
11,20260721,1.0,1,1,oracle_covariance,3,,0.5068880837359099,0.5068880837359099,0.4972570364391582,0.5027429635608418
11,20260721,1.0,1,1,empirical_covariance,0,1.3988810110276972e-14,0.9996779388083736,0.9996779388083736,0.9993448892862894,0.9993448892862894
11,20260721,1.0,1,1,empirical_covariance,1,,0.4578140096618358,0.5421859903381643,0.4702484719917666,0.5297515280082334
11,20260721,1.0,1,1,empirical_covariance,2,,0.5009178743961352,0.5009178743961352,0.5106653024361117,0.5106653024361117
11,20260721,1.0,1,1,empirical_covariance,3,,0.5168840579710144,0.5168840579710144,0.49005681960251285,0.5099431803974872
12,20260722,1.0,1,1,euclidean,0,0.0,0.9994275512001409,0.9994275512001409,0.9995629261345167,0.9995629261345167
12,20260722,1.0,1,1,euclidean,1,,0.5159925381499095,0.5159925381499095,0.4871443273913291,0.5128556726086708
12,20260722,1.0,1,1,euclidean,2,,0.45953627644072953,0.5404637235592704,0.507510769320015,0.507510769320015
12,20260722,1.0,1,1,euclidean,3,,0.5262485788858465,0.5262485788858465,0.497527082076871,0.502472917923129
12,20260722,1.0,1,1,oracle_covariance,0,1.1102230246251565e-14,0.9994275512001409,0.9994275512001409,0.9995629261345167,0.9995629261345167
12,20260722,1.0,1,1,oracle_covariance,1,,0.5159925381499095,0.5159925381499095,0.4871443273913291,0.5128556726086708
12,20260722,1.0,1,1,oracle_covariance,2,,0.45953627644072953,0.5404637235592704,0.507510769320015,0.507510769320015
12,20260722,1.0,1,1,oracle_covariance,3,,0.5262485788858465,0.5262485788858465,0.497527082076871,0.502472917923129
12,20260722,1.0,1,1,empirical_covariance,0,1.3475331961387838e-14,0.9994275512001409,0.9994275512001409,0.9995629261345167,0.9995629261345167
12,20260722,1.0,1,1,empirical_covariance,1,,0.5332420617764327,0.5332420617764327,0.46144598437135875,0.5385540156286412
12,20260722,1.0,1,1,empirical_covariance,2,,0.5154681270115771,0.5154681270115771,0.47962205612748554,0.5203779438725145
12,20260722,1.0,1,1,empirical_covariance,3,,0.5280219692238716,0.5280219692238716,0.5296475104292625,0.5296475104292625
13,20260723,1.0,1,1,euclidean,0,0.0,0.9992343799479699,0.9992343799479699,0.9996907745746649,0.9996907745746649
13,20260723,1.0,1,1,euclidean,1,,0.4993365962376388,0.5006634037623612,0.49586548593924973,0.5041345140607503
13,20260723,1.0,1,1,euclidean,2,,0.5284662345523127,0.5284662345523127,0.49893472341336836,0.5010652765866317
13,20260723,1.0,1,1,euclidean,3,,0.4719506475702587,0.5280493524297414,0.4781475695782225,0.5218524304217775
13,20260723,1.0,1,1,oracle_covariance,0,9.769962616701378e-15,0.9992343799479699,0.9992343799479699,0.9996907745746649,0.9996907745746649
13,20260723,1.0,1,1,oracle_covariance,1,,0.4993365962376388,0.5006634037623612,0.49586548593924973,0.5041345140607503
13,20260723,1.0,1,1,oracle_covariance,2,,0.5284662345523127,0.5284662345523127,0.49893472341336836,0.5010652765866317
13,20260723,1.0,1,1,oracle_covariance,3,,0.4719506475702587,0.5280493524297414,0.4781475695782225,0.5218524304217775
13,20260723,1.0,1,1,empirical_covariance,0,1.3322676295501878e-14,0.9992343799479699,0.9992343799479699,0.9996907745746649,0.9996907745746649
13,20260723,1.0,1,1,empirical_covariance,1,,0.49968934264904535,0.5003106573509546,0.5275816069914968,0.5275816069914968
13,20260723,1.0,1,1,empirical_covariance,2,,0.49158820063253844,0.5084117993674615,0.5256421931588128,0.5256421931588128
13,20260723,1.0,1,1,empirical_covariance,3,,0.48535100272175924,0.5146489972782408,0.47844478624917564,0.5215552137508244
14,20260724,1.0,1,1,euclidean,0,0.0,0.999583460164373,0.999583460164373,0.9993309939789458,0.9993309939789458
14,20260724,1.0,1,1,euclidean,1,,0.5248201669363495,0.5248201669363495,0.4928864359779238,0.5071135640220762
14,20260724,1.0,1,1,euclidean,2,,0.513457440843333,0.513457440843333,0.4931224381019429,0.5068775618980571
14,20260724,1.0,1,1,euclidean,3,,0.4956463576795527,0.5043536423204473,0.4875383878454906,0.5124616121545094
14,20260724,1.0,1,1,oracle_covariance,0,8.43769498715119e-15,0.999583460164373,0.999583460164373,0.9993309939789458,0.9993309939789458
14,20260724,1.0,1,1,oracle_covariance,1,,0.5248201669363495,0.5248201669363495,0.4928864359779238,0.5071135640220762
14,20260724,1.0,1,1,oracle_covariance,2,,0.513457440843333,0.513457440843333,0.4931224381019429,0.5068775618980571
14,20260724,1.0,1,1,oracle_covariance,3,,0.4956463576795527,0.5043536423204473,0.4875383878454906,0.5124616121545094
14,20260724,1.0,1,1,empirical_covariance,0,1.2878587085651816e-14,0.999583460164373,0.999583460164373,0.9993309939789458,0.9993309939789458
14,20260724,1.0,1,1,empirical_covariance,1,,0.5070851823963857,0.5070851823963857,0.4745732711594404,0.5254267288405596
14,20260724,1.0,1,1,empirical_covariance,2,,0.49558627981864495,0.504413720181355,0.5200586805281248,0.5200586805281248
14,20260724,1.0,1,1,empirical_covariance,3,,0.47830388183085276,0.5216961181691473,0.4948174533570802,0.5051825466429198
15,20260725,1.0,1,1,euclidean,0,0.0,0.9991837355303118,0.9991837355303118,0.9997058443916832,0.9997058443916832
15,20260725,1.0,1,1,euclidean,1,,0.4925635906033555,0.5074364093966446,0.47743156129592557,0.5225684387040744
15,20260725,1.0,1,1,euclidean,2,,0.5191882169823022,0.5191882169823022,0.5118427648225912,0.5118427648225912
15,20260725,1.0,1,1,euclidean,3,,0.49368795489738676,0.5063120451026133,0.48974207355691163,0.5102579264430884
15,20260725,1.0,1,1,oracle_covariance,0,8.43769498715119e-15,0.9991837355303118,0.9991837355303118,0.9997058443916832,0.9997058443916832
15,20260725,1.0,1,1,oracle_covariance,1,,0.4925635906033555,0.5074364093966446,0.47743156129592557,0.5225684387040744
15,20260725,1.0,1,1,oracle_covariance,2,,0.5191882169823022,0.5191882169823022,0.5118427648225912,0.5118427648225912
15,20260725,1.0,1,1,oracle_covariance,3,,0.49368795489738676,0.5063120451026133,0.48974207355691163,0.5102579264430884
15,20260725,1.0,1,1,empirical_covariance,0,1.1546319456101628e-14,0.9991837355303118,0.9991837355303118,0.9997058443916832,0.9997058443916832
15,20260725,1.0,1,1,empirical_covariance,1,,0.5015465010663455,0.5015465010663455,0.5167123408282982,0.5167123408282982
15,20260725,1.0,1,1,empirical_covariance,2,,0.4873459000716232,0.5126540999283768,0.45936500408716213,0.5406349959128378
15,20260725,1.0,1,1,empirical_covariance,3,,0.4863775863379735,0.5136224136620264,0.48501757429680303,0.514982425703197
16,20260726,1.0,1,1,euclidean,0,0.0,0.9993159890558249,0.9993159890558249,0.999425990815853,0.999425990815853
16,20260726,1.0,1,1,euclidean,1,,0.52398438375014,0.52398438375014,0.48480875694011105,0.515191243059889
16,20260726,1.0,1,1,euclidean,2,,0.4913598617577881,0.5086401382422119,0.49065385046160737,0.5093461495383926
16,20260726,1.0,1,1,euclidean,3,,0.5348445575129203,0.5348445575129203,0.5175022800364806,0.5175022800364806
16,20260726,1.0,1,1,oracle_covariance,0,8.881784197001252e-15,0.9993159890558249,0.9993159890558249,0.999425990815853,0.999425990815853
16,20260726,1.0,1,1,oracle_covariance,1,,0.52398438375014,0.52398438375014,0.48480875694011105,0.515191243059889
16,20260726,1.0,1,1,oracle_covariance,2,,0.4913598617577881,0.5086401382422119,0.49065385046160737,0.5093461495383926
16,20260726,1.0,1,1,oracle_covariance,3,,0.5348445575129203,0.5348445575129203,0.5175022800364806,0.5175022800364806
16,20260726,1.0,1,1,empirical_covariance,0,1.4654943925052066e-14,0.9993159890558249,0.9993159890558249,0.999425990815853,0.999425990815853
16,20260726,1.0,1,1,empirical_covariance,1,,0.5249123985983776,0.5249123985983776,0.4989559832957327,0.5010440167042673
16,20260726,1.0,1,1,empirical_covariance,2,,0.5212403398454375,0.5212403398454375,0.506285100561609,0.506285100561609
16,20260726,1.0,1,1,empirical_covariance,3,,0.493331893310293,0.506668106689707,0.4880098081569305,0.5119901918430695
17,20260727,1.0,1,1,euclidean,0,0.0,0.999791986687148,0.999791986687148,0.9996539875435516,0.9996539875435516
17,20260727,1.0,1,1,euclidean,1,,0.4658898169482847,0.5341101830517153,0.5050741826705761,0.5050741826705761
17,20260727,1.0,1,1,euclidean,2,,0.5010880696364567,0.5010880696364567,0.4885435875691525,0.5114564124308475
17,20260727,1.0,1,1,euclidean,3,,0.49772385432667693,0.5022761456733231,0.5127614594125388,0.5127614594125388
17,20260727,1.0,1,1,oracle_covariance,0,7.993605777301127e-15,0.999791986687148,0.999791986687148,0.9996539875435516,0.9996539875435516
17,20260727,1.0,1,1,oracle_covariance,1,,0.4658898169482847,0.5341101830517153,0.5050741826705761,0.5050741826705761
17,20260727,1.0,1,1,oracle_covariance,2,,0.5010880696364567,0.5010880696364567,0.4885435875691525,0.5114564124308475
17,20260727,1.0,1,1,oracle_covariance,3,,0.49772385432667693,0.5022761456733231,0.5127614594125388,0.5127614594125388
17,20260727,1.0,1,1,empirical_covariance,0,1.3378187446733136e-14,0.999791986687148,0.999791986687148,0.9996539875435516,0.9996539875435516
17,20260727,1.0,1,1,empirical_covariance,1,,0.46226558499743986,0.5377344150025601,0.4998469944918017,0.5001530055081983
17,20260727,1.0,1,1,empirical_covariance,2,,0.5062884024577573,0.5062884024577573,0.5144295194627007,0.5144295194627007
17,20260727,1.0,1,1,empirical_covariance,3,,0.4801507296466974,0.5198492703533026,0.49707189458820517,0.5029281054117949
18,20260728,1.0,1,1,euclidean,0,0.0,0.999571710476282,0.999571710476282,0.9995039503589596,0.9995039503589596
18,20260728,1.0,1,1,euclidean,1,,0.4872373724637855,0.5127626275362145,0.5230096885008678,0.5230096885008678
18,20260728,1.0,1,1,euclidean,2,,0.48901857655775305,0.510981423442247,0.4918637837664498,0.5081362162335502
18,20260728,1.0,1,1,euclidean,3,,0.49429814554638934,0.5057018544536107,0.5126367393404444,0.5126367393404444
18,20260728,1.0,1,1,oracle_covariance,0,9.769962616701378e-15,0.999571710476282,0.999571710476282,0.9995039503589596,0.9995039503589596
18,20260728,1.0,1,1,oracle_covariance,1,,0.4872373724637855,0.5127626275362145,0.5230096885008678,0.5230096885008678
18,20260728,1.0,1,1,oracle_covariance,2,,0.48901857655775305,0.510981423442247,0.4918637837664498,0.5081362162335502
18,20260728,1.0,1,1,oracle_covariance,3,,0.49429814554638934,0.5057018544536107,0.5126367393404444,0.5126367393404444
18,20260728,1.0,1,1,empirical_covariance,0,1.3766765505351941e-14,0.999571710476282,0.999571710476282,0.9995039503589596,0.9995039503589596
18,20260728,1.0,1,1,empirical_covariance,1,,0.4841312727403725,0.5158687272596275,0.4958171490874691,0.5041828509125309
18,20260728,1.0,1,1,empirical_covariance,2,,0.48913865773262727,0.5108613422673727,0.48597031318269457,0.5140296868173054
18,20260728,1.0,1,1,empirical_covariance,3,,0.5160528517277679,0.5160528517277679,0.5039653907668626,0.5039653907668626
19,20260729,1.0,1,1,euclidean,0,0.0,0.9998039803980397,0.9998039803980397,0.9994449950049551,0.9994449950049551
19,20260729,1.0,1,1,euclidean,1,,0.5135953595359536,0.5135953595359536,0.48960340643065786,0.5103965935693422
19,20260729,1.0,1,1,euclidean,2,,0.5034863486348635,0.5034863486348635,0.4926864341779076,0.5073135658220924
19,20260729,1.0,1,1,euclidean,3,,0.5017381738173817,0.5017381738173817,0.49962549662946965,0.5003745033705304
19,20260729,1.0,1,1,oracle_covariance,0,1.0880185641326534e-14,0.9998039803980397,0.9998039803980397,0.9994449950049551,0.9994449950049551
19,20260729,1.0,1,1,oracle_covariance,1,,0.5135953595359536,0.5135953595359536,0.48960340643065786,0.5103965935693422
19,20260729,1.0,1,1,oracle_covariance,2,,0.5034863486348635,0.5034863486348635,0.4926864341779076,0.5073135658220924
19,20260729,1.0,1,1,oracle_covariance,3,,0.5017381738173817,0.5017381738173817,0.49962549662946965,0.5003745033705304
19,20260729,1.0,1,1,empirical_covariance,0,1.9539925233402755e-14,0.9998039803980397,0.9998039803980397,0.9994449950049551,0.9994449950049551
19,20260729,1.0,1,1,empirical_covariance,1,,0.5407540754075407,0.5407540754075407,0.4905594150347353,0.5094405849652647
19,20260729,1.0,1,1,empirical_covariance,2,,0.5064026402640264,0.5064026402640264,0.48995040955368596,0.510049590446314
19,20260729,1.0,1,1,empirical_covariance,3,,0.5,0.5,0.5,0.5
20,20260730,1.0,1,1,euclidean,0,0.0,0.9988403633795583,0.9988403633795583,0.9995466695220816,0.9995466695220816
20,20260730,1.0,1,1,euclidean,1,,0.5253836029789419,0.5253836029789419,0.5039453761792346,0.5039453761792346
20,20260730,1.0,1,1,euclidean,2,,0.5254758923985619,0.5254758923985619,0.48706306897728446,0.5129369310227155
20,20260730,1.0,1,1,euclidean,3,,0.48567106445814073,0.5143289355418592,0.48033916725292736,0.5196608327470726
20,20260730,1.0,1,1,oracle_covariance,0,1.0658141036401503e-14,0.9988403633795583,0.9988403633795583,0.9995466695220816,0.9995466695220816
20,20260730,1.0,1,1,oracle_covariance,1,,0.5253836029789419,0.5253836029789419,0.5039453761792346,0.5039453761792346
20,20260730,1.0,1,1,oracle_covariance,2,,0.5254758923985619,0.5254758923985619,0.48706306897728446,0.5129369310227155
20,20260730,1.0,1,1,oracle_covariance,3,,0.48567106445814073,0.5143289355418592,0.48033916725292736,0.5196608327470726
20,20260730,1.0,1,1,empirical_covariance,0,1.3947176746853529e-14,0.9988403633795583,0.9988403633795583,0.9995466695220816,0.9995466695220816
20,20260730,1.0,1,1,empirical_covariance,1,,0.48455957883923984,0.5154404211607602,0.5018568536463082,0.5018568536463082
20,20260730,1.0,1,1,empirical_covariance,2,,0.47460435927067285,0.5253956407293272,0.47735599251854605,0.522644007481454
20,20260730,1.0,1,1,empirical_covariance,3,,0.5146780303030303,0.5146780303030303,0.49091387621576127,0.5090861237842388
21,20260731,1.0,1,1,euclidean,0,0.0,0.9997837500150174,0.9997837500150174,0.9995238623962325,0.9995238623962325
21,20260731,1.0,1,1,euclidean,1,,0.4882203827624734,0.5117796172375266,0.507483662778543,0.507483662778543
21,20260731,1.0,1,1,euclidean,2,,0.5275578568825562,0.5275578568825562,0.5188549490802842,0.5188549490802842
21,20260731,1.0,1,1,euclidean,3,,0.5295601715583215,0.5295601715583215,0.4890773433522288,0.5109226566477711
21,20260731,1.0,1,1,oracle_covariance,0,9.769962616701378e-15,0.9997837500150174,0.9997837500150174,0.9995238623962325,0.9995238623962325
21,20260731,1.0,1,1,oracle_covariance,1,,0.4882203827624734,0.5117796172375266,0.507483662778543,0.507483662778543
21,20260731,1.0,1,1,oracle_covariance,2,,0.5275578568825562,0.5275578568825562,0.5188549490802842,0.5188549490802842
21,20260731,1.0,1,1,oracle_covariance,3,,0.5295601715583215,0.5295601715583215,0.4890773433522288,0.5109226566477711
21,20260731,1.0,1,1,empirical_covariance,0,1.3322676295501878e-14,0.9997837500150174,0.9997837500150174,0.9995238623962325,0.9995238623962325
21,20260731,1.0,1,1,empirical_covariance,1,,0.4755817725290436,0.5244182274709563,0.4959663342706042,0.5040336657293958
21,20260731,1.0,1,1,empirical_covariance,2,,0.5168454733672125,0.5168454733672125,0.4955682192153532,0.5044317807846468
21,20260731,1.0,1,1,empirical_covariance,3,,0.49639783589829845,0.5036021641017016,0.49991447528335686,0.5000855247166431
22,20260732,1.0,1,1,euclidean,0,0.0,0.9994788973467857,0.9994788973467857,0.9994879953919585,0.9994879953919585
22,20260732,1.0,1,1,euclidean,1,,0.48666578480063816,0.5133342151993618,0.5158266424397819,0.5158266424397819
22,20260732,1.0,1,1,euclidean,2,,0.4870385736217837,0.5129614263782163,0.4747702729324564,0.5252297270675437
22,20260732,1.0,1,1,euclidean,3,,0.4734538283006842,0.5265461716993158,0.508926580339223,0.508926580339223
22,20260732,1.0,1,1,oracle_covariance,0,9.769962616701378e-15,0.9994788973467857,0.9994788973467857,0.9994879953919585,0.9994879953919585
22,20260732,1.0,1,1,oracle_covariance,1,,0.48666578480063816,0.5133342151993618,0.5158266424397819,0.5158266424397819
22,20260732,1.0,1,1,oracle_covariance,2,,0.4870385736217837,0.5129614263782163,0.4747702729324564,0.5252297270675437
22,20260732,1.0,1,1,oracle_covariance,3,,0.4734538283006842,0.5265461716993158,0.508926580339223,0.508926580339223
22,20260732,1.0,1,1,empirical_covariance,0,1.554312234475219e-14,0.9994788973467857,0.9994788973467857,0.9994879953919585,0.9994879953919585
22,20260732,1.0,1,1,empirical_covariance,1,,0.5433377025786564,0.5433377025786564,0.5148036332326991,0.5148036332326991
22,20260732,1.0,1,1,empirical_covariance,2,,0.5010281756196111,0.5010281756196111,0.49179942619483574,0.5082005738051643
22,20260732,1.0,1,1,empirical_covariance,3,,0.5380224555158716,0.5380224555158716,0.5172296550668956,0.5172296550668956
23,20260733,1.0,1,1,euclidean,0,0.0,0.9993558737512552,0.9993558737512552,0.9991084864882173,0.9991084864882173
23,20260733,1.0,1,1,euclidean,1,,0.5147568923509008,0.5147568923509008,0.4673421891009221,0.5326578108990778
23,20260733,1.0,1,1,euclidean,2,,0.5090237686586571,0.5090237686586571,0.5158101066214139,0.5158101066214139
23,20260733,1.0,1,1,euclidean,3,,0.5043268480622202,0.5043268480622202,0.53240966796875,0.53240966796875
23,20260733,1.0,1,1,oracle_covariance,0,8.43769498715119e-15,0.9993558737512552,0.9993558737512552,0.9991084864882173,0.9991084864882173
23,20260733,1.0,1,1,oracle_covariance,1,,0.5147568923509008,0.5147568923509008,0.4673421891009221,0.5326578108990778
23,20260733,1.0,1,1,oracle_covariance,2,,0.5090237686586571,0.5090237686586571,0.5158101066214139,0.5158101066214139
23,20260733,1.0,1,1,oracle_covariance,3,,0.5043268480622202,0.5043268480622202,0.53240966796875,0.53240966796875
23,20260733,1.0,1,1,empirical_covariance,0,1.587618925213974e-14,0.9993558737512552,0.9993558737512552,0.9991084864882173,0.9991084864882173
23,20260733,1.0,1,1,empirical_covariance,1,,0.4837148081023881,0.5162851918976119,0.4612276671362705,0.5387723328637295
23,20260733,1.0,1,1,empirical_covariance,2,,0.495605138607167,0.5043948613928331,0.4840177942494877,0.5159822057505123
23,20260733,1.0,1,1,empirical_covariance,3,,0.49640929622205954,0.5035907037779405,0.5061225265753074,0.5061225265753074
24,20260734,1.0,1,1,euclidean,0,0.0,0.9997559912156838,0.9997559912156838,0.9994849670378905,0.9994849670378905
24,20260734,1.0,1,1,euclidean,1,,0.5188226776163942,0.5188226776163942,0.5054073460701485,0.5054073460701485
24,20260734,1.0,1,1,euclidean,2,,0.5217827841802305,0.5217827841802305,0.4912994431643625,0.5087005568356375
24,20260734,1.0,1,1,euclidean,3,,0.5054301954870375,0.5054301954870375,0.48540806611623144,0.5145919338837686
24,20260734,1.0,1,1,oracle_covariance,0,8.881784197001252e-15,0.9997559912156838,0.9997559912156838,0.9994849670378905,0.9994849670378905
24,20260734,1.0,1,1,oracle_covariance,1,,0.5188226776163942,0.5188226776163942,0.5054073460701485,0.5054073460701485
24,20260734,1.0,1,1,oracle_covariance,2,,0.5217827841802305,0.5217827841802305,0.4912994431643625,0.5087005568356375
24,20260734,1.0,1,1,oracle_covariance,3,,0.5054301954870375,0.5054301954870375,0.48540806611623144,0.5145919338837686
24,20260734,1.0,1,1,empirical_covariance,0,1.687538997430238e-14,0.9997559912156838,0.9997559912156838,0.9994849670378905,0.9994849670378905
24,20260734,1.0,1,1,empirical_covariance,1,,0.5037941365889173,0.5037941365889173,0.49870691724270355,0.5012930827572964
24,20260734,1.0,1,1,empirical_covariance,2,,0.49234972459008525,0.5076502754099148,0.4765194972478239,0.5234805027521761
24,20260734,1.0,1,1,empirical_covariance,3,,0.49194571004556165,0.5080542899544384,0.5146359366999488,0.5146359366999488
0,20360710,10.0,1,1,euclidean,0,0.0,0.9999276655253894,0.9999276655253894,0.9995658593384257,0.9995658593384257
0,20360710,10.0,1,1,euclidean,1,,0.8642804327209015,0.8642804327209015,0.8598916048799811,0.8598916048799811
0,20360710,10.0,1,1,euclidean,2,,0.7452500361672373,0.7452500361672373,0.7359754560477595,0.7359754560477595
0,20360710,10.0,1,1,euclidean,3,,0.6866430374049606,0.6866430374049606,0.6790260044254338,0.6790260044254338
0,20360710,10.0,1,1,oracle_covariance,0,6.217248937900877e-14,0.9999276655253894,0.9999276655253894,0.9995658593384257,0.9995658593384257
0,20360710,10.0,1,1,oracle_covariance,1,,0.5125741428364758,0.5125741428364758,0.5011353678591863,0.5011353678591863
0,20360710,10.0,1,1,oracle_covariance,2,,0.528459597177348,0.528459597177348,0.49332883854368814,0.5066711614563119
0,20360710,10.0,1,1,oracle_covariance,3,,0.48868769188728683,0.5113123081127131,0.49238953420908377,0.5076104657909162
0,20360710,10.0,1,1,empirical_covariance,0,7.283063041541027e-14,0.9999276655253894,0.9999276655253894,0.9995658593384257,0.9995658593384257
0,20360710,10.0,1,1,empirical_covariance,1,,0.5023669447525357,0.5023669447525357,0.4945002180706549,0.5054997819293451
0,20360710,10.0,1,1,empirical_covariance,2,,0.5236051502145923,0.5236051502145923,0.5001100356515511,0.5001100356515511
0,20360710,10.0,1,1,empirical_covariance,3,,0.530822523347961,0.530822523347961,0.5129561978080899,0.5129561978080899
1,20360711,10.0,1,1,euclidean,0,0.0,0.9997151694340698,0.9997151694340698,0.9997219974979775,0.9997219974979775
1,20360711,10.0,1,1,euclidean,1,,0.8759342241977607,0.8759342241977607,0.8621077589698307,0.8621077589698307
1,20360711,10.0,1,1,euclidean,2,,0.8036554593193753,0.8036554593193753,0.7917611258501327,0.7917611258501327
1,20360711,10.0,1,1,euclidean,3,,0.7196906178416261,0.7196906178416261,0.7161474453270079,0.7161474453270079
1,20360711,10.0,1,1,oracle_covariance,0,7.194245199571014e-14,0.9997151694340698,0.9997151694340698,0.9997219974979775,0.9997219974979775
1,20360711,10.0,1,1,oracle_covariance,1,,0.49094760321096315,0.5090523967890368,0.48460536144825306,0.5153946385517469
1,20360711,10.0,1,1,oracle_covariance,2,,0.47945007642284904,0.5205499235771509,0.49997449977049796,0.500025500229502
1,20360711,10.0,1,1,oracle_covariance,3,,0.5043105696210148,0.5043105696210148,0.5134826213435921,0.5134826213435921
1,20360711,10.0,1,1,empirical_covariance,0,7.105427357601002e-14,0.9997151694340698,0.9997151694340698,0.9997219974979775,0.9997219974979775
1,20360711,10.0,1,1,empirical_covariance,1,,0.5229770009347257,0.5229770009347257,0.5157046413417721,0.5157046413417721
1,20360711,10.0,1,1,empirical_covariance,2,,0.5101877073546461,0.5101877073546461,0.5066475598280384,0.5066475598280384
1,20360711,10.0,1,1,empirical_covariance,3,,0.5314938360258514,0.5314938360258514,0.5282687544187897,0.5282687544187897
2,20360712,10.0,1,1,euclidean,0,0.0,0.9997635422177336,0.9997635422177336,0.9997999799979999,0.9997999799979999
2,20360712,10.0,1,1,euclidean,1,,0.8578848650988313,0.8578848650988313,0.8378407840784078,0.8378407840784078
2,20360712,10.0,1,1,euclidean,2,,0.8098879430577598,0.8098879430577598,0.7693299329932993,0.7693299329932993
2,20360712,10.0,1,1,euclidean,3,,0.735279501114157,0.735279501114157,0.700985098509851,0.700985098509851
2,20360712,10.0,1,1,oracle_covariance,0,1.0658141036401503e-13,0.9997635422177336,0.9997635422177336,0.9997999799979999,0.9997999799979999
2,20360712,10.0,1,1,oracle_covariance,1,,0.48791660655028135,0.5120833934497186,0.5081038103810381,0.5081038103810381
2,20360712,10.0,1,1,oracle_covariance,2,,0.5410554834158932,0.5410554834158932,0.5048624862486248,0.5048624862486248
2,20360712,10.0,1,1,oracle_covariance,3,,0.47248673431763893,0.5275132656823611,0.5116931693169317,0.5116931693169317
2,20360712,10.0,1,1,empirical_covariance,0,5.861977570020827e-14,0.9997635422177336,0.9997635422177336,0.9997999799979999,0.9997999799979999
2,20360712,10.0,1,1,empirical_covariance,1,,0.5327153368922234,0.5327153368922234,0.4982868286828683,0.5017131713171317
2,20360712,10.0,1,1,empirical_covariance,2,,0.499939883614678,0.500060116385322,0.4857095709570957,0.5142904290429042
2,20360712,10.0,1,1,empirical_covariance,3,,0.4927419484121259,0.5072580515878742,0.4945924592459246,0.5054075407540755
3,20360713,10.0,1,1,euclidean,0,0.0,0.9993872917092158,0.9993872917092158,0.9995089955809602,0.9995089955809602
3,20360713,10.0,1,1,euclidean,1,,0.8229633456275455,0.8229633456275455,0.8322864905784152,0.8322864905784152
3,20360713,10.0,1,1,euclidean,2,,0.7622771924344542,0.7622771924344542,0.7584088256794311,0.7584088256794311
3,20360713,10.0,1,1,euclidean,3,,0.7102450432700201,0.7102450432700201,0.6958032622293601,0.6958032622293601
3,20360713,10.0,1,1,oracle_covariance,0,6.039613253960852e-14,0.9993872917092158,0.9993872917092158,0.9995089955809602,0.9995089955809602
3,20360713,10.0,1,1,oracle_covariance,1,,0.4694787173973113,0.5305212826026887,0.5174906574159167,0.5174906574159167
3,20360713,10.0,1,1,oracle_covariance,2,,0.511375149673022,0.511375149673022,0.4980294822653404,0.5019705177346596
3,20360713,10.0,1,1,oracle_covariance,3,,0.49097556775632634,0.5090244322436737,0.4691652224870024,0.5308347775129976
3,20360713,10.0,1,1,empirical_covariance,0,7.460698725481052e-14,0.9993872917092158,0.9993872917092158,0.9995089955809602,0.9995089955809602
3,20360713,10.0,1,1,empirical_covariance,1,,0.47295473567443963,0.5270452643255603,0.4859423734813613,0.5140576265186387
3,20360713,10.0,1,1,empirical_covariance,2,,0.49530457208533063,0.5046954279146694,0.5274677472097249,0.5274677472097249
3,20360713,10.0,1,1,empirical_covariance,3,,0.5037663539051143,0.5037663539051143,0.4894004046036414,0.5105995953963586
4,20360714,10.0,1,1,euclidean,0,0.0,0.9997159079541772,0.9997159079541772,0.9997769997769997,0.9997769997769997
4,20360714,10.0,1,1,euclidean,1,,0.8330178977988868,0.8330178977988868,0.8392408392408393,0.8392408392408393
4,20360714,10.0,1,1,euclidean,2,,0.7885915036471817,0.7885915036471817,0.7851177851177851,0.7851177851177851
4,20360714,10.0,1,1,euclidean,3,,0.7221379727031558,0.7221379727031558,0.7255737255737256,0.7255737255737256
4,20360714,10.0,1,1,oracle_covariance,0,5.5067062021407764e-14,0.9997159079541772,0.9997159079541772,0.9997769997769997,0.9997769997769997
4,20360714,10.0,1,1,oracle_covariance,1,,0.4851691948191214,0.5148308051808785,0.4855094855094855,0.5144905144905145
4,20360714,10.0,1,1,oracle_covariance,2,,0.5036111700190862,0.5036111700190862,0.5186295186295187,0.5186295186295187
4,20360714,10.0,1,1,oracle_covariance,3,,0.5392707237144835,0.5392707237144835,0.4924824924824925,0.5075175075175076
4,20360714,10.0,1,1,empirical_covariance,0,6.88338275267597e-14,0.9997159079541772,0.9997159079541772,0.9997769997769997,0.9997769997769997
4,20360714,10.0,1,1,empirical_covariance,1,,0.4665991781337153,0.5334008218662847,0.4766624766624767,0.5233375233375233
4,20360714,10.0,1,1,empirical_covariance,2,,0.4925235776391551,0.5074764223608449,0.48776348776348777,0.5122365122365122
4,20360714,10.0,1,1,empirical_covariance,3,,0.5296596097135472,0.5296596097135472,0.5051625051625052,0.5051625051625052
5,20360715,10.0,1,1,euclidean,0,0.0,0.999864,0.999864,0.9997409935248381,0.9997409935248381
5,20360715,10.0,1,1,euclidean,1,,0.849104,0.849104,0.8351528788219705,0.8351528788219705
5,20360715,10.0,1,1,euclidean,2,,0.77648,0.77648,0.7548648716217905,0.7548648716217905
5,20360715,10.0,1,1,euclidean,3,,0.700056,0.700056,0.6764619115477887,0.6764619115477887
5,20360715,10.0,1,1,oracle_covariance,0,6.039613253960852e-14,0.999864,0.999864,0.9997409935248381,0.9997409935248381
5,20360715,10.0,1,1,oracle_covariance,1,,0.472876,0.5271239999999999,0.4838640966024151,0.516135903397585
5,20360715,10.0,1,1,oracle_covariance,2,,0.506068,0.506068,0.4797959948998725,0.5202040051001275
5,20360715,10.0,1,1,oracle_covariance,3,,0.477256,0.522744,0.5191849796244906,0.5191849796244906
5,20360715,10.0,1,1,empirical_covariance,0,6.572520305780927e-14,0.999864,0.999864,0.9997409935248381,0.9997409935248381
5,20360715,10.0,1,1,empirical_covariance,1,,0.490436,0.509564,0.49416235405885145,0.5058376459411486
5,20360715,10.0,1,1,empirical_covariance,2,,0.507148,0.507148,0.5449036225905648,0.5449036225905648
5,20360715,10.0,1,1,empirical_covariance,3,,0.476044,0.523956,0.5226530663266582,0.5226530663266582
6,20360716,10.0,1,1,euclidean,0,0.0,0.9993589743589744,0.9993589743589744,0.9997089953439255,0.9997089953439255
6,20360716,10.0,1,1,euclidean,1,,0.8507532051282052,0.8507532051282052,0.8654678474855597,0.8654678474855597
6,20360716,10.0,1,1,euclidean,2,,0.8086858974358975,0.8086858974358975,0.8149520392326277,0.8149520392326277
6,20360716,10.0,1,1,euclidean,3,,0.7114623397435897,0.7114623397435897,0.7456259300148802,0.7456259300148802
6,20360716,10.0,1,1,oracle_covariance,0,5.950795411990839e-14,0.9993589743589744,0.9993589743589744,0.9997089953439255,0.9997089953439255
6,20360716,10.0,1,1,oracle_covariance,1,,0.4789703525641026,0.5210296474358974,0.5001110017760284,0.5001110017760284
6,20360716,10.0,1,1,oracle_covariance,2,,0.5025,0.5025,0.5103561656986512,0.5103561656986512
6,20360716,10.0,1,1,oracle_covariance,3,,0.4737980769230769,0.526201923076923,0.4988689819037105,0.5011310180962896
6,20360716,10.0,1,1,empirical_covariance,0,1.1013412404281553e-13,0.9993589743589744,0.9993589743589744,0.9997089953439255,0.9997089953439255
6,20360716,10.0,1,1,empirical_covariance,1,,0.45374198717948716,0.5462580128205128,0.4958179330869294,0.5041820669130705
6,20360716,10.0,1,1,empirical_covariance,2,,0.49910657051282054,0.5008934294871794,0.5001320021120338,0.5001320021120338
6,20360716,10.0,1,1,empirical_covariance,3,,0.5067467948717949,0.5067467948717949,0.5194503112049793,0.5194503112049793
7,20360717,10.0,1,1,euclidean,0,0.0,0.999307864341411,0.999307864341411,0.9999207939851554,0.9999207939851554
7,20360717,10.0,1,1,euclidean,1,,0.8619529427767842,0.8619529427767842,0.8599888309492991,0.8599888309492991
7,20360717,10.0,1,1,euclidean,2,,0.7746118239174878,0.7746118239174878,0.7693831656137614,0.7693831656137614
7,20360717,10.0,1,1,euclidean,3,,0.7266544242671563,0.7266544242671563,0.7028821965933393,0.7028821965933393
7,20360717,10.0,1,1,oracle_covariance,0,7.105427357601002e-14,0.999307864341411,0.999307864341411,0.9999207939851554,0.9999207939851554
7,20360717,10.0,1,1,oracle_covariance,1,,0.48986801413076964,0.5101319858692304,0.5032790287537886,0.5032790287537886
7,20360717,10.0,1,1,oracle_covariance,2,,0.49292061244003826,0.5070793875599617,0.47679714938555184,0.5232028506144482
7,20360717,10.0,1,1,oracle_covariance,3,,0.5105360650687535,0.5105360650687535,0.5150386154387562,0.5150386154387562
7,20360717,10.0,1,1,empirical_covariance,0,6.394884621840902e-14,0.999307864341411,0.999307864341411,0.9999207939851554,0.9999207939851554
7,20360717,10.0,1,1,empirical_covariance,1,,0.4732727614612464,0.5267272385387536,0.5026894953774769,0.5026894953774769
7,20360717,10.0,1,1,empirical_covariance,2,,0.5150169433208909,0.5150169433208909,0.5091733599091236,0.5091733599091236
7,20360717,10.0,1,1,empirical_covariance,3,,0.4582818232373545,0.5417181767626456,0.4862016103886208,0.5137983896113791
8,20360718,10.0,1,1,euclidean,0,0.0,0.9997307550111717,0.9997307550111717,0.9998129393923632,0.9998129393923632
8,20360718,10.0,1,1,euclidean,1,,0.8218562633617849,0.8218562633617849,0.8120941184943922,0.8120941184943922
8,20360718,10.0,1,1,euclidean,2,,0.7739587854237997,0.7739587854237997,0.7624140221431744,0.7624140221431744
8,20360718,10.0,1,1,euclidean,3,,0.7428228126858594,0.7428228126858594,0.7371118242310508,0.7371118242310508
8,20360718,10.0,1,1,oracle_covariance,0,5.861977570020827e-14,0.9997307550111717,0.9997307550111717,0.9998129393923632,0.9998129393923632
8,20360718,10.0,1,1,oracle_covariance,1,,0.48375689186799764,0.5162431081320024,0.4928246751947631,0.5071753248052369
8,20360718,10.0,1,1,oracle_covariance,2,,0.5171794377200174,0.5171794377200174,0.5073323756897234,0.5073323756897234
8,20360718,10.0,1,1,oracle_covariance,3,,0.5115333301184678,0.5115333301184678,0.48255834890504523,0.5174416510949548
8,20360718,10.0,1,1,empirical_covariance,0,6.039613253960852e-14,0.9997307550111717,0.9997307550111717,0.9998129393923632,0.9998129393923632
8,20360718,10.0,1,1,empirical_covariance,1,,0.5143945604475093,0.5143945604475093,0.517568692256291,0.517568692256291
8,20360718,10.0,1,1,empirical_covariance,2,,0.46418639790390764,0.5358136020960924,0.4874409308615992,0.5125590691384008
8,20360718,10.0,1,1,empirical_covariance,3,,0.49501695841571425,0.5049830415842858,0.48937355703247853,0.5106264429675215
9,20360719,10.0,1,1,euclidean,0,0.0,0.9997839576557005,0.9997839576557005,0.9997079997079997,0.9997079997079997
9,20360719,10.0,1,1,euclidean,1,,0.8706146404695321,0.8706146404695321,0.8715328715328715,0.8715328715328715
9,20360719,10.0,1,1,euclidean,2,,0.8069781677208733,0.8069781677208733,0.8247918247918248,0.8247918247918248
9,20360719,10.0,1,1,euclidean,3,,0.7532756420258371,0.7532756420258371,0.7537687537687537,0.7537687537687537
9,20360719,10.0,1,1,oracle_covariance,0,8.171241461241152e-14,0.9997839576557005,0.9997839576557005,0.9997079997079997,0.9997079997079997
9,20360719,10.0,1,1,oracle_covariance,1,,0.5158331032882445,0.5158331032882445,0.5090675090675091,0.5090675090675091
9,20360719,10.0,1,1,oracle_covariance,2,,0.4842869202363663,0.5157130797636337,0.522061522061522,0.522061522061522
9,20360719,10.0,1,1,oracle_covariance,3,,0.5236106276830259,0.5236106276830259,0.5053745053745053,0.5053745053745053
9,20360719,10.0,1,1,empirical_covariance,0,8.171241461241152e-14,0.9997839576557005,0.9997839576557005,0.9997079997079997,0.9997079997079997
9,20360719,10.0,1,1,empirical_covariance,1,,0.5091838000248049,0.5091838000248049,0.5186725186725186,0.5186725186725186
9,20360719,10.0,1,1,empirical_covariance,2,,0.4922404791339102,0.5077595208660898,0.47274847274847276,0.5272515272515272
9,20360719,10.0,1,1,empirical_covariance,3,,0.4798100427683826,0.5201899572316173,0.5103695103695104,0.5103695103695104
10,20360720,10.0,1,1,euclidean,0,0.0,0.999907546980203,0.999907546980203,0.9996319278578601,0.9996319278578601
10,20360720,10.0,1,1,euclidean,1,,0.8337373128328811,0.8337373128328811,0.8419840288696585,0.8419840288696585
10,20360720,10.0,1,1,euclidean,2,,0.7733735302984625,0.7733735302984625,0.7851158827130118,0.7851158827130118
10,20360720,10.0,1,1,euclidean,3,,0.7021485277861521,0.7021485277861521,0.7030958067781286,0.7030958067781286
10,20360720,10.0,1,1,oracle_covariance,0,7.460698725481052e-14,0.999907546980203,0.999907546980203,0.9996319278578601,0.9996319278578601
10,20360720,10.0,1,1,oracle_covariance,1,,0.4851813888051452,0.5148186111948547,0.48375681633600187,0.5162431836639981
10,20360720,10.0,1,1,oracle_covariance,2,,0.5145251733494122,0.5145251733494122,0.4979726026301155,0.5020273973698846
10,20360720,10.0,1,1,oracle_covariance,3,,0.5392905235654708,0.5392905235654708,0.49711143384103285,0.5028885661589672
10,20360720,10.0,1,1,empirical_covariance,0,5.5067062021407764e-14,0.999907546980203,0.999907546980203,0.9996319278578601,0.9996319278578601
10,20360720,10.0,1,1,empirical_covariance,1,,0.49360667269621145,0.5063933273037886,0.5036427139719385,0.5036427139719385
10,20360720,10.0,1,1,empirical_covariance,2,,0.4886584262888152,0.5113415737111848,0.5267602450080215,0.5267602450080215
10,20360720,10.0,1,1,empirical_covariance,3,,0.517266606371219,0.517266606371219,0.5168913106968966,0.5168913106968966
11,20360721,10.0,1,1,euclidean,0,0.0,0.9994758658216504,0.9994758658216504,0.9998089906405414,0.9998089906405414
11,20360721,10.0,1,1,euclidean,1,,0.8212662441585046,0.8212662441585046,0.8298136608693826,0.8298136608693826
11,20360721,10.0,1,1,euclidean,2,,0.732867614109212,0.732867614109212,0.7367861025190234,0.7367861025190234
11,20360721,10.0,1,1,euclidean,3,,0.6881721720760514,0.6881721720760514,0.6897847994551733,0.6897847994551733
11,20360721,10.0,1,1,oracle_covariance,0,6.572520305780927e-14,0.9994758658216504,0.9994758658216504,0.9998089906405414,0.9998089906405414
11,20360721,10.0,1,1,oracle_covariance,1,,0.5092223609243967,0.5092223609243967,0.5026296288518137,0.5026296288518137
11,20360721,10.0,1,1,oracle_covariance,2,,0.5031127968760003,0.5031127968760003,0.5238916706918639,0.5238916706918639
11,20360721,10.0,1,1,oracle_covariance,3,,0.5092823762883298,0.5092823762883298,0.4884519341447731,0.5115480658552269
11,20360721,10.0,1,1,empirical_covariance,0,7.815970093361102e-14,0.9994758658216504,0.9994758658216504,0.9998089906405414,0.9998089906405414
11,20360721,10.0,1,1,empirical_covariance,1,,0.4741533832661161,0.5258466167338839,0.47607632774005926,0.5239236722599407
11,20360721,10.0,1,1,empirical_covariance,2,,0.49765139875808206,0.5023486012419179,0.5108270305244957,0.5108270305244957
11,20360721,10.0,1,1,empirical_covariance,3,,0.493234267972601,0.506765732027399,0.5212245400024601,0.5212245400024601
12,20360722,10.0,1,1,euclidean,0,0.0,0.9995558863068945,0.9995558863068945,0.9994409642217101,0.9994409642217101
12,20360722,10.0,1,1,euclidean,1,,0.8440320722104859,0.8440320722104859,0.8207085253456221,0.8207085253456221
12,20360722,10.0,1,1,euclidean,2,,0.7734059919339351,0.7734059919339351,0.7581835237455197,0.7581835237455197
12,20360722,10.0,1,1,euclidean,3,,0.7187239933422956,0.7187239933422956,0.7023479502688172,0.7023479502688172
12,20360722,10.0,1,1,oracle_covariance,0,1.2789769243681803e-13,0.9995558863068945,0.9995558863068945,0.9994409642217101,0.9994409642217101
12,20360722,10.0,1,1,oracle_covariance,1,,0.5099065360732348,0.5099065360732348,0.5043702796979007,0.5043702796979007
12,20360722,10.0,1,1,oracle_covariance,2,,0.5099065360732348,0.5099065360732348,0.521473374295955,0.521473374295955
12,20360722,10.0,1,1,oracle_covariance,3,,0.5132793995262788,0.5132793995262788,0.49397461437532003,0.5060253856246799
12,20360722,10.0,1,1,empirical_covariance,0,6.927791673660977e-14,0.9995558863068945,0.9995558863068945,0.9994409642217101,0.9994409642217101
12,20360722,10.0,1,1,empirical_covariance,1,,0.47736220472440943,0.5226377952755905,0.4753344214029698,0.5246655785970302
12,20360722,10.0,1,1,empirical_covariance,2,,0.4989437295947763,0.5010562704052237,0.5073264688940092,0.5073264688940092
12,20360722,10.0,1,1,empirical_covariance,3,,0.48482011394917096,0.515179886050829,0.48399197548643114,0.5160080245135689
13,20360723,10.0,1,1,euclidean,0,0.0,0.9990566037735849,0.9990566037735849,0.9996929557856331,0.9996929557856331
13,20360723,10.0,1,1,euclidean,1,,0.8559935768767564,0.8559935768767564,0.8637183754460642,0.8637183754460642
13,20360723,10.0,1,1,euclidean,2,,0.7652910477719791,0.7652910477719791,0.7964736922116785,0.7964736922116785
13,20360723,10.0,1,1,euclidean,3,,0.7089723002810117,0.7089723002810117,0.72992910979181,0.72992910979181
13,20360723,10.0,1,1,oracle_covariance,0,6.017408793468348e-14,0.9990566037735849,0.9990566037735849,0.9996929557856331,0.9996929557856331
13,20360723,10.0,1,1,oracle_covariance,1,,0.5166318747490968,0.5166318747490968,0.4980577203117249,0.5019422796882751
13,20360723,10.0,1,1,oracle_covariance,2,,0.5339823364110798,0.5339823364110798,0.4866760813557152,0.5133239186442848
13,20360723,10.0,1,1,oracle_covariance,3,,0.4927418707346447,0.5072581292653553,0.5043006192891777,0.5043006192891777
13,20360723,10.0,1,1,empirical_covariance,0,6.128431095930864e-14,0.9990566037735849,0.9990566037735849,0.9996929557856331,0.9996929557856331
13,20360723,10.0,1,1,empirical_covariance,1,,0.5079044560417503,0.5079044560417503,0.5054237810244675,0.5054237810244675
13,20360723,10.0,1,1,empirical_covariance,2,,0.46678843837816136,0.5332115616218387,0.48373165735865964,0.5162683426413404
13,20360723,10.0,1,1,empirical_covariance,3,,0.5178683259735046,0.5178683259735046,0.5110955977660783,0.5110955977660783
14,20360724,10.0,1,1,euclidean,0,0.0,0.9997519642828567,0.9997519642828567,0.9999149931144423,0.9999149931144423
14,20360724,10.0,1,1,euclidean,1,,0.8849954393432654,0.8849954393432654,0.8989428143679639,0.8989428143679639
14,20360724,10.0,1,1,euclidean,2,,0.8077163111488054,0.8077163111488054,0.8207514808699504,0.8207514808699504
14,20360724,10.0,1,1,euclidean,3,,0.7162791441967643,0.7162791441967643,0.7349635320460958,0.7349635320460958
14,20360724,10.0,1,1,oracle_covariance,0,7.815970093361102e-14,0.9997519642828567,0.9997519642828567,0.9999149931144423,0.9999149931144423
14,20360724,10.0,1,1,oracle_covariance,1,,0.4871501496215455,0.5128498503784544,0.5045328671622401,0.5045328671622401
14,20360724,10.0,1,1,oracle_covariance,2,,0.4772887295770591,0.5227112704229409,0.49208085854954253,0.5079191414504575
14,20360724,10.0,1,1,oracle_covariance,3,,0.47282408666848025,0.5271759133315197,0.5072140843408316,0.5072140843408316
14,20360724,10.0,1,1,empirical_covariance,0,9.237055564881302e-14,0.9997519642828567,0.9997519642828567,0.9999149931144423,0.9999149931144423
14,20360724,10.0,1,1,empirical_covariance,1,,0.47539245651373796,0.524607543486262,0.5023256883807589,0.5023256883807589
14,20360724,10.0,1,1,empirical_covariance,2,,0.4799971195852203,0.5200028804147797,0.5217632628242888,0.5217632628242888
14,20360724,10.0,1,1,empirical_covariance,3,,0.5163263509945432,0.5163263509945432,0.5055769517330904,0.5055769517330904
15,20360725,10.0,1,1,euclidean,0,0.0,0.9997999487868895,0.9997999487868895,0.9996948654356571,0.9996948654356571
15,20360725,10.0,1,1,euclidean,1,,0.8900398502016517,0.8900398502016517,0.8873173069323572,0.8873173069323572
15,20360725,10.0,1,1,euclidean,2,,0.8093311887843287,0.8093311887843287,0.8077692262287669,0.8077692262287669
15,20360725,10.0,1,1,euclidean,3,,0.7220408424556687,0.7220408424556687,0.7105193390285116,0.7105193390285116
15,20360725,10.0,1,1,oracle_covariance,0,6.039613253960852e-14,0.9997999487868895,0.9997999487868895,0.9996948654356571,0.9996948654356571
15,20360725,10.0,1,1,oracle_covariance,1,,0.5096944817873376,0.5096944817873376,0.4814533209145233,0.5185466790854767
15,20360725,10.0,1,1,oracle_covariance,2,,0.4886731003136803,0.5113268996863197,0.5199903157292366,0.5199903157292366
15,20360725,10.0,1,1,oracle_covariance,3,,0.4956308815056655,0.5043691184943345,0.4744222201991078,0.5255777798008923
15,20360725,10.0,1,1,empirical_covariance,0,5.684341886080802e-14,0.9997999487868895,0.9997999487868895,0.9996948654356571,0.9996948654356571
15,20360725,10.0,1,1,empirical_covariance,1,,0.516260162601626,0.516260162601626,0.5114865655754187,0.5114865655754187
15,20360725,10.0,1,1,empirical_covariance,2,,0.5034328788169772,0.5034328788169772,0.4834381962445438,0.5165618037554562
15,20360725,10.0,1,1,empirical_covariance,3,,0.46930014083605404,0.530699859163946,0.5102570233472962,0.5102570233472962
16,20360726,10.0,1,1,euclidean,0,0.0,0.99958389347673,0.99958389347673,0.9993213892503253,0.9993213892503253
16,20360726,10.0,1,1,euclidean,1,,0.802173356379233,0.802173356379233,0.8194605144630167,0.8194605144630167
16,20360726,10.0,1,1,euclidean,2,,0.7634634466423404,0.7634634466423404,0.7677499749774798,0.7677499749774798
16,20360726,10.0,1,1,euclidean,3,,0.7256897765828052,0.7256897765828052,0.733587228505655,0.733587228505655
16,20360726,10.0,1,1,oracle_covariance,0,6.039613253960852e-14,0.99958389347673,0.99958389347673,0.9993213892503253,0.9993213892503253
16,20360726,10.0,1,1,oracle_covariance,1,,0.47092855771077397,0.529071442289226,0.5050365328795916,0.5050365328795916
16,20360726,10.0,1,1,oracle_covariance,2,,0.48315168683182896,0.516848313168171,0.49775798218396555,0.5022420178160345
16,20360726,10.0,1,1,oracle_covariance,3,,0.5089702963958773,0.5089702963958773,0.4861885697127415,0.5138114302872585
16,20360726,10.0,1,1,empirical_covariance,0,7.815970093361102e-14,0.99958389347673,0.99958389347673,0.9993213892503253,0.9993213892503253
16,20360726,10.0,1,1,empirical_covariance,1,,0.47808238909160744,0.5219176109083925,0.4941076969272345,0.5058923030727656
16,20360726,10.0,1,1,empirical_covariance,2,,0.5235780359772102,0.5235780359772102,0.5035241717545791,0.5035241717545791
16,20360726,10.0,1,1,empirical_covariance,3,,0.5004121054990077,0.5004121054990077,0.49809928936042436,0.5019007106395756
17,20360727,10.0,1,1,euclidean,0,0.0,0.9997597838054249,0.9997597838054249,0.9993707961379487,0.9993707961379487
17,20360727,10.0,1,1,euclidean,1,,0.829278350515464,0.829278350515464,0.8319315458208459,0.8319315458208459
17,20360727,10.0,1,1,euclidean,2,,0.7465438895005505,0.7465438895005505,0.7758863871894494,0.7758863871894494
17,20360727,10.0,1,1,euclidean,3,,0.6938484636172555,0.6938484636172555,0.7294803516339294,0.7294803516339294
17,20360727,10.0,1,1,oracle_covariance,0,6.394884621840902e-14,0.9997597838054249,0.9997597838054249,0.9993707961379487,0.9993707961379487
17,20360727,10.0,1,1,oracle_covariance,1,,0.46449004103693325,0.5355099589630667,0.5050036211732601,0.5050036211732601
17,20360727,10.0,1,1,oracle_covariance,2,,0.49700730657591835,0.5029926934240816,0.509677135391867,0.509677135391867
17,20360727,10.0,1,1,oracle_covariance,3,,0.49030927835051547,0.5096907216494846,0.49388701939428375,0.5061129806057163
17,20360727,10.0,1,1,empirical_covariance,0,6.572520305780927e-14,0.9997597838054249,0.9997597838054249,0.9993707961379487,0.9993707961379487
17,20360727,10.0,1,1,empirical_covariance,1,,0.49155439895906317,0.5084456010409368,0.4821642212076713,0.5178357787923287
17,20360727,10.0,1,1,empirical_covariance,2,,0.5226704033630267,0.5226704033630267,0.5055748062372208,0.5055748062372208
17,20360727,10.0,1,1,empirical_covariance,3,,0.473406065458913,0.526593934541087,0.4723280342831077,0.5276719657168922
18,20360728,10.0,1,1,euclidean,0,0.0,0.9998199279711885,0.9998199279711885,0.9994869748617682,0.9994869748617682
18,20360728,10.0,1,1,euclidean,1,,0.8056742697078831,0.8056742697078831,0.8076335740451283,0.8076335740451283
18,20360728,10.0,1,1,euclidean,2,,0.7715646258503401,0.7715646258503401,0.7732108873334793,0.7732108873334793
18,20360728,10.0,1,1,euclidean,3,,0.7429811924769908,0.7429811924769908,0.7335709449763038,0.7335709449763038
18,20360728,10.0,1,1,oracle_covariance,0,5.861977570020827e-14,0.9998199279711885,0.9998199279711885,0.9994869748617682,0.9994869748617682
18,20360728,10.0,1,1,oracle_covariance,1,,0.4929891956782713,0.5070108043217287,0.4974323741863351,0.5025676258136649
18,20360728,10.0,1,1,oracle_covariance,2,,0.49859543817527013,0.5014045618247298,0.5197834693900001,0.5197834693900001
18,20360728,10.0,1,1,oracle_covariance,3,,0.5333693477390956,0.5333693477390956,0.5222585906709428,0.5222585906709428
18,20360728,10.0,1,1,empirical_covariance,0,7.815970093361102e-14,0.9998199279711885,0.9998199279711885,0.9994869748617682,0.9994869748617682
18,20360728,10.0,1,1,empirical_covariance,1,,0.5042456982793118,0.5042456982793118,0.49495925300339716,0.5050407469966028
18,20360728,10.0,1,1,empirical_covariance,2,,0.5095398159263705,0.5095398159263705,0.5026636305178954,0.5026636305178954
18,20360728,10.0,1,1,empirical_covariance,3,,0.4886594637855142,0.5113405362144858,0.4931391638190271,0.5068608361809729
19,20360729,10.0,1,1,euclidean,0,0.0,0.9999719887955182,0.9999719887955182,0.999585719946684,0.999585719946684
19,20360729,10.0,1,1,euclidean,1,,0.8205602240896358,0.8205602240896358,0.809912500850575,0.809912500850575
19,20360729,10.0,1,1,euclidean,2,,0.7339255702280912,0.7339255702280912,0.7211454943541834,0.7211454943541834
19,20360729,10.0,1,1,euclidean,3,,0.6709403761504602,0.6709403761504602,0.6736924160732656,0.6736924160732656
19,20360729,10.0,1,1,oracle_covariance,0,7.815970093361102e-14,0.9999719887955182,0.9999719887955182,0.999585719946684,0.999585719946684
19,20360729,10.0,1,1,oracle_covariance,1,,0.49005202080832333,0.5099479791916767,0.5080224231580548,0.5080224231580548
19,20360729,10.0,1,1,oracle_covariance,2,,0.48680272108843536,0.5131972789115646,0.499792859973342,0.500207140026658
19,20360729,10.0,1,1,oracle_covariance,3,,0.5327691076430572,0.5327691076430572,0.49951367124175944,0.5004863287582406
19,20360729,10.0,1,1,empirical_covariance,0,9.237055564881302e-14,0.9999719887955182,0.9999719887955182,0.999585719946684,0.999585719946684
19,20360729,10.0,1,1,empirical_covariance,1,,0.5341016406562625,0.5341016406562625,0.5303445128907142,0.5303445128907142
19,20360729,10.0,1,1,empirical_covariance,2,,0.5039095638255302,0.5039095638255302,0.5111125120581513,0.5111125120581513
19,20360729,10.0,1,1,empirical_covariance,3,,0.47811924769907965,0.5218807523009203,0.47942609203821784,0.5205739079617822
20,20360730,10.0,1,1,euclidean,0,0.0,0.9997998847336066,0.9997998847336066,0.9996989409924345,0.9996989409924345
20,20360730,10.0,1,1,euclidean,1,,0.8367139472336066,0.8367139472336066,0.837550159831327,0.837550159831327
20,20360730,10.0,1,1,euclidean,2,,0.7686627497438525,0.7686627497438525,0.7550589915623462,0.7550589915623462
20,20360730,10.0,1,1,euclidean,3,,0.7171170594262295,0.7171170594262295,0.7052112213993943,0.7052112213993943
20,20360730,10.0,1,1,oracle_covariance,0,9.059419880941277e-14,0.9997998847336066,0.9997998847336066,0.9996989409924345,0.9996989409924345
20,20360730,10.0,1,1,oracle_covariance,1,,0.4901623335040984,0.5098376664959017,0.4978025693035835,0.5021974306964165
20,20360730,10.0,1,1,oracle_covariance,2,,0.48421891009221313,0.5157810899077868,0.47620133546175053,0.5237986645382495
20,20360730,10.0,1,1,oracle_covariance,3,,0.4882332223360656,0.5117667776639344,0.48791363107169006,0.5120863689283099
20,20360730,10.0,1,1,empirical_covariance,0,6.217248937900877e-14,0.9997998847336066,0.9997998847336066,0.9996989409924345,0.9996989409924345
20,20360730,10.0,1,1,empirical_covariance,1,,0.49492907914959017,0.5050709208504098,0.5145068433412949,0.5145068433412949
20,20360730,10.0,1,1,empirical_covariance,2,,0.5026375192110656,0.5026375192110656,0.4833417349800561,0.5166582650199438
20,20360730,10.0,1,1,empirical_covariance,3,,0.5063916816086066,0.5063916816086066,0.4964303003388664,0.5035696996611336
21,20360731,10.0,1,1,euclidean,0,0.0,0.9995116171078126,0.9995116171078126,0.9997317744222891,0.9997317744222891
21,20360731,10.0,1,1,euclidean,1,,0.8168243903220125,0.8168243903220125,0.8075991909195633,0.8075991909195633
21,20360731,10.0,1,1,euclidean,2,,0.7597756641206707,0.7597756641206707,0.7512778246505311,0.7512778246505311
21,20360731,10.0,1,1,euclidean,3,,0.7324902723735408,0.7324902723735408,0.7134420047259745,0.7134420047259745
21,20360731,10.0,1,1,oracle_covariance,0,5.684341886080802e-14,0.9995116171078126,0.9995116171078126,0.9997317744222891,0.9997317744222891
21,20360731,10.0,1,1,oracle_covariance,1,,0.5225496789482955,0.5225496789482955,0.5160890308749658,0.5160890308749658
21,20360731,10.0,1,1,oracle_covariance,2,,0.49829065987734383,0.5017093401226562,0.5066611019867708,0.5066611019867708
21,20360731,10.0,1,1,oracle_covariance,3,,0.4916454500328257,0.5083545499671742,0.5053399909323741,0.5053399909323741
21,20360731,10.0,1,1,empirical_covariance,0,7.638334409421077e-14,0.9995116171078126,0.9995116171078126,0.9997317744222891,0.9997317744222891
21,20360731,10.0,1,1,empirical_covariance,1,,0.5365566604217706,0.5365566604217706,0.48024989015762254,0.5197501098423775
21,20360731,10.0,1,1,empirical_covariance,2,,0.48813469760292066,0.5118653023970794,0.5012925870657222,0.5012925870657222
21,20360731,10.0,1,1,empirical_covariance,3,,0.5122415974123713,0.5122415974123713,0.49098291663288823,0.5090170833671117
22,20360732,10.0,1,1,euclidean,0,0.0,0.9994838678701747,0.9994838678701747,0.9995207886678025,0.9995207886678025
22,20360732,10.0,1,1,euclidean,1,,0.9029031432046604,0.9029031432046604,0.9064217319838048,0.9064217319838048
22,20360732,10.0,1,1,euclidean,2,,0.8200739389283657,0.8200739389283657,0.8294497873562241,0.8294497873562241
22,20360732,10.0,1,1,euclidean,3,,0.7471352666282568,0.7471352666282568,0.7669162100486314,0.7669162100486314
22,20360732,10.0,1,1,oracle_covariance,0,6.750155989720952e-14,0.9994838678701747,0.9994838678701747,0.9995207886678025,0.9995207886678025
22,20360732,10.0,1,1,oracle_covariance,1,,0.5101145893348698,0.5101145893348698,0.5218151204681264,0.5218151204681264
22,20360732,10.0,1,1,oracle_covariance,2,,0.5070538057742782,0.5070538057742782,0.48808224426972296,0.511917755730277
22,20360732,10.0,1,1,oracle_covariance,3,,0.5030767876576403,0.5030767876576403,0.4905733428441943,0.5094266571558057
22,20360732,10.0,1,1,empirical_covariance,0,5.81756864903582e-14,0.9994838678701747,0.9994838678701747,0.9995207886678025,0.9995207886678025
22,20360732,10.0,1,1,empirical_covariance,1,,0.508738236988669,0.508738236988669,0.5282919767617519,0.5282919767617519
22,20360732,10.0,1,1,empirical_covariance,2,,0.48801293131041545,0.5119870686895845,0.49169683830569283,0.5083031616943072
22,20360732,10.0,1,1,empirical_covariance,3,,0.5060375456116766,0.5060375456116766,0.5333051875877262,0.5333051875877262
23,20360733,10.0,1,1,euclidean,0,0.0,0.9997998847336066,0.9997998847336066,0.9998317939475858,0.9998317939475858
23,20360733,10.0,1,1,euclidean,1,,0.828125,0.828125,0.8115942028985508,0.8115942028985508
23,20360733,10.0,1,1,euclidean,2,,0.7693151255122951,0.7693151255122951,0.7533538584766338,0.7533538584766338
23,20360733,10.0,1,1,euclidean,3,,0.7339507556352459,0.7339507556352459,0.7360626767790543,0.7360626767790543
23,20360733,10.0,1,1,oracle_covariance,0,6.927791673660977e-14,0.9997998847336066,0.9997998847336066,0.9998317939475858,0.9998317939475858
23,20360733,10.0,1,1,oracle_covariance,1,,0.527647925204918,0.527647925204918,0.49659833295787337,0.5034016670421266
23,20360733,10.0,1,1,oracle_covariance,2,,0.46705702484631145,0.5329429751536885,0.4825491226752772,0.5174508773247228
23,20360733,10.0,1,1,oracle_covariance,3,,0.5079725922131147,0.5079725922131147,0.5068609046081449,0.5068609046081449
23,20360733,10.0,1,1,empirical_covariance,0,6.750155989720952e-14,0.9997998847336066,0.9997998847336066,0.9998317939475858,0.9998317939475858
23,20360733,10.0,1,1,empirical_covariance,1,,0.5323506339651639,0.5323506339651639,0.5115075968060875,0.5115075968060875
23,20360733,10.0,1,1,empirical_covariance,2,,0.47818343365778687,0.5218165663422132,0.4938219318665365,0.5061780681334636
23,20360733,10.0,1,1,empirical_covariance,3,,0.4862560835040984,0.5137439164959017,0.5255297739731171,0.5255297739731171
24,20360734,10.0,1,1,euclidean,0,0.0,0.9998991085229084,0.9998991085229084,0.9996259865355153,0.9996259865355153
24,20360734,10.0,1,1,euclidean,1,,0.9082412194147487,0.9082412194147487,0.8993783776215943,0.8993783776215943
24,20360734,10.0,1,1,euclidean,2,,0.8196706095055915,0.8196706095055915,0.8199695189026805,0.8199695189026805
24,20360734,10.0,1,1,euclidean,3,,0.7632077032660589,0.7632077032660589,0.7439247812921265,0.7439247812921265
24,20360734,10.0,1,1,oracle_covariance,0,6.039613253960852e-14,0.9998991085229084,0.9998991085229084,0.9996259865355153,0.9996259865355153
24,20360734,10.0,1,1,oracle_covariance,1,,0.46175607669366525,0.5382439233063347,0.4881345728446224,0.5118654271553775
24,20360734,10.0,1,1,oracle_covariance,2,,0.5005387604876691,0.5005387604876691,0.4988359580944914,0.5011640419055086
24,20360734,10.0,1,1,oracle_covariance,3,,0.5252854219886921,0.5252854219886921,0.48913060870191327,0.5108693912980867
24,20360734,10.0,1,1,empirical_covariance,0,7.993605777301127e-14,0.9998991085229084,0.9998991085229084,0.9996259865355153,0.9996259865355153
24,20360734,10.0,1,1,empirical_covariance,1,,0.46861669713589277,0.5313833028641073,0.517403626530555,0.517403626530555
24,20360734,10.0,1,1,empirical_covariance,2,,0.49758062237934386,0.5024193776206561,0.503334120028321,0.503334120028321
24,20360734,10.0,1,1,empirical_covariance,3,,0.49241497875225493,0.5075850212477451,0.46356468832877984,0.5364353116712202
0,20460710,100.0,1,1,euclidean,0,0.0,0.9996798719487795,0.9996798719487795,0.9998728163468048,0.9998728163468048
0,20460710,100.0,1,1,euclidean,1,,0.9218407362945178,0.9218407362945178,0.9210740309006205,0.9210740309006205
0,20460710,100.0,1,1,euclidean,2,,0.8889315726290516,0.8889315726290516,0.8788961260059526,0.8788961260059526
0,20460710,100.0,1,1,euclidean,3,,0.8777591036414566,0.8777591036414566,0.8669819218952167,0.8669819218952167
0,20460710,100.0,1,1,oracle_covariance,0,1.2221335055073723e-12,0.9996798719487795,0.9996798719487795,0.9998728163468048,0.9998728163468048
0,20460710,100.0,1,1,oracle_covariance,1,,0.4937094837935174,0.5062905162064826,0.49807922640292585,0.5019207735970741
0,20460710,100.0,1,1,oracle_covariance,2,,0.48026810724289715,0.5197318927571029,0.49555157647643194,0.504448423523568
0,20460710,100.0,1,1,oracle_covariance,3,,0.5160504201680672,0.5160504201680672,0.5008191829001077,0.5008191829001077
0,20460710,100.0,1,1,empirical_covariance,0,1.3926637620897964e-12,0.9996798719487795,0.9996798719487795,0.9998728163468048,0.9998728163468048
0,20460710,100.0,1,1,empirical_covariance,1,,0.4704481792717087,0.5295518207282913,0.4646970225004907,0.5353029774995093
0,20460710,100.0,1,1,empirical_covariance,2,,0.4728451380552221,0.5271548619447779,0.47047937221347624,0.5295206277865238
0,20460710,100.0,1,1,empirical_covariance,3,,0.5143817527010804,0.5143817527010804,0.4811277484687889,0.5188722515312111
1,20460711,100.0,1,1,euclidean,0,0.0,0.9998639559217186,0.9998639559217186,0.999789946226234,0.999789946226234
1,20460711,100.0,1,1,euclidean,1,,0.9249156726779476,0.9249156726779476,0.9486438528263236,0.9486438528263236
1,20460711,100.0,1,1,euclidean,2,,0.8766240261844838,0.8766240261844838,0.9049096568721593,0.9049096568721593
1,20460711,100.0,1,1,euclidean,3,,0.8490150808862071,0.8490150808862071,0.8768294683438961,0.8768294683438961
1,20460711,100.0,1,1,oracle_covariance,0,1.5063505998114124e-12,0.9998639559217186,0.9998639559217186,0.999789946226234,0.999789946226234
1,20460711,100.0,1,1,oracle_covariance,1,,0.4944802115885547,0.5055197884114453,0.4912987724857564,0.5087012275142436
1,20460711,100.0,1,1,oracle_covariance,2,,0.4672233803752416,0.5327766196247584,0.5137945314000384,0.5137945314000384
1,20460711,100.0,1,1,oracle_covariance,3,,0.5458968705860698,0.5458968705860698,0.5031848153127201,0.5031848153127201
1,20460711,100.0,1,1,empirical_covariance,0,1.4495071809506044e-12,0.9998639559217186,0.9998639559217186,0.999789946226234,0.999789946226234
1,20460711,100.0,1,1,empirical_covariance,1,,0.5246940008562775,0.5246940008562775,0.5032238252992766,0.5032238252992766
1,20460711,100.0,1,1,empirical_covariance,2,,0.5027748990672978,0.5027748990672978,0.4849971592727738,0.5150028407272262
1,20460711,100.0,1,1,empirical_covariance,3,,0.527638955021427,0.527638955021427,0.5088002528647334,0.5088002528647334
2,20460712,100.0,1,1,euclidean,0,0.0,0.9991901340688948,0.9991901340688948,0.999704697610353,0.999704697610353
2,20460712,100.0,1,1,euclidean,1,,0.9243537109500288,0.9243537109500288,0.9270422913062977,0.9270422913062977
2,20460712,100.0,1,1,euclidean,2,,0.9013647443710309,0.9013647443710309,0.9007924114293036,0.9007924114293036
2,20460712,100.0,1,1,euclidean,3,,0.8815430752453653,0.8815430752453653,0.8820732430008329,0.8820732430008329
2,20460712,100.0,1,1,oracle_covariance,0,7.247535904753022e-13,0.9991901340688948,0.9991901340688948,0.999704697610353,0.999704697610353
2,20460712,100.0,1,1,oracle_covariance,1,,0.5129297902367054,0.5129297902367054,0.48173729899417,0.51826270100583
2,20460712,100.0,1,1,oracle_covariance,2,,0.5089967284623773,0.5089967284623773,0.5007387564866423,0.5007387564866423
2,20460712,100.0,1,1,oracle_covariance,3,,0.5100351209185965,0.5100351209185965,0.4911128996091998,0.5088871003908002
2,20460712,100.0,1,1,empirical_covariance,0,8.810729923425242e-13,0.9991901340688948,0.9991901340688948,0.999704697610353,0.999704697610353
2,20460712,100.0,1,1,empirical_covariance,1,,0.5010905125408942,0.5010905125408942,0.491631430584919,0.508368569415081
2,20460712,100.0,1,1,empirical_covariance,2,,0.519921900057733,0.519921900057733,0.4976866311102569,0.5023133688897431
2,20460712,100.0,1,1,empirical_covariance,3,,0.5005171916094682,0.5005171916094682,0.514042379396502,0.514042379396502
3,20460713,100.0,1,1,euclidean,0,0.0,0.9997679071628651,0.9997679071628651,0.9997079252288585,0.9997079252288585
3,20460713,100.0,1,1,euclidean,1,,0.9004121648659463,0.9004121648659463,0.8736666586646181,0.8736666586646181
3,20460713,100.0,1,1,euclidean,2,,0.8626650660264106,0.8626650660264106,0.8165790442353242,0.8165790442353242
3,20460713,100.0,1,1,euclidean,3,,0.8400960384153662,0.8400960384153662,0.7966699475065617,0.7966699475065617
3,20460713,100.0,1,1,oracle_covariance,0,1.0800249583553523e-12,0.9997679071628651,0.9997679071628651,0.9997079252288585,0.9997079252288585
3,20460713,100.0,1,1,oracle_covariance,1,,0.46374949979992,0.53625050020008,0.5041380593431919,0.5041380593431919
3,20460713,100.0,1,1,oracle_covariance,2,,0.46285714285714286,0.5371428571428571,0.5260436671787978,0.5260436671787978
3,20460713,100.0,1,1,oracle_covariance,3,,0.5154901960784314,0.5154901960784314,0.49945586070033926,0.5005441392996608
3,20460713,100.0,1,1,empirical_covariance,0,9.379164112033322e-13,0.9997679071628651,0.9997679071628651,0.9997079252288585,0.9997079252288585
3,20460713,100.0,1,1,empirical_covariance,1,,0.4786314525810324,0.5213685474189675,0.4906646101401959,0.5093353898598041
3,20460713,100.0,1,1,empirical_covariance,2,,0.5332412965186074,0.5332412965186074,0.5004711206068754,0.5004711206068754
3,20460713,100.0,1,1,empirical_covariance,3,,0.5201240496198479,0.5201240496198479,0.5136704996479099,0.5136704996479099
4,20460714,100.0,1,1,euclidean,0,0.0,0.999915943177588,0.999915943177588,0.9996468587434973,0.9996468587434973
4,20460714,100.0,1,1,euclidean,1,,0.9375737998887248,0.9375737998887248,0.9263575430172069,0.9263575430172069
4,20460714,100.0,1,1,euclidean,2,,0.8801469793580461,0.8801469793580461,0.8603561424569828,0.8603561424569828
4,20460714,100.0,1,1,euclidean,3,,0.8459198418130657,0.8459198418130657,0.8201740696278511,0.8201740696278511
4,20460714,100.0,1,1,oracle_covariance,0,8.384404281969182e-13,0.999915943177588,0.999915943177588,0.9996468587434973,0.9996468587434973
4,20460714,100.0,1,1,oracle_covariance,1,,0.5295139514311674,0.5295139514311674,0.4987154861944778,0.5012845138055222
4,20460714,100.0,1,1,oracle_covariance,2,,0.513775312110987,0.513775312110987,0.48151660664265705,0.518483393357343
4,20460714,100.0,1,1,oracle_covariance,3,,0.4957151034099051,0.5042848965900949,0.5045868347338935,0.5045868347338935
4,20460714,100.0,1,1,empirical_covariance,0,9.521272659185342e-13,0.999915943177588,0.999915943177588,0.9996468587434973,0.9996468587434973
4,20460714,100.0,1,1,empirical_covariance,1,,0.5066905227934083,0.5066905227934083,0.4770718287314926,0.5229281712685074
4,20460714,100.0,1,1,empirical_covariance,2,,0.5182983696979158,0.5182983696979158,0.5103671468587435,0.5103671468587435
4,20460714,100.0,1,1,empirical_covariance,3,,0.4883821463309197,0.5116178536690803,0.4788475390156062,0.5211524609843938
5,20460715,100.0,1,1,euclidean,0,0.0,0.9997919966719467,0.9997919966719467,0.99959289578132,0.99959289578132
5,20460715,100.0,1,1,euclidean,1,,0.9340109441751068,0.9340109441751068,0.9321666346584726,0.9321666346584726
5,20460715,100.0,1,1,euclidean,2,,0.8824821197139154,0.8824821197139154,0.8782048204340311,0.8782048204340311
5,20460715,100.0,1,1,euclidean,3,,0.8602537640602249,0.8602537640602249,0.8551879281095961,0.8551879281095961
5,20460715,100.0,1,1,oracle_covariance,0,1.3073986337985843e-12,0.9997919966719467,0.9997919966719467,0.99959289578132,0.99959289578132
5,20460715,100.0,1,1,oracle_covariance,1,,0.5344605513688219,0.5344605513688219,0.5179305902310991,0.5179305902310991
5,20460715,100.0,1,1,oracle_covariance,2,,0.5328285252564041,0.5328285252564041,0.5105026886883042,0.5105026886883042
5,20460715,100.0,1,1,oracle_covariance,3,,0.4868077889246228,0.5131922110753773,0.4782314272453748,0.5217685727546252
5,20460715,100.0,1,1,empirical_covariance,0,1.0089706847793423e-12,0.9997919966719467,0.9997919966719467,0.99959289578132,0.99959289578132
5,20460715,100.0,1,1,empirical_covariance,1,,0.5067881086097378,0.5067881086097378,0.5147327715895269,0.5147327715895269
5,20460715,100.0,1,1,empirical_covariance,2,,0.5233283732539721,0.5233283732539721,0.5178815776838871,0.5178815776838871
5,20460715,100.0,1,1,empirical_covariance,3,,0.4651354421670747,0.5348645578329253,0.49234303981819344,0.5076569601818066
6,20460716,100.0,1,1,euclidean,0,0.0,0.9997119585220272,0.9997119585220272,0.9997399061061043,0.9997399061061043
6,20460716,100.0,1,1,euclidean,1,,0.9275695700180826,0.9275695700180826,0.9277689245817741,0.9277689245817741
6,20460716,100.0,1,1,euclidean,2,,0.887123745819398,0.887123745819398,0.8909026158443198,0.8909026158443198
6,20460716,100.0,1,1,euclidean,3,,0.8663647565249396,0.8663647565249396,0.8557499257231861,0.8557499257231861
6,20460716,100.0,1,1,oracle_covariance,0,8.526512829121202e-13,0.9997119585220272,0.9997119585220272,0.9997399061061043,0.9997399061061043
6,20460716,100.0,1,1,oracle_covariance,1,,0.5057768318637884,0.5057768318637884,0.5192534504956289,0.5192534504956289
6,20460716,100.0,1,1,oracle_covariance,2,,0.5080971659919028,0.5080971659919028,0.49500869814002857,0.5049913018599714
6,20460716,100.0,1,1,oracle_covariance,3,,0.49865980701220974,0.5013401929877903,0.4907821723642235,0.5092178276357765
6,20460716,100.0,1,1,empirical_covariance,0,1.0800249583553523e-12,0.9997119585220272,0.9997119585220272,0.9997399061061043,0.9997399061061043
6,20460716,100.0,1,1,empirical_covariance,1,,0.499907986750092,0.500092013249908,0.5189853537126903,0.5189853537126903
6,20460716,100.0,1,1,empirical_covariance,2,,0.5270358931686163,0.5270358931686163,0.4997514102591035,0.5002485897408965
6,20460716,100.0,1,1,empirical_covariance,3,,0.5222392024451521,0.5222392024451521,0.5065398608897812,0.5065398608897812
7,20460717,100.0,1,1,euclidean,0,0.0,0.9996158755436761,0.9996158755436761,0.9998508172511327,0.9998508172511327
7,20460717,100.0,1,1,euclidean,1,,0.910679060015445,0.910679060015445,0.9240830016770544,0.9240830016770544
7,20460717,100.0,1,1,euclidean,2,,0.8698138196775755,0.8698138196775755,0.8812405196365548,0.8812405196365548
7,20460717,100.0,1,1,euclidean,3,,0.8599266162236565,0.8599266162236565,0.8635518510174964,0.8635518510174964
7,20460717,100.0,1,1,oracle_covariance,0,1.4210854715202004e-12,0.9996158755436761,0.9996158755436761,0.9998508172511327,0.9998508172511327
7,20460717,100.0,1,1,oracle_covariance,1,,0.4982414302233924,0.5017585697766076,0.4927245876198343,0.5072754123801657
7,20460717,100.0,1,1,oracle_covariance,2,,0.5117257991589275,0.5117257991589275,0.49325824134564844,0.5067417586543516
7,20460717,100.0,1,1,oracle_covariance,3,,0.47843501294419394,0.5215649870558061,0.4855578083151861,0.5144421916848139
7,20460717,100.0,1,1,empirical_covariance,0,1.1368683772161603e-12,0.9996158755436761,0.9996158755436761,0.9998508172511327,0.9998508172511327
7,20460717,100.0,1,1,empirical_covariance,1,,0.5226133267178565,0.5226133267178565,0.5147695927511201,0.5147695927511201
7,20460717,100.0,1,1,empirical_covariance,2,,0.5174316478539047,0.5174316478539047,0.5095391855022402,0.5095391855022402
7,20460717,100.0,1,1,empirical_covariance,3,,0.47986347576614824,0.5201365242338518,0.4982123100798478,0.5017876899201522
8,20460718,100.0,1,1,euclidean,0,0.0,0.9997558818468139,0.9997558818468139,0.9997609978489806,0.9997609978489806
8,20460718,100.0,1,1,euclidean,1,,0.9435806930554388,0.9435806930554388,0.9364484280358524,0.9364484280358524
8,20460718,100.0,1,1,euclidean,2,,0.8913073927781046,0.8913073927781046,0.8865539789858109,0.8865539789858109
8,20460718,100.0,1,1,euclidean,3,,0.8398144702035786,0.8398144702035786,0.835012515112636,0.835012515112636
8,20460718,100.0,1,1,oracle_covariance,0,9.947598300641403e-13,0.9997558818468139,0.9997558818468139,0.9997609978489806,0.9997609978489806
8,20460718,100.0,1,1,oracle_covariance,1,,0.5076056811496764,0.5076056811496764,0.48616237546137914,0.5138376245386209
8,20460718,100.0,1,1,oracle_covariance,2,,0.5176345351149957,0.5176345351149957,0.4995774961974658,0.5004225038025343
8,20460718,100.0,1,1,oracle_covariance,3,,0.4765146330824119,0.5234853669175881,0.4923344310098791,0.5076655689901208
8,20460718,100.0,1,1,empirical_covariance,0,9.947598300641403e-13,0.9997558818468139,0.9997558818468139,0.9997609978489806,0.9997609978489806
8,20460718,100.0,1,1,empirical_covariance,1,,0.5184389244394287,0.5184389244394287,0.5069435624920624,0.5069435624920624
8,20460718,100.0,1,1,empirical_covariance,2,,0.5087142176813578,0.5087142176813578,0.48966740700666306,0.5103325929933369
8,20460718,100.0,1,1,empirical_covariance,3,,0.49682046110317396,0.5031795388968261,0.5110665995993964,0.5110665995993964
9,20460719,100.0,1,1,euclidean,0,0.0,0.9997276470305516,0.9997276470305516,0.9995845746043949,0.9995845746043949
9,20460719,100.0,1,1,euclidean,1,,0.9350277960236466,0.9350277960236466,0.9311214683836249,0.9311214683836249
9,20460719,100.0,1,1,euclidean,2,,0.8916315544946251,0.8916315544946251,0.8812514014350695,0.8812514014350695
9,20460719,100.0,1,1,euclidean,3,,0.8705322097438281,0.8705322097438281,0.8708787798705875,0.8708787798705875
9,20460719,100.0,1,1,oracle_covariance,0,8.526512829121202e-13,0.9997276470305516,0.9997276470305516,0.9995845746043949,0.9995845746043949
9,20460719,100.0,1,1,oracle_covariance,1,,0.5179632804114132,0.5179632804114132,0.5177451710551605,0.5177451710551605
9,20460719,100.0,1,1,oracle_covariance,2,,0.5121277175219084,0.5121277175219084,0.5051672913062977,0.5051672913062977
9,20460719,100.0,1,1,oracle_covariance,3,,0.49971162626764287,0.5002883737323571,0.49745639534883723,0.5025436046511628
9,20460719,100.0,1,1,empirical_covariance,0,1.1510792319313623e-12,0.9997276470305516,0.9997276470305516,0.9995845746043949,0.9995845746043949
9,20460719,100.0,1,1,empirical_covariance,1,,0.5225131770774925,0.5225131770774925,0.5253119194054712,0.5253119194054712
9,20460719,100.0,1,1,empirical_covariance,2,,0.5304915170060398,0.5304915170060398,0.49537025914536487,0.5046297408546352
9,20460719,100.0,1,1,empirical_covariance,3,,0.5110663419792051,0.5110663419792051,0.4730944487154847,0.5269055512845153
10,20460720,100.0,1,1,euclidean,0,0.0,0.999859649122807,0.999859649122807,0.9997969949248732,0.9997969949248732
10,20460720,100.0,1,1,euclidean,1,,0.9060531328320802,0.9060531328320802,0.907252681317033,0.907252681317033
10,20460720,100.0,1,1,euclidean,2,,0.880537343358396,0.880537343358396,0.8778979474486862,0.8778979474486862
10,20460720,100.0,1,1,euclidean,3,,0.8463438596491228,0.8463438596491228,0.8551313782844571,0.8551313782844571
10,20460720,100.0,1,1,oracle_covariance,0,1.0231815394945443e-12,0.999859649122807,0.999859649122807,0.9997969949248732,0.9997969949248732
10,20460720,100.0,1,1,oracle_covariance,1,,0.4828591478696742,0.5171408521303258,0.46840571014275356,0.5315942898572464
10,20460720,100.0,1,1,oracle_covariance,2,,0.5158937343358396,0.5158937343358396,0.4961634040851021,0.5038365959148978
10,20460720,100.0,1,1,oracle_covariance,3,,0.5120240601503759,0.5120240601503759,0.487811195279882,0.512188804720118
10,20460720,100.0,1,1,empirical_covariance,0,1.2505552149377763e-12,0.999859649122807,0.999859649122807,0.9997969949248732,0.9997969949248732
10,20460720,100.0,1,1,empirical_covariance,1,,0.48134335839598996,0.51865664160401,0.46146053651341284,0.5385394634865872
10,20460720,100.0,1,1,empirical_covariance,2,,0.4854375939849624,0.5145624060150376,0.4894412360309008,0.5105587639690992
10,20460720,100.0,1,1,empirical_covariance,3,,0.4958155388471178,0.5041844611528822,0.49455336383409587,0.5054466361659041
11,20460721,100.0,1,1,euclidean,0,0.0,0.9997719771977198,0.9997719771977198,0.9995379958419626,0.9995379958419626
11,20460721,100.0,1,1,euclidean,1,,0.9418621862186218,0.9418621862186218,0.9397214574931174,0.9397214574931174
11,20460721,100.0,1,1,euclidean,2,,0.917043704370437,0.917043704370437,0.9105911953207579,0.9105911953207579
11,20460721,100.0,1,1,euclidean,3,,0.9044144414441444,0.9044144414441444,0.894259048331435,0.894259048331435
11,20460721,100.0,1,1,oracle_covariance,0,9.947598300641403e-13,0.9997719771977198,0.9997719771977198,0.9995379958419626,0.9995379958419626
11,20460721,100.0,1,1,oracle_covariance,1,,0.5320972097209721,0.5320972097209721,0.4818803369230323,0.5181196630769678
11,20460721,100.0,1,1,oracle_covariance,2,,0.5102910291029102,0.5102910291029102,0.48144033296299665,0.5185596670370034
11,20460721,100.0,1,1,oracle_covariance,3,,0.5257285728572857,0.5257285728572857,0.48226334037006335,0.5177366596299366
11,20460721,100.0,1,1,empirical_covariance,0,1.1368683772161603e-12,0.9997719771977198,0.9997719771977198,0.9995379958419626,0.9995379958419626
11,20460721,100.0,1,1,empirical_covariance,1,,0.5291009100910091,0.5291009100910091,0.49846448618037564,0.5015355138196244
11,20460721,100.0,1,1,empirical_covariance,2,,0.4777037703770377,0.5222962296229623,0.48730438573947166,0.5126956142605283
11,20460721,100.0,1,1,empirical_covariance,3,,0.49081308130813084,0.5091869186918692,0.4943444491000419,0.5056555508999581
12,20460722,100.0,1,1,euclidean,0,0.0,0.9999199612612505,0.9999199612612505,0.9998229360799249,0.9998229360799249
12,20460722,100.0,1,1,euclidean,1,,0.9356688637300453,0.9356688637300453,0.9359298706833167,0.9359298706833167
12,20460722,100.0,1,1,euclidean,2,,0.9107568062942464,0.9107568062942464,0.9052948114269251,0.9052948114269251
12,20460722,100.0,1,1,euclidean,3,,0.8780449737673034,0.8780449737673034,0.8716846781688189,0.8716846781688189
12,20460722,100.0,1,1,oracle_covariance,0,1.0516032489249483e-12,0.9999199612612505,0.9999199612612505,0.9998229360799249,0.9998229360799249
12,20460722,100.0,1,1,oracle_covariance,1,,0.49483950231912244,0.5051604976808776,0.48999688887688453,0.5100031111231155
12,20460722,100.0,1,1,oracle_covariance,2,,0.49661636231936257,0.5033836376806374,0.5033156969666049,0.5033156969666049
12,20460722,100.0,1,1,oracle_covariance,3,,0.4862753572729201,0.5137246427270798,0.5264420455784539,0.5264420455784539
12,20460722,100.0,1,1,empirical_covariance,0,9.094947017729282e-13,0.9999199612612505,0.9999199612612505,0.9998229360799249,0.9998229360799249
12,20460722,100.0,1,1,empirical_covariance,1,,0.49209417358001273,0.5079058264199873,0.4700887020214297,0.5299112979785703
12,20460722,100.0,1,1,empirical_covariance,2,,0.508306020113735,0.508306020113735,0.4922447003368216,0.5077552996631784
12,20460722,100.0,1,1,empirical_covariance,3,,0.5333541434054082,0.5333541434054082,0.5007847833067738,0.5007847833067738
13,20460723,100.0,1,1,euclidean,0,0.0,0.9997119953919262,0.9997119953919262,0.9997349480498178,0.9997349480498178
13,20460723,100.0,1,1,euclidean,1,,0.9406030496487944,0.9406030496487944,0.9421536621177751,0.9421536621177751
13,20460723,100.0,1,1,euclidean,2,,0.8740539848637578,0.8740539848637578,0.8864467435617381,0.8864467435617381
13,20460723,100.0,1,1,euclidean,3,,0.835601369621914,0.835601369621914,0.862060963948934,0.862060963948934
13,20460723,100.0,1,1,oracle_covariance,0,1.0231815394945443e-12,0.9997119953919262,0.9997119953919262,0.9997349480498178,0.9997349480498178
13,20460723,100.0,1,1,oracle_covariance,1,,0.4572673162770604,0.5427326837229396,0.5060281815235786,0.5060281815235786
13,20460723,100.0,1,1,oracle_covariance,2,,0.4985559768956303,0.5014440231043698,0.5022464403022993,0.5022464403022993
13,20460723,100.0,1,1,oracle_covariance,3,,0.49014784236547787,0.5098521576345221,0.49800560909938346,0.5019943909006166
13,20460723,100.0,1,1,empirical_covariance,0,8.526512829121202e-13,0.9997119953919262,0.9997119953919262,0.9997349480498178,0.9997349480498178
13,20460723,100.0,1,1,empirical_covariance,1,,0.46038336613385816,0.5396166338661419,0.49872475005101,0.50127524994899
13,20460723,100.0,1,1,empirical_covariance,2,,0.5190683050928815,0.5190683050928815,0.4992038439534149,0.5007961560465851
13,20460723,100.0,1,1,empirical_covariance,3,,0.47283956543304695,0.527160434566953,0.4838098267260383,0.5161901732739618
14,20460724,100.0,1,1,euclidean,0,0.0,0.9996559944959119,0.9996559944959119,0.9997999549898727,0.9997999549898727
14,20460724,100.0,1,1,euclidean,1,,0.9017944287108594,0.9017944287108594,0.9005486234402741,0.9005486234402741
14,20460724,100.0,1,1,euclidean,2,,0.8484975759612153,0.8484975759612153,0.8476147133104949,0.8476147133104949
14,20460724,100.0,1,1,euclidean,3,,0.7877686042976688,0.7877686042976688,0.8054092170738416,0.8054092170738416
14,20460724,100.0,1,1,oracle_covariance,0,1.2789769243681803e-12,0.9996559944959119,0.9996559944959119,0.9997999549898727,0.9997999549898727
14,20460724,100.0,1,1,oracle_covariance,1,,0.5152802444839117,0.5152802444839117,0.48747768247855766,0.5125223175214424
14,20460724,100.0,1,1,oracle_covariance,2,,0.522160354565673,0.522160354565673,0.49125653271986197,0.5087434672801381
14,20460724,100.0,1,1,oracle_covariance,3,,0.495335925374806,0.504664074625194,0.5129994248705959,0.5129994248705959
14,20460724,100.0,1,1,empirical_covariance,0,1.7337242752546445e-12,0.9996559944959119,0.9996559944959119,0.9997999549898727,0.9997999549898727
14,20460724,100.0,1,1,empirical_covariance,1,,0.5125282004512072,0.5125282004512072,0.4803490785426721,0.5196509214573279
14,20460724,100.0,1,1,empirical_covariance,2,,0.541972671562745,0.541972671562745,0.48895001375309444,0.5110499862469056
14,20460724,100.0,1,1,empirical_covariance,3,,0.49242787884606154,0.5075721211539385,0.4789167562701608,0.5210832437298392
15,20460725,100.0,1,1,euclidean,0,0.0,0.9995155640076069,0.9995155640076069,0.9998278650461963,0.9998278650461963
15,20460725,100.0,1,1,euclidean,1,,0.9349614653187869,0.9349614653187869,0.9357876575234985,0.9357876575234985
15,20460725,100.0,1,1,euclidean,2,,0.9030047042338104,0.9030047042338104,0.9037105090390867,0.9037105090390867
15,20460725,100.0,1,1,euclidean,3,,0.8644820338304474,0.8644820338304474,0.8777951914300812,0.8777951914300812
15,20460725,100.0,1,1,oracle_covariance,0,7.105427357601002e-13,0.9995155640076069,0.9995155640076069,0.9998278650461963,0.9998278650461963
15,20460725,100.0,1,1,oracle_covariance,1,,0.47966369732759484,0.5203363026724052,0.5090591023362316,0.5090591023362316
15,20460725,100.0,1,1,oracle_covariance,2,,0.47831448303473123,0.5216855169652688,0.4966813982162015,0.5033186017837985
15,20460725,100.0,1,1,oracle_covariance,3,,0.49746772094885394,0.5025322790511461,0.49779727306208066,0.5022027269379193
15,20460725,100.0,1,1,empirical_covariance,0,7.673861546209082e-13,0.9995155640076069,0.9995155640076069,0.9998278650461963,0.9998278650461963
15,20460725,100.0,1,1,empirical_covariance,1,,0.5248843959563607,0.5248843959563607,0.5310083105154441,0.5310083105154441
15,20460725,100.0,1,1,empirical_covariance,2,,0.49636673005705134,0.5036332699429487,0.4821910377736145,0.5178089622263855
15,20460725,100.0,1,1,empirical_covariance,3,,0.46305274747272546,0.5369472525272745,0.5075729371827513,0.5075729371827513
16,20460726,100.0,1,1,euclidean,0,0.0,0.9997239988959956,0.9997239988959956,0.9996513850432163,0.9996513850432163
16,20460726,100.0,1,1,euclidean,1,,0.9231316925267701,0.9231316925267701,0.9179773119783298,0.9179773119783298
16,20460726,100.0,1,1,euclidean,2,,0.8915675662702651,0.8915675662702651,0.8779126378932437,0.8779126378932437
16,20460726,100.0,1,1,euclidean,3,,0.8625394501578006,0.8625394501578006,0.853905288929672,0.853905288929672
16,20460726,100.0,1,1,oracle_covariance,0,1.2789769243681803e-12,0.9997239988959956,0.9997239988959956,0.9996513850432163,0.9996513850432163
16,20460726,100.0,1,1,oracle_covariance,1,,0.4860899443597774,0.5139100556402225,0.4885518053846986,0.5114481946153013
16,20460726,100.0,1,1,oracle_covariance,2,,0.502870011480046,0.502870011480046,0.509198225670082,0.509198225670082
16,20460726,100.0,1,1,oracle_covariance,3,,0.5177140708562834,0.5177140708562834,0.5094566815863183,0.5094566815863183
16,20460726,100.0,1,1,empirical_covariance,0,1.4210854715202004e-12,0.9997239988959956,0.9997239988959956,0.9996513850432163,0.9996513850432163
16,20460726,100.0,1,1,empirical_covariance,1,,0.4867179468717875,0.5132820531282125,0.4923575186629214,0.5076424813370786
16,20460726,100.0,1,1,empirical_covariance,2,,0.5011780047120189,0.5011780047120189,0.5179506649730123,0.5179506649730123
16,20460726,100.0,1,1,empirical_covariance,3,,0.505434021736087,0.505434021736087,0.5201545526308408,0.5201545526308408
17,20460727,100.0,1,1,euclidean,0,0.0,0.9996116504854369,0.9996116504854369,0.9997819293451078,0.9997819293451078
17,20460727,100.0,1,1,euclidean,1,,0.9109878891001901,0.9109878891001901,0.8985971454751339,0.8985971454751339
17,20460727,100.0,1,1,euclidean,2,,0.8973315984385948,0.8973315984385948,0.8703810034451163,0.8703810034451163
17,20460727,100.0,1,1,euclidean,3,,0.8522149934941448,0.8522149934941448,0.8409404647105663,0.8409404647105663
17,20460727,100.0,1,1,oracle_covariance,0,7.105427357601002e-13,0.9996116504854369,0.9996116504854369,0.9997819293451078,0.9997819293451078
17,20460727,100.0,1,1,oracle_covariance,1,,0.5115483935541988,0.5115483935541988,0.48799711106398475,0.5120028889360153
17,20460727,100.0,1,1,oracle_covariance,2,,0.4675407867080372,0.5324592132919628,0.5112116325689523,0.5112116325689523
17,20460727,100.0,1,1,oracle_covariance,3,,0.48390351316184566,0.5160964868381543,0.5001780576906918,0.5001780576906918
17,20460727,100.0,1,1,empirical_covariance,0,8.526512829121202e-13,0.9996116504854369,0.9996116504854369,0.9997819293451078,0.9997819293451078
17,20460727,100.0,1,1,empirical_covariance,1,,0.4982444199779802,0.5017555800220198,0.4878940776811687,0.5121059223188313
17,20460727,100.0,1,1,empirical_covariance,2,,0.48211390251226105,0.517886097487739,0.47270915776711653,0.5272908422328835
17,20460727,100.0,1,1,empirical_covariance,3,,0.5461875688119308,0.5461875688119308,0.5180918617632113,0.5180918617632113
18,20460728,100.0,1,1,euclidean,0,0.0,0.9998079723480181,0.9998079723480181,0.999777989121467,0.999777989121467
18,20460728,100.0,1,1,euclidean,1,,0.915003760541518,0.915003760541518,0.9114116591712994,0.9114116591712994
18,20460728,100.0,1,1,euclidean,2,,0.8793706293706294,0.8793706293706294,0.8700536326279987,0.8700536326279987
18,20460728,100.0,1,1,euclidean,3,,0.8473780224352306,0.8473780224352306,0.8463394706340611,0.8463394706340611
18,20460728,100.0,1,1,oracle_covariance,0,9.947598300641403e-13,0.9998079723480181,0.9998079723480181,0.999777989121467,0.999777989121467
18,20460728,100.0,1,1,oracle_covariance,1,,0.49791569986077994,0.5020843001392201,0.5122260990788549,0.5122260990788549
18,20460728,100.0,1,1,oracle_covariance,2,,0.4779248211742491,0.5220751788257509,0.4996344820896224,0.5003655179103776
18,20460728,100.0,1,1,oracle_covariance,3,,0.48719815653454096,0.5128018434654591,0.49294715441056614,0.5070528455894339
18,20460728,100.0,1,1,empirical_covariance,0,9.947598300641403e-13,0.9998079723480181,0.9998079723480181,0.999777989121467,0.999777989121467
18,20460728,100.0,1,1,empirical_covariance,1,,0.5002280328367285,0.5002280328367285,0.48240563787625595,0.517594362123744
18,20460728,100.0,1,1,empirical_covariance,2,,0.5438183098366165,0.5438183098366165,0.4964943282220829,0.5035056717779172
18,20460728,100.0,1,1,empirical_covariance,3,,0.5139060024643549,0.5139060024643549,0.5183563994635737,0.5183563994635737
19,20460729,100.0,1,1,euclidean,0,0.0,0.9994558236868746,0.9994558236868746,0.9994478404258831,0.9994478404258831
19,20460729,100.0,1,1,euclidean,1,,0.9185936243342843,0.9185936243342843,0.9205930513918522,0.9205930513918522
19,20460729,100.0,1,1,euclidean,2,,0.8638118750475154,0.8638118750475154,0.8814597418653991,0.8814597418653991
19,20460729,100.0,1,1,euclidean,3,,0.8446016509349029,0.8446016509349029,0.8549680857767895,0.8549680857767895
19,20460729,100.0,1,1,oracle_covariance,0,7.673861546209082e-13,0.9994558236868746,0.9994558236868746,0.9994478404258831,0.9994478404258831
19,20460729,100.0,1,1,oracle_covariance,1,,0.5369019562338198,0.5369019562338198,0.48013175807808456,0.5198682419219154
19,20460729,100.0,1,1,oracle_covariance,2,,0.5023107486825732,0.5023107486825732,0.5017009915865686,0.5017009915865686
19,20460729,100.0,1,1,oracle_covariance,3,,0.5461489522605324,0.5461489522605324,0.5180317111645265,0.5180317111645265
19,20460729,100.0,1,1,empirical_covariance,0,1.0089706847793423e-12,0.9994558236868746,0.9994558236868746,0.9994478404258831,0.9994478404258831
19,20460729,100.0,1,1,empirical_covariance,1,,0.4906509709145763,0.5093490290854237,0.47238751999327805,0.5276124800067219
19,20460729,100.0,1,1,empirical_covariance,2,,0.4839928136716296,0.5160071863283704,0.5146227259678047,0.5146227259678047
19,20460729,100.0,1,1,empirical_covariance,3,,0.47343739371556387,0.5265626062844362,0.5221248940943933,0.5221248940943933
20,20460730,100.0,1,1,euclidean,0,0.0,0.9999039754177069,0.9999039754177069,0.9998109931957551,0.9998109931957551
20,20460730,100.0,1,1,euclidean,1,,0.9408328532104219,0.9408328532104219,0.9259773351840667,0.9259773351840667
20,20460730,100.0,1,1,euclidean,2,,0.9164386082837206,0.9164386082837206,0.896482273361841,0.896482273361841
20,20460730,100.0,1,1,euclidean,3,,0.8872711414122015,0.8872711414122015,0.8562678256417231,0.8562678256417231
20,20460730,100.0,1,1,oracle_covariance,0,1.1368683772161603e-12,0.9999039754177069,0.9999039754177069,0.9998109931957551,0.9998109931957551
20,20460730,100.0,1,1,oracle_covariance,1,,0.530095704500352,0.530095704500352,0.5116184182630574,0.5116184182630574
20,20460730,100.0,1,1,oracle_covariance,2,,0.4845760514691761,0.5154239485308238,0.49174070266529596,0.508259297334704
20,20460730,100.0,1,1,oracle_covariance,3,,0.49023750080020484,0.5097624991997951,0.49947698117132217,0.5005230188286778
20,20460730,100.0,1,1,empirical_covariance,0,1.0516032489249483e-12,0.9999039754177069,0.9999039754177069,0.9998109931957551,0.9998109931957551
20,20460730,100.0,1,1,empirical_covariance,1,,0.551565200691377,0.551565200691377,0.4721569976519155,0.5278430023480845
20,20460730,100.0,1,1,empirical_covariance,2,,0.5055374175789002,0.5055374175789002,0.49531683140593064,0.5046831685940694
20,20460730,100.0,1,1,empirical_covariance,3,,0.5400702579860445,0.5400702579860445,0.5308721113960102,0.5308721113960102
21,20460731,100.0,1,1,euclidean,0,0.0,0.9997599654350227,0.9997599654350227,0.9997859227181012,0.9997859227181012
21,20460731,100.0,1,1,euclidean,1,,0.8931766174329103,0.8931766174329103,0.8823405249294995,0.8823405249294995
21,20460731,100.0,1,1,euclidean,2,,0.8758021155046327,0.8758021155046327,0.8551076938774897,0.8551076938774897
21,20460731,100.0,1,1,euclidean,3,,0.8629282616696804,0.8629282616696804,0.8411466539420731,0.8411466539420731
21,20460731,100.0,1,1,oracle_covariance,0,1.1084466677857563e-12,0.9997599654350227,0.9997599654350227,0.9997859227181012,0.9997859227181012
21,20460731,100.0,1,1,oracle_covariance,1,,0.4896025027603975,0.5103974972396025,0.5076552635501416,0.5076552635501416
21,20460731,100.0,1,1,oracle_covariance,2,,0.48848234145716984,0.5115176585428302,0.47382605120448484,0.5261739487955152
21,20460731,100.0,1,1,oracle_covariance,3,,0.4982277447952505,0.5017722552047494,0.4702997782199374,0.5297002217800626
21,20460731,100.0,1,1,empirical_covariance,0,8.668621376273222e-13,0.9997599654350227,0.9997599654350227,0.9997859227181012,0.9997859227181012
21,20460731,100.0,1,1,empirical_covariance,1,,0.5133819269974876,0.5133819269974876,0.493265068689797,0.506734931310203
21,20460731,100.0,1,1,empirical_covariance,2,,0.5418980333167976,0.5418980333167976,0.5208950431105629,0.5208950431105629
21,20460731,100.0,1,1,empirical_covariance,3,,0.5163903602118705,0.5163903602118705,0.49384927958993197,0.506150720410068
22,20460732,100.0,1,1,euclidean,0,0.0,0.9996870184899846,0.9996870184899846,0.999828,0.999828
22,20460732,100.0,1,1,euclidean,1,,0.9465162750385208,0.9465162750385208,0.964852,0.964852
22,20460732,100.0,1,1,euclidean,2,,0.9214576913199795,0.9214576913199795,0.942163,0.942163
22,20460732,100.0,1,1,euclidean,3,,0.8934739342578326,0.8934739342578326,0.915963,0.915963
22,20460732,100.0,1,1,oracle_covariance,0,1.3926637620897964e-12,0.9996870184899846,0.9996870184899846,0.999828,0.999828
22,20460732,100.0,1,1,oracle_covariance,1,,0.4621773882896764,0.5378226117103235,0.47662,0.52338
22,20460732,100.0,1,1,oracle_covariance,2,,0.510472842835131,0.510472842835131,0.49098,0.50902
22,20460732,100.0,1,1,oracle_covariance,3,,0.47667485233692863,0.5233251476630714,0.498467,0.501533
22,20460732,100.0,1,1,empirical_covariance,0,1.6200374375330284e-12,0.9996870184899846,0.9996870184899846,0.999828,0.999828
22,20460732,100.0,1,1,empirical_covariance,1,,0.4964247881355932,0.5035752118644068,0.494425,0.505575
22,20460732,100.0,1,1,empirical_covariance,2,,0.5741003787878788,0.5741003787878788,0.50808,0.50808
22,20460732,100.0,1,1,empirical_covariance,3,,0.5358524332306112,0.5358524332306112,0.535119,0.535119
23,20460733,100.0,1,1,euclidean,0,0.0,0.9999479981279326,0.9999479981279326,0.9996349941599065,0.9996349941599065
23,20460733,100.0,1,1,euclidean,1,,0.9313455284390239,0.9313455284390239,0.9311708987343797,0.9311708987343797
23,20460733,100.0,1,1,euclidean,2,,0.8787156337628155,0.8787156337628155,0.884898158370534,0.884898158370534
23,20460733,100.0,1,1,euclidean,3,,0.8458944522002793,0.8458944522002793,0.853847661562585,0.853847661562585
23,20460733,100.0,1,1,oracle_covariance,0,1.2505552149377763e-12,0.9999479981279326,0.9999479981279326,0.9996349941599065,0.9996349941599065
23,20460733,100.0,1,1,oracle_covariance,1,,0.5074982699377177,0.5074982699377177,0.5150982415718651,0.5150982415718651
23,20460733,100.0,1,1,oracle_covariance,2,,0.5077782800180807,0.5077782800180807,0.4857677722843565,0.5142322277156435
23,20460733,100.0,1,1,oracle_covariance,3,,0.48763755495197825,0.5123624450480218,0.5003810060960976,0.5003810060960976
23,20460733,100.0,1,1,empirical_covariance,0,1.6200374375330284e-12,0.9999479981279326,0.9999479981279326,0.9996349941599065,0.9996349941599065
23,20460733,100.0,1,1,empirical_covariance,1,,0.48954162349844593,0.510458376501554,0.49336189379030065,0.5066381062096994
23,20460733,100.0,1,1,empirical_covariance,2,,0.49785792288522385,0.5021420771147762,0.49775096401542424,0.5022490359845757
23,20460733,100.0,1,1,empirical_covariance,3,,0.5074742690736866,0.5074742690736866,0.5040110641770268,0.5040110641770268
24,20460734,100.0,1,1,euclidean,0,0.0,0.9999119097956307,0.9999119097956307,0.9998247334195312,0.9998247334195312
24,20460734,100.0,1,1,euclidean,1,,0.9469857133704914,0.9469857133704914,0.9556515460014683,0.9556515460014683
24,20460734,100.0,1,1,euclidean,2,,0.8984400025626241,0.8984400025626241,0.9077276537613711,0.9077276537613711
24,20460734,100.0,1,1,euclidean,3,,0.8770380870010891,0.8770380870010891,0.8749187514209112,0.8749187514209112
24,20460734,100.0,1,1,oracle_covariance,0,9.947598300641403e-13,0.9999119097956307,0.9999119097956307,0.9998247334195312,0.9998247334195312
24,20460734,100.0,1,1,oracle_covariance,1,,0.4764719072330066,0.5235280927669934,0.5024332008985667,0.5024332008985667
24,20460734,100.0,1,1,oracle_covariance,2,,0.49175555769107565,0.5082444423089243,0.4893633216121721,0.5106366783878279
24,20460734,100.0,1,1,oracle_covariance,3,,0.5074556345697995,0.5074556345697995,0.4920003325057412,0.5079996674942588
24,20460734,100.0,1,1,empirical_covariance,0,6.252776074688882e-13,0.9999119097956307,0.9999119097956307,0.9998247334195312,0.9998247334195312
24,20460734,100.0,1,1,empirical_covariance,1,,0.5035316163751682,0.5035316163751682,0.4969849140542765,0.5030150859457234
24,20460734,100.0,1,1,empirical_covariance,2,,0.5022743289128068,0.5022743289128068,0.48211028975071085,0.5178897102492892
24,20460734,100.0,1,1,empirical_covariance,3,,0.5124127106156704,0.5124127106156704,0.5214621439209037,0.5214621439209037
0,20560710,1000.0,1,1,euclidean,0,0.0,0.9988716344095487,0.9988716344095487,0.9994897530404716,0.9994897530404716
0,20560710,1000.0,1,1,euclidean,1,,0.9274204842368927,0.9274204842368927,0.9250467226137451,0.9250467226137451
0,20560710,1000.0,1,1,euclidean,2,,0.9233111528135116,0.9233111528135116,0.9218811904962002,0.9218811904962002
0,20560710,1000.0,1,1,euclidean,3,,0.9129517963820277,0.9129517963820277,0.9124506261030338,0.9124506261030338
0,20560710,1000.0,1,1,oracle_covariance,0,8.93578544491902e-11,0.9991117121947511,0.9991117121947511,0.9996498305179707,0.9996498305179707
0,20560710,1000.0,1,1,oracle_covariance,1,,0.46488662326593816,0.5351133767340619,0.49526470811872947,0.5047352918812705
0,20560710,1000.0,1,1,oracle_covariance,2,,0.4894585845814044,0.5105414154185957,0.5178606445519631,0.5178606445519631
0,20560710,1000.0,1,1,oracle_covariance,3,,0.5067441851159776,0.5067441851159776,0.4905054046158341,0.5094945953841659
0,20560710,1000.0,1,1,empirical_covariance,0,5.5138116294983774e-11,0.9985715371780457,0.9985715371780457,0.9992446344030511,0.9992446344030511
0,20560710,1000.0,1,1,empirical_covariance,1,,0.5266066205450566,0.5266066205450566,0.5367427835072175,0.5367427835072175
0,20560710,1000.0,1,1,empirical_covariance,2,,0.5041513450357916,0.5041513450357916,0.514106827704609,0.514106827704609
0,20560710,1000.0,1,1,empirical_covariance,3,,0.4983934794873539,0.5016065205126461,0.5418242429335799,0.5418242429335799
1,20560711,1000.0,1,1,euclidean,0,0.0,0.9999118981542663,0.9999118981542663,0.9996395064843772,0.9996395064843772
1,20560711,1000.0,1,1,euclidean,1,,0.924969264469727,0.924969264469727,0.9251184872089891,0.9251184872089891
1,20560711,1000.0,1,1,euclidean,2,,0.9040450761079808,0.9040450761079808,0.8965924350435747,0.8965924350435747
1,20560711,1000.0,1,1,euclidean,3,,0.8806580406950435,0.8806580406950435,0.8816099239859367,0.8816099239859367
1,20560711,1000.0,1,1,oracle_covariance,0,5.661604518536478e-11,0.999879861119454,0.999879861119454,0.9995233474626765,0.9995233474626765
1,20560711,1000.0,1,1,oracle_covariance,1,,0.5115633672525439,0.5115633672525439,0.5237640329611237,0.5237640329611237
1,20560711,1000.0,1,1,oracle_covariance,2,,0.5339973008798171,0.5339973008798171,0.5098419736619432,0.5098419736619432
1,20560711,1000.0,1,1,oracle_covariance,3,,0.4627509400867403,0.5372490599132598,0.5086243066758392,0.5086243066758392
1,20560711,1000.0,1,1,empirical_covariance,0,6.571099220309407e-11,0.9998157870498297,0.9998157870498297,0.9995533885889784,0.9995533885889784
1,20560711,1000.0,1,1,empirical_covariance,1,,0.521659037847752,0.521659037847752,0.5176997309316455,0.5176997309316455
1,20560711,1000.0,1,1,empirical_covariance,2,,0.5130530893713132,0.5130530893713132,0.51782390092036,0.51782390092036
1,20560711,1000.0,1,1,empirical_covariance,3,,0.5034219557808827,0.5034219557808827,0.5068158308724644,0.5068158308724644
2,20560712,1000.0,1,1,euclidean,0,0.0,0.9996119006465655,0.9996119006465655,0.9995039980159921,0.9995039980159921
2,20560712,1000.0,1,1,euclidean,1,,0.9404167466871519,0.9404167466871519,0.9461617846471386,0.9461617846471386
2,20560712,1000.0,1,1,euclidean,2,,0.923760482683567,0.923760482683567,0.9337737350949403,0.9337737350949403
2,20560712,1000.0,1,1,euclidean,3,,0.906780135714743,0.906780135714743,0.9094456377825512,0.9094456377825512
2,20560712,1000.0,1,1,oracle_covariance,0,6.752998160663992e-11,0.9988196978426477,0.9988196978426477,0.9991339965359861,0.9991339965359861
2,20560712,1000.0,1,1,oracle_covariance,1,,0.4962830484604059,0.5037169515395941,0.4901839607358429,0.5098160392641571
2,20560712,1000.0,1,1,oracle_covariance,2,,0.5119710645925357,0.5119710645925357,0.5075140300561203,0.5075140300561203
2,20560712,1000.0,1,1,oracle_covariance,3,,0.4798628448882914,0.5201371551117087,0.4960189840759363,0.5039810159240636
2,20560712,1000.0,1,1,empirical_covariance,0,7.5168316016061e-11,0.9994238525062416,0.9994238525062416,0.999315997263989,0.999315997263989
2,20560712,1000.0,1,1,empirical_covariance,1,,0.5295035529095449,0.5295035529095449,0.5117770471081884,0.5117770471081884
2,20560712,1000.0,1,1,empirical_covariance,2,,0.48073506817745343,0.5192649318225466,0.48480893923575696,0.515191060764243
2,20560712,1000.0,1,1,empirical_covariance,3,,0.4753616925933039,0.524638307406696,0.4792999171996688,0.5207000828003312
3,20560713,1000.0,1,1,euclidean,0,0.0,0.9997199955199283,0.9997199955199283,0.9997769819355368,0.9997769819355368
3,20560713,1000.0,1,1,euclidean,1,,0.9721115537848606,0.9721115537848606,0.9728057972695788,0.9728057972695788
3,20560713,1000.0,1,1,euclidean,2,,0.930534888558217,0.930534888558217,0.921764662937698,0.921764662937698
3,20560713,1000.0,1,1,euclidean,3,,0.9140346245539929,0.9140346245539929,0.9052673266534589,0.9052673266534589
3,20560713,1000.0,1,1,oracle_covariance,0,8.776623872108757e-11,0.9997919966719467,0.9997919966719467,0.9998389869579436,0.9998389869579436
3,20560713,1000.0,1,1,oracle_covariance,1,,0.4995439927038833,0.5004560072961167,0.5082341669675243,0.5082341669675243
3,20560713,1000.0,1,1,oracle_covariance,2,,0.5227883646138338,0.5227883646138338,0.518565003765305,0.518565003765305
3,20560713,1000.0,1,1,oracle_covariance,3,,0.4893518296292741,0.510648170370726,0.49825935900807966,0.5017406409919203
3,20560713,1000.0,1,1,empirical_covariance,0,6.912159733474255e-11,0.9997479959679355,0.9997479959679355,0.9998399870389502,0.9998399870389502
3,20560713,1000.0,1,1,empirical_covariance,1,,0.4662074593193491,0.533792540680651,0.49900141911494833,0.5009985808850517
3,20560713,1000.0,1,1,empirical_covariance,2,,0.5168442695083121,0.5168442695083121,0.5518957035519877,0.5518957035519877
3,20560713,1000.0,1,1,empirical_covariance,3,,0.509328149250388,0.509328149250388,0.48421222118991636,0.5157877788100836
4,20560714,1000.0,1,1,euclidean,0,0.0,0.9997559912156838,0.9997559912156838,0.9996974405676096,0.9996974405676096
4,20560714,1000.0,1,1,euclidean,1,,0.9440659863755095,0.9440659863755095,0.9507399181085827,0.9507399181085827
4,20560714,1000.0,1,1,euclidean,2,,0.9318375461516615,0.9318375461516615,0.9414287016693867,0.9414287016693867
4,20560714,1000.0,1,1,euclidean,3,,0.9152289482421367,0.9152289482421367,0.9242759862986663,0.9242759862986663
4,20560714,1000.0,1,1,oracle_covariance,0,5.2295945351943374e-11,0.9998199935197667,0.9998199935197667,0.9997886091382967,0.9997886091382967
4,20560714,1000.0,1,1,oracle_covariance,1,,0.5004100147605314,0.5004100147605314,0.4932800748584132,0.5067199251415868
4,20560714,1000.0,1,1,oracle_covariance,2,,0.47352904704569365,0.5264709529543063,0.489915854414813,0.510084145585187
4,20560714,1000.0,1,1,oracle_covariance,3,,0.5388033969222892,0.5388033969222892,0.48330262655650297,0.516697373443497
4,20560714,1000.0,1,1,empirical_covariance,0,6.093614501878619e-11,0.9997639915036941,0.9997639915036941,0.9997415220743154,0.9997415220743154
4,20560714,1000.0,1,1,empirical_covariance,1,,0.495537839362217,0.504462160637783,0.5033236454203823,0.5033236454203823
4,20560714,1000.0,1,1,empirical_covariance,2,,0.4923377241580697,0.5076622758419302,0.5102193956625801,0.5102193956625801
4,20560714,1000.0,1,1,empirical_covariance,3,,0.48891360088963204,0.511086399110368,0.5134513715860626,0.5134513715860626
5,20560715,1000.0,1,1,euclidean,0,0.0,0.9996959951359222,0.9996959951359222,0.9997789283727928,0.9997789283727928
5,20560715,1000.0,1,1,euclidean,1,,0.9466151458423335,0.9466151458423335,0.9487814051752768,0.9487814051752768
5,20560715,1000.0,1,1,euclidean,2,,0.9334709355349685,0.9334709355349685,0.9344937759834187,0.9344937759834187
5,20560715,1000.0,1,1,euclidean,3,,0.9199347189555033,0.9199347189555033,0.9200390926660238,0.9200390926660238
5,20560715,1000.0,1,1,oracle_covariance,0,5.2480686463241e-11,0.999659994559913,0.999659994559913,0.9997199092505972,0.9997199092505972
5,20560715,1000.0,1,1,oracle_covariance,1,,0.4968159490551849,0.5031840509448151,0.4986125504663511,0.5013874495336489
5,20560715,1000.0,1,1,oracle_covariance,2,,0.48366373861981793,0.5163362613801821,0.49573261736802726,0.5042673826319728
5,20560715,1000.0,1,1,oracle_covariance,3,,0.4942039072625162,0.5057960927374838,0.49987595981097876,0.5001240401890212
5,20560715,1000.0,1,1,empirical_covariance,0,7.571543392259628e-11,0.9995599929598874,0.9995599929598874,0.9996278794329363,0.9996278794329363
5,20560715,1000.0,1,1,empirical_covariance,1,,0.4898158370533929,0.5101841629466071,0.5115987579975912,0.5115987579975912
5,20560715,1000.0,1,1,empirical_covariance,2,,0.5078481255700091,0.5078481255700091,0.5056068166085812,0.5056068166085812
5,20560715,1000.0,1,1,empirical_covariance,3,,0.5108681738907822,0.5108681738907822,0.4971910899131319,0.5028089100868681
6,20560716,1000.0,1,1,euclidean,0,0.0,0.9996399942399078,0.9996399942399078,0.9996319867515231,0.9996319867515231
6,20560716,1000.0,1,1,euclidean,1,,0.9400870413926623,0.9400870413926623,0.939574824693689,0.939574824693689
6,20560716,1000.0,1,1,euclidean,2,,0.9223347573561177,0.9223347573561177,0.9219481901348449,0.9219481901348449
6,20560716,1000.0,1,1,euclidean,3,,0.9180226883630138,0.9180226883630138,0.9143529167050014,0.9143529167050014
6,20560716,1000.0,1,1,oracle_covariance,0,6.707523425575346e-11,0.9997239955839293,0.9997239955839293,0.9996679880475697,0.9996679880475697
6,20560716,1000.0,1,1,oracle_covariance,1,,0.4834477351637626,0.5165522648362374,0.49828493825777725,0.5017150617422228
6,20560716,1000.0,1,1,oracle_covariance,2,,0.5227003632058113,0.5227003632058113,0.5072572612614054,0.5072572612614054
6,20560716,1000.0,1,1,oracle_covariance,3,,0.5183402934446951,0.5183402934446951,0.49962698657151655,0.5003730134284834
6,20560716,1000.0,1,1,empirical_covariance,0,6.252776074688882e-11,0.9991879870077921,0.9991879870077921,0.9989909636746923,0.9989909636746923
6,20560716,1000.0,1,1,empirical_covariance,1,,0.48356773708379336,0.5164322629162066,0.5003130112684057,0.5003130112684057
6,20560716,1000.0,1,1,empirical_covariance,2,,0.5080681290900655,0.5080681290900655,0.5028481025316911,0.5028481025316911
6,20560716,1000.0,1,1,empirical_covariance,3,,0.4894958319333109,0.5105041680666891,0.5030591101279646,0.5030591101279646
7,20560717,1000.0,1,1,euclidean,0,0.0,0.999499799919968,0.999499799919968,0.9991596966504909,0.9991596966504909
7,20560717,1000.0,1,1,euclidean,1,,0.9371308523409364,0.9371308523409364,0.9441648435085066,0.9441648435085066
7,20560717,1000.0,1,1,euclidean,2,,0.9142296918767507,0.9142296918767507,0.9141600117642469,0.9141600117642469
7,20560717,1000.0,1,1,euclidean,3,,0.8952460984393757,0.8952460984393757,0.8925212001532553,0.8925212001532553
7,20560717,1000.0,1,1,oracle_covariance,0,6.45741238258779e-11,0.9994797919167667,0.9994797919167667,0.9991296858165798,0.9991296858165798
7,20560717,1000.0,1,1,oracle_covariance,1,,0.5407122849139656,0.5407122849139656,0.5244763359572806,0.5244763359572806
7,20560717,1000.0,1,1,oracle_covariance,2,,0.4711684673869548,0.5288315326130453,0.5002645955189824,0.5002645955189824
7,20560717,1000.0,1,1,oracle_covariance,3,,0.5190116046418567,0.5190116046418567,0.5120398463845448,0.5120398463845448
7,20560717,1000.0,1,1,empirical_covariance,0,6.048139766789973e-11,0.9994517807122849,0.9994517807122849,0.9991256843720583,0.9991256843720583
7,20560717,1000.0,1,1,empirical_covariance,1,,0.5805642256902761,0.5805642256902761,0.5234269571315244,0.5234269571315244
7,20560717,1000.0,1,1,empirical_covariance,2,,0.5037775110044017,0.5037775110044017,0.5008518075025084,0.5008518075025084
7,20560717,1000.0,1,1,empirical_covariance,3,,0.5121368547418967,0.5121368547418967,0.4933190881908369,0.5066809118091631
8,20560718,1000.0,1,1,euclidean,0,0.0,0.999483793517407,0.999483793517407,0.9996379985519942,0.9996379985519942
8,20560718,1000.0,1,1,euclidean,1,,0.950984393757503,0.950984393757503,0.9365777463109852,0.9365777463109852
8,20560718,1000.0,1,1,euclidean,2,,0.9347699079631853,0.9347699079631853,0.9163136652546611,0.9163136652546611
8,20560718,1000.0,1,1,euclidean,3,,0.9289555822328932,0.9289555822328932,0.903250613002452,0.903250613002452
8,20560718,1000.0,1,1,oracle_covariance,0,5.4228621593210846e-11,0.9995718287314926,0.9995718287314926,0.9997299989199957,0.9997299989199957
8,20560718,1000.0,1,1,oracle_covariance,1,,0.5289715886354541,0.5289715886354541,0.5010160040640163,0.5010160040640163
8,20560718,1000.0,1,1,oracle_covariance,2,,0.4902000800320128,0.5097999199679872,0.5257161028644115,0.5257161028644115
8,20560718,1000.0,1,1,oracle_covariance,3,,0.5051620648259304,0.5051620648259304,0.5164710658842635,0.5164710658842635
8,20560718,1000.0,1,1,empirical_covariance,0,6.400568963726982e-11,0.999655862344938,0.999655862344938,0.9998099992399969,0.9998099992399969
8,20560718,1000.0,1,1,empirical_covariance,1,,0.5213245298119248,0.5213245298119248,0.4863449453797815,0.5136550546202185
8,20560718,1000.0,1,1,empirical_covariance,2,,0.506110444177671,0.506110444177671,0.5102910411641647,0.5102910411641647
8,20560718,1000.0,1,1,empirical_covariance,3,,0.507703081232493,0.507703081232493,0.5046970187880752,0.5046970187880752
9,20560719,1000.0,1,1,euclidean,0,0.0,0.9999679748923156,0.9999679748923156,0.9997679248076377,0.9997679248076377
9,20560719,1000.0,1,1,euclidean,1,,0.9739555811756417,0.9739555811756417,0.9673194114893225,0.9673194114893225
9,20560719,1000.0,1,1,euclidean,2,,0.9655129621623353,0.9655129621623353,0.9582604763943517,0.9582604763943517
9,20560719,1000.0,1,1,euclidean,3,,0.9497405966277561,0.9497405966277561,0.9435427078373393,0.9435427078373393
9,20560719,1000.0,1,1,oracle_covariance,0,5.3660187404602766e-11,0.9999439560615523,0.9999439560615523,0.9997159079541772,0.9997159079541772
9,20560719,1000.0,1,1,oracle_covariance,1,,0.49288241981713665,0.5071175801828633,0.5082046583092922,0.5082046583092922
9,20560719,1000.0,1,1,oracle_covariance,2,,0.508794895197835,0.508794895197835,0.5029659609713547,0.5029659609713547
9,20560719,1000.0,1,1,oracle_covariance,3,,0.504299370706634,0.504299370706634,0.4996228778124112,0.5003771221875888
9,20560719,1000.0,1,1,empirical_covariance,0,6.934897101018578e-11,0.9999479592000128,0.9999479592000128,0.9997179086023872,0.9997179086023872
9,20560719,1000.0,1,1,empirical_covariance,1,,0.4908208035099518,0.5091791964900483,0.48720085307639677,0.5127991469236033
9,20560719,1000.0,1,1,empirical_covariance,2,,0.4817536948967991,0.5182463051032009,0.49547253310072464,0.5045274668992754
9,20560719,1000.0,1,1,empirical_covariance,3,,0.5185105122415974,0.5185105122415974,0.4996898995274469,0.5003101004725531
10,20560720,1000.0,1,1,euclidean,0,0.0,0.9993199755191187,0.9993199755191187,0.9997349233928605,0.9997349233928605
10,20560720,1000.0,1,1,euclidean,1,,0.9386817925445317,0.9386817925445317,0.9510048403988752,0.9510048403988752
10,20560720,1000.0,1,1,euclidean,2,,0.9020844750411015,0.9020844750411015,0.9146263270085054,0.9146263270085054
10,20560720,1000.0,1,1,euclidean,3,,0.8964722730018281,0.8964722730018281,0.90765831325253,0.90765831325253
10,20560720,1000.0,1,1,oracle_covariance,0,3.774403012357652e-11,0.9991039677428387,0.9991039677428387,0.9996388956408402,0.9996388956408402
10,20560720,1000.0,1,1,oracle_covariance,1,,0.4828733834418039,0.517126616558196,0.4914350247221447,0.5085649752778554
10,20560720,1000.0,1,1,oracle_covariance,2,,0.4906696641079079,0.5093303358920921,0.49393974858734174,0.5060602514126582
10,20560720,1000.0,1,1,oracle_covariance,3,,0.5155585601081639,0.5155585601081639,0.47984267453294,0.52015732546706
10,20560720,1000.0,1,1,empirical_covariance,0,5.934452929068357e-11,0.9991879707669477,0.9991879707669477,0.9996589014225111,0.9996589014225111
10,20560720,1000.0,1,1,empirical_covariance,1,,0.49615786168302056,0.5038421383169794,0.4856253457249145,0.5143746542750856
10,20560720,1000.0,1,1,empirical_covariance,2,,0.5072462608653912,0.5072462608653912,0.48409590371617395,0.515904096283826
10,20560720,1000.0,1,1,empirical_covariance,3,,0.500814029305055,0.500814029305055,0.49311150922616637,0.5068884907738336
11,20560721,1000.0,1,1,euclidean,0,0.0,0.9997796474358974,0.9997796474358974,0.9997079973719764,0.9997079973719764
11,20560721,1000.0,1,1,euclidean,1,,0.9721834935897435,0.9721834935897435,0.9720677486097374,0.9720677486097374
11,20560721,1000.0,1,1,euclidean,2,,0.9619190705128206,0.9619190705128206,0.953987585888273,0.953987585888273
11,20560721,1000.0,1,1,euclidean,3,,0.9338822115384615,0.9338822115384615,0.9262873365860292,0.9262873365860292
11,20560721,1000.0,1,1,oracle_covariance,0,5.2295945351943374e-11,0.9997195512820513,0.9997195512820513,0.9996309966789702,0.9996309966789702
11,20560721,1000.0,1,1,oracle_covariance,1,,0.4917988782051282,0.5082011217948719,0.5003305029745267,0.5003305029745267
11,20560721,1000.0,1,1,oracle_covariance,2,,0.5266586538461538,0.5266586538461538,0.4900694106246956,0.5099305893753043
11,20560721,1000.0,1,1,oracle_covariance,3,,0.5029286858974359,0.5029286858974359,0.4831293481641335,0.5168706518358666
11,20560721,1000.0,1,1,empirical_covariance,0,6.866684998385608e-11,0.9996434294871794,0.9996434294871794,0.9995719961479653,0.9995719961479653
11,20560721,1000.0,1,1,empirical_covariance,1,,0.5009615384615385,0.5009615384615385,0.4765212886915982,0.5234787113084018
11,20560721,1000.0,1,1,empirical_covariance,2,,0.5020032051282052,0.5020032051282052,0.49633846704620344,0.5036615329537966
11,20560721,1000.0,1,1,empirical_covariance,3,,0.5101642628205129,0.5101642628205129,0.5046215415938743,0.5046215415938743
12,20560722,1000.0,1,1,euclidean,0,0.0,0.9992516377926917,0.9992516377926917,0.9998188258916819,0.9998188258916819
12,20560722,1000.0,1,1,euclidean,1,,0.9534654772910088,0.9534654772910088,0.9546364055857679,0.9546364055857679
12,20560722,1000.0,1,1,euclidean,2,,0.9071350533658291,0.9071350533658291,0.9027085028712593,0.9027085028712593
12,20560722,1000.0,1,1,euclidean,3,,0.8792615625962966,0.8792615625962966,0.8817423544025809,0.8817423544025809
12,20560722,1000.0,1,1,oracle_covariance,0,6.787104211980477e-11,0.9990355331980678,0.9990355331980678,0.9997357460519559,0.9997357460519559
12,20560722,1000.0,1,1,oracle_covariance,1,,0.5382965355231932,0.5382965355231932,0.48214133782565044,0.5178586621743495
12,20560722,1000.0,1,1,oracle_covariance,2,,0.5234093301157761,0.5234093301157761,0.5240696309153096,0.5240696309153096
12,20560722,1000.0,1,1,oracle_covariance,3,,0.5245778957015196,0.5245778957015196,0.49345821334302264,0.5065417866569774
12,20560722,1000.0,1,1,empirical_covariance,0,6.559730536537245e-11,0.9991675971170046,0.9991675971170046,0.9998028105008914,0.9998028105008914
12,20560722,1000.0,1,1,empirical_covariance,1,,0.5357352958832075,0.5357352958832075,0.4908667229207268,0.5091332770792731
12,20560722,1000.0,1,1,empirical_covariance,2,,0.4994497336710968,0.5005502663289032,0.5025799793601651,0.5025799793601651
12,20560722,1000.0,1,1,empirical_covariance,3,,0.4847946406060533,0.5152053593939467,0.4800062860408853,0.5199937139591146
13,20560723,1000.0,1,1,euclidean,0,0.0,0.999563972094214,0.999563972094214,0.9996349766385049,0.9996349766385049
13,20560723,1000.0,1,1,euclidean,1,,0.9490567396313364,0.9490567396313364,0.9511808755760369,0.9511808755760369
13,20560723,1000.0,1,1,euclidean,2,,0.9233750960061444,0.9233750960061444,0.9376520097286226,0.9376520097286226
13,20560723,1000.0,1,1,euclidean,3,,0.8914130504352279,0.8914130504352279,0.9096202156938044,0.9096202156938044
13,20560723,1000.0,1,1,oracle_covariance,0,7.980816008057445e-11,0.9995239695340502,0.9995239695340502,0.9993299571172555,0.9993299571172555
13,20560723,1000.0,1,1,oracle_covariance,1,,0.5062283986175116,0.5062283986175116,0.47366331445212495,0.526336685547875
13,20560723,1000.0,1,1,oracle_covariance,2,,0.4979598694316436,0.5020401305683564,0.49948096678187404,0.500519033218126
13,20560723,1000.0,1,1,oracle_covariance,3,,0.498607910906298,0.501392089093702,0.5104566692268305,0.5104566692268305
13,20560723,1000.0,1,1,empirical_covariance,0,6.434675015043467e-11,0.9995759728622632,0.9995759728622632,0.9994399641577061,0.9994399641577061
13,20560723,1000.0,1,1,empirical_covariance,1,,0.509972638248848,0.509972638248848,0.5089115703405018,0.5089115703405018
13,20560723,1000.0,1,1,empirical_covariance,2,,0.47116615463389655,0.5288338453661034,0.5194762464797748,0.5194762464797748
13,20560723,1000.0,1,1,empirical_covariance,3,,0.49761584741423454,0.5023841525857655,0.5041792674731183,0.5041792674731183
14,20560724,1000.0,1,1,euclidean,0,0.0,0.999590321958743,0.999590321958743,0.9994446529080675,0.9994446529080675
14,20560724,1000.0,1,1,euclidean,1,,0.9292662746610115,0.9292662746610115,0.9141523452157598,0.9141523452157598
14,20560724,1000.0,1,1,euclidean,2,,0.9096218109376004,0.9096218109376004,0.8864280175109444,0.8864280175109444
14,20560724,1000.0,1,1,euclidean,3,,0.8904191568665253,0.8904191568665253,0.8702789243277048,0.8702789243277048
14,20560724,1000.0,1,1,oracle_covariance,0,7.503331289626658e-11,0.9995180258338153,0.9995180258338153,0.9994146341463415,0.9994146341463415
14,20560724,1000.0,1,1,oracle_covariance,1,,0.5009800141379088,0.5009800141379088,0.49643327079424643,0.5035667292057535
14,20560724,1000.0,1,1,oracle_covariance,2,,0.5101294903926483,0.5101294903926483,0.5200260162601626,0.5200260162601626
14,20560724,1000.0,1,1,oracle_covariance,3,,0.507840113103271,0.507840113103271,0.5148267667292058,0.5148267667292058
14,20560724,1000.0,1,1,empirical_covariance,0,7.423750503221527e-11,0.9989758048968576,0.9989758048968576,0.9988012507817385,0.9988012507817385
14,20560724,1000.0,1,1,empirical_covariance,1,,0.5128405950774372,0.5128405950774372,0.5212277673545966,0.5212277673545966
14,20560724,1000.0,1,1,empirical_covariance,2,,0.4907942934258724,0.5092057065741276,0.48034721701063166,0.5196527829893683
14,20560724,1000.0,1,1,empirical_covariance,3,,0.5036630036630036,0.5036630036630036,0.48643402126328955,0.5135659787367104
15,20560725,1000.0,1,1,euclidean,0,0.0,0.999759445763038,0.999759445763038,0.9998499135502049,0.9998499135502049
15,20560725,1000.0,1,1,euclidean,1,,0.9831692218872282,0.9831692218872282,0.9843109631147541,0.9843109631147541
15,20560725,1000.0,1,1,euclidean,2,,0.9702153762268266,0.9702153762268266,0.9704940045466188,0.9704940045466188
15,20560725,1000.0,1,1,euclidean,3,,0.9569488100583745,0.9569488100583745,0.9588763127561475,0.9588763127561475
15,20560725,1000.0,1,1,oracle_covariance,0,7.747757990728132e-11,0.9997474180511899,0.9997474180511899,0.9998419089395492,0.9998419089395492
15,20560725,1000.0,1,1,oracle_covariance,1,,0.5057532555006735,0.5057532555006735,0.496918224897541,0.503081775102459
15,20560725,1000.0,1,1,oracle_covariance,2,,0.4994346975431394,0.5005653024568606,0.5206568983734631,0.5206568983734631
15,20560725,1000.0,1,1,oracle_covariance,3,,0.49763054076592467,0.5023694592340753,0.48817518890881145,0.5118248110911885
15,20560725,1000.0,1,1,empirical_covariance,0,9.208633855450898e-11,0.9997514272884727,0.9997514272884727,0.9998669233478483,0.9998669233478483
15,20560725,1000.0,1,1,empirical_covariance,1,,0.5298648085188273,0.5298648085188273,0.4897961225665984,0.5102038774334017
15,20560725,1000.0,1,1,empirical_covariance,2,,0.5174722560780037,0.5174722560780037,0.4978427574282787,0.5021572425717213
15,20560725,1000.0,1,1,empirical_covariance,3,,0.5164779652318943,0.5164779652318943,0.5384281346055327,0.5384281346055327
16,20560726,1000.0,1,1,euclidean,0,0.0,0.9994679914878638,0.9994679914878638,0.9996288797570413,0.9996288797570413
16,20560726,1000.0,1,1,euclidean,1,,0.9298108769740315,0.9298108769740315,0.9333604087724423,0.9333604087724423
16,20560726,1000.0,1,1,euclidean,2,,0.8983383734139746,0.8983383734139746,0.9118474385700968,0.9118474385700968
16,20560726,1000.0,1,1,euclidean,3,,0.8875102001632026,0.8875102001632026,0.9016681404775148,0.9016681404775148
16,20560726,1000.0,1,1,oracle_covariance,0,8.321876521222293e-11,0.9995919934718955,0.9995919934718955,0.9996468855909315,0.9996468855909315
16,20560726,1000.0,1,1,oracle_covariance,1,,0.512164194627114,0.512164194627114,0.5101052741088112,0.5101052741088112
16,20560726,1000.0,1,1,oracle_covariance,2,,0.47297556760908177,0.5270244323909182,0.49758121631408575,0.5024187836859142
16,20560726,1000.0,1,1,oracle_covariance,3,,0.4949879198067169,0.5050120801932831,0.4864206002744889,0.5135793997255111
16,20560726,1000.0,1,1,empirical_covariance,0,6.366462912410498e-11,0.9997199955199283,0.9997199955199283,0.999697902120287,0.999697902120287
16,20560726,1000.0,1,1,empirical_covariance,1,,0.5247363957823326,0.5247363957823326,0.49231350957710296,0.507686490422897
16,20560726,1000.0,1,1,empirical_covariance,2,,0.5441767068273092,0.5441767068273092,0.5367939212304786,0.5367939212304786
16,20560726,1000.0,1,1,empirical_covariance,3,,0.5356205699291189,0.5356205699291189,0.5089418971746846,0.5089418971746846
17,20560727,1000.0,1,1,euclidean,0,0.0,0.999063906390639,0.999063906390639,0.9994025062656642,0.9994025062656642
17,20560727,1000.0,1,1,euclidean,1,,0.9254165416541654,0.9254165416541654,0.9188421052631579,0.9188421052631579
17,20560727,1000.0,1,1,euclidean,2,,0.9164756475647565,0.9164756475647565,0.9017182957393484,0.9017182957393484
17,20560727,1000.0,1,1,euclidean,3,,0.8944574457445744,0.8944574457445744,0.8880611528822056,0.8880611528822056
17,20560727,1000.0,1,1,oracle_covariance,0,5.547917680814862e-11,0.9991839183918392,0.9991839183918392,0.9993964912280702,0.9993964912280702
17,20560727,1000.0,1,1,oracle_covariance,1,,0.4880528052805281,0.5119471947194719,0.497737343358396,0.502262656641604
17,20560727,1000.0,1,1,oracle_covariance,2,,0.48841284128412843,0.5115871587158716,0.5141644110275689,0.5141644110275689
17,20560727,1000.0,1,1,oracle_covariance,3,,0.5098069806980698,0.5098069806980698,0.49718496240601506,0.5028150375939849
17,20560727,1000.0,1,1,empirical_covariance,0,6.389200279954821e-11,0.9996159615961596,0.9996159615961596,0.9996701754385965,0.9996701754385965
17,20560727,1000.0,1,1,empirical_covariance,1,,0.5188038803880388,0.5188038803880388,0.5097353383458647,0.5097353383458647
17,20560727,1000.0,1,1,empirical_covariance,2,,0.5137913791379138,0.5137913791379138,0.5209102756892231,0.5209102756892231
17,20560727,1000.0,1,1,empirical_covariance,3,,0.4636823682368237,0.5363176317631764,0.4714325814536341,0.5285674185463659
18,20560728,1000.0,1,1,euclidean,0,0.0,0.999747998991996,0.999747998991996,0.9996549002661769,0.9996549002661769
18,20560728,1000.0,1,1,euclidean,1,,0.9833279333117333,0.9833279333117333,0.9842094365271563,0.9842094365271563
18,20560728,1000.0,1,1,euclidean,2,,0.9749718998875996,0.9749718998875996,0.9735493557638157,0.9735493557638157
18,20560728,1000.0,1,1,euclidean,3,,0.9544038176152705,0.9544038176152705,0.954730917235081,0.954730917235081
18,20560728,1000.0,1,1,oracle_covariance,0,7.003109203651547e-11,0.9996559986239945,0.9996559986239945,0.9995778780067439,0.9995778780067439
18,20560728,1000.0,1,1,oracle_covariance,1,,0.4867619470477882,0.5132380529522118,0.5018990488251105,0.5018990488251105
18,20560728,1000.0,1,1,oracle_covariance,2,,0.4842059368237473,0.5157940631762528,0.49398676217426835,0.5060132378257316
18,20560728,1000.0,1,1,oracle_covariance,3,,0.48478593914375656,0.5152140608562434,0.49155105825583595,0.508448941744164
18,20560728,1000.0,1,1,empirical_covariance,0,5.67297320230864e-11,0.9996199984799939,0.9996199984799939,0.9995378664434021,0.9995378664434021
18,20560728,1000.0,1,1,empirical_covariance,1,,0.47645390581562325,0.5235460941843768,0.5038506128271071,0.5038506128271071
18,20560728,1000.0,1,1,empirical_covariance,2,,0.4884739538958156,0.5115260461041844,0.5109466635857763,0.5109466635857763
18,20560728,1000.0,1,1,empirical_covariance,3,,0.5062980251921008,0.5062980251921008,0.4939167419384202,0.5060832580615797
19,20560729,1000.0,1,1,euclidean,0,0.0,0.999644,0.999644,0.9997319731973198,0.9997319731973198
19,20560729,1000.0,1,1,euclidean,1,,0.920028,0.920028,0.920999099909991,0.920999099909991
19,20560729,1000.0,1,1,euclidean,2,,0.886768,0.886768,0.8907820782078207,0.8907820782078207
19,20560729,1000.0,1,1,euclidean,3,,0.85944,0.85944,0.8568986898689869,0.8568986898689869
19,20560729,1000.0,1,1,oracle_covariance,0,4.035882739117369e-11,0.999584,0.999584,0.9995519551955195,0.9995519551955195
19,20560729,1000.0,1,1,oracle_covariance,1,,0.539612,0.539612,0.4927652765276528,0.5072347234723472
19,20560729,1000.0,1,1,oracle_covariance,2,,0.521792,0.521792,0.5080868086808681,0.5080868086808681
19,20560729,1000.0,1,1,oracle_covariance,3,,0.5156,0.5156,0.5138363836383638,0.5138363836383638
19,20560729,1000.0,1,1,empirical_covariance,0,6.389200279954821e-11,0.999788,0.999788,0.9997309730973097,0.9997309730973097
19,20560729,1000.0,1,1,empirical_covariance,1,,0.532808,0.532808,0.49414741474147417,0.5058525852585258
19,20560729,1000.0,1,1,empirical_covariance,2,,0.521172,0.521172,0.5163876387638764,0.5163876387638764
19,20560729,1000.0,1,1,empirical_covariance,3,,0.504912,0.504912,0.4861266126612661,0.5138733873387339
20,20560730,1000.0,1,1,euclidean,0,0.0,0.9991194928278688,0.9991194928278688,0.9994608619806671,0.9994608619806671
20,20560730,1000.0,1,1,euclidean,1,,0.892426037397541,0.892426037397541,0.889269653031176,0.889269653031176
20,20560730,1000.0,1,1,euclidean,2,,0.8682641201331968,0.8682641201331968,0.8649234203956213,0.8649234203956213
20,20560730,1000.0,1,1,euclidean,3,,0.8508060642930327,0.8508060642930327,0.8462996527110941,0.8462996527110941
20,20560730,1000.0,1,1,oracle_covariance,0,4.615685611497611e-11,0.9978667712602459,0.9978667712602459,0.9985526294731452,0.9985526294731452
20,20560730,1000.0,1,1,oracle_covariance,1,,0.5336553855020492,0.5336553855020492,0.5108847865053454,0.5108847865053454
20,20560730,1000.0,1,1,oracle_covariance,2,,0.5244901063012295,0.5244901063012295,0.49430654247487354,0.5056934575251264
20,20560730,1000.0,1,1,oracle_covariance,3,,0.5022733094262295,0.5022733094262295,0.5053213622687408,0.5053213622687408
20,20560730,1000.0,1,1,empirical_covariance,0,9.072209650184959e-11,0.9975706006659836,0.9975706006659836,0.998067505281352,0.998067505281352
20,20560730,1000.0,1,1,empirical_covariance,1,,0.532958984375,0.532958984375,0.5227528247231291,0.5227528247231291
20,20560730,1000.0,1,1,empirical_covariance,2,,0.5243140048668032,0.5243140048668032,0.4785144997119263,0.5214855002880737
20,20560730,1000.0,1,1,empirical_covariance,3,,0.5009245325307377,0.5009245325307377,0.48392888579476345,0.5160711142052365
21,20560731,1000.0,1,1,euclidean,0,0.0,0.9995077617566902,0.9995077617566902,0.9993558737512552,0.9993558737512552
21,20560731,1000.0,1,1,euclidean,1,,0.9391465469287135,0.9391465469287135,0.943560937943837,0.943560937943837
21,20560731,1000.0,1,1,euclidean,2,,0.8906190596248584,0.8906190596248584,0.9070397797968401,0.9070397797968401
21,20560731,1000.0,1,1,euclidean,3,,0.8785011945781759,0.8785011945781759,0.8978789842809191,0.8978789842809191
21,20560731,1000.0,1,1,oracle_covariance,0,4.092726157978177e-11,0.9993556881530661,0.9993556881530661,0.9990628163119971,0.9990628163119971
21,20560731,1000.0,1,1,oracle_covariance,1,,0.5215164139443491,0.5215164139443491,0.501020199959192,0.501020199959192
21,20560731,1000.0,1,1,oracle_covariance,2,,0.5433829973707275,0.5433829973707275,0.49842469123948296,0.501575308760517
21,20560731,1000.0,1,1,oracle_covariance,3,,0.5444315048483466,0.5444315048483466,0.49466795491916415,0.5053320450808358
21,20560731,1000.0,1,1,empirical_covariance,0,8.890310709830374e-11,0.9996198159909396,0.9996198159909396,0.9994989017847498,0.9994989017847498
21,20560731,1000.0,1,1,empirical_covariance,1,,0.5078377934920502,0.5078377934920502,0.5215932322735256,0.5215932322735256
21,20560731,1000.0,1,1,empirical_covariance,2,,0.4950476030398713,0.5049523969601287,0.49852371064728684,0.5014762893527132
21,20560731,1000.0,1,1,empirical_covariance,3,,0.49658434682386277,0.5034156531761372,0.48991102256042185,0.5100889774395782
22,20560732,1000.0,1,1,euclidean,0,0.0,0.9997197129860977,0.9997197129860977,0.9996499943999104,0.9996499943999104
22,20560732,1000.0,1,1,euclidean,1,,0.9715668844897175,0.9715668844897175,0.9708355333685339,0.9708355333685339
22,20560732,1000.0,1,1,euclidean,2,,0.9510458709718752,0.9510458709718752,0.9489741835869374,0.9489741835869374
22,20560732,1000.0,1,1,euclidean,3,,0.9346250560574028,0.9346250560574028,0.9382980127682042,0.9382980127682042
22,20560732,1000.0,1,1,oracle_covariance,0,8.93578544491902e-11,0.999767762188481,0.999767762188481,0.9996849949599194,0.9996849949599194
22,20560732,1000.0,1,1,oracle_covariance,1,,0.4941700301108335,0.5058299698891665,0.4930998895982336,0.5069001104017664
22,20560732,1000.0,1,1,oracle_covariance,2,,0.49763357678262543,0.5023664232173746,0.4845207523320373,0.5154792476679627
22,20560732,1000.0,1,1,oracle_covariance,3,,0.5081283234031648,0.5081283234031648,0.4827607241715867,0.5172392758284132
22,20560732,1000.0,1,1,empirical_covariance,0,5.854872142663226e-11,0.9997517457876866,0.9997517457876866,0.9996569945119121,0.9996569945119121
22,20560732,1000.0,1,1,empirical_covariance,1,,0.4875272278813505,0.5124727721186495,0.4586433382934127,0.5413566617065872
22,20560732,1000.0,1,1,empirical_covariance,2,,0.4874951950797617,0.5125048049202383,0.4951359221747548,0.5048640778252452
22,20560732,1000.0,1,1,empirical_covariance,3,,0.5226752194246909,0.5226752194246909,0.4892468279492472,0.5107531720507528
23,20560733,1000.0,1,1,euclidean,0,0.0,0.9994359639016898,0.9994359639016898,0.9993618366301773,0.9993618366301773
23,20560733,1000.0,1,1,euclidean,1,,0.9326556899641577,0.9326556899641577,0.9144591015299917,0.9144591015299917
23,20560733,1000.0,1,1,euclidean,2,,0.9084301395289298,0.9084301395289298,0.8848695265988092,0.8848695265988092
23,20560733,1000.0,1,1,euclidean,3,,0.8919170826932924,0.8919170826932924,0.8643092631713719,0.8643092631713719
23,20560733,1000.0,1,1,oracle_covariance,0,7.389644451905042e-11,0.9990159370199693,0.9990159370199693,0.9987996927213366,0.9987996927213366
23,20560733,1000.0,1,1,oracle_covariance,1,,0.5118007552483359,0.5118007552483359,0.5231389235644325,0.5231389235644325
23,20560733,1000.0,1,1,oracle_covariance,2,,0.46949004736303124,0.5305099526369688,0.5033108475769797,0.5033108475769797
23,20560733,1000.0,1,1,oracle_covariance,3,,0.4746143753200205,0.5253856246799795,0.4908436559759298,0.5091563440240702
23,20560733,1000.0,1,1,empirical_covariance,0,8.276401786133647e-11,0.9994279633896569,0.9994279633896569,0.9993538345816529,0.9993538345816529
23,20560733,1000.0,1,1,empirical_covariance,1,,0.48112679211469533,0.5188732078853047,0.48029995678893794,0.5197000432110621
23,20560733,1000.0,1,1,empirical_covariance,2,,0.4957677291346646,0.5042322708653354,0.5032568337494399,0.5032568337494399
23,20560733,1000.0,1,1,empirical_covariance,3,,0.5251696108550947,0.5251696108550947,0.49389643748799694,0.5061035625120031
24,20560734,1000.0,1,1,euclidean,0,0.0,0.9996633482421969,0.9996633482421969,0.9995219192043455,0.9995219192043455
24,20560734,1000.0,1,1,euclidean,1,,0.959798169255679,0.959798169255679,0.9632957969896913,0.9632957969896913
24,20560734,1000.0,1,1,euclidean,2,,0.9427852322095577,0.9427852322095577,0.9473951097735517,0.9473951097735517
24,20560734,1000.0,1,1,euclidean,3,,0.9390980939098094,0.9390980939098094,0.9415781267034129,0.9415781267034129
24,20560734,1000.0,1,1,oracle_covariance,0,6.502887117676437e-11,0.9996272784110037,0.9996272784110037,0.9995799290080023,0.9995799290080023
24,20560734,1000.0,1,1,oracle_covariance,1,,0.5087369146667949,0.5087369146667949,0.528126253336814,0.528126253336814
24,20560734,1000.0,1,1,oracle_covariance,2,,0.5014427932477276,0.5014427932477276,0.489823780218857,0.510176219781143
24,20560734,1000.0,1,1,oracle_covariance,3,,0.5004087914201895,0.5004087914201895,0.49331136962146604,0.506688630378534
24,20560734,1000.0,1,1,empirical_covariance,0,6.912159733474255e-11,0.9997795732538194,0.9997795732538194,0.999672944727659,0.999672944727659
24,20560734,1000.0,1,1,empirical_covariance,1,,0.5155501050032864,0.5155501050032864,0.5263739571987666,0.5263739571987666
24,20560734,1000.0,1,1,empirical_covariance,2,,0.4911789223937543,0.5088210776062456,0.5055044302487121,0.5055044302487121
24,20560734,1000.0,1,1,empirical_covariance,3,,0.5124400840026291,0.5124400840026291,0.5109923577084527,0.5109923577084527


==> anc/artifact_v14_arxiv/results/latent_rank_control/trial_diagnostics.csv <==
trial,seed,condition_number,threshold,threshold_source,concept_nuisance_max_abs_correlation,oracle_rank_one_test_auroc,oracle_rank_one_coefficient_norm,leace_test_auroc,leace_coefficient_norm,leace_cross_covariance_relative,leace_affine_equivariance_relative_error
0,20260710,1.0,0.0,population definition; not estimated from any split,0.03476771389942093,0.49079617742004866,0.20126428189649956,0.5420056640447202,4.170321878387485e-08,3.623667962111052e-15,2.700626492351345e-15
1,20260711,1.0,0.0,population definition; not estimated from any split,0.06894579446228931,0.4799751157945693,0.2841499209297534,0.5033410646399241,2.0102644542890382e-05,2.1755303944289464e-15,2.0580885661999033e-15
2,20260712,1.0,0.0,population definition; not estimated from any split,0.04024458663147366,0.49822228489647247,0.21635785768452678,0.4857927809264921,5.629248662275379e-07,2.9352320963438243e-15,1.8165645599489966e-15
3,20260713,1.0,0.0,population definition; not estimated from any split,0.06518277561736148,0.4798372412247528,0.2696631797779791,0.4947604640646073,2.7021682847767193e-05,3.9443857992484705e-15,1.948389893921256e-15
4,20260714,1.0,0.0,population definition; not estimated from any split,0.03917518994659029,0.4811830295757394,0.22708841644027292,0.48697217430435763,9.922027355492813e-07,1.73974814261589e-15,3.3572376085952515e-15
5,20260715,1.0,0.0,population definition; not estimated from any split,0.04442952099956832,0.5179856474833094,0.26382102647523087,0.5162305843010349,3.5750015830171485e-05,2.343265222130084e-15,1.8884712713248496e-15
6,20260716,1.0,0.0,population definition; not estimated from any split,0.05354123384301915,0.49969692241213753,0.20769953200556462,0.4964310863581077,4.9465150587964626e-08,3.0188517014018246e-15,2.414263611758202e-15
7,20260717,1.0,0.0,population definition; not estimated from any split,0.08468285117266641,0.5002279931381096,0.3449297265169838,0.510284800591376,5.278368645002029e-05,2.3577266547789095e-15,2.142515448598534e-15
8,20260718,1.0,0.0,population definition; not estimated from any split,0.05294251464734473,0.4745089636168474,0.31637668544242714,0.4701423044265368,4.6449334379982304e-07,2.420367159259493e-15,2.107367189162286e-15
9,20260719,1.0,0.0,population definition; not estimated from any split,0.04623115894169549,0.5003920250896058,0.31164323189954546,0.5285088245647721,2.9128280111118546e-07,3.0759286349176643e-15,2.937627307763295e-15
10,20260720,1.0,0.0,population definition; not estimated from any split,0.05506539716832,0.5106235138044104,0.2169351897801008,0.5045981327125729,8.373138680800548e-05,1.9928123566506655e-15,2.7587732868506707e-15
11,20260721,1.0,0.0,population definition; not estimated from any split,0.05941470051834255,0.5058874949866528,0.30023128049757514,0.48553405525533816,6.671444024487448e-05,2.581436150170778e-15,2.0711993123361074e-15
12,20260722,1.0,0.0,population definition; not estimated from any split,0.04583457114427201,0.5016267749249623,0.28263872421992453,0.5128566727776994,1.754798287082547e-05,2.425084176432982e-15,1.958791861660365e-15
13,20260723,1.0,0.0,population definition; not estimated from any split,0.05783030779328671,0.5014125297341762,0.24242162770715908,0.47265656663707845,1.6189086453477187e-06,3.4622538407370607e-15,1.8374592845390546e-15
14,20260724,1.0,0.0,population definition; not estimated from any split,0.042865906691600654,0.4949374544370899,0.258880495278621,0.4882543942895486,1.433022163422336e-07,2.5172536528321055e-15,2.032967857693521e-15
15,20260725,1.0,0.0,population definition; not estimated from any split,0.05491113686453715,0.4874898821476561,0.21841684755348773,0.4974011251952283,4.2251597806531395e-05,2.488685659328083e-15,2.1012680887523903e-15
16,20260726,1.0,0.0,population definition; not estimated from any split,0.05225388108947348,0.49167386678186853,0.25227136404605954,0.5021600345605529,1.6748348659996727e-06,3.108514110016045e-15,2.4435460082171727e-15
17,20260727,1.0,0.0,population definition; not estimated from any split,0.05089845937866143,0.5119264293514566,0.26024741789849853,0.5026430951514255,6.298704875440986e-08,2.562907128714776e-15,2.2215613107300737e-15
18,20260728,1.0,0.0,population definition; not estimated from any split,0.054736779851534655,0.5216267622288763,0.23297360037756204,0.5197728393280181,3.93782557266846e-07,2.0620110225846653e-15,3.0605886839732393e-15
19,20260729,1.0,0.0,population definition; not estimated from any split,0.04893561988067503,0.49263243369190324,0.23225386425302802,0.5,0.0,2.748657922064176e-15,1.9388104360792307e-15
20,20260730,1.0,0.0,population definition; not estimated from any split,0.04075208934481848,0.5054744909038689,0.23684477390760278,0.48573510088854777,3.2161977246979004e-05,2.6093404834056007e-15,2.0875304582476987e-15
21,20260731,1.0,0.0,population definition; not estimated from any split,0.043070410694505776,0.4953401533043049,0.24481591124449734,0.49638345481844254,6.802256027044815e-05,2.3868176886246045e-15,2.295042745433953e-15
22,20260732,1.0,0.0,population definition; not estimated from any split,0.05376984027103869,0.5177856600709406,0.24822393410502927,0.4861013749123742,1.0567197117944513e-06,2.1441307143291865e-15,1.8994255170467657e-15
23,20260733,1.0,0.0,population definition; not estimated from any split,0.046190401369985354,0.4695824795081967,0.24892444409262884,0.5011956887167008,4.790213585900206e-06,2.436116920337943e-15,1.9030274049888717e-15
24,20260734,1.0,0.0,population definition; not estimated from any split,0.05881804491426608,0.5039142505120328,0.2477315502467871,0.5141879080261137,4.575723165818017e-07,2.809432461696408e-15,3.0758236463655873e-15
0,20360710,10.0,0.0,population definition; not estimated from any split,0.06800419250501756,0.49972591119522725,0.08924332065675207,0.49012680108355106,2.6442219113007003e-05,2.2778948861489964e-15,2.3600342543119863e-14
1,20360711,10.0,0.0,population definition; not estimated from any split,0.057290149058619615,0.4823923415310738,0.11037267491359888,0.48045532409791686,3.669107794802928e-06,2.3339591024426872e-15,5.174773064446366e-15
2,20360712,10.0,0.0,population definition; not estimated from any split,0.05728683356062599,0.5106650665066507,0.10612655855175837,0.5021072107210721,3.1761271211701605e-07,2.546663603205225e-15,5.884428559247755e-15
3,20360713,10.0,0.0,population definition; not estimated from any split,0.04597751903631806,0.5252847275625481,0.1457401888292923,0.48167433506901564,3.189000378927182e-07,1.8749959948566228e-15,9.60066801572152e-15
4,20360714,10.0,0.0,population definition; not estimated from any split,0.056542386435612144,0.48785248785248786,0.08804036976926342,0.497030497030497,1.053151104731401e-05,1.796859812452158e-15,1.2928044838479504e-14
5,20360715,10.0,0.0,population definition; not estimated from any split,0.059071202193827096,0.48418310457761443,0.11664266415830868,0.48550213755343885,1.399247226972229e-06,2.87398844554237e-15,6.3659721229467986e-15
6,20360716,10.0,0.0,population definition; not estimated from any split,0.05180404449907744,0.503820061120978,0.11116898353645821,0.5239523832381318,4.5469314588793863e-07,3.5303743427575937e-15,6.686957852713456e-15
7,20360717,10.0,0.0,population definition; not estimated from any split,0.05297524945486587,0.5048039951914931,0.09593768125779455,0.48052484512216276,0.00014845846597584726,1.9738868150953035e-15,1.0424854184258413e-14
8,20360718,10.0,0.0,population definition; not estimated from any split,0.0539603759723305,0.4997089056854421,0.11381664151879378,0.5066681604839968,0.0001141340845942723,2.206775265086794e-15,1.662385252686486e-14
9,20360719,10.0,0.0,population definition; not estimated from any split,0.04776117814222506,0.5129285129285129,0.11946735588439625,0.4925204925204925,5.400563751878353e-06,2.0672094005234313e-15,1.784198482401997e-14
10,20360720,10.0,0.0,population definition; not estimated from any split,0.05188847351618698,0.48700045208860937,0.14948615249605968,0.4679477177526795,0.00013351544327639648,2.090655474084481e-15,5.487465959536881e-15
11,20360721,10.0,0.0,population definition; not estimated from any split,0.047954489803404644,0.5071618509306957,0.12645851800432034,0.47097907797482075,6.144301369864122e-06,2.1170167148953012e-15,6.115428019992718e-15
12,20360722,10.0,0.0,population definition; not estimated from any split,0.06727314517052456,0.5042742735535074,0.1275886714608128,0.49917894745263697,1.1524415346851529e-05,2.930344618874273e-15,1.136871161011011e-14
13,20360723,10.0,0.0,population definition; not estimated from any split,0.06050170205121732,0.49846477892816565,0.11486872136373859,0.5102484757805124,3.0802150987788257e-06,2.4684243395640336e-15,9.097237255876002e-15
14,20360724,10.0,0.0,population definition; not estimated from any split,0.059287084343258564,0.5055959532722151,0.07791042717483657,0.5157217734636506,2.545488566477056e-06,3.3916474807404074e-15,1.3024903540572666e-14
15,20360725,10.0,0.0,population definition; not estimated from any split,0.04603422272503762,0.48246476696223034,0.1264754566286419,0.5039982632340863,5.956782379650256e-06,1.858599358775462e-15,1.7296352967230557e-14
16,20360726,10.0,0.0,population definition; not estimated from any split,0.05498247079309274,0.5103463116805125,0.11170283710931886,0.475842258032229,0.0001404152520611071,3.5023790454259286e-15,1.1736495141449395e-14
17,20360727,10.0,0.0,population definition; not estimated from any split,0.061596277175251776,0.5106874627379271,0.0926941667140842,0.49435717172363847,1.0363961333458543e-05,2.1166404460639564e-15,9.167088436193767e-15
18,20360728,10.0,0.0,population definition; not estimated from any split,0.041682046575838835,0.4959443012707623,0.09539290693524281,0.4824866418454504,4.419392835234421e-06,1.9914310166771068e-15,1.702360066636488e-14
19,20360729,10.0,0.0,population definition; not estimated from any split,0.050794719199526515,0.5062152014761979,0.0758616290143302,0.5098536610748866,2.530573910687146e-06,2.6087775603625958e-15,1.4271858343286945e-14
20,20360730,10.0,0.0,population definition; not estimated from any split,0.042172272350461476,0.5005050989994039,0.11767410293447896,0.47793367500030004,2.023129059452632e-06,1.8911529555755713e-15,1.3811585303458728e-14
21,20360731,10.0,0.0,population definition; not estimated from any split,0.055045887562049846,0.5140733356753029,0.1656118023920486,0.502978004501786,1.8492194835581696e-06,1.785883470964096e-15,1.4213580355590333e-14
22,20360732,10.0,0.0,population definition; not estimated from any split,0.03610497962498899,0.5213229034003996,0.1033407753288995,0.4744732427000307,1.5739260863999597e-05,2.2227330113747305e-15,8.680050961626293e-15
23,20360733,10.0,0.0,population definition; not estimated from any split,0.029519358824741954,0.49393006432880276,0.09385537694491995,0.5053981126880428,2.5946903717986867e-06,1.8916665682735933e-15,7.258800525307781e-15
24,20360734,10.0,0.0,population definition; not estimated from any split,0.05532823973220242,0.49546983691412894,0.13555940821454307,0.5173206235424476,6.591508801691404e-05,3.1600158147034944e-15,9.464729552571397e-15
0,20460710,100.0,0.0,population definition; not estimated from any split,0.05153661563512352,0.49915177516333586,0.061099013608140886,0.4623476299776878,0.0012804696593141192,3.736461431143797e-15,1.8789817996588497e-13
1,20460711,100.0,0.0,population definition; not estimated from any split,0.04896556583538489,0.49338530663849944,0.1161771614706633,0.5410735148197938,0.0001459436306205084,3.823411555722794e-15,3.264657499904756e-13
2,20460712,100.0,0.0,population definition; not estimated from any split,0.04111784287382595,0.4850046447562304,0.06826206714146299,0.48539504452559423,1.8863272864725375e-05,2.9581920124986204e-15,3.149666232695023e-13
3,20460713,100.0,0.0,population definition; not estimated from any split,0.036333998124833886,0.5044811471736764,0.043493436348182146,0.5237400774598298,0.000528604968099233,2.3238681031152208e-15,4.958508426717454e-13
4,20460714,100.0,0.0,population definition; not estimated from any split,0.0569811957813221,0.5008443377350941,0.08196389551066893,0.5112354941976791,0.0007356533059566328,2.8570935591620848e-15,1.5699554939793676e-13
5,20460715,100.0,0.0,population definition; not estimated from any split,0.050639373774799296,0.5187508002048524,0.08358501971623665,0.5037349561487741,0.0005694962875112496,2.9958373046846914e-15,2.79730659698162e-13
6,20460716,100.0,0.0,population definition; not estimated from any split,0.03819990494841242,0.523787087138457,0.053910767227350685,0.5114736419847565,0.0009116756064176148,3.5440162170043893e-15,3.903499242092298e-13
7,20460717,100.0,0.0,population definition; not estimated from any split,0.04755475245438898,0.4948151485569823,0.06797047401364056,0.5117118470125904,0.00025997350926874446,2.7269706703466516e-15,3.6744368623675395e-13
8,20460718,100.0,0.0,population definition; not estimated from any split,0.06668199955069398,0.4862543762893866,0.09339245556104415,0.4730782577043193,0.00016258394852271046,3.692096164075211e-15,3.4762434717705135e-13
9,20460719,100.0,0.0,population definition; not estimated from any split,0.04917760187988084,0.5124297280415145,0.08538165701806953,0.500418428470754,3.136374503738519e-05,4.860591124581356e-15,4.259305860952714e-13
10,20460720,100.0,0.0,population definition; not estimated from any split,0.04857437535325476,0.4711387784694617,0.10437333947039881,0.5191239780994524,0.00012730472471903504,4.2709639212079555e-15,3.5982748509221194e-13
11,20460721,100.0,0.0,population definition; not estimated from any split,0.0435506743488713,0.4852903676133085,0.07628737664468431,0.4861083749753748,2.9706028672176256e-05,3.984759124724427e-15,2.3975042562523627e-13
12,20460722,100.0,0.0,population definition; not estimated from any split,0.05900415266112467,0.4921066505008308,0.07415288019804149,0.5062287485782367,0.00023055226127783,5.147398176155896e-15,2.0233123894190164e-13
13,20460723,100.0,0.0,population definition; not estimated from any split,0.04575720569269505,0.5028515589055454,0.06763297596545273,0.5107471064328608,0.0004778264127623144,4.0763164677621395e-15,4.759469592377724e-13
14,20460724,100.0,0.0,population definition; not estimated from any split,0.05498646201300526,0.485837313395514,0.12266877386235114,0.5199709934735316,1.785288728076456e-05,3.995693890831283e-15,3.569515749036803e-13
15,20460725,100.0,0.0,population definition; not estimated from any split,0.060219626935862615,0.497444996877552,0.08462984558252434,0.5154441081808138,0.000984825461769699,3.1378345174171616e-15,3.2405441043782777e-13
16,20460726,100.0,0.0,population definition; not estimated from any split,0.058946653481700695,0.49446423491038194,0.04897280353151828,0.47857420489743907,0.00017320871973115293,5.5131534744025635e-15,4.319269399844756e-13
17,20460727,100.0,0.0,population definition; not estimated from any split,0.05443100263818786,0.4858564174792633,0.11716083037335298,0.516370303978489,9.071485904772798e-05,2.6666386214798034e-15,2.1290923718555415e-13
18,20460728,100.0,0.0,population definition; not estimated from any split,0.05381198383744469,0.5142581986517339,0.12869310663799993,0.5210445311820279,0.0009444275439721225,3.5353121943376064e-15,3.7762887089506783e-13
19,20460729,100.0,0.0,population definition; not estimated from any split,0.03619010882155484,0.483642772761328,0.06935976611942864,0.5247566546732005,2.6436681929057756e-05,5.367233234697121e-15,1.9928598596654306e-13
20,20460730,100.0,0.0,population definition; not estimated from any split,0.07082588069931911,0.5098393542167518,0.09218787834926138,0.49720389934037623,0.0003905396263658137,3.334055655267475e-15,3.484079107919461e-13
21,20460731,100.0,0.0,population definition; not estimated from any split,0.043577215219934025,0.5062937720517107,0.06523122452214497,0.5293400917731301,7.087348204709808e-05,2.3582814693728953e-15,9.783681125577967e-13
22,20460732,100.0,0.0,population definition; not estimated from any split,0.03792682596692376,0.477716,0.045436797561226434,0.520211,0.0006963161019735838,8.29011599219521e-15,3.1782048847363614e-13
23,20460733,100.0,0.0,population definition; not estimated from any split,0.04092639819121179,0.5110161762588201,0.037746799583748956,0.4928468855501688,0.0005775306081475716,5.729967042811037e-15,3.044853743628844e-13
24,20460734,100.0,0.0,population definition; not estimated from any split,0.06851124827321026,0.5048198309628945,0.09086623942857418,0.4808633932210893,0.0009097244012728194,1.7373687762013534e-15,2.927175425407716e-13
0,20560710,1000.0,0.0,population definition; not estimated from any split,0.048066156907517386,0.49078453971722313,0.05329429469461136,0.4840532817883856,0.009170355933112861,2.260374182131716e-14,1.6117039812031974e-11
1,20560711,1000.0,0.0,population definition; not estimated from any split,0.04845356684934398,0.5176626802092064,0.034515545888557896,0.5036214577756949,0.01477153777737432,2.1493832346589203e-14,2.4420491151489144e-11
2,20560712,1000.0,0.0,population definition; not estimated from any split,0.059366053635746846,0.49114096456385825,0.04206346844332278,0.5028890115560463,0.00238270478387829,2.5809941500648637e-14,3.4465887200229926e-11
3,20560713,1000.0,0.0,population definition; not estimated from any split,0.05666736860797812,0.5053979372329158,0.06312665357180662,0.5027677241856591,0.004839786069176591,9.638312987159894e-15,7.235545836073508e-12
4,20560714,1000.0,0.0,population definition; not estimated from any split,0.04926156323408712,0.49472574790788165,0.06553758520047775,0.5128943416376881,1.7660505149706634e-05,2.4316494736279304e-14,3.7860184125678367e-11
5,20560715,1000.0,0.0,population definition; not estimated from any split,0.06351981418388124,0.5011773814715969,0.06945995360021197,0.4740025768348945,3.075835714904358e-05,1.2112342176428978e-14,5.2008610512240954e-11
6,20560716,1000.0,0.0,population definition; not estimated from any split,0.050092078327611284,0.4938257777279982,0.0441428545342321,0.4914686928729434,0.00015894502944180803,1.8638988446430752e-14,4.892906737463308e-11
7,20560717,1000.0,0.0,population definition; not estimated from any split,0.04752166251989831,0.5050353177497077,0.06644349674466267,0.5178169319124204,6.86921871224504e-05,1.8627674100643453e-14,7.422200879054425e-11
8,20560718,1000.0,0.0,population definition; not estimated from any split,0.050217859138268366,0.5012940051760207,0.05382278807920252,0.48402693610774444,0.0008271049479033057,1.6801370146863804e-14,1.9458196650438025e-11
9,20560719,1000.0,0.0,population definition; not estimated from any split,0.0602719198992012,0.5112276377546325,0.03475306707948932,0.5163072835598734,0.00021382170925513533,2.516229233860776e-14,1.2069463927713204e-11
10,20560720,1000.0,0.0,population definition; not estimated from any split,0.04427071844362848,0.5016649811795609,0.05034176322022341,0.4992322781283791,0.0006427099363631167,2.4963986859674614e-14,1.9337696552749743e-11
11,20560721,1000.0,0.0,population definition; not estimated from any split,0.04389432655700336,0.4969454725092526,0.028793635354434657,0.49858948730538577,0.002402161441537253,1.941509194306656e-14,2.3011080792220806e-11
12,20560722,1000.0,0.0,population definition; not estimated from any split,0.05346510617843596,0.48099623738412617,0.062319277254230816,0.5165033597286993,0.0027921762936017128,2.685536857372752e-14,7.159468564176436e-12
13,20560723,1000.0,0.0,population definition; not estimated from any split,0.05104613352722985,0.4729812708013313,0.08189459541909717,0.46832397273425497,0.00041995601345677446,1.6200106858326832e-14,3.938359861402424e-11
14,20560724,1000.0,0.0,population definition; not estimated from any split,0.04804906317365747,0.49658536585365853,0.057425049594703216,0.49775209505941215,0.0012998447764274645,3.7412575580688e-14,4.7386623475413675e-11
15,20560725,1000.0,0.0,population definition; not estimated from any split,0.0705214300416983,0.49737448770491804,0.044323422265180476,0.4799384445440574,0.015048883990593613,4.051288418948507e-14,1.814308488383385e-11
16,20560726,1000.0,0.0,population definition; not estimated from any split,0.04904899298528189,0.5061790019966469,0.0597440836103178,0.5070382804028505,0.0013701766430556188,2.1564477538951367e-14,5.947060165976821e-11
17,20560727,1000.0,0.0,population definition; not estimated from any split,0.05530988004826821,0.4998526315789474,0.07921727106341969,0.4866907268170426,0.0005568473260883262,3.230983053704446e-14,4.492796741167843e-11
18,20560728,1000.0,0.0,population definition; not estimated from any split,0.054973791519232325,0.5001225354127343,0.03323439511023048,0.5269142782264075,0.0027470995614320946,3.144913814734034e-14,9.894024518653597e-12
19,20560729,1000.0,0.0,population definition; not estimated from any split,0.04467970415959856,0.4899209920992099,0.04358694772971394,0.5018341834183419,7.751857463360386e-05,2.863861274551172e-14,4.7647313195631263e-11
20,20560730,1000.0,0.0,population definition; not estimated from any split,0.04431785666076842,0.5099615501568402,0.06310360983588728,0.5048182334677678,0.0006537299739658433,3.1512956870934487e-14,2.2048880618860478e-11
21,20560731,1000.0,0.0,population definition; not estimated from any split,0.05742633977393071,0.4984276918275982,0.04668273350299845,0.5023464599061416,0.00023320769656340123,2.907495528915531e-14,1.7212867185181607e-11
22,20560732,1000.0,0.0,population definition; not estimated from any split,0.06134490512247531,0.49591193459095345,0.05307679282601693,0.4936668986703787,0.008757076963463483,2.81046562185962e-14,1.868135097879281e-11
23,20560733,1000.0,0.0,population definition; not estimated from any split,0.037499813238712286,0.5178885794763459,0.03312341988964996,0.4958719432174637,0.0003212663976815333,4.048065103454207e-14,1.7627417620195153e-11
24,20560734,1000.0,0.0,population definition; not estimated from any split,0.03876621724630298,0.5312787861148535,0.04811937588617296,0.5025079238391288,0.010279250106692983,1.7074941510216942e-14,3.390348015434322e-11


==> anc/artifact_v14_arxiv/results/legacy/100doh_hard_subset.json <==
{
  "manifest": "outputs/100doh/manifest_2000.csv",
  "matching_policy": "exact source category, hand count, and hand-side pattern; Hungarian assignment on standardized hand-box center and area; a small same-video preference; no learned features or scores",
  "diagnostics": {
    "original_test_count": 200,
    "matched_pair_count": 58,
    "matched_test_count": 116,
    "same_video_pair_count": 1,
    "mean_standardized_geometry_distance": 1.2109338874370366,
    "exact_match_fields": [
      "source category",
      "hand count",
      "hand-side pattern"
    ],
    "standardized_mean_differences": {
      "mean_hand_center_x": {
        "original": 0.27890809930259125,
        "matched": 0.16167138040560422
      },
      "mean_hand_center_y": {
        "original": -0.2496121904130229,
        "matched": -0.2628273191772345
      },
      "mean_hand_area": {
        "original": 0.42827185816945706,
        "matched": 0.33831046935690257
      },
      "max_hand_area": {
        "original": 0.4958663502965489,
        "matched": 0.3703684331942953
      },
      "hand_count": {
        "original": 0.7581811852568089,
        "matched": 0.0
      },
      "left_count": {
        "original": 0.5410737687958281,
        "matched": 0.0
      },
      "right_count": {
        "original": 0.3989624931392046,
        "matched": 0.0
      }
    },
    "annotated_object_presence": {
      "original_negative_rate": 0.0,
      "original_positive_rate": 0.98,
      "excluded_from_matching": true,
      "reason": "100DOH object boxes are contact annotations, not an independent nuisance field"
    }
  },
  "analyses": [
    {
      "analysis": "vjepa2",
      "selected_c": 0.01,
      "regularization_search": [
        {
          "c": 0.001,
          "val_auroc": 0.8603,
          "val_auprc": 0.8653667942804855,
          "converged": 1,
          "iterations": 41
        },
        {
          "c": 0.01,
          "val_auroc": 0.8858,
          "val_auprc": 0.8867625673532802,
          "converged": 1,
          "iterations": 93
        },
        {
          "c": 0.1,
          "val_auroc": 0.8766,
          "val_auprc": 0.8781879623964013,
          "converged": 1,
          "iterations": 221
        },
        {
          "c": 1.0,
          "val_auroc": 0.8566,
          "val_auprc": 0.863080367962515,
          "converged": 1,
          "iterations": 372
        }
      ],
      "iterations": 93,
      "converged": 1,
      "original_test": {
        "count": 200,
        "positive_count": 100,
        "negative_count": 100,
        "threshold": 0.5,
        "accuracy": 0.805,
        "balanced_accuracy": 0.8049999999999999,
        "precision": 0.8351648351648352,
        "recall": 0.76,
        "specificity": 0.85,
        "f1": 0.7958115183246074,
        "auroc": 0.89,
        "auprc": 0.8966199158088269,
        "brier": 0.1349390919019791,
        "ece": 0.037303530955435746,
        "tp": 76,
        "tn": 85,
        "fp": 15,
        "fn": 24,
        "auroc_interval": {
          "metric": "auroc",
          "estimate": 0.89,
          "confidence": 0.95,
          "lower": 0.8420410634878566,
          "upper": 0.9310521057555198,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 189,
          "seed": 20260710
        },
        "auprc_interval": {
          "metric": "auprc",
          "estimate": 0.8966199158088269,
          "confidence": 0.95,
          "lower": 0.844660531888648,
          "upper": 0.9406434864602297,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 189,
          "seed": 20260711
        }
      },
      "matched_test": {
        "count": 116,
        "positive_count": 58,
        "negative_count": 58,
        "threshold": 0.5,
        "accuracy": 0.7931034482758621,
        "balanced_accuracy": 0.7931034482758621,
        "precision": 0.84,
        "recall": 0.7241379310344828,
        "specificity": 0.8620689655172413,
        "f1": 0.7777777777777777,
        "auroc": 0.8629607609988109,
        "auprc": 0.8774963559361845,
        "brier": 0.15078739252626513,
        "ece": 0.0685366128089756,
        "tp": 42,
        "tn": 50,
        "fp": 8,
        "fn": 16,
        "auroc_interval": {
          "metric": "auroc",
          "estimate": 0.8629607609988109,
          "confidence": 0.95,
          "lower": 0.7910002972651605,
          "upper": 0.9292583234244947,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 58,
          "seed": 20260712
        },
        "auprc_interval": {
          "metric": "auprc",
          "estimate": 0.8774963559361845,
          "confidence": 0.95,
          "lower": 0.8063988279211217,
          "upper": 0.9369597595177389,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 58,
          "seed": 20260713
        }
      },
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_21"
    },
    {
      "analysis": "dinov2",
      "selected_c": 0.01,
      "regularization_search": [
        {
          "c": 0.001,
          "val_auroc": 0.8375,
          "val_auprc": 0.8274174550388581,
          "converged": 1,
          "iterations": 32
        },
        {
          "c": 0.01,
          "val_auroc": 0.8569,
          "val_auprc": 0.8537330838816797,
          "converged": 1,
          "iterations": 66
        },
        {
          "c": 0.1,
          "val_auroc": 0.8406,
          "val_auprc": 0.849264273419971,
          "converged": 1,
          "iterations": 152
        },
        {
          "c": 1.0,
          "val_auroc": 0.8205,
          "val_auprc": 0.83519491992577,
          "converged": 1,
          "iterations": 301
        }
      ],
      "iterations": 66,
      "converged": 1,
      "original_test": {
        "count": 200,
        "positive_count": 100,
        "negative_count": 100,
        "threshold": 0.5,
        "accuracy": 0.8,
        "balanced_accuracy": 0.8,
        "precision": 0.8488372093023255,
        "recall": 0.73,
        "specificity": 0.87,
        "f1": 0.7849462365591398,
        "auroc": 0.8716,
        "auprc": 0.8651755089332955,
        "brier": 0.1497283253094882,
        "ece": 0.07787425712801543,
        "tp": 73,
        "tn": 87,
        "fp": 13,
        "fn": 27,
        "auroc_interval": {
          "metric": "auroc",
          "estimate": 0.8716,
          "confidence": 0.95,
          "lower": 0.8169973429650849,
          "upper": 0.9187046867743005,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 189,
          "seed": 20260710
        },
        "auprc_interval": {
          "metric": "auprc",
          "estimate": 0.8651755089332955,
          "confidence": 0.95,
          "lower": 0.7926968081876792,
          "upper": 0.9245551914330434,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 189,
          "seed": 20260711
        }
      },
      "matched_test": {
        "count": 116,
        "positive_count": 58,
        "negative_count": 58,
        "threshold": 0.5,
        "accuracy": 0.7758620689655172,
        "balanced_accuracy": 0.7758620689655172,
        "precision": 0.8333333333333334,
        "recall": 0.6896551724137931,
        "specificity": 0.8620689655172413,
        "f1": 0.7547169811320755,
        "auroc": 0.8463139120095124,
        "auprc": 0.8269762669177589,
        "brier": 0.1672906047393271,
        "ece": 0.09547264912287577,
        "tp": 40,
        "tn": 50,
        "fp": 8,
        "fn": 18,
        "auroc_interval": {
          "metric": "auroc",
          "estimate": 0.8463139120095124,
          "confidence": 0.95,
          "lower": 0.7817925089179547,
          "upper": 0.9054771105826397,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 58,
          "seed": 20260712
        },
        "auprc_interval": {
          "metric": "auprc",
          "estimate": 0.8269762669177589,
          "confidence": 0.95,
          "lower": 0.7621291229525392,
          "upper": 0.903093244875303,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 58,
          "seed": 20260713
        }
      },
      "model_id": "facebook/dinov2-base",
      "layer": "layer_12"
    },
    {
      "analysis": "annotation_nuisance_only",
      "selected_c": 1.0,
      "regularization_search": [
        {
          "c": 0.001,
          "val_auroc": 0.7458,
          "val_auprc": 0.766878158847791,
          "converged": 1,
          "iterations": 10
        },
        {
          "c": 0.01,
          "val_auroc": 0.7578,
          "val_auprc": 0.7753387510833036,
          "converged": 1,
          "iterations": 14
        },
        {
          "c": 0.1,
          "val_auroc": 0.7622,
          "val_auprc": 0.7781459812170257,
          "converged": 1,
          "iterations": 19
        },
        {
          "c": 1.0,
          "val_auroc": 0.763,
          "val_auprc": 0.7807900978218236,
          "converged": 1,
          "iterations": 21
        }
      ],
      "iterations": 21,
      "converged": 1,
      "original_test": {
        "count": 200,
        "positive_count": 100,
        "negative_count": 100,
        "threshold": 0.5,
        "accuracy": 0.625,
        "balanced_accuracy": 0.625,
        "precision": 0.6811594202898551,
        "recall": 0.47,
        "specificity": 0.78,
        "f1": 0.5562130177514792,
        "auroc": 0.7359,
        "auprc": 0.7458634214843476,
        "brier": 0.21094413311591936,
        "ece": 0.07775178152184596,
        "tp": 47,
        "tn": 78,
        "fp": 22,
        "fn": 53,
        "auroc_interval": {
          "metric": "auroc",
          "estimate": 0.7359,
          "confidence": 0.95,
          "lower": 0.6579023139415245,
          "upper": 0.8059709166674279,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 189,
          "seed": 20260810
        },
        "auprc_interval": {
          "metric": "auprc",
          "estimate": 0.7458634214843476,
          "confidence": 0.95,
          "lower": 0.6593469578763176,
          "upper": 0.8302492208560497,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 189,
          "seed": 20260811
        }
      },
      "matched_test": {
        "count": 116,
        "positive_count": 58,
        "negative_count": 58,
        "threshold": 0.5,
        "accuracy": 0.5344827586206896,
        "balanced_accuracy": 0.5344827586206897,
        "precision": 0.5714285714285714,
        "recall": 0.27586206896551724,
        "specificity": 0.7931034482758621,
        "f1": 0.37209302325581395,
        "auroc": 0.6010701545778835,
        "auprc": 0.6315983460920132,
        "brier": 0.24852059918134126,
        "ece": 0.11059294336555181,
        "tp": 16,
        "tn": 46,
        "fp": 12,
        "fn": 42,
        "auroc_interval": {
          "metric": "auroc",
          "estimate": 0.6010701545778835,
          "confidence": 0.95,
          "lower": 0.546076099881094,
          "upper": 0.6646923305588583,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 58,
          "seed": 20260812
        },
        "auprc_interval": {
          "metric": "auprc",
          "estimate": 0.6315983460920132,
          "confidence": 0.95,
          "lower": 0.5823672687198577,
          "upper": 0.6973119033459225,
          "replicates": 2000,
          "valid_replicates": 2000,
          "invalid_replicates": 0,
          "group_count": 58,
          "seed": 20260813
        }
      }
    }
  ],
  "matched_erasure": [
    {
      "method": "learned_euclidean",
      "erased_dimensions": 0,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.8629607609988109,
      "test_auroc_ci_low": 0.7868237217598099,
      "test_auroc_ci_high": 0.9277645659928656,
      "test_auprc": 0.8774963559361845,
      "test_auprc_ci_low": 0.811728962884344,
      "test_auprc_ci_high": 0.9393781352364138
    },
    {
      "method": "learned_euclidean",
      "erased_dimensions": 1,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.816884661117717,
      "test_auroc_ci_low": 0.7419589774078478,
      "test_auroc_ci_high": 0.8861474435196195,
      "test_auprc": 0.814493158390046,
      "test_auprc_ci_low": 0.7356889776609686,
      "test_auprc_ci_high": 0.8916334613895122
    },
    {
      "method": "learned_euclidean",
      "erased_dimensions": 2,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.786563614744352,
      "test_auroc_ci_low": 0.7048082639714626,
      "test_auroc_ci_high": 0.8602928061831153,
      "test_auprc": 0.7821255764782036,
      "test_auprc_ci_low": 0.7039368747239967,
      "test_auprc_ci_high": 0.8621732252457999
    },
    {
      "method": "learned_euclidean",
      "erased_dimensions": 5,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.6596313912009513,
      "test_auroc_ci_low": 0.5775639120095125,
      "test_auroc_ci_high": 0.7440546967895363,
      "test_auprc": 0.6735514545251412,
      "test_auprc_ci_low": 0.6134932477895688,
      "test_auprc_ci_high": 0.7616250018783829
    },
    {
      "method": "learned_euclidean",
      "erased_dimensions": 10,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.6245541022592153,
      "test_auroc_ci_low": 0.5187128418549346,
      "test_auroc_ci_high": 0.7250371581450654,
      "test_auprc": 0.6295014463329659,
      "test_auprc_ci_low": 0.5368828104944009,
      "test_auprc_ci_high": 0.746853921053774
    },
    {
      "method": "learned_euclidean",
      "erased_dimensions": 20,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.44797859690844233,
      "test_auroc_ci_low": 0.34839476813317477,
      "test_auroc_ci_high": 0.5472725921521997,
      "test_auprc": 0.4623791571971143,
      "test_auprc_ci_low": 0.4172173313390689,
      "test_auprc_ci_high": 0.5526653200703784
    },
    {
      "method": "learned_euclidean",
      "erased_dimensions": 30,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.47294887039239003,
      "test_auroc_ci_low": 0.36592598097502976,
      "test_auroc_ci_high": 0.581160820451843,
      "test_auprc": 0.47624412184949294,
      "test_auprc_ci_low": 0.42082392652325196,
      "test_auprc_ci_high": 0.5788115475478187
    },
    {
      "method": "learned_euclidean",
      "erased_dimensions": 40,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.5285374554102259,
      "test_auroc_ci_low": 0.41914387633769323,
      "test_auroc_ci_high": 0.6352630796670629,
      "test_auprc": 0.5165639266725841,
      "test_auprc_ci_low": 0.44646808695857254,
      "test_auprc_ci_high": 0.6316739713901907
    },
    {
      "method": "learned_euclidean",
      "erased_dimensions": 50,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.3632580261593341,
      "test_auroc_ci_low": 0.2746730083234245,
      "test_auroc_ci_high": 0.4521403091557669,
      "test_auprc": 0.4072370015201038,
      "test_auprc_ci_low": 0.3787412212303868,
      "test_auprc_ci_high": 0.4693760660042177
    },
    {
      "method": "learned_whitened",
      "erased_dimensions": 0,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.7782401902497027,
      "test_auroc_ci_low": 0.6727036266349584,
      "test_auroc_ci_high": 0.8659334126040428,
      "test_auprc": 0.7698936868551303,
      "test_auprc_ci_low": 0.6664695371529583,
      "test_auprc_ci_high": 0.8849429249821871
    },
    {
      "method": "learned_whitened",
      "erased_dimensions": 1,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.5442925089179548,
      "test_auroc_ci_low": 0.4259735434007135,
      "test_auroc_ci_high": 0.6593341260404281,
      "test_auprc": 0.5763971758800408,
      "test_auprc_ci_low": 0.4859702641710643,
      "test_auprc_ci_high": 0.6930949347978537
    },
    {
      "method": "learned_whitened",
      "erased_dimensions": 2,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.4934601664684899,
      "test_auroc_ci_low": 0.39951694411414984,
      "test_auroc_ci_high": 0.5865190249702734,
      "test_auprc": 0.49228032647336833,
      "test_auprc_ci_low": 0.4407429255791633,
      "test_auprc_ci_high": 0.5876832806266746
    },
    {
      "method": "learned_whitened",
      "erased_dimensions": 5,
      "sample_count": 116,
      "pair_count": 58,
      "test_auroc": 0.5068370986920333,
      "test_auroc_ci_low": 0.39503567181926286,
      "test_auroc_ci_high": 0.6215888822829965,
      "test_auprc": 0.5367872045462057,
      "test_auprc_ci_low": 0.46357254058147995,
      "test_auprc_ci_high": 0.6470608594498419
    }
  ],
  "bootstrap_replicates": 2000,
  "seed": 20260710,
  "elapsed_seconds": 5.223748750053346
}


==> anc/artifact_v14_arxiv/results/legacy/corrected_cross_erasure.csv <==
source,target,source_selected_layer,control,erased_dimensions,test_auroc,test_auprc,baseline_minus_edited_auroc,difference_ci_low,difference_ci_high,equivalence_margin,equivalence_supported,draw
100DOH,TouchMoment,layer_21,source_contact_directions,1,0.851093144199002,0.7445065976639521,-0.00015169286852412256,-0.0003404170632865494,2.4300849249719865e-05,0.01,1,
100DOH,TouchMoment,layer_21,source_contact_directions,5,0.8505586358630608,0.7429518579000848,0.0003828154674170303,-0.00011211565215065975,0.0008766274951263946,0.01,1,
100DOH,TouchMoment,layer_21,source_contact_directions,10,0.8507551199329207,0.743057905157949,0.0001863313975570824,-0.0003517111802897403,0.0007011358156399661,0.01,1,
100DOH,TouchMoment,layer_21,source_contact_directions,20,0.8505210112539386,0.7427666731992514,0.0004204400765391858,-0.00020234929272076866,0.0010174473215676827,0.01,1,
100DOH,TouchMoment,layer_21,source_contact_directions,30,0.8501417790826284,0.7423505545588672,0.0007996722478493812,-1.1684566459663181e-05,0.0015846530416520534,0.01,1,
100DOH,TouchMoment,layer_21,source_contact_directions,50,0.8497792689598169,0.7424421990265361,0.0011621823706609025,0.000276030782736908,0.002045645524218029,0.01,1,
100DOH,TouchMoment,layer_21,random_directions,1,0.8510650750461648,0.744646868150448,,,,,,0
100DOH,TouchMoment,layer_21,random_directions,5,0.8507437728285823,0.7445498276205604,,,,,,0
100DOH,TouchMoment,layer_21,random_directions,10,0.8504164984508217,0.7439518782192048,,,,,,0
100DOH,TouchMoment,layer_21,random_directions,20,0.8503734988975392,0.743263273654719,,,,,,0
100DOH,TouchMoment,layer_21,random_directions,30,0.8493922729802752,0.7419003511680018,,,,,,0
100DOH,TouchMoment,layer_21,random_directions,50,0.8496819227489136,0.7429441231322191,,,,,,0
100DOH,TouchMoment,layer_21,random_directions,1,0.8509354791702998,0.7443679240701374,,,,,,1
100DOH,TouchMoment,layer_21,random_directions,5,0.851077019366521,0.7447993523240375,,,,,,1
100DOH,TouchMoment,layer_21,random_directions,10,0.8508960629131241,0.7442948203338291,,,,,,1
100DOH,TouchMoment,layer_21,random_directions,20,0.8506936066830861,0.7441423616636574,,,,,,1
100DOH,TouchMoment,layer_21,random_directions,30,0.8504385954434807,0.7436110461607657,,,,,,1
100DOH,TouchMoment,layer_21,random_directions,50,0.8499697808694987,0.7441736007776415,,,,,,1
100DOH,TouchMoment,layer_21,random_directions,1,0.8509014378572844,0.7448043439108183,,,,,,2
100DOH,TouchMoment,layer_21,random_directions,5,0.8508267858550581,0.7449723924033994,,,,,,2
100DOH,TouchMoment,layer_21,random_directions,10,0.8506380655934297,0.7446985542186445,,,,,,2
100DOH,TouchMoment,layer_21,random_directions,20,0.850510261365618,0.744715075283089,,,,,,2
100DOH,TouchMoment,layer_21,random_directions,30,0.8503914153780736,0.7446112820570494,,,,,,2
100DOH,TouchMoment,layer_21,random_directions,50,0.8499064759716107,0.7437013627549179,,,,,,2
100DOH,TouchMoment,layer_21,random_directions,1,0.851035811461292,0.7445761359373558,,,,,,3
100DOH,TouchMoment,layer_21,random_directions,5,0.8509241320659613,0.7448479431652539,,,,,,3
100DOH,TouchMoment,layer_21,random_directions,10,0.8508106610225772,0.7450817325552745,,,,,,3
100DOH,TouchMoment,layer_21,random_directions,20,0.851102699655287,0.7456854952839803,,,,,,3
100DOH,TouchMoment,layer_21,random_directions,30,0.8512717117883275,0.7466565203476653,,,,,,3
100DOH,TouchMoment,layer_21,random_directions,50,0.8510417836214702,0.7467184540557268,,,,,,3
100DOH,TouchMoment,layer_21,random_directions,1,0.8508948684810885,0.7445584587660142,,,,,,4
100DOH,TouchMoment,layer_21,random_directions,5,0.8506673291783025,0.7443984597126302,,,,,,4
100DOH,TouchMoment,layer_21,random_directions,10,0.8502713749584935,0.7436218544686056,,,,,,4
100DOH,TouchMoment,layer_21,random_directions,20,0.8505998437682898,0.7454872619639775,,,,,,4
100DOH,TouchMoment,layer_21,random_directions,30,0.85048517829287,0.7447878860750539,,,,,,4
100DOH,TouchMoment,layer_21,random_directions,50,0.849607867962705,0.7454482846198368,,,,,,4
100DOH,TouchMoment,layer_21,random_directions,1,0.8508542577918774,0.7440911311794765,,,,,,5
100DOH,TouchMoment,layer_21,random_directions,5,0.8507049537874245,0.744196310731532,,,,,,5
100DOH,TouchMoment,layer_21,random_directions,10,0.8506135797366994,0.7443628790059298,,,,,,5
100DOH,TouchMoment,layer_21,random_directions,20,0.8495678544895117,0.743731035044273,,,,,,5
100DOH,TouchMoment,layer_21,random_directions,30,0.8499046843235573,0.7445090757434766,,,,,,5
100DOH,TouchMoment,layer_21,random_directions,50,0.8489467498309878,0.7441213076595632,,,,,,5
100DOH,TouchMoment,layer_21,random_directions,1,0.8511922820579586,0.7449098590227227,,,,,,6
100DOH,TouchMoment,layer_21,random_directions,5,0.851283058892666,0.745495567532126,,,,,,6
100DOH,TouchMoment,layer_21,random_directions,10,0.8511994486501724,0.7446630802515315,,,,,,6
100DOH,TouchMoment,layer_21,random_directions,20,0.8508166331827552,0.7449656349909417,,,,,,6
100DOH,TouchMoment,layer_21,random_directions,30,0.850241514157603,0.7443341523459897,,,,,,6
100DOH,TouchMoment,layer_21,random_directions,50,0.8498222685130994,0.7438524922432534,,,,,,6
100DOH,TouchMoment,layer_21,random_directions,1,0.8509707149153506,0.7444524648554118,,,,,,7
100DOH,TouchMoment,layer_21,random_directions,5,0.8509229376339257,0.7444596787367973,,,,,,7
100DOH,TouchMoment,layer_21,random_directions,10,0.851102699655287,0.744267046337407,,,,,,7
100DOH,TouchMoment,layer_21,random_directions,20,0.8501387930025394,0.7429308051728748,,,,,,7
100DOH,TouchMoment,layer_21,random_directions,30,0.8501298347622722,0.7429951702537705,,,,,,7
100DOH,TouchMoment,layer_21,random_directions,50,0.8503573740650583,0.7432001260577158,,,,,,7
100DOH,TouchMoment,layer_21,random_directions,1,0.850947423490656,0.744402888208126,,,,,,8
100DOH,TouchMoment,layer_21,random_directions,5,0.8507461616926535,0.7445182652079542,,,,,,8
100DOH,TouchMoment,layer_21,random_directions,10,0.849851532097972,0.7434249550635579,,,,,,8
100DOH,TouchMoment,layer_21,random_directions,20,0.8496669923484684,0.7434863455700924,,,,,,8
100DOH,TouchMoment,layer_21,random_directions,30,0.8501859730679464,0.7443767852272599,,,,,,8
100DOH,TouchMoment,layer_21,random_directions,50,0.849649075867934,0.7438837818143176,,,,,,8
100DOH,TouchMoment,layer_21,random_directions,1,0.8507939389740784,0.7444327356114445,,,,,,9
100DOH,TouchMoment,layer_21,random_directions,5,0.8507461616926535,0.7443311168431903,,,,,,9
100DOH,TouchMoment,layer_21,random_directions,10,0.850551469270847,0.7447683776766665,,,,,,9
100DOH,TouchMoment,layer_21,random_directions,20,0.8505425110305799,0.7446392539321782,,,,,,9
100DOH,TouchMoment,layer_21,random_directions,30,0.850750939420796,0.7454112372961593,,,,,,9
100DOH,TouchMoment,layer_21,random_directions,50,0.8502068756285699,0.7444813883626966,,,,,,9
TouchMoment,100DOH,layer_18,source_contact_directions,1,0.8613,0.8790369918770847,0.00010000000000010001,-0.001981248422414322,0.0023569140245913948,0.01,1,
TouchMoment,100DOH,layer_18,source_contact_directions,5,0.8608,0.8788701256981446,0.0006000000000000449,-0.0019134979611650552,0.0034730334890966676,0.01,1,
TouchMoment,100DOH,layer_18,source_contact_directions,10,0.8603,0.8781195633538633,0.001100000000000101,-0.0013861454772928273,0.004068856404871314,0.01,1,
TouchMoment,100DOH,layer_18,source_contact_directions,20,0.8602,0.8778632528563615,0.0012000000000000899,-0.002011774989716157,0.004824633249074637,0.01,1,
TouchMoment,100DOH,layer_18,source_contact_directions,30,0.8614,0.8777691671309666,0.0,-0.004630120948723151,0.004705923595399747,0.01,1,
TouchMoment,100DOH,layer_18,source_contact_directions,50,0.8592,0.8750082455318428,0.0022000000000000908,-0.004807692307692291,0.00891094802407211,0.01,1,
TouchMoment,100DOH,layer_18,random_directions,1,0.8613,0.8783152545762055,,,,,,0
TouchMoment,100DOH,layer_18,random_directions,5,0.8617,0.8792272249247046,,,,,,0
TouchMoment,100DOH,layer_18,random_directions,10,0.8623,0.8795514833456455,,,,,,0
TouchMoment,100DOH,layer_18,random_directions,20,0.8614,0.878644414214746,,,,,,0
TouchMoment,100DOH,layer_18,random_directions,30,0.8599,0.8771656826682505,,,,,,0
TouchMoment,100DOH,layer_18,random_directions,50,0.8613,0.8783970656851721,,,,,,0
TouchMoment,100DOH,layer_18,random_directions,1,0.8615,0.8783874095889336,,,,,,1
TouchMoment,100DOH,layer_18,random_directions,5,0.8611,0.8777352976725646,,,,,,1
TouchMoment,100DOH,layer_18,random_directions,10,0.8612,0.8785047663614576,,,,,,1
TouchMoment,100DOH,layer_18,random_directions,20,0.8619,0.8792446284048042,,,,,,1
TouchMoment,100DOH,layer_18,random_directions,30,0.861,0.8787073752152356,,,,,,1
TouchMoment,100DOH,layer_18,random_directions,50,0.861,0.8769019689755199,,,,,,1
TouchMoment,100DOH,layer_18,random_directions,1,0.8615,0.8785617011859055,,,,,,2
TouchMoment,100DOH,layer_18,random_directions,5,0.8612,0.8784912224331098,,,,,,2
TouchMoment,100DOH,layer_18,random_directions,10,0.8612,0.8784833000203225,,,,,,2
TouchMoment,100DOH,layer_18,random_directions,20,0.8607,0.8778772890632275,,,,,,2
TouchMoment,100DOH,layer_18,random_directions,30,0.8605,0.8779424635859719,,,,,,2
TouchMoment,100DOH,layer_18,random_directions,50,0.864,0.8797666309226869,,,,,,2
TouchMoment,100DOH,layer_18,random_directions,1,0.8613,0.878478035057916,,,,,,3
TouchMoment,100DOH,layer_18,random_directions,5,0.8624,0.8783234018931637,,,,,,3
TouchMoment,100DOH,layer_18,random_directions,10,0.8622,0.8783125509342204,,,,,,3
TouchMoment,100DOH,layer_18,random_directions,20,0.8626,0.8778611762090615,,,,,,3
TouchMoment,100DOH,layer_18,random_directions,30,0.8605,0.8769619271225523,,,,,,3
TouchMoment,100DOH,layer_18,random_directions,50,0.8615,0.8772594981212379,,,,,,3
TouchMoment,100DOH,layer_18,random_directions,1,0.8614,0.8785675841431524,,,,,,4
TouchMoment,100DOH,layer_18,random_directions,5,0.8623,0.8790740273522537,,,,,,4
TouchMoment,100DOH,layer_18,random_directions,10,0.8621,0.8789038098458686,,,,,,4
TouchMoment,100DOH,layer_18,random_directions,20,0.863,0.8796617549151442,,,,,,4
TouchMoment,100DOH,layer_18,random_directions,30,0.8601,0.8776184910736932,,,,,,4
TouchMoment,100DOH,layer_18,random_directions,50,0.8604,0.8770073136881851,,,,,,4
TouchMoment,100DOH,layer_18,random_directions,1,0.8612,0.8782979583451606,,,,,,5
TouchMoment,100DOH,layer_18,random_directions,5,0.8627,0.8801550502395932,,,,,,5
TouchMoment,100DOH,layer_18,random_directions,10,0.8602,0.8771625265040837,,,,,,5
TouchMoment,100DOH,layer_18,random_directions,20,0.8601,0.8770318527767841,,,,,,5
TouchMoment,100DOH,layer_18,random_directions,30,0.8616,0.877473953637597,,,,,,5
TouchMoment,100DOH,layer_18,random_directions,50,0.8601,0.8756982163883099,,,,,,5
TouchMoment,100DOH,layer_18,random_directions,1,0.8614,0.8786077506749691,,,,,,6
TouchMoment,100DOH,layer_18,random_directions,5,0.8611,0.8787981134940233,,,,,,6
TouchMoment,100DOH,layer_18,random_directions,10,0.8604,0.8778673967144632,,,,,,6
TouchMoment,100DOH,layer_18,random_directions,20,0.8598,0.8764735700050434,,,,,,6
TouchMoment,100DOH,layer_18,random_directions,30,0.858,0.8747193769953561,,,,,,6
TouchMoment,100DOH,layer_18,random_directions,50,0.8596,0.874156020020357,,,,,,6
TouchMoment,100DOH,layer_18,random_directions,1,0.8614,0.8787403180233697,,,,,,7
TouchMoment,100DOH,layer_18,random_directions,5,0.8615,0.8787083688743303,,,,,,7
TouchMoment,100DOH,layer_18,random_directions,10,0.8616,0.8783979159945858,,,,,,7
TouchMoment,100DOH,layer_18,random_directions,20,0.8626,0.8792768864146414,,,,,,7
TouchMoment,100DOH,layer_18,random_directions,30,0.8626,0.8785025023306591,,,,,,7
TouchMoment,100DOH,layer_18,random_directions,50,0.8663,0.8812908720442623,,,,,,7
TouchMoment,100DOH,layer_18,random_directions,1,0.8615,0.8781060539767221,,,,,,8
TouchMoment,100DOH,layer_18,random_directions,5,0.8626,0.8791297162193153,,,,,,8
TouchMoment,100DOH,layer_18,random_directions,10,0.8631,0.8801184632437082,,,,,,8
TouchMoment,100DOH,layer_18,random_directions,20,0.8652,0.8823446150078124,,,,,,8
TouchMoment,100DOH,layer_18,random_directions,30,0.8647,0.8812395034614178,,,,,,8
TouchMoment,100DOH,layer_18,random_directions,50,0.8627,0.8794247128743817,,,,,,8
TouchMoment,100DOH,layer_18,random_directions,1,0.8615,0.8785019359508247,,,,,,9
TouchMoment,100DOH,layer_18,random_directions,5,0.8616,0.878901857332275,,,,,,9
TouchMoment,100DOH,layer_18,random_directions,10,0.8609,0.8787288011964051,,,,,,9
TouchMoment,100DOH,layer_18,random_directions,20,0.8597,0.8780474090952155,,,,,,9
TouchMoment,100DOH,layer_18,random_directions,30,0.8611,0.879471849665678,,,,,,9
TouchMoment,100DOH,layer_18,random_directions,50,0.8626,0.8807655116914647,,,,,,9


==> anc/artifact_v14_arxiv/results/legacy/corrected_transfer.csv <==
source,target,source_selected_layer,test_auroc,test_auroc_ci_low,test_auroc_ci_high,test_auprc,test_auprc_ci_low,test_auprc_ci_high,source_regularization_c
100DOH,TouchMoment,layer_21,0.5118338353929323,0.5063401047913646,0.5173866311514146,0.499040718361076,0.4937674694919402,0.506457084921117,0.01
TouchMoment,100DOH,layer_18,0.5228,0.4440493713640866,0.6011945054762142,0.5278194587675777,0.43507265309534504,0.6301768723116392,0.1


==> anc/artifact_v14_arxiv/results/metric_matched_controls/100doh_vjepa2/metric_matched_controls.csv <==
metric,method,draw,erased_dimensions,test_auroc,test_auprc,test_balanced_accuracy,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio
euclidean,learned,0,1,0.8298,0.842954126035063,0.7350000000000001,2.7685352956161533,0.0027036477496251497,0.9972963522503748
euclidean,learned,0,2,0.7846,0.7964095149097982,0.69,7.400471301307927,0.007227022755183522,0.9927729772448166
euclidean,learned,0,5,0.6923,0.7088927888931958,0.605,25.4591144594329,0.02486241646428994,0.9751375835357101
euclidean,learned,0,10,0.6195,0.5999348634202396,0.615,48.50580673481971,0.04736895188947237,0.9526310481105276
euclidean,learned,0,20,0.4149,0.4308232222042071,0.445,87.43240827749854,0.08538321120849467,0.9146167887915052
euclidean,top_pca,0,1,0.892,0.9017201665144201,0.7949999999999999,231.03242633177632,0.2256176038396253,0.7743823961603747
euclidean,top_pca,0,2,0.8251,0.8501348385133171,0.735,275.84258775073755,0.26937752710032964,0.7306224728996706
euclidean,top_pca,0,5,0.8126,0.8330419059930377,0.72,352.3546395893981,0.3440963277240216,0.6559036722759786
euclidean,top_pca,0,10,0.7948,0.8052241557800769,0.71,430.94638439358937,0.4208460785093646,0.5791539214906354
euclidean,top_pca,0,20,0.7839,0.7921010442580824,0.7150000000000001,527.5786396118945,0.5152135152459907,0.4847864847540093
euclidean,gaussian_random,0,1,0.8899,0.8965002958660717,0.8049999999999999,0.6406374245967486,0.0006256224849577623,0.9993743775150421
euclidean,gaussian_random,0,2,0.8903,0.897420113349181,0.8049999999999999,1.6158881823166098,0.0015780158030435643,0.9984219841969564
euclidean,gaussian_random,0,5,0.8899,0.8965073663975015,0.8049999999999999,4.153091155228839,0.0040557530812781635,0.9959442469187217
euclidean,gaussian_random,0,10,0.8897,0.8960993641090161,0.8049999999999999,9.10096969148206,0.00888766571433795,0.9911123342856619
euclidean,gaussian_random,0,20,0.8918,0.898594689723529,0.8,19.209343411115697,0.018759124424917673,0.9812408755750823
euclidean,gaussian_random,1,1,0.8898,0.8964581708117364,0.8049999999999999,0.7754092975059436,0.000757235642095648,0.9992427643579043
euclidean,gaussian_random,1,2,0.89,0.8966565724606943,0.8049999999999999,1.3901532877617282,0.0013575715700798127,0.9986424284299201
euclidean,gaussian_random,1,5,0.8892,0.8954782902252968,0.8049999999999999,4.291911686452602,0.004191320006301369,0.9958086799936987
euclidean,gaussian_random,1,10,0.8909,0.8967680873375853,0.8,9.125184691490013,0.008911313175283216,0.9910886868247166
euclidean,gaussian_random,1,20,0.8913,0.8979300137917993,0.8049999999999999,18.369153107764987,0.017938626081801745,0.9820613739181983
euclidean,gaussian_random,2,1,0.8899,0.8965627729516841,0.8049999999999999,0.8661980748334764,0.0008458965574545668,0.9991541034425454
euclidean,gaussian_random,2,2,0.8901,0.8968399694348264,0.8049999999999999,1.8674819151969928,0.0018237128078095633,0.9981762871921904
euclidean,gaussian_random,2,5,0.8896,0.895969997353002,0.8049999999999999,4.836890338656603,0.0047235257213443385,0.9952764742786556
euclidean,gaussian_random,2,10,0.8882,0.8952492759026578,0.8,11.553063662002883,0.01128228873242469,0.9887177112675752
euclidean,gaussian_random,2,20,0.8855,0.8931159296951366,0.8049999999999999,21.60781839962171,0.021101385155880576,0.9788986148441193
euclidean,gaussian_random,3,1,0.8904,0.896535070611005,0.8049999999999999,1.4390523260669226,0.001405324537174729,0.9985946754628253
euclidean,gaussian_random,3,2,0.8903,0.8964633441723061,0.8049999999999999,2.545510895960056,0.0024858504843359923,0.9975141495156641
euclidean,gaussian_random,3,5,0.8895,0.8958713490426696,0.8049999999999999,5.27772048152644,0.005154023907740664,0.9948459760922593
euclidean,gaussian_random,3,10,0.8896,0.8961925002694111,0.81,10.287262029580543,0.010046154325762249,0.9899538456742377
euclidean,gaussian_random,3,20,0.8905,0.8960360855572923,0.8049999999999999,20.84604489157269,0.020357465714426454,0.9796425342855736
euclidean,gaussian_random,4,1,0.8896,0.8960070171424883,0.8049999999999999,0.6940986971699775,0.0006778307589550562,0.999322169241045
euclidean,gaussian_random,4,2,0.8895,0.895636646772118,0.8049999999999999,1.5242241687308598,0.0014885001647762302,0.9985114998352238
euclidean,gaussian_random,4,5,0.8898,0.895511498386035,0.8049999999999999,4.104864803058608,0.004008657034236922,0.995991342965763
euclidean,gaussian_random,4,10,0.8902,0.8959375388440296,0.8049999999999999,8.86433283592052,0.008656575035078632,0.9913434249649213
euclidean,gaussian_random,4,20,0.8899,0.8949322628692691,0.8049999999999999,20.328412838647395,0.019851965662741597,0.9801480343372585
euclidean,gaussian_random,5,1,0.8889,0.8954444313829176,0.8049999999999999,0.7417087792168634,0.0007243249797039682,0.999275675020296
euclidean,gaussian_random,5,2,0.8892,0.8957831887327049,0.8049999999999999,2.5050484093778853,0.002446336337283091,0.9975536636627169
euclidean,gaussian_random,5,5,0.8892,0.8955244064999581,0.8,5.251063708776042,0.005127991903101603,0.9948720080968986
euclidean,gaussian_random,5,10,0.8894,0.8949882221534429,0.7949999999999999,9.900997162746656,0.00966894254174478,0.9903310574582551
euclidean,gaussian_random,5,20,0.8886,0.8949071082328517,0.7949999999999999,20.804019750256288,0.020316425537359656,0.9796835744626403
euclidean,gaussian_random,6,1,0.8902,0.8967262130271657,0.8049999999999999,1.129311466335531,0.001102843228843292,0.9988971567711568
euclidean,gaussian_random,6,2,0.8901,0.8967579538851776,0.8049999999999999,1.9541072280968173,0.001908307839938298,0.9980916921600615
euclidean,gaussian_random,6,5,0.8902,0.8971753680298634,0.8049999999999999,4.8758996323341,0.00476162073470127,0.9952383792652987
euclidean,gaussian_random,6,10,0.8911,0.8982150645072927,0.8049999999999999,9.34914192280821,0.009130021408992392,0.9908699785910077
euclidean,gaussian_random,6,20,0.8908,0.8977334482203865,0.8,20.970710584347593,0.020479209555026946,0.9795207904449731
euclidean,gaussian_random,7,1,0.8904,0.8970809622645077,0.8,0.8400551378557454,0.0008203663455622513,0.9991796336544378
euclidean,gaussian_random,7,2,0.8906,0.8971774440280302,0.8049999999999999,1.7897166772814648,0.0017477701926576804,0.9982522298073423
euclidean,gaussian_random,7,5,0.8903,0.8969218983231996,0.8049999999999999,4.537309562990514,0.004430966370107924,0.995569033629892
euclidean,gaussian_random,7,10,0.8894,0.8957649257961159,0.8049999999999999,9.884286979292193,0.009652624003215033,0.9903473759967849
euclidean,gaussian_random,7,20,0.8895,0.8966234598745239,0.825,20.9590845467585,0.020467856002693848,0.9795321439973061
euclidean,gaussian_random,8,1,0.8901,0.8969379439537136,0.8049999999999999,1.1856901769385735,0.0011579005634165757,0.9988420994365833
euclidean,gaussian_random,8,2,0.8901,0.8969873626997615,0.8049999999999999,1.8760104622973341,0.0018320414670872404,0.9981679585329126
euclidean,gaussian_random,8,5,0.8901,0.896862885543521,0.8049999999999999,5.877880871294562,0.005740118038373596,0.9942598819616264
euclidean,gaussian_random,8,10,0.8887,0.8955237024139345,0.8049999999999999,11.075489868013742,0.01081590807423217,0.9891840919257677
euclidean,gaussian_random,8,20,0.8884,0.8965463811389408,0.8,19.548813031896056,0.019090637726460993,0.980909362273539
euclidean,gaussian_random,9,1,0.89,0.8966997375320921,0.8049999999999999,1.2090309600573492,0.001180694296931005,0.9988193057030691
euclidean,gaussian_random,9,2,0.89,0.8965418814794799,0.8049999999999999,2.0161478731865548,0.001968894407408745,0.9980311055925912
euclidean,gaussian_random,9,5,0.8885,0.8957465707729413,0.8049999999999999,4.210273651114076,0.00411159536241609,0.9958884046375839
euclidean,gaussian_random,9,10,0.8893,0.8976174032810141,0.8,8.911976758509363,0.0087031023032318,0.9912968976967682
euclidean,gaussian_random,9,20,0.8871,0.8951917100671266,0.8,19.406131781042227,0.01895130056742405,0.981048699432576
euclidean,gaussian_random,10,1,0.8901,0.896986887440867,0.8049999999999999,0.8067206191734939,0.0007878131046616151,0.9992121868953384
euclidean,gaussian_random,10,2,0.89,0.8968581148050521,0.8049999999999999,1.4867032971380558,0.0014518586886113826,0.9985481413113887
euclidean,gaussian_random,10,5,0.8902,0.896806488440517,0.8049999999999999,5.165819094513156,0.005044745209485504,0.9949552547905145
euclidean,gaussian_random,10,10,0.887,0.8943039586335775,0.8,10.175368586995322,0.00993688338573762,0.9900631166142623
euclidean,gaussian_random,10,20,0.8861,0.8947202801837205,0.8,20.54194681065022,0.020060494932275606,0.9799395050677243
euclidean,gaussian_random,11,1,0.89,0.8966199158088269,0.8049999999999999,0.9643723478540356,0.0009417698709512066,0.9990582301290487
euclidean,gaussian_random,11,2,0.89,0.8966912448477015,0.8049999999999999,1.7962564316757033,0.001754156671558304,0.9982458433284417
euclidean,gaussian_random,11,5,0.8893,0.8948964190623592,0.8,4.232845030627934,0.004133637725222592,0.9958663622747775
euclidean,gaussian_random,11,10,0.8884,0.8943610242492579,0.8,8.329204083040677,0.008133988362344411,0.9918660116376556
euclidean,gaussian_random,11,20,0.8881,0.894216440659615,0.7949999999999999,17.022800366301734,0.016623828482716537,0.9833761715172834
euclidean,gaussian_random,12,1,0.8898,0.8963224523522078,0.8049999999999999,1.3842319247582955,0.001351788989021773,0.9986482110109782
euclidean,gaussian_random,12,2,0.8895,0.8962426989632424,0.8049999999999999,2.5109403606525045,0.0024520901959497114,0.9975479098040503
euclidean,gaussian_random,12,5,0.8887,0.8957709649027247,0.8,5.438561900914103,0.005311095606361429,0.9946889043936387
euclidean,gaussian_random,12,10,0.8881,0.8962572446306121,0.8049999999999999,10.799955004443483,0.010546831059026839,0.9894531689409731
euclidean,gaussian_random,12,20,0.8876,0.8955210958818175,0.8,19.555642166939222,0.019097306803651584,0.9809026931963484
euclidean,gaussian_random,13,1,0.8903,0.8969481302688238,0.8049999999999999,0.7800689220597485,0.0007617860566989732,0.999238213943301
euclidean,gaussian_random,13,2,0.8902,0.8967764130971067,0.8049999999999999,1.8448970791568018,0.0018016573038640642,0.9981983426961359
euclidean,gaussian_random,13,5,0.8906,0.8968762800471275,0.8049999999999999,4.548211950595957,0.004441613233003864,0.995558386766996
euclidean,gaussian_random,13,10,0.8899,0.896081047852067,0.8,10.525347133723448,0.010278659310276805,0.9897213406897231
euclidean,gaussian_random,13,20,0.8894,0.8962264085425099,0.8049999999999999,21.745661078216695,0.02123599714669599,0.978764002853304
euclidean,gaussian_random,14,1,0.89,0.8967306211080566,0.8049999999999999,1.0315630378278369,0.001007385779128747,0.9989926142208714
euclidean,gaussian_random,14,2,0.89,0.8967894130488907,0.8049999999999999,1.9431040031412221,0.0018975625030675997,0.9981024374969324
euclidean,gaussian_random,14,5,0.8914,0.8973580885953584,0.8049999999999999,4.135813030570398,0.004038879912666405,0.9959611200873336
euclidean,gaussian_random,14,10,0.892,0.8975916924913948,0.8,9.62714297177783,0.009401506808376788,0.9905984931916231
euclidean,gaussian_random,14,20,0.8938,0.899759432376138,0.8049999999999999,18.477053148362078,0.01804399721519734,0.9819560027848027
euclidean,gaussian_random,15,1,0.8902,0.8969535488630433,0.8049999999999999,0.9176188932436452,0.0008961122004332473,0.9991038877995666
euclidean,gaussian_random,15,2,0.8902,0.897172985536852,0.8049999999999999,1.7513324713129699,0.0017102856165165721,0.9982897143834835
euclidean,gaussian_random,15,5,0.8905,0.8975449835786602,0.8,5.341962006276198,0.0052167597717540995,0.9947832402282458
euclidean,gaussian_random,15,10,0.8913,0.8981627337286348,0.8049999999999999,11.104534988762216,0.010844272449963102,0.9891557275500369
euclidean,gaussian_random,15,20,0.8924,0.8988514048742756,0.815,20.181154952849653,0.01970815913364224,0.9802918408663578
euclidean,gaussian_random,16,1,0.8907,0.8965760987068112,0.8049999999999999,1.3292492837977468,0.001298095003708737,0.9987019049962913
euclidean,gaussian_random,16,2,0.8904,0.8960494417090878,0.8049999999999999,2.00285034076559,0.0019559085359038965,0.998044091464096
euclidean,gaussian_random,16,5,0.8903,0.8959831500480413,0.8,5.99469544279126,0.00585419476835084,0.9941458052316492
euclidean,gaussian_random,16,10,0.8895,0.8952156081029325,0.8,10.556680372499748,0.010309258176269286,0.9896907418237306
euclidean,gaussian_random,16,20,0.8901,0.8964176984428212,0.8049999999999999,20.613448217976167,0.02013032052536735,0.9798696794746327
euclidean,gaussian_random,17,1,0.8905,0.8966605360055202,0.8049999999999999,0.9473483650832185,0.0009251448877765806,0.9990748551122235
euclidean,gaussian_random,17,2,0.8913,0.8974168435681652,0.8049999999999999,2.2880393436935793,0.002234413421575761,0.9977655865784243
euclidean,gaussian_random,17,5,0.8915,0.8976807426474296,0.8049999999999999,5.375194953771259,0.005249213822042245,0.9947507861779578
euclidean,gaussian_random,17,10,0.8925,0.8990491560101814,0.8049999999999999,9.908300383185397,0.009676074592954489,0.9903239254070454
euclidean,gaussian_random,17,20,0.893,0.8991145627943561,0.8,19.79698556730367,0.01933299371806999,0.9806670062819299
euclidean,gaussian_random,18,1,0.8898,0.8964841474420743,0.8049999999999999,1.8187510359874601,0.001776124058581504,0.9982238759414185
euclidean,gaussian_random,18,2,0.8901,0.8967259724804383,0.8049999999999999,2.629381683672295,0.0025677555504612258,0.9974322444495388
euclidean,gaussian_random,18,5,0.8909,0.8972581718984192,0.8049999999999999,5.299257663512816,0.0051750563120242345,0.9948249436879757
euclidean,gaussian_random,18,10,0.8909,0.8973776494129616,0.8049999999999999,9.975562367468134,0.0097417601244806,0.9902582398755193
euclidean,gaussian_random,18,20,0.8905,0.8968480950447599,0.81,19.940763645496624,0.019473401997555297,0.9805265980024447
euclidean,gaussian_random,19,1,0.8884,0.8950967534772252,0.8049999999999999,0.8777701391216545,0.0008571974014859907,0.999142802598514
euclidean,gaussian_random,19,2,0.8884,0.8950967534772252,0.8049999999999999,2.9052167625296077,0.00283712574465782,0.997162874255342
euclidean,gaussian_random,19,5,0.8887,0.8942263673885671,0.8049999999999999,6.5886713531305166,0.00643424936829152,0.9935657506317085
euclidean,gaussian_random,19,10,0.889,0.8948717975065764,0.8049999999999999,10.990432868503149,0.010732844598147606,0.9892671554018524
euclidean,gaussian_random,19,20,0.8897,0.8958307381096284,0.81,22.60705071844666,0.022077197967233068,0.9779228020327669
euclidean,variance_matched_random,0,1,0.8904,0.8968841276202704,0.8049999999999999,2.781903878825129,0.002716703006665165,0.9972832969933347
euclidean,variance_matched_random,0,2,0.8896,0.8964130254720001,0.8,5.597731634854584,0.005466534799662679,0.9945334652003374
euclidean,variance_matched_random,0,5,0.8902,0.8975575676862309,0.8049999999999999,14.117275747934983,0.013786402097592756,0.9862135979024071
euclidean,variance_matched_random,0,10,0.889,0.8963696218189949,0.81,27.83579388008583,0.02718339246102132,0.9728166075389787
euclidean,variance_matched_random,0,20,0.8885,0.8946164450197512,0.8,56.19311162362066,0.05487608556994205,0.9451239144300579
euclidean,variance_matched_random,1,1,0.8899,0.8965729674520194,0.8049999999999999,2.6439819423381983,0.0025820136155646468,0.9974179863844352
euclidean,variance_matched_random,1,2,0.8894,0.8966572391417547,0.8049999999999999,7.1374982634069895,0.006970213147858388,0.9930297868521416
euclidean,variance_matched_random,1,5,0.8902,0.8971077318351988,0.8049999999999999,14.71769069798863,0.014372744822254521,0.9856272551777455
euclidean,variance_matched_random,1,10,0.8899,0.8968125402463135,0.8049999999999999,28.639155271810118,0.02796792507012707,0.972032074929873
euclidean,variance_matched_random,1,20,0.8896,0.8977002153129463,0.8049999999999999,55.19792063258346,0.053904219367757286,0.9460957806322428
euclidean,variance_matched_random,2,1,0.8897,0.8962031204516192,0.8,2.6864034363414957,0.002623440855802242,0.9973765591441976
euclidean,variance_matched_random,2,2,0.8897,0.8966786616095797,0.8,6.132964207135035,0.005989222858530307,0.9940107771414697
euclidean,variance_matched_random,2,5,0.8902,0.896613925403451,0.8,14.457215201707745,0.01411837422041772,0.9858816257795822
euclidean,variance_matched_random,2,10,0.8899,0.8969895779393151,0.8,28.80056358360318,0.02812555037461248,0.9718744496253875
euclidean,variance_matched_random,2,20,0.8894,0.8960014795407547,0.8,54.51521677796123,0.05323751638472776,0.9467624836152722
euclidean,variance_matched_random,3,1,0.89,0.8966207531060677,0.8049999999999999,2.7486326570500363,0.002684211579150426,0.9973157884208496
euclidean,variance_matched_random,3,2,0.8901,0.8965521488505384,0.8049999999999999,5.073540526007214,0.00495462941992892,0.995045370580071
euclidean,variance_matched_random,3,5,0.8907,0.8972444595107348,0.8049999999999999,13.467341888574328,0.013151701063060867,0.986848298936939
euclidean,variance_matched_random,3,10,0.8885,0.8953120727726857,0.8049999999999999,29.472785463362897,0.02878201705406533,0.9712179829459346
euclidean,variance_matched_random,3,20,0.8871,0.8940292504211491,0.81,58.476906600801215,0.057106354102344936,0.942893645897655
euclidean,variance_matched_random,4,1,0.8899,0.896402303930004,0.8049999999999999,2.3724686389781735,0.0023168639052521226,0.9976831360947479
euclidean,variance_matched_random,4,2,0.8894,0.8959928222108743,0.8049999999999999,5.446488909401338,0.005318836825587244,0.9946811631744127
euclidean,variance_matched_random,4,5,0.889,0.8954464168746096,0.8,14.769054236154986,0.014422904527495103,0.9855770954725049
euclidean,variance_matched_random,4,10,0.8891,0.8964431313079211,0.8,29.61209091285169,0.02891805753208173,0.9710819424679182
euclidean,variance_matched_random,4,20,0.8892,0.8959190616819804,0.815,57.493139747774805,0.05614564428493633,0.9438543557150638
euclidean,variance_matched_random,5,1,0.8904,0.8973014351806371,0.8049999999999999,2.104679054208364,0.0020553506388753555,0.9979446493611246
euclidean,variance_matched_random,5,2,0.8904,0.8973014351806371,0.8049999999999999,5.609082839189295,0.005477619960145796,0.9945223800398542
euclidean,variance_matched_random,5,5,0.8899,0.8970764123106246,0.8049999999999999,13.852611457710022,0.013527940876669944,0.98647205912333
euclidean,variance_matched_random,5,10,0.8895,0.8955750941999033,0.8049999999999999,27.07798365546734,0.026443343413542323,0.9735566565864576
euclidean,variance_matched_random,5,20,0.8894,0.8951747694157296,0.8200000000000001,54.16887091538533,0.05289928800330598,0.947100711996694
euclidean,variance_matched_random,6,1,0.8905,0.8973514275442707,0.8049999999999999,2.5729531861165644,0.0025126495958169574,0.997487350404183
euclidean,variance_matched_random,6,2,0.8902,0.8961558153651095,0.8049999999999999,5.875811937352066,0.005738097595070377,0.9942619024049296
euclidean,variance_matched_random,6,5,0.8903,0.8971932119057413,0.8049999999999999,14.468734006637396,0.014129623053356832,0.985870376946643
euclidean,variance_matched_random,6,10,0.8896,0.8960028669926651,0.815,28.027241227807746,0.027370352761531002,0.9726296472384689
euclidean,variance_matched_random,6,20,0.8901,0.8955649478163505,0.8049999999999999,54.906490972048665,0.053619620089891275,0.9463803799101086
euclidean,variance_matched_random,7,1,0.8899,0.8965439084828195,0.8049999999999999,2.6711391970208407,0.0026085343720906647,0.9973914656279093
euclidean,variance_matched_random,7,2,0.8903,0.896806169017645,0.8049999999999999,4.958997139933787,0.004842770644466589,0.9951572293555334
euclidean,variance_matched_random,7,5,0.8909,0.897866224605152,0.81,12.54474126304735,0.012250723889694677,0.9877492761103054
euclidean,variance_matched_random,7,10,0.8906,0.8960510987806669,0.81,25.36651676176778,0.024771989025163848,0.9752280109748361
euclidean,variance_matched_random,7,20,0.8915,0.8985900152430449,0.81,50.5490483720106,0.049364305050791604,0.9506356949492084
euclidean,variance_matched_random,8,1,0.8901,0.8966230172115672,0.8049999999999999,2.7061589307838663,0.0026427333308436194,0.9973572666691564
euclidean,variance_matched_random,8,2,0.8897,0.8961523284639806,0.8,5.1296951353844085,0.005009467905648836,0.9949905320943512
euclidean,variance_matched_random,8,5,0.8893,0.8959552521303193,0.8049999999999999,13.448769777150819,0.013133564235498846,0.9868664357645011
euclidean,variance_matched_random,8,10,0.8894,0.8957495894867529,0.8049999999999999,27.524869144849017,0.026879755024266618,0.9731202449757334
euclidean,variance_matched_random,8,20,0.8891,0.8952713043024831,0.8049999999999999,52.68581907176098,0.051450995187266584,0.9485490048127335
euclidean,variance_matched_random,9,1,0.8901,0.8965585409050599,0.8049999999999999,2.6185593592951055,0.0025571868743116265,0.9974428131256883
euclidean,variance_matched_random,9,2,0.8904,0.8972225768356801,0.8049999999999999,5.015257522130779,0.0048977124239558386,0.9951022875760441
euclidean,variance_matched_random,9,5,0.8901,0.8963558113374602,0.8049999999999999,13.38736676266502,0.013073600354165058,0.986926399645835
euclidean,variance_matched_random,9,10,0.8896,0.8958940562195801,0.815,27.056235103310264,0.02642210459307643,0.9735778954069235
euclidean,variance_matched_random,9,20,0.889,0.8941554858233001,0.815,54.96094257314429,0.05367279548158622,0.9463272045184137
euclidean,variance_matched_random,10,1,0.8895,0.8962339284680784,0.8049999999999999,2.5737898769382177,0.0025134666766974782,0.9974865333233025
euclidean,variance_matched_random,10,2,0.8887,0.8947818405419077,0.8,4.757123403706385,0.004645628323932016,0.995354371676068
euclidean,variance_matched_random,10,5,0.8891,0.8952574642161747,0.8,13.374952009943549,0.013061476572210497,0.9869385234277895
euclidean,variance_matched_random,10,10,0.8876,0.8936623527776999,0.8,27.22181655335305,0.02658380522788384,0.973416194772116
euclidean,variance_matched_random,10,20,0.8875,0.8934511528301625,0.8049999999999999,54.054172005759526,0.05278727734937454,0.9472127226506255
euclidean,variance_matched_random,11,1,0.8901,0.8968723859851466,0.8049999999999999,2.7063587033278043,0.002642928421218559,0.9973570715787814
euclidean,variance_matched_random,11,2,0.8907,0.8967989319605746,0.8,5.643706018825864,0.005511431659009633,0.9944885683409903
euclidean,variance_matched_random,11,5,0.8899,0.8957847626901946,0.8049999999999999,13.728749763458119,0.013406982190877069,0.986593017809123
euclidean,variance_matched_random,11,10,0.8895,0.896091208275244,0.8049999999999999,26.90112395973888,0.0262706288669325,0.9737293711330675
euclidean,variance_matched_random,11,20,0.8912,0.8982655434634124,0.8049999999999999,54.50501792218727,0.05322755656463601,0.9467724434353638
euclidean,variance_matched_random,12,1,0.8899,0.8972340763557212,0.8049999999999999,2.7535110573271857,0.00268897564192108,0.9973110243580788
euclidean,variance_matched_random,12,2,0.8897,0.8968364010271236,0.8049999999999999,5.612286840858283,0.005480748868025667,0.9945192511319744
euclidean,variance_matched_random,12,5,0.8884,0.8949737618409335,0.8049999999999999,14.01658488082157,0.013688071172677315,0.9863119288273227
euclidean,variance_matched_random,12,10,0.8896,0.8965196134410583,0.81,27.510370936983836,0.026865596618148278,0.9731344033818518
euclidean,variance_matched_random,12,20,0.8887,0.8968891273690246,0.8049999999999999,52.35108213000276,0.05112410364258082,0.9488758963574191
euclidean,variance_matched_random,13,1,0.8901,0.8967144948576797,0.8049999999999999,2.5795362078412802,0.0025190783279700002,0.99748092167203
euclidean,variance_matched_random,13,2,0.8908,0.8974321825512658,0.8049999999999999,4.923312933918282,0.004807922787029573,0.9951920772129705
euclidean,variance_matched_random,13,5,0.8908,0.897127756604639,0.8049999999999999,13.754410147744286,0.01343204115990653,0.9865679588400934
euclidean,variance_matched_random,13,10,0.8918,0.8980013442380788,0.8049999999999999,26.843696087688162,0.02621454696063297,0.973785453039367
euclidean,variance_matched_random,13,20,0.8904,0.8979289711131199,0.8049999999999999,54.99328796150203,0.05370438277490432,0.9462956172250956
euclidean,variance_matched_random,14,1,0.8902,0.8971786363152481,0.8049999999999999,2.7986347073557893,0.002733041706402138,0.9972669582935978
euclidean,variance_matched_random,14,2,0.8894,0.8956274903283953,0.8049999999999999,4.973267790058823,0.004856706826229319,0.9951432931737707
euclidean,variance_matched_random,14,5,0.8878,0.8953245375712756,0.8,13.502425863999752,0.013185962757812258,0.9868140372421876
euclidean,variance_matched_random,14,10,0.8869,0.8952021555252314,0.815,27.60828099376915,0.026961211907977685,0.9730387880920223
euclidean,variance_matched_random,14,20,0.8868,0.894758044626302,0.81,55.082104379294144,0.05379111755790444,0.9462088824420956
euclidean,variance_matched_random,15,1,0.8902,0.8971215971507387,0.8,2.3717043543223073,0.0023161175335178782,0.997683882466482
euclidean,variance_matched_random,15,2,0.89,0.8967567044117558,0.8,4.910069608596,0.0047949898521445315,0.9952050101478553
euclidean,variance_matched_random,15,5,0.89,0.8967858974970495,0.8,13.899680702726805,0.013573906936256645,0.9864260930637434
euclidean,variance_matched_random,15,10,0.89,0.8964409603725901,0.8049999999999999,28.658248627768607,0.02798657092555528,0.9720134290744447
euclidean,variance_matched_random,15,20,0.8902,0.8969583390682768,0.8,57.50249767683519,0.056154782887534366,0.9438452171124658
euclidean,variance_matched_random,16,1,0.8889,0.8962068591860199,0.8049999999999999,2.504151868370563,0.0024454608089556277,0.9975545391910444
euclidean,variance_matched_random,16,2,0.8884,0.895889490621015,0.8049999999999999,4.84091291938444,0.004727454022836367,0.9952725459771636
euclidean,variance_matched_random,16,5,0.8885,0.8958259229826361,0.8049999999999999,12.571342522549308,0.012276701682177059,0.9877232983178229
euclidean,variance_matched_random,16,10,0.8889,0.896011248772113,0.8049999999999999,26.598093510875177,0.02597470069421404,0.974025299305786
euclidean,variance_matched_random,16,20,0.8875,0.8949719310098462,0.8049999999999999,51.414693122790524,0.05020966125272512,0.9497903387472749
euclidean,variance_matched_random,17,1,0.89,0.8966199158088269,0.8049999999999999,2.4550329081002573,0.0023974930743166575,0.9976025069256832
euclidean,variance_matched_random,17,2,0.89,0.8966927208222903,0.8049999999999999,5.6659386281819675,0.005533143191583953,0.994466856808416
euclidean,variance_matched_random,17,5,0.8909,0.8976970565975362,0.8,13.886261600895239,0.013560802344624256,0.9864391976553756
euclidean,variance_matched_random,17,10,0.8893,0.8957177149720185,0.8,27.449976777999353,0.026806617947264993,0.9731933820527351
euclidean,variance_matched_random,17,20,0.888,0.8959978409241146,0.815,52.810041907706456,0.051572306550494586,0.9484276934495054
euclidean,variance_matched_random,18,1,0.8899,0.896675342451032,0.8049999999999999,2.578596264601744,0.002518160414650141,0.9974818395853497
euclidean,variance_matched_random,18,2,0.8894,0.8963772713866762,0.8049999999999999,5.260500169257805,0.005137207196540825,0.9948627928034591
euclidean,variance_matched_random,18,5,0.889,0.8958732927482154,0.8049999999999999,14.045076526462204,0.013715895045373246,0.9862841049546267
euclidean,variance_matched_random,18,10,0.8877,0.8940856828100375,0.81,27.919433532986858,0.02726507180955748,0.9727349281904425
euclidean,variance_matched_random,18,20,0.8868,0.8925990718178899,0.8,54.39948109122243,0.0531244932531469,0.9468755067468532
euclidean,variance_matched_random,19,1,0.8899,0.8965979152063284,0.8049999999999999,2.603640144173328,0.0025426173282942655,0.9974573826717057
euclidean,variance_matched_random,19,2,0.8895,0.8959648810514552,0.8049999999999999,5.313220780060609,0.005188692168027939,0.9948113078319721
euclidean,variance_matched_random,19,5,0.8887,0.894910929525914,0.8049999999999999,13.640043767949692,0.01332035524213837,0.9866796447578616
euclidean,variance_matched_random,19,10,0.8879,0.8930814418498091,0.8049999999999999,28.344876381196446,0.027680543341012154,0.9723194566589878
euclidean,variance_matched_random,19,20,0.8888,0.8948359435970021,0.8049999999999999,53.1723290116931,0.051926102550481544,0.9480738974495185
euclidean,shuffled_labels,0,1,0.89,0.8966199158088269,0.8049999999999999,0.42827568439674957,0.00041823797304370075,0.9995817620269563
euclidean,shuffled_labels,0,2,0.8888,0.8961852927422855,0.8049999999999999,1.4574238258075107,0.0014232654548901472,0.9985767345451098
euclidean,shuffled_labels,0,5,0.8892,0.8967269726783367,0.8049999999999999,6.752014173591257,0.006593763841397712,0.9934062361586022
euclidean,shuffled_labels,0,10,0.8923,0.8985283335787186,0.8049999999999999,27.571637690582076,0.02692542743220906,0.9730745725677908
euclidean,shuffled_labels,0,20,0.8825,0.8955482290320533,0.78,187.5035729776442,0.18310895798598067,0.8168910420140193
euclidean,shuffled_labels,1,1,0.8902,0.896063968010508,0.8049999999999999,0.486194202485203,0.00047479902586445606,0.9995252009741356
euclidean,shuffled_labels,1,2,0.8908,0.8968197609432623,0.81,1.4439741386572211,0.0014101309947824425,0.9985898690052175
euclidean,shuffled_labels,1,5,0.8864,0.8927487916842931,0.81,6.086640665103679,0.005943985024515311,0.9940560149754848
euclidean,shuffled_labels,1,10,0.8812,0.8860377403044983,0.8049999999999999,21.522577286290637,0.0210181418811432,0.9789818581188566
euclidean,shuffled_labels,1,20,0.8577,0.8707005031805425,0.76,61.19499394376735,0.0597607362732103,0.9402392637267897
euclidean,shuffled_labels,2,1,0.8898,0.8965962329606286,0.8049999999999999,0.44956157847406786,0.0004390249789785819,0.9995609750210213
euclidean,shuffled_labels,2,2,0.8868,0.894383926655439,0.8049999999999999,1.4969864354497064,0.001461900815868854,0.9985380991841311
euclidean,shuffled_labels,2,5,0.8852,0.8917006094919427,0.825,7.654095738744937,0.007474702869868103,0.9925252971301319
euclidean,shuffled_labels,2,10,0.8794,0.8887680021591667,0.815,23.980933537077572,0.023418880407302316,0.9765811195926978
euclidean,shuffled_labels,2,20,0.8809,0.8889178437917722,0.8200000000000001,60.013576339485226,0.05860700814402854,0.9413929918559714
euclidean,shuffled_labels,3,1,0.8889,0.8956934816456216,0.8049999999999999,0.4248611703096072,0.00041490348663047577,0.9995850965133694
euclidean,shuffled_labels,3,2,0.8881,0.8945947149203047,0.8049999999999999,1.4149843858231697,0.0013818206892804391,0.9986181793107195
euclidean,shuffled_labels,3,5,0.888,0.8942801282430806,0.8,6.406590958138281,0.006256436482556915,0.9937435635174431
euclidean,shuffled_labels,3,10,0.885,0.8916059530416336,0.81,17.90072635797195,0.017481178083956984,0.982518821916043
euclidean,shuffled_labels,3,20,0.8737,0.8684610602498157,0.78,67.62156980409219,0.06603668926180878,0.9339633107381912
euclidean,shuffled_labels,4,1,0.8898,0.8964805342533734,0.8049999999999999,0.4908380897130904,0.00047933407198543984,0.9995206659280146
euclidean,shuffled_labels,4,2,0.8907,0.8970420793564229,0.8049999999999999,1.634248805429079,0.0015959460990518349,0.9984040539009481
euclidean,shuffled_labels,4,5,0.8888,0.8947881687965982,0.81,7.2870703437688125,0.007116279632586731,0.9928837203674132
euclidean,shuffled_labels,4,10,0.889,0.8952334231468196,0.825,25.700955912080094,0.025098589757890716,0.9749014102421093
euclidean,shuffled_labels,4,20,0.8573,0.8705607997931846,0.755,81.3424769212969,0.07943601261845401,0.920563987381546
oas_floor_0.0001,learned,0,1,0.6211,0.6484811520004805,0.615,27.689672136278077,0.02704069544558406,0.9727532534470423
oas_floor_0.0001,learned,0,2,0.5425,0.549764365448672,0.535,38.028668217812715,0.03713737130645773,0.9624389328325904
oas_floor_0.0001,learned,0,5,0.5284,0.5372342200806144,0.51,51.22616779192785,0.05002555448430454,0.949604896159986
oas_floor_0.0001,learned,0,10,0.4541,0.4877121058920838,0.45999999999999996,72.93685667278403,0.07122739909451566,0.9281877360026372
oas_floor_0.0001,learned,0,20,0.5186,0.5477870172074929,0.5,206.26776909590404,0.2014333682577188,0.7968793221389348
oas_floor_0.0001,top_pca,0,1,0.892,0.9017201665144201,0.7949999999999999,231.03242633177638,0.22561760383962537,0.7743823961603751
oas_floor_0.0001,top_pca,0,2,0.8251,0.8501348385133171,0.735,275.8425877507375,0.2693775271003296,0.7306224728996704
oas_floor_0.0001,top_pca,0,5,0.8126,0.8330419059930377,0.72,352.354639589398,0.3440963277240215,0.6559036722759786
oas_floor_0.0001,top_pca,0,10,0.7948,0.8052241557800769,0.71,430.94638439358954,0.4208460785093648,0.5791539214906354
oas_floor_0.0001,top_pca,0,20,0.7839,0.7921010442580824,0.7150000000000001,527.5786396118946,0.5152135152459908,0.48478648475400943
oas_floor_0.0001,gaussian_random,0,1,0.8898,0.8964783445184434,0.8049999999999999,1.364872831129305,0.001332883624149712,0.9980140408122403
oas_floor_0.0001,gaussian_random,0,2,0.8899,0.8963493158994352,0.8049999999999999,2.308272648617869,0.0022541725084158875,0.9966683805960658
oas_floor_0.0001,gaussian_random,0,5,0.8871,0.8952189433208481,0.815,4.231251916798334,0.004132081949998373,0.9938582608337498
oas_floor_0.0001,gaussian_random,0,10,0.8884,0.8960848851020476,0.79,8.21571459859822,0.008023158787693574,0.987975180994737
oas_floor_0.0001,gaussian_random,0,20,0.8896,0.8948020638229061,0.815,16.605481899654297,0.01621629091763115,0.9757186959656329
oas_floor_0.0001,gaussian_random,1,1,0.8861,0.8927636582025444,0.815,1.1641837110776956,0.001136898155349312,0.9982863107989581
oas_floor_0.0001,gaussian_random,1,2,0.8862,0.8942098414203176,0.815,1.9249578793270594,0.0018798416790303315,0.9971341041922892
oas_floor_0.0001,gaussian_random,1,5,0.8797,0.8891879751287515,0.8,4.055876734245398,0.003960817123286522,0.99399484141997
oas_floor_0.0001,gaussian_random,1,10,0.8745,0.8832122383710267,0.79,7.429327569998161,0.0072552027050763294,0.9891233654103152
oas_floor_0.0001,gaussian_random,1,20,0.8666,0.8746735979455639,0.8,16.019371931565495,0.01564391790191943,0.9766873039281145
oas_floor_0.0001,gaussian_random,2,1,0.8891,0.8963063857528654,0.8,1.0036859300155374,0.0009801620410307983,0.998524842458998
oas_floor_0.0001,gaussian_random,2,2,0.8896,0.8951121624841897,0.8,1.5670872336135502,0.0015303586265757326,0.9977095043074776
oas_floor_0.0001,gaussian_random,2,5,0.8916,0.8984539712496772,0.8049999999999999,3.9568879895795037,0.003864148427323734,0.9942764070162532
oas_floor_0.0001,gaussian_random,2,10,0.897,0.9050433021688166,0.8049999999999999,7.799830775002578,0.007617022241213455,0.9887319617304524
oas_floor_0.0001,gaussian_random,2,20,0.8989,0.9061087435724362,0.79,16.686087273781787,0.016295007103302526,0.9756555304196229
oas_floor_0.0001,gaussian_random,3,1,0.8911,0.8973824581965854,0.8049999999999999,0.7835220770407565,0.0007651582783601138,0.9988562254487539
oas_floor_0.0001,gaussian_random,3,2,0.8904,0.8962142221554444,0.8049999999999999,1.6671325976060953,0.0016280591773497025,0.9974625974975535
oas_floor_0.0001,gaussian_random,3,5,0.8849,0.8922973849551946,0.7949999999999999,3.919670860764464,0.003827803574965297,0.9942383524727384
oas_floor_0.0001,gaussian_random,3,10,0.8874,0.8923264736949744,0.8049999999999999,7.8105272288242045,0.007627467996898637,0.9886061045483088
oas_floor_0.0001,gaussian_random,3,20,0.879,0.8815580227182628,0.805,16.58390088246162,0.016195215705528926,0.9761276616403636
oas_floor_0.0001,gaussian_random,4,1,0.8904,0.897340202735663,0.8049999999999999,0.9752646013663767,0.0009524068372718523,0.9984877364728194
oas_floor_0.0001,gaussian_random,4,2,0.888,0.8951592614486145,0.8,1.4966438224420526,0.001461566232853567,0.9977165000675947
oas_floor_0.0001,gaussian_random,4,5,0.8876,0.8948215780463039,0.7949999999999999,3.8216577116569597,0.0037320876090399997,0.9943312547259411
oas_floor_0.0001,gaussian_random,4,10,0.8743,0.8822096090264236,0.76,7.777637915178769,0.007595349526541766,0.9886256097247924
oas_floor_0.0001,gaussian_random,4,20,0.8812,0.8889389761340445,0.7949999999999999,14.781721779832944,0.01443527517561811,0.978493992514471
oas_floor_0.0001,gaussian_random,5,1,0.8904,0.8961072915699365,0.8049999999999999,0.7850677976457558,0.0007666677711384334,0.9988604814094539
oas_floor_0.0001,gaussian_random,5,2,0.8869,0.8946160109659345,0.81,1.4550343718017456,0.0014209320037126421,0.9978738253201302
oas_floor_0.0001,gaussian_random,5,5,0.8864,0.8939363517587594,0.8,3.4094640504504357,0.0033295547367680036,0.995026017491059
oas_floor_0.0001,gaussian_random,5,10,0.8805,0.8904030367197183,0.7949999999999999,8.471755490978069,0.00827319872165827,0.9878084819426587
oas_floor_0.0001,gaussian_random,5,20,0.8767,0.8897995118304726,0.81,15.86267287624857,0.015490891480711495,0.9771557693046015
oas_floor_0.0001,gaussian_random,6,1,0.8876,0.8982791299522602,0.8200000000000001,0.6985231029238499,0.0006821514676990722,0.9989608291188244
oas_floor_0.0001,gaussian_random,6,2,0.8875,0.8981815416165504,0.8200000000000001,1.2703720157852394,0.0012405976716652728,0.998139382490518
oas_floor_0.0001,gaussian_random,6,5,0.887,0.8963019742688845,0.825,3.164742959774375,0.003090569296654663,0.9953694201144129
oas_floor_0.0001,gaussian_random,6,10,0.8865,0.898110744826245,0.815,7.129940933110029,0.0069628329424902624,0.9895395204578905
oas_floor_0.0001,gaussian_random,6,20,0.8796,0.8908108480825438,0.79,15.198611146639717,0.014842393697890349,0.9777110023629996
oas_floor_0.0001,gaussian_random,7,1,0.8878,0.8944462242778395,0.8,0.7381197044896609,0.0007208200239156845,0.9989246765376631
oas_floor_0.0001,gaussian_random,7,2,0.8892,0.8959486551358629,0.8,1.664253763657753,0.0016252478160720244,0.997545128321361
oas_floor_0.0001,gaussian_random,7,5,0.89,0.8966665949402746,0.8,3.6949091093452195,0.003608309677094941,0.9946250101267234
oas_floor_0.0001,gaussian_random,7,10,0.8896,0.8946091775726885,0.815,6.8414088023550095,0.006681063283549814,0.9901310336687191
oas_floor_0.0001,gaussian_random,7,20,0.8855,0.8884061426274282,0.8200000000000001,14.867254352212903,0.014518803078332913,0.9784766037837952
oas_floor_0.0001,gaussian_random,8,1,0.8903,0.8964744821084083,0.8,0.6848094863077011,0.0006687592639723644,0.9989942898143408
oas_floor_0.0001,gaussian_random,8,2,0.8902,0.8959897689991297,0.8,1.234358051250357,0.0012054277844241767,0.9982067577631732
oas_floor_0.0001,gaussian_random,8,5,0.8898,0.8963984240367451,0.8049999999999999,3.0989463624856954,0.003026314807114937,0.9955102369370834
oas_floor_0.0001,gaussian_random,8,10,0.888,0.897069960698196,0.795,7.240956918557944,0.007071246990779242,0.9892891789935669
oas_floor_0.0001,gaussian_random,8,20,0.8814,0.891662027447864,0.79,14.845328740426202,0.014497391348072463,0.978227130691399
oas_floor_0.0001,gaussian_random,9,1,0.89,0.8965921646379165,0.8049999999999999,0.6186171843167185,0.0006041183440592954,0.9991129708186876
oas_floor_0.0001,gaussian_random,9,2,0.8877,0.8960311891534923,0.8,1.6449526408445643,0.0016063990633247698,0.9976003687418158
oas_floor_0.0001,gaussian_random,9,5,0.8865,0.8945793878969271,0.79,3.8550126607329194,0.0037646608014969916,0.994349586486041
oas_floor_0.0001,gaussian_random,9,10,0.8901,0.8949117616422168,0.81,7.57958716804973,0.007401940593798564,0.9889698375092121
oas_floor_0.0001,gaussian_random,9,20,0.8935,0.8975811733151486,0.81,14.997906225639277,0.014646392798475856,0.9781258728452634
oas_floor_0.0001,gaussian_random,10,1,0.8872,0.8947290814903354,0.815,0.6588259687037836,0.0006433847350622887,0.999059350450675
oas_floor_0.0001,gaussian_random,10,2,0.8864,0.894239504774565,0.815,1.173386424155129,0.0011458851798389932,0.9982921117335039
oas_floor_0.0001,gaussian_random,10,5,0.8942,0.8973796964430338,0.8049999999999999,3.4287034578311535,0.003348343220538236,0.9949605134174577
oas_floor_0.0001,gaussian_random,10,10,0.8904,0.8946556021692642,0.8,7.17896038736183,0.007010703503283037,0.9895954407131076
oas_floor_0.0001,gaussian_random,10,20,0.8853,0.8912224091243488,0.7649999999999999,14.933474772290902,0.014583471457315334,0.9782613235043278
oas_floor_0.0001,gaussian_random,11,1,0.8928,0.8997805261845159,0.8049999999999999,0.7786064917181289,0.0007603579020684853,0.9988433215873063
oas_floor_0.0001,gaussian_random,11,2,0.8932,0.8998405334448937,0.8049999999999999,1.7712549698256586,0.0017297411814703697,0.9974046103427137
oas_floor_0.0001,gaussian_random,11,5,0.8946,0.9001551849743933,0.81,3.8694211378591,0.0037787315799405275,0.994307923384832
oas_floor_0.0001,gaussian_random,11,10,0.8952,0.8994957689200542,0.825,8.107395095703799,0.007917378023148241,0.9882394866326504
oas_floor_0.0001,gaussian_random,11,20,0.9009,0.8989997438724735,0.8200000000000001,16.883441673581043,0.016487736009356487,0.9755527111287787
oas_floor_0.0001,gaussian_random,12,1,0.8916,0.8984414952024674,0.8049999999999999,0.6535566443805945,0.0006382389105279243,0.9990579890472294
oas_floor_0.0001,gaussian_random,12,2,0.8915,0.8991135726344622,0.81,1.2981901943325076,0.0012677638616528394,0.998134904105549
oas_floor_0.0001,gaussian_random,12,5,0.8964,0.8995693290663271,0.81,3.806535067644289,0.003717319401996376,0.9944333277426739
oas_floor_0.0001,gaussian_random,12,10,0.8986,0.898937501460035,0.8,7.415673985374594,0.007241869126342377,0.989238951737748
oas_floor_0.0001,gaussian_random,12,20,0.8919,0.8958069047305594,0.8049999999999999,16.356433571913552,0.015973079660071828,0.976177235732859
oas_floor_0.0001,gaussian_random,13,1,0.8896,0.8963213526207862,0.815,0.8252359828980126,0.0008058945145488404,0.9988133102549094
oas_floor_0.0001,gaussian_random,13,2,0.8902,0.8968208150797908,0.81,1.6516034764085128,0.0016128940199301883,0.9976273242420508
oas_floor_0.0001,gaussian_random,13,5,0.8878,0.8949796408306221,0.8049999999999999,4.3043276911537065,0.0042034450108922915,0.993760921665114
oas_floor_0.0001,gaussian_random,13,10,0.8863,0.8928591198935244,0.8,7.6669945780082,0.007487299392586133,0.9888609365069094
oas_floor_0.0001,gaussian_random,13,20,0.8735,0.8823514809831019,0.795,15.406589312507762,0.015045497375495862,0.9774733279249097
oas_floor_0.0001,gaussian_random,14,1,0.887,0.8939529289397761,0.815,1.4476839979578282,0.0014137539042556916,0.997872943853213
oas_floor_0.0001,gaussian_random,14,2,0.8865,0.8932358235456475,0.81,2.192332310641599,0.0021409495221109366,0.9968063194895334
oas_floor_0.0001,gaussian_random,14,5,0.8857,0.8926953656760108,0.81,5.848739709932573,0.005711659872981029,0.9915514323189302
oas_floor_0.0001,gaussian_random,14,10,0.8798,0.8864569823045683,0.79,9.62876560799767,0.009403091414060224,0.9860344744570572
oas_floor_0.0001,gaussian_random,14,20,0.8791,0.8872114125722539,0.79,18.093579730663965,0.01766951145572653,0.9739491801300341
oas_floor_0.0001,gaussian_random,15,1,0.8904,0.8958922751800615,0.7949999999999999,0.6300297751850532,0.0006152634523291535,0.9990481876917251
oas_floor_0.0001,gaussian_random,15,2,0.892,0.8990170762940903,0.7949999999999999,1.3107040720898124,0.0012799844454002075,0.9980659734772495
oas_floor_0.0001,gaussian_random,15,5,0.8915,0.8971844328665683,0.81,3.4323715206339074,0.00335192531311905,0.9949414319667903
oas_floor_0.0001,gaussian_random,15,10,0.8878,0.8935005358390583,0.8049999999999999,8.360714901812436,0.008164760646301207,0.9877667225232862
oas_floor_0.0001,gaussian_random,15,20,0.8827,0.8894747728760632,0.8049999999999999,16.707139523467532,0.016315565940886262,0.9756188289133547
oas_floor_0.0001,gaussian_random,16,1,0.8861,0.8923508818525918,0.8,0.6909073031207026,0.0006747141632038111,0.998906062759275
oas_floor_0.0001,gaussian_random,16,2,0.8855,0.8916858206671034,0.8049999999999999,1.400661166790024,0.0013678331706933828,0.9978765643659271
oas_floor_0.0001,gaussian_random,16,5,0.8901,0.8943122061423013,0.7949999999999999,3.207938102341176,0.0031327520530675546,0.9951952455757656
oas_floor_0.0001,gaussian_random,16,10,0.8854,0.8917559946853514,0.7949999999999999,7.81856173207538,0.007635314191479863,0.9883894639654417
oas_floor_0.0001,gaussian_random,16,20,0.8766,0.8856030831969766,0.8,15.381211205311931,0.015020714067687433,0.9773327755548968
oas_floor_0.0001,gaussian_random,17,1,0.8898,0.89547342974166,0.81,1.2163203829655973,0.0011878128739898411,0.9982100793407309
oas_floor_0.0001,gaussian_random,17,2,0.8892,0.8958253800814528,0.8,1.9075612700152562,0.0018628528027492736,0.9971704705120211
oas_floor_0.0001,gaussian_random,17,5,0.8868,0.8948719338385741,0.7949999999999999,4.564307658939366,0.004457331698182974,0.9933946943292485
oas_floor_0.0001,gaussian_random,17,10,0.8851,0.8940775464523114,0.815,8.337660202877274,0.008142246291872338,0.9877861889376451
oas_floor_0.0001,gaussian_random,17,20,0.8702,0.8743629311297525,0.78,17.783469794829568,0.01736666972151325,0.9740377004819618
oas_floor_0.0001,gaussian_random,18,1,0.8894,0.8959660058303239,0.8049999999999999,0.7097159132152795,0.0006930819464992964,0.9989757158147441
oas_floor_0.0001,gaussian_random,18,2,0.8902,0.8961893889833961,0.8049999999999999,1.2995718609563616,0.0012691131454651968,0.9981171722591486
oas_floor_0.0001,gaussian_random,18,5,0.8832,0.8898684455720123,0.785,3.9743791551563725,0.003881229643707395,0.9942423499962513
oas_floor_0.0001,gaussian_random,18,10,0.8791,0.8873554118021295,0.795,7.197345450771427,0.007028657666768971,0.989566650306653
oas_floor_0.0001,gaussian_random,18,20,0.8715,0.8814039646236307,0.77,15.777754798834174,0.015407963670736498,0.9769910532417982
oas_floor_0.0001,gaussian_random,19,1,0.89,0.8963137117103496,0.8049999999999999,0.7106221797026384,0.0006939669723658578,0.9989272533710039
oas_floor_0.0001,gaussian_random,19,2,0.8896,0.8967282927560297,0.8049999999999999,1.3137746000157153,0.001282983007827847,0.9980082398347407
oas_floor_0.0001,gaussian_random,19,5,0.8905,0.8976204311796661,0.8049999999999999,3.3273745685278233,0.0032493892270779525,0.995126458910238
oas_floor_0.0001,gaussian_random,19,10,0.8738,0.8821366388993026,0.7749999999999999,6.6791288233761925,0.006522586741578313,0.9902446199752637
oas_floor_0.0001,gaussian_random,19,20,0.8661,0.8752156912017881,0.765,14.852584835936533,0.01450447737884427,0.9785530332916241
oas_floor_0.0001,variance_matched_random,0,1,0.8885,0.8954797648046076,0.8049999999999999,0.9612863730136081,0.0009387562236461016,0.9987177148947245
oas_floor_0.0001,variance_matched_random,0,2,0.8926,0.8966303393980888,0.8049999999999999,1.7763194975640777,0.0017346870093399196,0.997589941381777
oas_floor_0.0001,variance_matched_random,0,5,0.8903,0.8952030644203915,0.8049999999999999,4.452549484972371,0.004348192856418331,0.9938901153043241
oas_floor_0.0001,variance_matched_random,0,10,0.8922,0.8956587576817824,0.8200000000000001,8.416931069380677,0.008219659247442068,0.9883963882017764
oas_floor_0.0001,variance_matched_random,0,20,0.8928,0.8963966285245529,0.825,17.213475122008173,0.016810034298836107,0.976191800188682
oas_floor_0.0001,variance_matched_random,1,1,0.8903,0.8963277482039596,0.8049999999999999,1.064074827526539,0.0010391355737563858,0.9985536083096375
oas_floor_0.0001,variance_matched_random,1,2,0.8969,0.9012592944969154,0.8200000000000001,2.435048083668706,0.0023779766442077205,0.9966785880046994
oas_floor_0.0001,variance_matched_random,1,5,0.8949,0.8991130411947384,0.8300000000000001,4.810808343540934,0.0046980550229891935,0.9934174581232562
oas_floor_0.0001,variance_matched_random,1,10,0.8909,0.8962398200780696,0.79,9.46768145346419,0.009245782669398623,0.9869627981449711
oas_floor_0.0001,variance_matched_random,1,20,0.8759,0.8883896602498907,0.78,20.107774616190166,0.01963649864862321,0.9722722381274193
oas_floor_0.0001,variance_matched_random,2,1,0.8915,0.898153500226687,0.8049999999999999,0.9901188621358371,0.0009669129513045284,0.9986515087516981
oas_floor_0.0001,variance_matched_random,2,2,0.8905,0.8980181002921646,0.8049999999999999,1.8710388237068145,0.001827186351276186,0.9974359076496663
oas_floor_0.0001,variance_matched_random,2,5,0.8902,0.8952441379601443,0.81,4.006285403103853,0.003912388088968606,0.9945251804073517
oas_floor_0.0001,variance_matched_random,2,10,0.8918,0.8959546176039683,0.8049999999999999,8.136361082027701,0.007945665119167677,0.9888832183220003
oas_floor_0.0001,variance_matched_random,2,20,0.891,0.8919887011243394,0.7949999999999999,17.607460704170293,0.017194785843916302,0.9758720710723818
oas_floor_0.0001,variance_matched_random,3,1,0.8906,0.8976129680672553,0.8049999999999999,0.7518494062196126,0.0007342279357613404,0.9989638925348191
oas_floor_0.0001,variance_matched_random,3,2,0.8828,0.8895698133493559,0.8,1.4083270051306556,0.0013753193409479058,0.9980664307370446
oas_floor_0.0001,variance_matched_random,3,5,0.8828,0.8878908025256506,0.79,3.629960397705186,0.003544883200883971,0.9950042016072972
oas_floor_0.0001,variance_matched_random,3,10,0.8837,0.8890932620318029,0.795,9.395167038884436,0.009174967811410582,0.9870166414734328
oas_floor_0.0001,variance_matched_random,3,20,0.8788,0.8887586419037857,0.79,17.384301154850984,0.016976856596534164,0.9760796424571865
oas_floor_0.0001,variance_matched_random,4,1,0.89,0.8966598934840607,0.8,0.9584148368051575,0.0009359519890675366,0.9986811897551198
oas_floor_0.0001,variance_matched_random,4,2,0.8902,0.8962427202631742,0.8,2.2052720128852603,0.002153585950083262,0.9969785272123892
oas_floor_0.0001,variance_matched_random,4,5,0.8888,0.8977320787726605,0.7949999999999999,4.921164760165816,0.004805824961099429,0.9932323623760188
oas_floor_0.0001,variance_matched_random,4,10,0.8809,0.8863444049664033,0.8,8.7977084519325,0.008591512160090332,0.9878923440530193
oas_floor_0.0001,variance_matched_random,4,20,0.8564,0.86873848343924,0.755,17.820603272232336,0.01740293288303939,0.9753387044665536
oas_floor_0.0001,variance_matched_random,5,1,0.8892,0.8964860576017344,0.7949999999999999,0.6736579569542767,0.0006578690985881608,0.9990733150338147
oas_floor_0.0001,variance_matched_random,5,2,0.8898,0.8967116719524565,0.7949999999999999,1.3825401249727725,0.001350136840793723,0.9981074004043653
oas_floor_0.0001,variance_matched_random,5,5,0.8893,0.8949393826116824,0.7949999999999999,3.8538925930815946,0.0037635669854312447,0.9946749640891346
oas_floor_0.0001,variance_matched_random,5,10,0.8866,0.8913807968925339,0.7949999999999999,8.7356714588071,0.00853092915899131,0.9879289895766413
oas_floor_0.0001,variance_matched_random,5,20,0.8849,0.8907316146896087,0.8,17.07686132164024,0.016676622384414298,0.9764217228569385
oas_floor_0.0001,variance_matched_random,6,1,0.8867,0.8940459008207287,0.8200000000000001,0.7986558245993688,0.0007799373287103211,0.9989141993463153
oas_floor_0.0001,variance_matched_random,6,2,0.8865,0.8931836271352996,0.825,1.583978022698866,0.0015468535377918613,0.9978236898203311
oas_floor_0.0001,variance_matched_random,6,5,0.8875,0.8938219948378574,0.8200000000000001,5.289850034557415,0.005165869174372476,0.9926937617937865
oas_floor_0.0001,variance_matched_random,6,10,0.8889,0.8957501727311611,0.8200000000000001,9.400975873022034,0.00918064050099808,0.9870820410630341
oas_floor_0.0001,variance_matched_random,6,20,0.8872,0.8920640220820802,0.7949999999999999,19.383855551460005,0.01892954643697266,0.973590597101756
oas_floor_0.0001,variance_matched_random,7,1,0.8903,0.8971038206475237,0.8,1.148142196183948,0.0011212326134608867,0.9984150760746396
oas_floor_0.0001,variance_matched_random,7,2,0.8887,0.8953461843657926,0.8,1.8354897869058449,0.0017924704950252391,0.9974542595337934
oas_floor_0.0001,variance_matched_random,7,5,0.8863,0.8924949714020871,0.7849999999999999,4.416714466170609,0.004313197720869735,0.9939308318303136
oas_floor_0.0001,variance_matched_random,7,10,0.872,0.8782759309503196,0.7849999999999999,8.420970877863102,0.008223604372913185,0.9884562818177539
oas_floor_0.0001,variance_matched_random,7,20,0.8752,0.8783618510124561,0.8049999999999999,17.990145676051483,0.017568501636769027,0.9752753199825136
oas_floor_0.0001,variance_matched_random,8,1,0.8889,0.8951218574853185,0.8049999999999999,0.9159704174364495,0.0008945023607777827,0.9987405336609757
oas_floor_0.0001,variance_matched_random,8,2,0.8896,0.8957104080423165,0.815,1.5864205558109454,0.0015492388240341264,0.9978197321536203
oas_floor_0.0001,variance_matched_random,8,5,0.8883,0.8925133268348343,0.8049999999999999,4.381813437152259,0.0042791146847190025,0.9939725408414815
oas_floor_0.0001,variance_matched_random,8,10,0.8875,0.8927044580903066,0.7849999999999999,8.674913970069424,0.008471595673895922,0.9880497878943001
oas_floor_0.0001,variance_matched_random,8,20,0.8743,0.8820138763050459,0.795,18.67859269833195,0.018240813181964795,0.9743057123191085
oas_floor_0.0001,variance_matched_random,9,1,0.8886,0.8950592276352867,0.8049999999999999,0.9318626441955863,0.0009100221134722522,0.9987148683382802
oas_floor_0.0001,variance_matched_random,9,2,0.8875,0.8944409910983508,0.8049999999999999,1.639986926372443,0.0016015497327855888,0.9977476570995671
oas_floor_0.0001,variance_matched_random,9,5,0.8905,0.8970217246968151,0.81,5.357217084438276,0.005231657309021754,0.9926204854122733
oas_floor_0.0001,variance_matched_random,9,10,0.8859,0.8934759369299172,0.81,9.526087348669876,0.009302819676435425,0.986865805541745
oas_floor_0.0001,variance_matched_random,9,20,0.8647,0.879427255563541,0.77,19.395935349426928,0.018941343114674734,0.9731134073608364
oas_floor_0.0001,variance_matched_random,10,1,0.8876,0.8947735807810824,0.8,0.6240160549525187,0.000609390678664569,0.9991433552786078
oas_floor_0.0001,variance_matched_random,10,2,0.8856,0.8938711778646741,0.7949999999999999,1.92559719545419,0.0018804660111857324,0.9973176235126638
oas_floor_0.0001,variance_matched_random,10,5,0.8885,0.8963146579352089,0.8,4.183517781031751,0.00408546658303882,0.9942322828720969
oas_floor_0.0001,variance_matched_random,10,10,0.8871,0.8967870612004555,0.81,8.502380205186862,0.008303105669127795,0.9881923725116823
oas_floor_0.0001,variance_matched_random,10,20,0.8835,0.8912563806479068,0.8049999999999999,20.33882934952351,0.019862138036644054,0.9717934173365026
oas_floor_0.0001,variance_matched_random,11,1,0.8932,0.8984277431399311,0.8049999999999999,0.9858440965765403,0.0009627383755630276,0.998638056418942
oas_floor_0.0001,variance_matched_random,11,2,0.8964,0.900607082872097,0.8,1.9463435222279646,0.0019007260959257467,0.9972971406048294
oas_floor_0.0001,variance_matched_random,11,5,0.8916,0.893398769234446,0.8,4.908407485500234,0.0047933666850588225,0.9932003283708954
oas_floor_0.0001,variance_matched_random,11,10,0.8871,0.8888526479961932,0.8,8.725599982585628,0.008521093732993777,0.987982031594305
oas_floor_0.0001,variance_matched_random,11,20,0.8733,0.8804112762743648,0.7849999999999999,18.60205940449662,0.018166073637203732,0.974574526352874
oas_floor_0.0001,variance_matched_random,12,1,0.8899,0.8967989810742799,0.8049999999999999,0.7530348556846931,0.0007353856012545831,0.9989564766882667
oas_floor_0.0001,variance_matched_random,12,2,0.8891,0.8934340176709761,0.81,1.3940590727613482,0.0013613858132435041,0.9980767182207199
oas_floor_0.0001,variance_matched_random,12,5,0.8865,0.8891018778896939,0.8049999999999999,4.06663108229063,0.003971319416299444,0.9944044361776401
oas_floor_0.0001,variance_matched_random,12,10,0.8883,0.8915108129165766,0.81,9.941655301842466,0.009708647755705534,0.9861979664342002
oas_floor_0.0001,variance_matched_random,12,20,0.8939,0.8936731839140988,0.79,18.64827271600373,0.018211203824222394,0.9742252768106299
oas_floor_0.0001,variance_matched_random,13,1,0.8942,0.904039734019035,0.815,0.811709861469444,0.0007926854115912539,0.9988800725721216
oas_floor_0.0001,variance_matched_random,13,2,0.8942,0.904280796345201,0.8200000000000001,1.5439206258037732,0.0015077349861364973,0.9978717785549278
oas_floor_0.0001,variance_matched_random,13,5,0.8951,0.9052135557786712,0.8200000000000001,3.6923511876972204,0.0036058117067355668,0.9949128055763015
oas_floor_0.0001,variance_matched_random,13,10,0.888,0.8967142809209127,0.825,9.307949634216557,0.009089794564664607,0.9871576540012833
oas_floor_0.0001,variance_matched_random,13,20,0.8914,0.8980287711898094,0.815,19.403622130111213,0.01894884973643673,0.9733929789984654
oas_floor_0.0001,variance_matched_random,14,1,0.8897,0.896393203127038,0.8049999999999999,0.6071982885756431,0.0005929670786871514,0.9991760870531803
oas_floor_0.0001,variance_matched_random,14,2,0.8896,0.8960596345788154,0.8049999999999999,1.330549161275892,0.0012993644153084882,0.9981957516698629
oas_floor_0.0001,variance_matched_random,14,5,0.8887,0.892058168741418,0.81,4.07916280604608,0.003983557427779375,0.9944008372475676
oas_floor_0.0001,variance_matched_random,14,10,0.8865,0.895309190225113,0.815,8.893619095210447,0.008685174897666452,0.9877423152664145
oas_floor_0.0001,variance_matched_random,14,20,0.8772,0.8822187822022991,0.8200000000000001,18.151197617300525,0.017725778923145044,0.9750340099274447
oas_floor_0.0001,variance_matched_random,15,1,0.8888,0.8950996758448424,0.81,0.9654821977766559,0.0009428537087662655,0.9986499647005269
oas_floor_0.0001,variance_matched_random,15,2,0.8891,0.8949181202644078,0.81,1.7592651210580466,0.0017180323447832486,0.9975593444687385
oas_floor_0.0001,variance_matched_random,15,5,0.895,0.8974304606754122,0.7949999999999999,4.260731198382793,0.004160870310920696,0.9940851070997002
oas_floor_0.0001,variance_matched_random,15,10,0.889,0.8917610903520414,0.8049999999999999,9.619392626653239,0.009393938111966054,0.9866925762231774
oas_floor_0.0001,variance_matched_random,15,20,0.8847,0.8901186154421392,0.785,19.09351695657875,0.018646012652908935,0.9737166305982435
oas_floor_0.0001,variance_matched_random,16,1,0.8885,0.8950529099823217,0.8049999999999999,0.689944951693305,0.0006737743668879932,0.9990493366406867
oas_floor_0.0001,variance_matched_random,16,2,0.8915,0.8957071844282891,0.79,1.7282297272298603,0.0016877243429979105,0.9976411721196539
oas_floor_0.0001,variance_matched_random,16,5,0.8918,0.8949629869508803,0.79,4.047705256920707,0.0039528371649616275,0.9944183183629696
oas_floor_0.0001,variance_matched_random,16,10,0.8893,0.8927401383387902,0.8049999999999999,10.236843347564228,0.009996917331605692,0.9858333034263594
oas_floor_0.0001,variance_matched_random,16,20,0.8929,0.8960997480696877,0.8200000000000001,18.065641341182683,0.017642227872248714,0.9751984466342191
oas_floor_0.0001,variance_matched_random,17,1,0.8924,0.9000592417078652,0.8049999999999999,0.8990202267102364,0.0008779494401467152,0.998742963915623
oas_floor_0.0001,variance_matched_random,17,2,0.891,0.8984839784778383,0.8049999999999999,1.5341068168448746,0.0014981511883250729,0.9978691087552175
oas_floor_0.0001,variance_matched_random,17,5,0.8909,0.9003718590056755,0.8049999999999999,5.275962803323466,0.0051523074251205725,0.9926776880466117
oas_floor_0.0001,variance_matched_random,17,10,0.889,0.8981316791271093,0.815,8.431648533809776,0.00823403177129861,0.9883815380903849
oas_floor_0.0001,variance_matched_random,17,20,0.8898,0.9004233953239615,0.81,17.405250733549728,0.016997315169482156,0.9760351070318629
oas_floor_0.0001,variance_matched_random,18,1,0.8902,0.8972762900029783,0.8049999999999999,1.0108292842241366,0.0009871379728751334,0.9986132968014545
oas_floor_0.0001,variance_matched_random,18,2,0.8885,0.8961422497159117,0.81,2.6824936685480303,0.002619622723191436,0.9962683446061189
oas_floor_0.0001,variance_matched_random,18,5,0.8815,0.8899768667085018,0.7949999999999999,6.049280387431449,0.0059075003783510245,0.9915116201449726
oas_floor_0.0001,variance_matched_random,18,10,0.8826,0.8901696921257596,0.79,10.491811228602032,0.010245909402931672,0.9854794354384029
oas_floor_0.0001,variance_matched_random,18,20,0.8869,0.893809745840862,0.7949999999999999,19.677693369599133,0.019216497431249153,0.9728133852249345
oas_floor_0.0001,variance_matched_random,19,1,0.8866,0.8954663560115224,0.7949999999999999,1.0043889237156238,0.000980848558316039,0.9986135173581557
oas_floor_0.0001,variance_matched_random,19,2,0.8875,0.895607751826518,0.8049999999999999,1.7587975243409004,0.0017175757073641606,0.9975645869148715
oas_floor_0.0001,variance_matched_random,19,5,0.8938,0.903979084199691,0.8049999999999999,4.064992808010362,0.003969719539072619,0.9944020818250197
oas_floor_0.0001,variance_matched_random,19,10,0.8924,0.9015379465489087,0.81,8.90707444374001,0.008698314886464853,0.9877628593165757
oas_floor_0.0001,variance_matched_random,19,20,0.8958,0.9037239055987816,0.81,17.30556229621463,0.0168999631798971,0.976199258859054
oas_floor_0.0001,shuffled_labels,0,1,0.8886,0.8954437775425247,0.81,3.772097505802398,0.0036836889705101545,0.9961602050630018
oas_floor_0.0001,shuffled_labels,0,2,0.8878,0.893332119050156,0.8,6.683724070699823,0.006527074287792796,0.9932801844925484
oas_floor_0.0001,shuffled_labels,0,5,0.8865,0.8939994921976407,0.81,12.438343601742757,0.01214681992357691,0.9876403740893234
oas_floor_0.0001,shuffled_labels,0,10,0.8849,0.89223120985682,0.81,27.216572597478145,0.02657868417722475,0.9731076105978912
oas_floor_0.0001,shuffled_labels,0,20,0.8642,0.8800609719814699,0.765,77.76248266389437,0.07593992447645935,0.9228506639146571
oas_floor_0.0001,shuffled_labels,1,1,0.889,0.8959180820335859,0.8049999999999999,6.187494188945506,0.006042474793892096,0.9936940723646356
oas_floor_0.0001,shuffled_labels,1,2,0.8887,0.8956979514382016,0.8049999999999999,11.638336097757282,0.011365562595466096,0.9882701017134917
oas_floor_0.0001,shuffled_labels,1,5,0.8827,0.8893151996845807,0.8,32.98882438072622,0.03221564880930295,0.9670194420165751
oas_floor_0.0001,shuffled_labels,1,10,0.8827,0.8880692339993582,0.81,91.09618671954757,0.08896111984330818,0.90986871256356
oas_floor_0.0001,shuffled_labels,1,20,0.8843,0.8874010594645982,0.8,240.87876745257185,0.2352331713404022,0.763688644266484
oas_floor_0.0001,shuffled_labels,2,1,0.8891,0.8961893494654736,0.8049999999999999,2.7442830921854307,0.0026799639572123346,0.9972171713910271
oas_floor_0.0001,shuffled_labels,2,2,0.8887,0.8957738195265308,0.81,5.126761329436701,0.0050066028607780285,0.994790793878134
oas_floor_0.0001,shuffled_labels,2,5,0.8874,0.8953705665230174,0.815,14.319973345916505,0.013984348970621587,0.9857184902041256
oas_floor_0.0001,shuffled_labels,2,10,0.887,0.8946191351463598,0.81,35.44700149868984,0.0346162124010643,0.9650447677795655
oas_floor_0.0001,shuffled_labels,2,20,0.8882,0.8937929446497379,0.8300000000000001,105.73431578700584,0.10325616776074789,0.8958963625622144
oas_floor_0.0001,shuffled_labels,3,1,0.8908,0.8986221084911774,0.8049999999999999,3.4310549372661985,0.003350639587174022,0.9965247306120883
oas_floor_0.0001,shuffled_labels,3,2,0.8859,0.8948974724357699,0.8,6.6027127914018795,0.006447961710353398,0.9933067013836387
oas_floor_0.0001,shuffled_labels,3,5,0.8771,0.8853159613027601,0.7849999999999999,18.610773401880362,0.01817458340027379,0.9813853229381713
oas_floor_0.0001,shuffled_labels,3,10,0.8613,0.8748780525765636,0.7749999999999999,53.498001084464576,0.05224414168404744,0.9471579977022224
oas_floor_0.0001,shuffled_labels,3,20,0.8416,0.8459926431982556,0.76,166.43649777727882,0.16253564236062384,0.836642762391346
oas_floor_0.0001,shuffled_labels,4,1,0.8894,0.8960716941651624,0.8049999999999999,2.485109022564357,0.002426864279848005,0.9974790148699785
oas_floor_0.0001,shuffled_labels,4,2,0.8883,0.8961585514312205,0.8049999999999999,4.827178886331466,0.004714041881183072,0.9951189566919584
oas_floor_0.0001,shuffled_labels,4,5,0.8777,0.880618459810462,0.815,13.141353418339136,0.012833352947596813,0.9868847968034962
oas_floor_0.0001,shuffled_labels,4,10,0.858,0.8467790875845903,0.77,35.8625568359282,0.035022028160086136,0.9646533225381756
oas_floor_0.0001,shuffled_labels,4,20,0.8213,0.8404065490812883,0.745,73.78003258520602,0.07205081307149025,0.9277407091880991


==> anc/artifact_v14_arxiv/results/metric_matched_controls/100doh_vjepa2/metric_matched_controls_summary.csv <==
metric,method,erased_dimensions,draws,mean_test_auroc,test_auroc_q025,test_auroc_q975,mean_test_auprc,mean_relative_squared_displacement
euclidean,gaussian_random,1,20,0.8899500000000001,0.8886375,0.890605,0.896516585350842,0.0009950628373771617
euclidean,gaussian_random,2,20,0.890015,0.8887799999999999,0.8909674999999999,0.8966042179274021,0.0019649907653293275
euclidean,gaussian_random,5,20,0.8899199999999998,0.888595,0.8914525,0.8962985643591594,0.004860250894440234
euclidean,gaussian_random,10,20,0.8897549999999999,0.8875225,0.8922625,0.8962813998616348,0.009767833709094023
euclidean,gaussian_random,20,20,0.889705,0.8857849999999999,0.8934200000000001,0.8964558623040249,0.01965488471755693
euclidean,learned,1,1,0.8298,0.8298,0.8298,0.842954126035063,0.0027036477496251497
euclidean,learned,2,1,0.7846,0.7846,0.7846,0.7964095149097982,0.007227022755183522
euclidean,learned,5,1,0.6923,0.6923,0.6923,0.7088927888931958,0.02486241646428994
euclidean,learned,10,1,0.6195,0.6195,0.6195,0.5999348634202396,0.04736895188947237
euclidean,learned,20,1,0.4149,0.4149,0.4149,0.4308232222042071,0.08538321120849467
euclidean,shuffled_labels,1,5,0.88974,0.88899,0.89018,0.8962908265357917,0.0004452599073005308
euclidean,shuffled_labels,2,5,0.8890400000000002,0.88693,0.8907900000000001,0.895805154923543,0.0014546128107747434
euclidean,shuffled_labels,5,5,0.88752,0.8853200000000001,0.88916,0.8940489341788502,0.006677033570184954
euclidean,shuffled_labels,10,5,0.88538,0.8795799999999999,0.89197,0.8920346904461673,0.022788443512500454
euclidean,shuffled_labels,20,5,0.87042,0.85734,0.88234,0.8788376872094738,0.08938988085669645
euclidean,top_pca,1,1,0.892,0.892,0.892,0.9017201665144201,0.2256176038396253
euclidean,top_pca,2,1,0.8251,0.8251,0.8251,0.8501348385133171,0.26937752710032964
euclidean,top_pca,5,1,0.8126,0.8126,0.8126,0.8330419059930377,0.3440963277240216
euclidean,top_pca,10,1,0.7948,0.7948,0.7948,0.8052241557800769,0.4208460785093646
euclidean,top_pca,20,1,0.7839,0.7839,0.7839,0.7921010442580824,0.5152135152459907
euclidean,variance_matched_random,1,20,0.8899800000000001,0.8891849999999999,0.8904525,0.8967258376834579,0.0025308513854158327
euclidean,variance_matched_random,2,20,0.88979,0.8885425,0.8907525000000001,0.8964545068425128,0.005267451523810739
euclidean,variance_matched_random,5,20,0.889695,0.888085,0.8909,0.8963989197937046,0.01345948871221298
euclidean,variance_matched_random,10,20,0.8892149999999998,0.8872324999999999,0.89123,0.8958006686399338,0.027073689080433366
euclidean,variance_matched_random,20,20,0.8889400000000001,0.8868,0.8913575,0.8956839470198321,0.05319493039531663
oas_floor_0.0001,gaussian_random,1,20,0.889325,0.8860999999999999,0.89223,0.8960696015352664,0.0008368247590898913
oas_floor_0.0001,gaussian_random,2,20,0.8889950000000001,0.8858324999999999,0.89263,0.8960254088770199,0.0015406301450281673
oas_floor_0.0001,gaussian_random,5,20,0.8885699999999999,0.8813624999999999,0.8955449999999999,0.8953249626095939,0.003758423751262343
oas_floor_0.0001,gaussian_random,10,20,0.8858900000000001,0.8740375,0.89784,0.8927606146123978,0.007553119539356031
oas_floor_0.0001,gaussian_random,20,20,0.88149,0.8663375,0.89995,0.8882996750903809,0.015557813297255849
oas_floor_0.0001,learned,1,1,0.6211,0.6211,0.6211,0.6484811520004805,0.02704069544558406
oas_floor_0.0001,learned,2,1,0.5425,0.5425,0.5425,0.549764365448672,0.03713737130645773
oas_floor_0.0001,learned,5,1,0.5284,0.5284,0.5284,0.5372342200806144,0.05002555448430454
oas_floor_0.0001,learned,10,1,0.4541,0.4541,0.4541,0.4877121058920838,0.07122739909451566
oas_floor_0.0001,learned,20,1,0.5186,0.5186,0.5186,0.5477870172074929,0.2014333682577188
oas_floor_0.0001,shuffled_labels,1,5,0.8893800000000001,0.88864,0.89066,0.8964490023395848,0.003636726317727322
oas_floor_0.0001,shuffled_labels,2,5,0.88788,0.88609,0.8887,0.8951719827763757,0.0068122486671146785
oas_floor_0.0001,shuffled_labels,5,5,0.8822800000000001,0.87716,0.88731,0.8889239359036922,0.01787095081027441
oas_floor_0.0001,shuffled_labels,10,5,0.87478,0.85833,0.88679,0.8793153438327383,0.04748443725314616
oas_floor_0.0001,shuffled_labels,20,5,0.85992,0.82333,0.88781,0.8695308336750701,0.12980314380194474
oas_floor_0.0001,top_pca,1,1,0.892,0.892,0.892,0.9017201665144201,0.22561760383962537
oas_floor_0.0001,top_pca,2,1,0.8251,0.8251,0.8251,0.8501348385133171,0.2693775271003296
oas_floor_0.0001,top_pca,5,1,0.8126,0.8126,0.8126,0.8330419059930377,0.3440963277240215
oas_floor_0.0001,top_pca,10,1,0.7948,0.7948,0.7948,0.8052241557800769,0.4208460785093648
oas_floor_0.0001,top_pca,20,1,0.7839,0.7839,0.7839,0.7921010442580824,0.5152135152459908
oas_floor_0.0001,variance_matched_random,1,20,0.889785,0.8866475,0.893725,0.8967719227334028,0.0008567139690649013
oas_floor_0.0001,variance_matched_random,2,20,0.88988,0.88413,0.8966625,0.8963112572219322,0.0017249894177373663
oas_floor_0.0001,variance_matched_random,5,20,0.8896149999999998,0.8821174999999999,0.8950525,0.8954391406188231,0.004382275332105616
oas_floor_0.0001,variance_matched_random,10,20,0.8869849999999998,0.8762274999999999,0.8923049999999999,0.8929196348854063,0.008888205225758412
oas_floor_0.0001,variance_matched_random,20,20,0.88253,0.8603425,0.8948975,0.8893317269699226,0.018034699774459133


==> anc/artifact_v14_arxiv/results/metric_matched_controls/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "selected_c": 0.01,
  "metrics": [
    "euclidean",
    "oas_floor_0.0001"
  ],
  "probe_coordinates": "original train-standardized features for all controls",
  "results": [
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 1,
      "draws": 20,
      "mean_test_auroc": 0.8899500000000001,
      "test_auroc_q025": 0.8886375,
      "test_auroc_q975": 0.890605,
      "mean_test_auprc": 0.896516585350842,
      "mean_relative_squared_displacement": 0.0009950628373771617
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 2,
      "draws": 20,
      "mean_test_auroc": 0.890015,
      "test_auroc_q025": 0.8887799999999999,
      "test_auroc_q975": 0.8909674999999999,
      "mean_test_auprc": 0.8966042179274021,
      "mean_relative_squared_displacement": 0.0019649907653293275
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 5,
      "draws": 20,
      "mean_test_auroc": 0.8899199999999998,
      "test_auroc_q025": 0.888595,
      "test_auroc_q975": 0.8914525,
      "mean_test_auprc": 0.8962985643591594,
      "mean_relative_squared_displacement": 0.004860250894440234
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 10,
      "draws": 20,
      "mean_test_auroc": 0.8897549999999999,
      "test_auroc_q025": 0.8875225,
      "test_auroc_q975": 0.8922625,
      "mean_test_auprc": 0.8962813998616348,
      "mean_relative_squared_displacement": 0.009767833709094023
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 20,
      "draws": 20,
      "mean_test_auroc": 0.889705,
      "test_auroc_q025": 0.8857849999999999,
      "test_auroc_q975": 0.8934200000000001,
      "mean_test_auprc": 0.8964558623040249,
      "mean_relative_squared_displacement": 0.01965488471755693
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 1,
      "draws": 1,
      "mean_test_auroc": 0.8298,
      "test_auroc_q025": 0.8298,
      "test_auroc_q975": 0.8298,
      "mean_test_auprc": 0.842954126035063,
      "mean_relative_squared_displacement": 0.0027036477496251497
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 2,
      "draws": 1,
      "mean_test_auroc": 0.7846,
      "test_auroc_q025": 0.7846,
      "test_auroc_q975": 0.7846,
      "mean_test_auprc": 0.7964095149097982,
      "mean_relative_squared_displacement": 0.007227022755183522
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 5,
      "draws": 1,
      "mean_test_auroc": 0.6923,
      "test_auroc_q025": 0.6923,
      "test_auroc_q975": 0.6923,
      "mean_test_auprc": 0.7088927888931958,
      "mean_relative_squared_displacement": 0.02486241646428994
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 10,
      "draws": 1,
      "mean_test_auroc": 0.6195,
      "test_auroc_q025": 0.6195,
      "test_auroc_q975": 0.6195,
      "mean_test_auprc": 0.5999348634202396,
      "mean_relative_squared_displacement": 0.04736895188947237
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 20,
      "draws": 1,
      "mean_test_auroc": 0.4149,
      "test_auroc_q025": 0.4149,
      "test_auroc_q975": 0.4149,
      "mean_test_auprc": 0.4308232222042071,
      "mean_relative_squared_displacement": 0.08538321120849467
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 1,
      "draws": 5,
      "mean_test_auroc": 0.88974,
      "test_auroc_q025": 0.88899,
      "test_auroc_q975": 0.89018,
      "mean_test_auprc": 0.8962908265357917,
      "mean_relative_squared_displacement": 0.0004452599073005308
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 2,
      "draws": 5,
      "mean_test_auroc": 0.8890400000000002,
      "test_auroc_q025": 0.88693,
      "test_auroc_q975": 0.8907900000000001,
      "mean_test_auprc": 0.895805154923543,
      "mean_relative_squared_displacement": 0.0014546128107747434
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 5,
      "draws": 5,
      "mean_test_auroc": 0.88752,
      "test_auroc_q025": 0.8853200000000001,
      "test_auroc_q975": 0.88916,
      "mean_test_auprc": 0.8940489341788502,
      "mean_relative_squared_displacement": 0.006677033570184954
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 10,
      "draws": 5,
      "mean_test_auroc": 0.88538,
      "test_auroc_q025": 0.8795799999999999,
      "test_auroc_q975": 0.89197,
      "mean_test_auprc": 0.8920346904461673,
      "mean_relative_squared_displacement": 0.022788443512500454
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 20,
      "draws": 5,
      "mean_test_auroc": 0.87042,
      "test_auroc_q025": 0.85734,
      "test_auroc_q975": 0.88234,
      "mean_test_auprc": 0.8788376872094738,
      "mean_relative_squared_displacement": 0.08938988085669645
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 1,
      "draws": 1,
      "mean_test_auroc": 0.892,
      "test_auroc_q025": 0.892,
      "test_auroc_q975": 0.892,
      "mean_test_auprc": 0.9017201665144201,
      "mean_relative_squared_displacement": 0.2256176038396253
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 2,
      "draws": 1,
      "mean_test_auroc": 0.8251,
      "test_auroc_q025": 0.8251,
      "test_auroc_q975": 0.8251,
      "mean_test_auprc": 0.8501348385133171,
      "mean_relative_squared_displacement": 0.26937752710032964
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 5,
      "draws": 1,
      "mean_test_auroc": 0.8126,
      "test_auroc_q025": 0.8126,
      "test_auroc_q975": 0.8126,
      "mean_test_auprc": 0.8330419059930377,
      "mean_relative_squared_displacement": 0.3440963277240216
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 10,
      "draws": 1,
      "mean_test_auroc": 0.7948,
      "test_auroc_q025": 0.7948,
      "test_auroc_q975": 0.7948,
      "mean_test_auprc": 0.8052241557800769,
      "mean_relative_squared_displacement": 0.4208460785093646
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 20,
      "draws": 1,
      "mean_test_auroc": 0.7839,
      "test_auroc_q025": 0.7839,
      "test_auroc_q975": 0.7839,
      "mean_test_auprc": 0.7921010442580824,
      "mean_relative_squared_displacement": 0.5152135152459907
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 1,
      "draws": 20,
      "mean_test_auroc": 0.8899800000000001,
      "test_auroc_q025": 0.8891849999999999,
      "test_auroc_q975": 0.8904525,
      "mean_test_auprc": 0.8967258376834579,
      "mean_relative_squared_displacement": 0.0025308513854158327
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 2,
      "draws": 20,
      "mean_test_auroc": 0.88979,
      "test_auroc_q025": 0.8885425,
      "test_auroc_q975": 0.8907525000000001,
      "mean_test_auprc": 0.8964545068425128,
      "mean_relative_squared_displacement": 0.005267451523810739
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 5,
      "draws": 20,
      "mean_test_auroc": 0.889695,
      "test_auroc_q025": 0.888085,
      "test_auroc_q975": 0.8909,
      "mean_test_auprc": 0.8963989197937046,
      "mean_relative_squared_displacement": 0.01345948871221298
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 10,
      "draws": 20,
      "mean_test_auroc": 0.8892149999999998,
      "test_auroc_q025": 0.8872324999999999,
      "test_auroc_q975": 0.89123,
      "mean_test_auprc": 0.8958006686399338,
      "mean_relative_squared_displacement": 0.027073689080433366
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 20,
      "draws": 20,
      "mean_test_auroc": 0.8889400000000001,
      "test_auroc_q025": 0.8868,
      "test_auroc_q975": 0.8913575,
      "mean_test_auprc": 0.8956839470198321,
      "mean_relative_squared_displacement": 0.05319493039531663
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 1,
      "draws": 20,
      "mean_test_auroc": 0.889325,
      "test_auroc_q025": 0.8860999999999999,
      "test_auroc_q975": 0.89223,
      "mean_test_auprc": 0.8960696015352664,
      "mean_relative_squared_displacement": 0.0008368247590898913
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 2,
      "draws": 20,
      "mean_test_auroc": 0.8889950000000001,
      "test_auroc_q025": 0.8858324999999999,
      "test_auroc_q975": 0.89263,
      "mean_test_auprc": 0.8960254088770199,
      "mean_relative_squared_displacement": 0.0015406301450281673
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 5,
      "draws": 20,
      "mean_test_auroc": 0.8885699999999999,
      "test_auroc_q025": 0.8813624999999999,
      "test_auroc_q975": 0.8955449999999999,
      "mean_test_auprc": 0.8953249626095939,
      "mean_relative_squared_displacement": 0.003758423751262343
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 10,
      "draws": 20,
      "mean_test_auroc": 0.8858900000000001,
      "test_auroc_q025": 0.8740375,
      "test_auroc_q975": 0.89784,
      "mean_test_auprc": 0.8927606146123978,
      "mean_relative_squared_displacement": 0.007553119539356031
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 20,
      "draws": 20,
      "mean_test_auroc": 0.88149,
      "test_auroc_q025": 0.8663375,
      "test_auroc_q975": 0.89995,
      "mean_test_auprc": 0.8882996750903809,
      "mean_relative_squared_displacement": 0.015557813297255849
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 1,
      "draws": 1,
      "mean_test_auroc": 0.6211,
      "test_auroc_q025": 0.6211,
      "test_auroc_q975": 0.6211,
      "mean_test_auprc": 0.6484811520004805,
      "mean_relative_squared_displacement": 0.02704069544558406
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 2,
      "draws": 1,
      "mean_test_auroc": 0.5425,
      "test_auroc_q025": 0.5425,
      "test_auroc_q975": 0.5425,
      "mean_test_auprc": 0.549764365448672,
      "mean_relative_squared_displacement": 0.03713737130645773
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 5,
      "draws": 1,
      "mean_test_auroc": 0.5284,
      "test_auroc_q025": 0.5284,
      "test_auroc_q975": 0.5284,
      "mean_test_auprc": 0.5372342200806144,
      "mean_relative_squared_displacement": 0.05002555448430454
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 10,
      "draws": 1,
      "mean_test_auroc": 0.4541,
      "test_auroc_q025": 0.4541,
      "test_auroc_q975": 0.4541,
      "mean_test_auprc": 0.4877121058920838,
      "mean_relative_squared_displacement": 0.07122739909451566
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 20,
      "draws": 1,
      "mean_test_auroc": 0.5186,
      "test_auroc_q025": 0.5186,
      "test_auroc_q975": 0.5186,
      "mean_test_auprc": 0.5477870172074929,
      "mean_relative_squared_displacement": 0.2014333682577188
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 1,
      "draws": 5,
      "mean_test_auroc": 0.8893800000000001,
      "test_auroc_q025": 0.88864,
      "test_auroc_q975": 0.89066,
      "mean_test_auprc": 0.8964490023395848,
      "mean_relative_squared_displacement": 0.003636726317727322
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 2,
      "draws": 5,
      "mean_test_auroc": 0.88788,
      "test_auroc_q025": 0.88609,
      "test_auroc_q975": 0.8887,
      "mean_test_auprc": 0.8951719827763757,
      "mean_relative_squared_displacement": 0.0068122486671146785
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 5,
      "draws": 5,
      "mean_test_auroc": 0.8822800000000001,
      "test_auroc_q025": 0.87716,
      "test_auroc_q975": 0.88731,
      "mean_test_auprc": 0.8889239359036922,
      "mean_relative_squared_displacement": 0.01787095081027441
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 10,
      "draws": 5,
      "mean_test_auroc": 0.87478,
      "test_auroc_q025": 0.85833,
      "test_auroc_q975": 0.88679,
      "mean_test_auprc": 0.8793153438327383,
      "mean_relative_squared_displacement": 0.04748443725314616
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 20,
      "draws": 5,
      "mean_test_auroc": 0.85992,
      "test_auroc_q025": 0.82333,
      "test_auroc_q975": 0.88781,
      "mean_test_auprc": 0.8695308336750701,
      "mean_relative_squared_displacement": 0.12980314380194474
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 1,
      "draws": 1,
      "mean_test_auroc": 0.892,
      "test_auroc_q025": 0.892,
      "test_auroc_q975": 0.892,
      "mean_test_auprc": 0.9017201665144201,
      "mean_relative_squared_displacement": 0.22561760383962537
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 2,
      "draws": 1,
      "mean_test_auroc": 0.8251,
      "test_auroc_q025": 0.8251,
      "test_auroc_q975": 0.8251,
      "mean_test_auprc": 0.8501348385133171,
      "mean_relative_squared_displacement": 0.2693775271003296
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 5,
      "draws": 1,
      "mean_test_auroc": 0.8126,
      "test_auroc_q025": 0.8126,
      "test_auroc_q975": 0.8126,
      "mean_test_auprc": 0.8330419059930377,
      "mean_relative_squared_displacement": 0.3440963277240215
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 10,
      "draws": 1,
      "mean_test_auroc": 0.7948,
      "test_auroc_q025": 0.7948,
      "test_auroc_q975": 0.7948,
      "mean_test_auprc": 0.8052241557800769,
      "mean_relative_squared_displacement": 0.4208460785093648
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 20,
      "draws": 1,
      "mean_test_auroc": 0.7839,
      "test_auroc_q025": 0.7839,
      "test_auroc_q975": 0.7839,
      "mean_test_auprc": 0.7921010442580824,
      "mean_relative_squared_displacement": 0.5152135152459908
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 1,
      "draws": 20,
      "mean_test_auroc": 0.889785,
      "test_auroc_q025": 0.8866475,
      "test_auroc_q975": 0.893725,
      "mean_test_auprc": 0.8967719227334028,
      "mean_relative_squared_displacement": 0.0008567139690649013
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 2,
      "draws": 20,
      "mean_test_auroc": 0.88988,
      "test_auroc_q025": 0.88413,
      "test_auroc_q975": 0.8966625,
      "mean_test_auprc": 0.8963112572219322,
      "mean_relative_squared_displacement": 0.0017249894177373663
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 5,
      "draws": 20,
      "mean_test_auroc": 0.8896149999999998,
      "test_auroc_q025": 0.8821174999999999,
      "test_auroc_q975": 0.8950525,
      "mean_test_auprc": 0.8954391406188231,
      "mean_relative_squared_displacement": 0.004382275332105616
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 10,
      "draws": 20,
      "mean_test_auroc": 0.8869849999999998,
      "test_auroc_q025": 0.8762274999999999,
      "test_auroc_q975": 0.8923049999999999,
      "mean_test_auprc": 0.8929196348854063,
      "mean_relative_squared_displacement": 0.008888205225758412
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 20,
      "draws": 20,
      "mean_test_auroc": 0.88253,
      "test_auroc_q025": 0.8603425,
      "test_auroc_q975": 0.8948975,
      "mean_test_auprc": 0.8893317269699226,
      "mean_relative_squared_displacement": 0.018034699774459133
    }
  ],
  "elapsed_seconds": 24.69502908294089
}


==> anc/artifact_v14_arxiv/results/metric_matched_controls/touchmoment_vjepa2/metric_matched_controls.csv <==
metric,method,draw,erased_dimensions,test_auroc,test_auprc,test_balanced_accuracy,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio
euclidean,learned,0,1,0.855522098187091,0.7556723421370006,0.8234157650695517,0.25939282603799557,0.00025331330667773005,0.9997466866933222
euclidean,learned,0,2,0.840932708087977,0.7527177137928491,0.8006182380216383,0.6108074499373862,0.0005964916503294787,0.9994035083496705
euclidean,learned,0,5,0.8032424052039014,0.7271209583247872,0.7612055641421948,1.7241404075471836,0.0016837308667452964,0.9983162691332547
euclidean,learned,0,10,0.7539368479894125,0.6886989054645354,0.7086553323029366,3.3787237616463077,0.0032995349234827224,0.9967004650765172
euclidean,learned,0,20,0.6550665418087045,0.5990094232485154,0.6147604327666152,6.18899188183438,0.006043937384603887,0.9939560626153962
euclidean,top_pca,0,1,0.8660157808360547,0.7561311799060059,0.8427357032457496,345.70719953766957,0.33760468704850544,0.662395312951495
euclidean,top_pca,0,2,0.8694455924263453,0.7632128634537012,0.8442812982998454,409.33742050068975,0.39974357470770483,0.6002564252922955
euclidean,top_pca,0,5,0.8746628715579455,0.7772643012179293,0.8373261205564142,538.6681292840289,0.5260430950039344,0.4739569049960659
euclidean,top_pca,0,10,0.8764491446672192,0.7963274266478212,0.830757341576507,654.7448148563635,0.6393992332581675,0.36060076674183267
euclidean,top_pca,0,20,0.8754679187499552,0.8367613379537897,0.8002318392581144,767.5353245890881,0.7495462154190313,0.25045378458096884
euclidean,gaussian_random,0,1,0.866996409537301,0.7579699063081383,0.8438948995363215,0.4747856702081723,0.00046365788106266827,0.9995363421189373
euclidean,gaussian_random,0,2,0.8670788253477589,0.7581546555367213,0.8442812982998454,1.5913947894611735,0.0015540964740831773,0.9984459035259168
euclidean,gaussian_random,0,5,0.8668500916129371,0.7579475405065527,0.8438948995363215,3.362454400875074,0.0032836468758545645,0.9967163531241454
euclidean,gaussian_random,0,10,0.8666500242469704,0.7573091520017631,0.8442812982998454,8.841827667715798,0.008634597331753709,0.9913654026682462
euclidean,gaussian_random,0,20,0.8668005226834588,0.7573286720058265,0.8446676970633693,17.717472851719176,0.017302219581757008,0.982697780418243
euclidean,gaussian_random,1,1,0.8669982011853543,0.7576133846614456,0.8435085007727976,0.5702884825141644,0.0005569223462052387,0.9994430776537947
euclidean,gaussian_random,1,2,0.866992826241194,0.7577120628341694,0.8442812982998454,1.2001216125875565,0.0011719937622925356,0.9988280062377077
euclidean,gaussian_random,1,5,0.8671492968378607,0.758061403073544,0.8438948995363215,4.181463990676396,0.004083460928394918,0.9959165390716053
euclidean,gaussian_random,1,10,0.8675757090745779,0.7585817810214619,0.8442812982998454,8.676298402503775,0.008472947658695093,0.991527052341305
euclidean,gaussian_random,1,20,0.8675972088512192,0.7585759083319149,0.8473724884080371,17.147308926239464,0.016745418873280727,0.9832545811267193
euclidean,gaussian_random,2,1,0.867243059752657,0.7582214450317948,0.8435085007727976,0.6998372033876055,0.0006834347689332085,0.9993165652310668
euclidean,gaussian_random,2,2,0.8672269349201761,0.7583255960472052,0.8438948995363215,1.4936145320644134,0.0014586079414691537,0.998541392058531
euclidean,gaussian_random,2,5,0.8670083538576572,0.7578637555268076,0.8435085007727976,3.99481363721835,0.0039011851925960447,0.996098814807404
euclidean,gaussian_random,2,10,0.867005964993586,0.7575898787537546,0.8442812982998454,13.027649339053914,0.012722313807669838,0.9872776861923301
euclidean,gaussian_random,2,20,0.8667479676738914,0.7570970350323912,0.8450540958268933,22.52315933132788,0.02199527278449988,0.9780047272155001
euclidean,gaussian_random,3,1,0.8670997279083823,0.7581317535753728,0.8454404945904173,1.3038839116512095,0.0012733241324718843,0.9987266758675282
euclidean,gaussian_random,3,2,0.8670836030759014,0.7580978988619181,0.8438948995363216,2.397825884656523,0.0023416268404848855,0.9976583731595152
euclidean,gaussian_random,3,5,0.8675249457130639,0.758554773292694,0.8431221020092736,4.76207399002043,0.004650462880879326,0.9953495371191207
euclidean,gaussian_random,3,10,0.8677608460400995,0.7589281295735487,0.8442812982998454,10.033024799252154,0.009797875780519681,0.9902021242194805
euclidean,gaussian_random,3,20,0.868224285669921,0.7595438914896132,0.8438948995363216,21.750678153838784,0.021240896634608188,0.9787591033653918
euclidean,gaussian_random,4,1,0.8671463107577716,0.7580862742271957,0.8435085007727975,0.651514563425231,0.0006362446908449521,0.9993637553091549
euclidean,gaussian_random,4,2,0.8671301859252907,0.757972324450642,0.8435085007727975,1.4299955028076594,0.001396479983210605,0.9986035200167895
euclidean,gaussian_random,4,5,0.8669569932801253,0.7576870548638563,0.8450540958268933,3.7007021341141866,0.0036139669278458853,0.9963860330721541
euclidean,gaussian_random,4,10,0.8667969393873519,0.7583625531221233,0.8442812982998454,8.226373530965647,0.00803356790133364,0.9919664320986664
euclidean,gaussian_random,4,20,0.8667796201228354,0.7592296147008745,0.8477588871715611,19.98194273320989,0.019513615950400284,0.9804863840495998
euclidean,gaussian_random,5,1,0.8670895752360795,0.7580039514920064,0.8435085007727975,0.8659472549961597,0.0008456516162071872,0.9991543483837927
euclidean,gaussian_random,5,2,0.8670830058598835,0.7580644062943653,0.8446676970633694,2.5234233078541872,0.0024642805740763547,0.9975357194259238
euclidean,gaussian_random,5,5,0.8671403385975934,0.7583151886372272,0.8454404945904173,4.651238109985462,0.004542224716782678,0.9954577752832174
euclidean,gaussian_random,5,10,0.8664589151212707,0.7576244161090452,0.8450540958268933,8.970766523165654,0.008760514182778959,0.9912394858172212
euclidean,gaussian_random,5,20,0.8661674737045787,0.7568244102450162,0.8442812982998454,19.622941563861755,0.019163028870958745,0.9808369711290413
euclidean,gaussian_random,6,1,0.8671911019591074,0.7581985139371602,0.8431221020092736,1.2448023942600124,0.0012156273381445433,0.9987843726618555
euclidean,gaussian_random,6,2,0.8672281293522117,0.7581774339824716,0.8431221020092736,2.29944317575912,0.0022455499763272655,0.9977544500236727
euclidean,gaussian_random,6,5,0.8673278644271862,0.7582122815300726,0.8423493044822257,5.384245563692354,0.0052580523082933145,0.9947419476917068
euclidean,gaussian_random,6,10,0.8667951477392984,0.7571918558289848,0.8419629057187017,10.646296601831223,0.010396774025225803,0.9896032259747743
euclidean,gaussian_random,6,20,0.8667318428414105,0.7576221108373085,0.8431221020092736,23.03524099743165,0.022495352536554346,0.9775046474634458
euclidean,gaussian_random,7,1,0.8673744472765755,0.7586040578131573,0.8427357032457496,0.5870203722147285,0.0005732620822409458,0.999426737917759
euclidean,gaussian_random,7,2,0.8670788253477589,0.7578885518145161,0.8438948995363215,1.3759860497705871,0.001343736376729089,0.9986562636232709
euclidean,gaussian_random,7,5,0.8673230866990438,0.7578954569187552,0.8438948995363215,3.666034898557703,0.003580112205622757,0.9964198877943773
euclidean,gaussian_random,7,10,0.8668590498532043,0.7575908451767607,0.8435085007727976,9.95607976275775,0.009722734143318115,0.9902772658566819
euclidean,gaussian_random,7,20,0.8655654799586249,0.7549400689338457,0.8427357032457496,21.063475373300214,0.02056980016923849,0.9794301998307616
euclidean,gaussian_random,8,1,0.8671158527408632,0.7580275274175619,0.8438948995363216,1.1744411332820788,0.00114691516922078,0.9988530848307792
euclidean,gaussian_random,8,2,0.8670292564182805,0.7579507238053125,0.8435085007727975,1.8813859607658123,0.0018372909773103636,0.9981627090226897
euclidean,gaussian_random,8,5,0.8669151881588786,0.7579916166550535,0.8427357032457496,5.150383426824594,0.005029671315258393,0.9949703286847417
euclidean,gaussian_random,8,10,0.8669038410545401,0.7578334441844832,0.8419629057187017,10.691848607343152,0.010441258405608547,0.9895587415943915
euclidean,gaussian_random,8,20,0.8662397368427339,0.7585260941646496,0.8423493044822257,18.593075158797035,0.01815729995976273,0.9818427000402372
euclidean,gaussian_random,9,1,0.8671367553014866,0.7579856549465933,0.8435085007727976,0.7719882299135359,0.0007538947557749374,0.9992461052442251
euclidean,gaussian_random,9,2,0.8672538096409776,0.7583501179470553,0.8438948995363215,1.6792749080512794,0.0016399169023938276,0.9983600830976064
euclidean,gaussian_random,9,5,0.8673660862523261,0.7579840554213673,0.8438948995363215,4.236137446507835,0.004136852975105308,0.9958631470248949
euclidean,gaussian_random,9,10,0.8674377521744635,0.7581162658160125,0.8438948995363215,10.075322954773084,0.00983918257302059,0.9901608174269794
euclidean,gaussian_random,9,20,0.8663066250367288,0.7568892810472883,0.8446676970633694,19.965992692543914,0.019498039738812416,0.9805019602611876
euclidean,gaussian_random,10,1,0.867116449956881,0.7578614572100392,0.8438948995363215,0.5094895749163931,0.0004975484130042902,0.9995024515869958
euclidean,gaussian_random,10,2,0.8671080889326317,0.7577697517664816,0.8438948995363215,1.2282096691883246,0.0011994235050667233,0.9988005764949334
euclidean,gaussian_random,10,5,0.866325138733281,0.7570105398931514,0.8431221020092736,4.224879726822433,0.004125859108225032,0.995874140891775
euclidean,gaussian_random,10,10,0.8663000556605328,0.7575574818912779,0.8427357032457496,9.087333272421107,0.008874348898848737,0.9911256511011514
euclidean,gaussian_random,10,20,0.8660993910785483,0.7572398118214211,0.8427357032457496,17.980073074849585,0.017558665112157798,0.9824413348878422
euclidean,gaussian_random,11,1,0.8669068271346292,0.7571494156302794,0.8438948995363215,0.7951458668852276,0.0007765096356301051,0.9992234903643701
euclidean,gaussian_random,11,2,0.8668166475159397,0.7568027050450042,0.8438948995363216,1.6569758931400114,0.0016181405206445424,0.9983818594793555
euclidean,gaussian_random,11,5,0.8673583224440946,0.7575731149964132,0.8435085007727976,4.0756826801318375,0.003980158867316248,0.9960198411326838
euclidean,gaussian_random,11,10,0.8673589196601125,0.7577323333642704,0.8435085007727976,8.96767788061597,0.008757497930289033,0.9912425020697111
euclidean,gaussian_random,11,20,0.8682756462474529,0.7593795541970355,0.8465996908809892,18.07080678733769,0.017647272253259464,0.9823527277467405
euclidean,gaussian_random,12,1,0.866739606649642,0.7571511052161072,0.8446676970633694,1.511590654954039,0.0014761627489785537,0.9985238372510215
euclidean,gaussian_random,12,2,0.8668763691177208,0.7575595334645409,0.8438948995363216,2.8120254977990036,0.0027461186501943394,0.9972538813498057
euclidean,gaussian_random,12,5,0.8666386771426319,0.757267184236139,0.8450540958268933,4.785874264087232,0.004673705336022687,0.9953262946639773
euclidean,gaussian_random,12,10,0.8666189690140441,0.7572819415599363,0.848145285935085,11.849016229642674,0.011571304911760423,0.9884286950882396
euclidean,gaussian_random,12,20,0.8664941508663215,0.7569613105310403,0.8458268933539412,20.148795591400944,0.019676558194727484,0.9803234418052725
euclidean,gaussian_random,13,1,0.8671719910465374,0.7580747318268324,0.8438948995363216,0.9209895012839218,0.0008994038098475798,0.9991005961901525
euclidean,gaussian_random,13,2,0.8669922290251763,0.7579569230732147,0.8450540958268933,1.7481512841441484,0.00170717898842202,0.998292821011578
euclidean,gaussian_random,13,5,0.8668542721250618,0.7578327919322341,0.8454404945904173,3.67553209609531,0.003589386812593076,0.9964106131874069
euclidean,gaussian_random,13,10,0.866885327357988,0.7583570269858316,0.8446676970633693,9.042735352446263,0.008830796242623304,0.9911692037573766
euclidean,gaussian_random,13,20,0.8665329699074793,0.7571719922824083,0.8454404945904173,22.58921000708137,0.0220597753975404,0.9779402246024597
euclidean,gaussian_random,14,1,0.8670913668841329,0.7579055260822567,0.8435085007727976,0.6275604060532227,0.0006128519590363503,0.9993871480409637
euclidean,gaussian_random,14,2,0.8670549367070465,0.7578681766719124,0.8442812982998454,1.2139576194268638,0.0011855054877215466,0.9988144945122786
euclidean,gaussian_random,14,5,0.867366683468344,0.7593436261574759,0.8454404945904173,2.914826166548178,0.002846509928269705,0.9971534900717303
euclidean,gaussian_random,14,10,0.8673708639804687,0.7594502229246205,0.8465996908809892,8.819203255955534,0.008612503179644076,0.9913874968203561
euclidean,gaussian_random,14,20,0.8668841329259523,0.7590934357868079,0.8450540958268933,16.192407772219642,0.015812898215058244,0.9841871017849417
euclidean,gaussian_random,15,1,0.8673392115315246,0.7581673668989689,0.8427357032457496,0.6414417660248802,0.0006264079746336721,0.9993735920253665
euclidean,gaussian_random,15,2,0.8671254081971482,0.7580151668968292,0.8435085007727976,1.1454641301892294,0.0011186173146379194,0.9988813826853621
euclidean,gaussian_random,15,5,0.8672997952743491,0.7591728746566117,0.8438948995363216,5.077323286326295,0.004958323521803022,0.9950416764781971
euclidean,gaussian_random,15,10,0.8671182416049344,0.7585753593622359,0.8427357032457496,11.100492180421853,0.010840324394943215,0.9891596756050569
euclidean,gaussian_random,15,20,0.8662749725877847,0.7573457557169289,0.8435085007727976,19.33051612552058,0.018877457153828693,0.9811225428461713
euclidean,gaussian_random,16,1,0.8671230193330769,0.7581561318917065,0.8431221020092736,1.5468152863325595,0.0015105618030591401,0.9984894381969409
euclidean,gaussian_random,16,2,0.8670985334763467,0.7581322520803567,0.8435085007727975,2.0748239668233426,0.0020261952801009205,0.9979738047198992
euclidean,gaussian_random,16,5,0.8677196381348705,0.758578838430489,0.8442812982998454,6.587593907177272,0.006433197174977805,0.9935668028250222
euclidean,gaussian_random,16,10,0.8677954845691326,0.7587975135065153,0.8462132921174652,10.33965726873779,0.010097321551501748,0.9899026784484982
euclidean,gaussian_random,16,20,0.8677202353508883,0.758654715618998,0.8462132921174652,18.803851592041855,0.018363136320353374,0.9816368636796466
euclidean,gaussian_random,17,1,0.8669086187826827,0.7576631730426384,0.8427357032457496,0.8675713132527675,0.0008472376105984057,0.9991527623894016
euclidean,gaussian_random,17,2,0.8669056327025936,0.7580467248611005,0.8427357032457496,2.171369330957201,0.0021204778622628917,0.9978795221377372
euclidean,gaussian_random,17,5,0.8665903026451892,0.7571011309249652,0.8446676970633693,4.605570769759059,0.004497627704842831,0.9955023722951571
euclidean,gaussian_random,17,10,0.8672078240076061,0.7582892268559029,0.8454404945904173,9.359713914708086,0.009140345619832116,0.990859654380168
euclidean,gaussian_random,17,20,0.8688435986803915,0.7625696796560644,0.8411901081916537,19.78984411117726,0.019326019639821543,0.9806739803601784
euclidean,gaussian_random,18,1,0.8672299210002652,0.758512839414805,0.8431221020092736,1.4623953970556094,0.0014281205049371185,0.998571879495063
euclidean,gaussian_random,18,2,0.8672484346968173,0.7586265617257585,0.8431221020092736,2.100594185873442,0.0020513615096420332,0.997948638490358
euclidean,gaussian_random,18,5,0.8672364903764611,0.7587015440720668,0.8438948995363215,4.717360759374803,0.004606797616576956,0.9953932023834232
euclidean,gaussian_random,18,10,0.8675040431524406,0.7583822305952549,0.8446676970633694,9.293448972976229,0.009075633762672099,0.990924366237328
euclidean,gaussian_random,18,20,0.8676455833486619,0.7585339694135209,0.8446676970633693,19.56057421524731,0.01910212325707745,0.9808978767429226
euclidean,gaussian_random,19,1,0.8672723233375298,0.7584002174252071,0.8431221020092736,0.6073961010318607,0.0005931602549139265,0.9994068397450862
euclidean,gaussian_random,19,2,0.8672693372574407,0.7583072953453774,0.8431221020092736,2.9927977782619535,0.002922654080333939,0.9970773459196661
euclidean,gaussian_random,19,5,0.8676366251083947,0.7587195308945276,0.8442812982998454,6.008305262081646,0.005867485607501608,0.9941325143924984
euclidean,gaussian_random,19,10,0.8668924939502017,0.7602725340170864,0.8435085007727976,10.063844150183066,0.00982797280291315,0.990172027197087
euclidean,gaussian_random,19,20,0.8662373479786627,0.7582376682080862,0.8431221020092736,22.851742612540104,0.022316154895058695,0.9776838451049413
euclidean,variance_matched_random,0,1,0.8671636300222881,0.758100986746905,0.8438948995363216,0.3405796396577768,0.0003325973043532977,0.9996674026956468
euclidean,variance_matched_random,0,2,0.8669289241272883,0.7576369353300444,0.8431221020092736,0.7446974923330641,0.000727243644856508,0.9992727563551435
euclidean,variance_matched_random,0,5,0.8673487669878096,0.7584537574642045,0.8450540958268933,2.0351876165977636,0.0019874879068337535,0.9980125120931663
euclidean,variance_matched_random,0,10,0.8676276668681275,0.7588871235866238,0.8450540958268933,4.04085765442321,0.003946150053147666,0.9960538499468524
euclidean,variance_matched_random,0,20,0.8674610435991582,0.7582939748716266,0.8435085007727976,7.869515878263572,0.0076850740998667694,0.9923149259001331
euclidean,variance_matched_random,1,1,0.8671475051898072,0.7581346364082397,0.8435085007727976,0.3418797601649898,0.00033386695328612283,0.9996661330467139
euclidean,variance_matched_random,1,2,0.8671283942772372,0.7581059507510186,0.8435085007727976,0.761369948324831,0.0007435253401609677,0.9992564746598391
euclidean,variance_matched_random,1,5,0.8666524131110416,0.7578934968657293,0.8435085007727976,1.9614743220368378,0.0019155022676140994,0.998084497732386
euclidean,variance_matched_random,1,10,0.865501577844719,0.7572806055324602,0.8438948995363216,3.8164192982893534,0.0037269719709856967,0.9962730280290144
euclidean,variance_matched_random,1,20,0.8657088118028996,0.7581858898012612,0.8446676970633694,7.917940347685464,0.007732363620786586,0.9922676363792134
euclidean,variance_matched_random,2,1,0.8670997279083823,0.7577862768373759,0.8442812982998454,0.38003043651789664,0.00037112347316200844,0.9996288765268381
euclidean,variance_matched_random,2,2,0.866790370011156,0.7574143333994957,0.8446676970633693,0.7456171762692627,0.0007281417737004519,0.9992718582262996
euclidean,variance_matched_random,2,5,0.8671558662140566,0.758016811866149,0.8446676970633694,1.9421155663058316,0.0018965972327205387,0.9981034027672796
euclidean,variance_matched_random,2,10,0.8669462433918048,0.7580287236642004,0.8438948995363216,3.957098807552474,0.003864354304250463,0.9961356456957495
euclidean,variance_matched_random,2,20,0.8672902398180641,0.7593312133047825,0.8454404945904173,7.947946174970336,0.007761666186494469,0.9922383338135056
euclidean,variance_matched_random,3,1,0.8667778284747819,0.7571619448494011,0.8435085007727975,0.3708598394289254,0.00036216781194231,0.9996378321880576
euclidean,variance_matched_random,3,2,0.8668106753557616,0.7572345821225546,0.8442812982998454,0.748117655135233,0.000730583647593001,0.9992694163524071
euclidean,variance_matched_random,3,5,0.8664374153446295,0.7574297457239947,0.8427357032457496,1.9827593239972081,0.0019362884023410235,0.998063711597659
euclidean,variance_matched_random,3,10,0.8663323053254947,0.7573381659024723,0.8415765069551777,3.8778070286345385,0.0037869209264009165,0.9962130790735991
euclidean,variance_matched_random,3,20,0.8665078868347312,0.7572269300964719,0.8415765069551777,7.892852875994095,0.007707864136712983,0.992292135863287
euclidean,variance_matched_random,4,1,0.8670220898260668,0.7578986484316689,0.8427357032457496,0.45596891365639336,0.00044528214224257164,0.9995547178577575
euclidean,variance_matched_random,4,2,0.8669850624329625,0.7578524810478726,0.8431221020092736,0.8164099317632165,0.0007972753239875161,0.9992027246760125
euclidean,variance_matched_random,4,5,0.8669211603190566,0.7579352002654732,0.8442812982998454,2.0367667453827663,0.0019890300247878577,0.9980109699752122
euclidean,variance_matched_random,4,10,0.8663956102233826,0.7573801832403307,0.8435085007727975,4.064370984187936,0.003969112289246031,0.9960308877107539
euclidean,variance_matched_random,4,20,0.8662134593379502,0.7574342223457796,0.8446676970633694,8.134609515378243,0.007943954604861565,0.9920560453951384
euclidean,variance_matched_random,5,1,0.8670244786901381,0.7579349869420924,0.8435085007727975,0.4118285786502088,0.0004021763463380945,0.9995978236536619
euclidean,variance_matched_random,5,2,0.8669593821441967,0.7577260425346585,0.8435085007727976,0.7764893942383017,0.0007582904240608415,0.9992417095759393
euclidean,variance_matched_random,5,5,0.8666082191257235,0.757200420091619,0.8442812982998454,1.9563309360134096,0.0019104794297005953,0.9980895205702994
euclidean,variance_matched_random,5,10,0.8664774288178229,0.7576115420899561,0.8438948995363215,3.739945679471291,0.0036522907026086825,0.9963477092973914
euclidean,variance_matched_random,5,20,0.8663490273739934,0.7561223019571359,0.8435085007727975,7.565961695544503,0.007388634468305178,0.9926113655316948
euclidean,variance_matched_random,6,1,0.866882341277899,0.7571750410395997,0.8435085007727976,0.36566076134777087,0.0003570905872536825,0.9996429094127464
euclidean,variance_matched_random,6,2,0.866882341277899,0.7571731885539127,0.8435085007727976,0.768955753132576,0.0007509333526685313,0.9992490666473314
euclidean,variance_matched_random,6,5,0.8665508863880136,0.7565094366623477,0.8431221020092736,1.9808372347440446,0.001934411362054731,0.9980655886379453
euclidean,variance_matched_random,6,10,0.8661609043283828,0.7559893395994631,0.8408037094281298,3.949311448508038,0.003856749461433631,0.9961432505385663
euclidean,variance_matched_random,6,20,0.8662080843937899,0.7556161970341865,0.8427357032457496,7.731146102709427,0.007549947365927174,0.9924500526340729
euclidean,variance_matched_random,7,1,0.8672126017357487,0.758173936739283,0.8438948995363215,0.3961301593468161,0.0003868458587371251,0.9996131541412628
euclidean,variance_matched_random,7,2,0.8671725882625553,0.7584972467142638,0.8442812982998454,0.7952331933355105,0.0007765949153667094,0.9992234050846334
euclidean,variance_matched_random,7,5,0.8669253408311813,0.7585878229825515,0.8446676970633694,2.018916792492774,0.0019715984301687246,0.9980284015698313
euclidean,variance_matched_random,7,10,0.8666882460721103,0.7586040296326255,0.8435085007727976,4.007761838719298,0.003913829920624314,0.9960861700793757
euclidean,variance_matched_random,7,20,0.8670185065299599,0.759374920715994,0.8442812982998454,7.9238554786429765,0.007738140115862282,0.9922618598841377
euclidean,variance_matched_random,8,1,0.8670961446122755,0.7580835235733706,0.8435085007727976,0.38388353880540504,0.00037488626836465336,0.9996251137316353
euclidean,variance_matched_random,8,2,0.8671875186630006,0.7581137243732847,0.8438948995363215,0.7291670749602157,0.0007120772216408357,0.9992879227783592
euclidean,variance_matched_random,8,5,0.8660510165811055,0.7561029619347942,0.8462132921174652,1.9290913960174345,0.0018838783164232759,0.9981161216835768
euclidean,variance_matched_random,8,10,0.8657870471012329,0.7558657712610259,0.8427357032457496,3.889839518550495,0.0037986714048344676,0.9962013285951655
euclidean,variance_matched_random,8,20,0.8660468360689808,0.7554970835244845,0.8438948995363216,7.814278194631469,0.007631131049444794,0.9923688689505553
euclidean,variance_matched_random,9,1,0.8670650893793492,0.7577894964830748,0.8438948995363215,0.38008581667023256,0.000371177555342024,0.999628822444658
euclidean,variance_matched_random,9,2,0.8670489645468683,0.7580684910546588,0.8454404945904173,0.7865953813669359,0.0007681595521161483,0.999231840447884
euclidean,variance_matched_random,9,5,0.8667408010816776,0.757748001435699,0.8450540958268934,1.9677977944578338,0.0019216775336502283,0.9980783224663499
euclidean,variance_matched_random,9,10,0.8665825388369577,0.7574874325665929,0.8435085007727976,3.958141017279527,0.003865372087187038,0.996134627912813
euclidean,variance_matched_random,9,20,0.867388780461003,0.7596827416000699,0.8454404945904173,7.852621726761804,0.007668575905040824,0.9923314240949593
euclidean,variance_matched_random,10,1,0.8671755743426444,0.7580819920348004,0.8435085007727976,0.36995933779296813,0.00036128841581344544,0.9996387115841866
euclidean,variance_matched_random,10,2,0.8672269349201761,0.7581764962125374,0.8435085007727976,0.7241897611808351,0.0007072165636531593,0.9992927834363469
euclidean,variance_matched_random,10,5,0.8670035761295146,0.7573241638855247,0.8442812982998454,1.9005317238004606,0.0018559880115238874,0.998144011988476
euclidean,variance_matched_random,10,10,0.8671486996218428,0.7579500203310297,0.8438948995363216,3.9361569577013396,0.0038439032790052144,0.9961560967209949
euclidean,variance_matched_random,10,20,0.866660774135291,0.758039385619613,0.8435085007727976,7.848751402170309,0.007664796291181942,0.9923352037088181
euclidean,variance_matched_random,11,1,0.8665837332689933,0.7572684172731544,0.8427357032457496,0.38516421164597253,0.00037613692543552005,0.9996238630745645
euclidean,variance_matched_random,11,2,0.866372318798688,0.7567061457320605,0.8427357032457496,0.7894450240496069,0.0007709424062984443,0.9992290575937017
euclidean,variance_matched_random,11,5,0.8662564588912326,0.756559563140618,0.8423493044822257,1.8019221234159628,0.0017596895736484012,0.9982403104263516
euclidean,variance_matched_random,11,10,0.8660050309477341,0.7566607785661754,0.8404173106646058,3.676192566580514,0.003590031803301283,0.9964099681966988
euclidean,variance_matched_random,11,20,0.8658515464311565,0.7569809016257399,0.8423493044822257,7.686039601746932,0.007505898048580989,0.992494101951419
euclidean,variance_matched_random,12,1,0.8671522829179497,0.7580422323792528,0.8438948995363216,0.40640035954396353,0.0003968753511171519,0.999603124648883
euclidean,variance_matched_random,12,2,0.867388780461003,0.7580511350317164,0.8450540958268933,0.8743926890095522,0.0008538991103608909,0.9991461008896392
euclidean,variance_matched_random,12,5,0.8673493642038275,0.757929643243998,0.8446676970633694,2.0304547402178725,0.001982865957244016,0.998017134042756
euclidean,variance_matched_random,12,10,0.8674855294558884,0.7583337552760114,0.8454404945904173,4.000366415525561,0.003906607827661681,0.9960933921723384
euclidean,variance_matched_random,12,20,0.8662570561072505,0.7562973987007482,0.8411901081916537,7.898710852107745,0.0077135848165114694,0.9922864151834887
euclidean,variance_matched_random,13,1,0.8671875186630006,0.7581257764899192,0.8435085007727975,0.4297410684954616,0.00041966901220259924,0.9995803309877974
euclidean,variance_matched_random,13,2,0.8670328397143874,0.7583099552787639,0.8435085007727976,0.843938857553448,0.0008241590405795391,0.9991758409594205
euclidean,variance_matched_random,13,5,0.8671409358136113,0.7587131218410423,0.8435085007727976,2.067524226201838,0.0020190666271502323,0.9979809333728498
euclidean,variance_matched_random,13,10,0.8670573255711177,0.757655177183153,0.8435085007727976,4.023135108371316,0.0039288428792688635,0.9960711571207312
euclidean,variance_matched_random,13,20,0.866847105532848,0.7572407345906441,0.8435085007727975,7.825428862954617,0.007642020373979118,0.9923579796260208
euclidean,variance_matched_random,14,1,0.8671743799106088,0.7577831390448503,0.8438948995363215,0.4290699605976814,0.0004190136333961732,0.9995809863666039
euclidean,variance_matched_random,14,2,0.8671964769032677,0.7577668775164852,0.8438948995363215,0.8288027490031914,0.0008093776845734291,0.9991906223154265
euclidean,variance_matched_random,14,5,0.8669695348164994,0.757480691528164,0.8442812982998454,1.9969490845416924,0.0019501455903727465,0.9980498544096273
euclidean,variance_matched_random,14,10,0.8669026466225045,0.757195352189525,0.8442812982998454,4.076569972406956,0.003981025363678668,0.9960189746363214
euclidean,variance_matched_random,14,20,0.8668154530839041,0.7572579251311532,0.8431221020092736,8.101960632831181,0.0079120709304992,0.9920879290695008
euclidean,variance_matched_random,15,1,0.8671313803573263,0.7580336660803737,0.8431221020092736,0.34219055200222936,0.0003341704609396771,0.9996658295390602
euclidean,variance_matched_random,15,2,0.8671498940538784,0.7580615834731966,0.8438948995363216,0.7165408200207717,0.0006997468945515348,0.9993002531054486
euclidean,variance_matched_random,15,5,0.8672346987284076,0.7581007388015258,0.8435085007727976,1.9155073759305539,0.0018706126718071815,0.9981293873281929
euclidean,variance_matched_random,15,10,0.8676581248850359,0.7585803658055347,0.8442812982998454,3.750439715196125,0.003662538784371216,0.9963374612156288
euclidean,variance_matched_random,15,20,0.86832282631286,0.7585790443482496,0.8465996908809892,7.63316136326392,0.007454259143812422,0.9925457408561876
euclidean,variance_matched_random,16,1,0.8671755743426444,0.7582536300917181,0.8431221020092736,0.3853424380125033,0.00037631097462158524,0.9996236890253786
euclidean,variance_matched_random,16,2,0.8671857270149471,0.7582545186854502,0.8431221020092736,0.7435646734045884,0.0007261373763716684,0.9992738626236284
euclidean,variance_matched_random,16,5,0.8668721886055961,0.7581396889529133,0.8419629057187017,1.9935414323483345,0.0019468178050276704,0.9980531821949723
euclidean,variance_matched_random,16,10,0.8672173794638911,0.7586956513516407,0.8419629057187017,3.811411453520734,0.0037220814975788418,0.9962779185024212
euclidean,variance_matched_random,16,20,0.8669749097606597,0.7587278081961039,0.8404173106646059,7.650521550254396,0.007471212451420309,0.9925287875485799
euclidean,variance_matched_random,17,1,0.8670650893793492,0.7582299041258239,0.8438948995363215,0.4007578118337548,0.0003913650506189012,0.9996086349493811
euclidean,variance_matched_random,17,2,0.8670925613161685,0.7582717818996425,0.8442812982998454,0.7587092088378611,0.0007409269617557237,0.9992590730382443
euclidean,variance_matched_random,17,5,0.8670161176658887,0.7586699841722977,0.8442812982998454,1.9425893593153878,0.0018970599212064334,0.9981029400787936
euclidean,variance_matched_random,17,10,0.8669402712316266,0.7576218033730497,0.8431221020092736,3.939435778833631,0.0038471052527672177,0.9961528947472329
euclidean,variance_matched_random,17,20,0.8659041014407239,0.756121056022896,0.8454404945904173,7.805335844913151,0.007622398286047999,0.9923776017139522
euclidean,variance_matched_random,18,1,0.8671516857019319,0.7581091224389748,0.8435085007727976,0.39614776100803917,0.00038686304785941325,0.9996131369521407
euclidean,variance_matched_random,18,2,0.8674198356939292,0.7586198504885434,0.8435085007727975,0.7958675833487033,0.0007772144368639681,0.9992227855631362
euclidean,variance_matched_random,18,5,0.8672006574153924,0.7581846025800515,0.8438948995363215,1.9271702886982358,0.001882002235056871,0.9981179977649433
euclidean,variance_matched_random,18,10,0.8671636300222881,0.7583781437315479,0.8450540958268933,3.9539297737370394,0.0038612595446650775,0.996138740455335
euclidean,variance_matched_random,18,20,0.8678020539453285,0.7608272286237082,0.8435085007727975,7.894147813518039,0.00770912872413871,0.9922908712758614
euclidean,variance_matched_random,19,1,0.8672251432721226,0.7579813220085031,0.8438948995363216,0.331213001219581,0.0003234501965034971,0.9996765498034966
euclidean,variance_matched_random,19,2,0.8672860593059394,0.7581582396445576,0.8454404945904173,0.7291760823834038,0.0007120860179525428,0.9992879139820476
euclidean,variance_matched_random,19,5,0.8673678779003796,0.7584747182015619,0.8446676970633694,1.9457486893398164,0.0019001452044334144,0.9980998547955665
euclidean,variance_matched_random,19,10,0.8673242811310794,0.758201865190297,0.8473724884080371,3.8647008298802557,0.003774121904179937,0.9962258780958201
euclidean,variance_matched_random,19,20,0.8674264050701251,0.758748657640069,0.8454404945904173,7.911451438271016,0.007726026795186539,0.9922739732048137
euclidean,shuffled_labels,0,1,0.8671504912698963,0.7579868373176994,0.8431221020092736,0.026476626707649307,2.5856080769188776e-05,0.9999741439192309
euclidean,shuffled_labels,0,2,0.8671522829179497,0.7579736785055264,0.8435085007727975,0.06915155714233441,6.753081752181095e-05,0.9999324691824782
euclidean,shuffled_labels,0,5,0.8672120045197308,0.7581392562718161,0.8435085007727976,0.27869607408788316,0.0002721641348514484,0.9997278358651488
euclidean,shuffled_labels,0,10,0.8671916991751253,0.7585092965366077,0.8442812982998454,0.8797777915810859,0.0008591579995909042,0.9991408420004092
euclidean,shuffled_labels,0,20,0.8684691442372238,0.7602196176936263,0.8458268933539412,2.94867837273637,0.0028795687233753612,0.9971204312766248
euclidean,shuffled_labels,1,1,0.8665598446282808,0.757130679768423,0.8431221020092736,0.02841049202477322,2.7744621117942598e-05,0.9999722553788821
euclidean,shuffled_labels,1,2,0.8665108729148203,0.7572651424076141,0.8446676970633694,0.07328833086826309,7.157063561353817e-05,0.9999284293643865
euclidean,shuffled_labels,1,5,0.8658915599043499,0.7563486282494098,0.8435085007727976,0.28737272681962994,0.00028063742853479487,0.9997193625714653
euclidean,shuffled_labels,1,10,0.8657350893076833,0.7563467437545635,0.8435085007727976,0.9119583533939075,0.0008905843294862378,0.9991094156705138
euclidean,shuffled_labels,1,20,0.8655463690460549,0.7565872608643168,0.8438948995363215,3.568300729885903,0.0034846686815292022,0.9965153313184709
euclidean,shuffled_labels,2,1,0.8671713938305197,0.7581101910365151,0.8435085007727976,0.028276079409373885,2.7613358798216684e-05,0.9999723866412018
euclidean,shuffled_labels,2,2,0.8672866565219572,0.7585997433403727,0.8435085007727975,0.08079188352158832,7.88983237515511e-05,0.9999211016762486
euclidean,shuffled_labels,2,5,0.8673636973882549,0.7591607330771136,0.8435085007727975,0.279391536534072,0.0002728432973965547,0.9997271567026035
euclidean,shuffled_labels,2,10,0.8676187086278604,0.75975464990175,0.8438948995363215,0.9165859627184104,0.0008951034792171977,0.9991048965207827
euclidean,shuffled_labels,2,20,0.8680421347844887,0.7610096312394266,0.8446676970633693,3.5286582188203615,0.0034459552918167592,0.9965540447081833
euclidean,shuffled_labels,3,1,0.8669910345931406,0.758142817450354,0.8438948995363215,0.025032084148394036,2.444539467616605e-05,0.9999755546053238
euclidean,shuffled_labels,3,2,0.8669958123212831,0.7581510176653848,0.8442812982998454,0.06681709017387068,6.525106462292058e-05,0.9999347489353771
euclidean,shuffled_labels,3,5,0.8668112725717794,0.7577402752802536,0.8446676970633694,0.26879358156188854,0.0002624937319940318,0.9997375062680061
euclidean,shuffled_labels,3,10,0.8659835311710928,0.756441659073724,0.8465996908809892,0.9450575413736376,0.000922907755247693,0.9990770922447524
euclidean,shuffled_labels,3,20,0.8646451700751776,0.7557891050430218,0.8442812982998454,3.536259961753703,0.0034533788689001007,0.9965466211310998
euclidean,shuffled_labels,4,1,0.8671236165490948,0.7578517724582652,0.8431221020092736,0.026161567651678288,2.5548405909842078e-05,0.9999744515940903
euclidean,shuffled_labels,4,2,0.8671391441655578,0.7578663000133539,0.8431221020092736,0.06822203840513877,6.662308438001833e-05,0.9999333769156201
euclidean,shuffled_labels,4,5,0.867031048066334,0.7576410528459258,0.8431221020092736,0.2766778924957546,0.00027019325439038534,0.9997298067456096
euclidean,shuffled_labels,4,10,0.866094016134388,0.756535024048452,0.8435085007727975,0.9256191342837049,0.0009039249358239306,0.9990960750641761
euclidean,shuffled_labels,4,20,0.8663735132307236,0.7567779455900553,0.8427357032457496,3.340849694101421,0.003262548529395919,0.9967374514706041
oas_floor_0.0001,learned,0,1,0.6181717306603537,0.5962195305985518,0.5973724884080371,5.535122768859827,0.005405393328964675,0.9941905332246634
oas_floor_0.0001,learned,0,2,0.5584555038233769,0.5354305033754456,0.5660741885625966,6.1539575379526825,0.0060097241581569165,0.9904654056762561
oas_floor_0.0001,learned,0,5,0.4918145572598774,0.48770273219581045,0.49768160741885625,15.44894700739233,0.015086862311906573,0.9838597990747838
oas_floor_0.0001,learned,0,10,0.506316156604373,0.5061016886985089,0.5027047913446676,18.896599093236087,0.018453710051988367,0.9786290615938688
oas_floor_0.0001,learned,0,20,0.5058736195351748,0.4916728438009441,0.5073415765069551,421.69418479249447,0.4118107273364204,0.5875071182308071
oas_floor_0.0001,top_pca,0,1,0.8660157808360547,0.7561311799060059,0.8427357032457496,345.707199537669,0.3376046870485049,0.6623953129514947
oas_floor_0.0001,top_pca,0,2,0.8694455924263453,0.7632128634537012,0.8442812982998454,409.3374205006891,0.3997435747077042,0.6002564252922953
oas_floor_0.0001,top_pca,0,5,0.8746622743419277,0.7772630853059569,0.8373261205564142,538.6681292840283,0.5260430950039339,0.47395690499606613
oas_floor_0.0001,top_pca,0,10,0.8764491446672192,0.7963274266478212,0.830757341576507,654.7448148563631,0.639399233258167,0.36060076674183283
oas_floor_0.0001,top_pca,0,20,0.875468515965973,0.8367623725534414,0.8002318392581144,767.5353245890877,0.749546215419031,0.25045378458096884
oas_floor_0.0001,gaussian_random,0,1,0.866970729248535,0.7580626941221655,0.8438948995363215,1.015297515141691,0.0009915014796305576,0.9981746971613062
oas_floor_0.0001,gaussian_random,0,2,0.8670585200031533,0.7586410738363234,0.8423493044822257,1.91918001526988,0.001874199233661992,0.9964662396321331
oas_floor_0.0001,gaussian_random,0,5,0.8675416677615627,0.7596622614613169,0.8431221020092736,3.458719253770714,0.003377655521260463,0.9937227648933372
oas_floor_0.0001,gaussian_random,0,10,0.8685903790888395,0.7621902705848106,0.8438948995363215,7.4155442591975795,0.007241742440622636,0.9865674117202103
oas_floor_0.0001,gaussian_random,0,20,0.8650835266322511,0.7556904597021356,0.8438948995363215,16.489740367142243,0.016103262077287347,0.9713929360809883
oas_floor_0.0001,gaussian_random,1,1,0.8669396740156088,0.7587632071914983,0.8442812982998454,1.1285624000341314,0.0011021117187833315,0.9980393594997895
oas_floor_0.0001,gaussian_random,1,2,0.8669223547510924,0.7587061462892233,0.8442812982998454,1.7864161650833783,0.0017445470362142366,0.9968361789904238
oas_floor_0.0001,gaussian_random,1,5,0.8667826062029245,0.7596114569736616,0.8442812982998454,3.545654362784691,0.003462553088656925,0.993757802991278
oas_floor_0.0001,gaussian_random,1,10,0.8668429250207234,0.7603388714124479,0.8415765069551777,6.394528961528947,0.006244657188993113,0.9888943644269402
oas_floor_0.0001,gaussian_random,1,20,0.8671337692213975,0.7641619772169437,0.8415765069551777,13.268125280448674,0.012957153594188158,0.9763318159582556
oas_floor_0.0001,gaussian_random,2,1,0.8671869214469827,0.7581318403007956,0.8435085007727976,1.1663903936104703,0.0011390531187602249,0.9978978932445102
oas_floor_0.0001,gaussian_random,2,2,0.8662319730345024,0.7567337174237627,0.8431221020092736,1.5431384402339616,0.0015069711330409782,0.9972529178146462
oas_floor_0.0001,gaussian_random,2,5,0.8656819370820981,0.7554668679693584,0.8415765069551777,3.0202267510380443,0.00294944018656059,0.9946450738049251
oas_floor_0.0001,gaussian_random,2,10,0.8648100016960935,0.7534253130570581,0.8423493044822257,5.858614388801087,0.005721303114063561,0.9896610350327457
oas_floor_0.0001,gaussian_random,2,20,0.8627418426264127,0.7518961911283011,0.8384853168469861,13.121064495862896,0.01281353954674111,0.976726240935918
oas_floor_0.0001,gaussian_random,3,1,0.8673469753397562,0.758239064907443,0.8442812982998454,0.8238403955316327,0.00080453163626136,0.9985226199901528
oas_floor_0.0001,gaussian_random,3,2,0.8672884481700107,0.7584085522594981,0.8446676970633694,1.8154611691392293,0.0017729112979875286,0.9966719969756376
oas_floor_0.0001,gaussian_random,3,5,0.8679489690857101,0.7596170398853725,0.8458268933539412,3.6825957589248395,0.0035962849208250386,0.9931601029552419
oas_floor_0.0001,gaussian_random,3,10,0.8673965442692345,0.7604401097206377,0.8415765069551777,6.696241075860692,0.006539297925645207,0.9877219935492709
oas_floor_0.0001,gaussian_random,3,20,0.8672442541846926,0.7607511309870548,0.8384853168469861,14.323421555260499,0.01398771636255908,0.9746270945425919
oas_floor_0.0001,gaussian_random,4,1,0.8672950175462066,0.7583172190968698,0.8427357032457496,0.8254922019942766,0.0008061447285100358,0.9984880514305363
oas_floor_0.0001,gaussian_random,4,2,0.8653176353112332,0.7555611680018859,0.8415765069551777,1.29342626428334,0.0012631115862141993,0.9976907188091152
oas_floor_0.0001,gaussian_random,4,5,0.8657571863003424,0.7564538261062718,0.8388717156105101,3.040534462114324,0.0029692719356585197,0.9945873639900663
oas_floor_0.0001,gaussian_random,4,10,0.8667628980743367,0.7588686457008809,0.8388717156105101,6.734602833717149,0.006576760579801904,0.9879141930628127
oas_floor_0.0001,gaussian_random,4,20,0.8683915061549082,0.7634463312203222,0.8384853168469861,13.736930998285786,0.013414971678013463,0.9755320658321281
oas_floor_0.0001,gaussian_random,5,1,0.8670382146585477,0.7582343383895261,0.8427357032457496,0.6485641163996154,0.0006333633949214994,0.9988507293340545
oas_floor_0.0001,gaussian_random,5,2,0.8668763691177208,0.758396403613125,0.8419629057187017,1.3728086899545082,0.0013406334862836994,0.9976020002943913
oas_floor_0.0001,gaussian_random,5,5,0.8671331720053798,0.7594655640841967,0.8411901081916537,3.0074533878672067,0.002936966199089069,0.9947514238573943
oas_floor_0.0001,gaussian_random,5,10,0.8681890499248702,0.7605431812938904,0.8427357032457496,7.579858255719141,0.007402205327850723,0.9864973677945672
oas_floor_0.0001,gaussian_random,5,20,0.8670226870420846,0.7597525208882364,0.8369397217928902,13.270348816697718,0.012959325016306365,0.9765093449613014
oas_floor_0.0001,gaussian_random,6,1,0.8666625657833443,0.7571798343260964,0.8431221020092736,1.3182404924658364,0.0012873442309236684,0.9977566600843466
oas_floor_0.0001,gaussian_random,6,2,0.8667210929530899,0.757184979967799,0.8435085007727975,1.6430569498632033,0.0016045478026007844,0.9972033354795271
oas_floor_0.0001,gaussian_random,6,5,0.86698028470482,0.7585163092474274,0.8427357032457496,3.3591158262936855,0.0032803865491149273,0.994181203392961
oas_floor_0.0001,gaussian_random,6,10,0.8670973390443111,0.7589778695947846,0.8438948995363215,6.8418969616588186,0.00668154000161994,0.9881102529226441
oas_floor_0.0001,gaussian_random,6,20,0.8681126062745904,0.7604512200155935,0.8442812982998454,14.065189898638316,0.01373553701038898,0.9756108682491678
oas_floor_0.0001,gaussian_random,7,1,0.8675052375844762,0.7586448448379016,0.8442812982998454,0.4859680737436821,0.00047457819701531457,0.9991173058354682
oas_floor_0.0001,gaussian_random,7,2,0.8676288613001631,0.7588845267665201,0.8435085007727975,1.3981186198358633,0.0013653502146834602,0.9975415192609672
oas_floor_0.0001,gaussian_random,7,5,0.8671684077504306,0.7577513037167614,0.8427357032457496,2.56424198244131,0.002504142560977842,0.995511590018653
oas_floor_0.0001,gaussian_random,7,10,0.8670979362603288,0.7578229730621638,0.8435085007727976,5.247420996786465,0.005124434567174282,0.9909299310434512
oas_floor_0.0001,gaussian_random,7,20,0.8662785558838917,0.7551556055153027,0.8408037094281299,11.822225288276698,0.011545141883082713,0.9791536858464123
oas_floor_0.0001,gaussian_random,8,1,0.8668548693410796,0.7576952084689075,0.8427357032457496,0.5343670084466648,0.0005218427816861961,0.9990401697660748
oas_floor_0.0001,gaussian_random,8,2,0.8668405361566521,0.7577113100250755,0.8427357032457496,1.0043105331688904,0.0009807720050477445,0.9982124460079095
oas_floor_0.0001,gaussian_random,8,5,0.8672514207769064,0.7586793585281298,0.8423493044822257,2.7448672915891916,0.00268053446444257,0.9951000354301598
oas_floor_0.0001,gaussian_random,8,10,0.866727065113268,0.75677431515725,0.8427357032457496,6.621161256047296,0.006465977789108688,0.9880783240756833
oas_floor_0.0001,gaussian_random,8,20,0.8673111423786876,0.7582569340523349,0.8438948995363215,13.139142953993423,0.012831194291009202,0.9762560302720088
oas_floor_0.0001,gaussian_random,9,1,0.8675165846888147,0.7587042552771331,0.8442812982998454,0.6884887380100546,0.000672352283212944,0.9988195906112374
oas_floor_0.0001,gaussian_random,9,2,0.8673648918202905,0.7588795704890586,0.8435085007727975,1.2506905464153975,0.0012213774867337866,0.9978550379045442
oas_floor_0.0001,gaussian_random,9,5,0.8691804285144371,0.7614289789214688,0.8419629057187017,2.958526946796357,0.0028891864714808172,0.9947734344270225
oas_floor_0.0001,gaussian_random,9,10,0.8682547436868294,0.7594726303162707,0.8427357032457496,6.619515206627092,0.00646437031897177,0.9883399958071162
oas_floor_0.0001,gaussian_random,9,20,0.8680678150732545,0.7608255497731161,0.8400309119010819,13.937260444831193,0.013610605903155461,0.9748808072270716
oas_floor_0.0001,gaussian_random,10,1,0.8681938276530127,0.7608503548817378,0.8446676970633694,0.40975199532261053,0.00040014843293223685,0.9992370616183073
oas_floor_0.0001,gaussian_random,10,2,0.8680719955853792,0.7606434760661718,0.8442812982998454,0.7858306600002641,0.0007674127539065079,0.9985502349900399
oas_floor_0.0001,gaussian_random,10,5,0.8685503656156461,0.7621455407330353,0.8469860896445132,2.747429010551598,0.002683036143116795,0.9950508973823318
oas_floor_0.0001,gaussian_random,10,10,0.8687032529162059,0.7620500106096362,0.8446676970633694,6.205123246542832,0.006059690670451984,0.9887945759262847
oas_floor_0.0001,gaussian_random,10,20,0.8655690632547317,0.7582628365279476,0.8415765069551777,14.160611978098611,0.013828722634861925,0.9748844089741245
oas_floor_0.0001,gaussian_random,11,1,0.8674383493904814,0.7585059396661616,0.8458268933539412,0.5517695409647555,0.000538837442348394,0.9989936017060059
oas_floor_0.0001,gaussian_random,11,2,0.8674467104147306,0.7584688245183973,0.8458268933539412,1.2693254071696467,0.001239575592939108,0.9977117240831422
oas_floor_0.0001,gaussian_random,11,5,0.8671737826945909,0.7572390319481709,0.8446676970633693,3.4136929291500575,0.003333684501123103,0.9939577109889207
oas_floor_0.0001,gaussian_random,11,10,0.8681681473642469,0.7575949881030588,0.8435085007727975,7.277069492835425,0.007106513176597095,0.987201481747187
oas_floor_0.0001,gaussian_random,11,20,0.8657225477713093,0.7565303906333841,0.8411901081916537,14.849290227979825,0.014501259988261548,0.9734085280960112
oas_floor_0.0001,gaussian_random,12,1,0.8669695348164994,0.7585556976614548,0.8431221020092736,0.48706724111010696,0.00047565160264658883,0.999124967081347
oas_floor_0.0001,gaussian_random,12,2,0.8664302487524157,0.758310615638884,0.8427357032457496,1.078673681694342,0.001053392267279631,0.9981274339503201
oas_floor_0.0001,gaussian_random,12,5,0.86549859176463,0.7576967265507244,0.839644513137558,3.459310513584168,0.003378232923422039,0.9939370539054087
oas_floor_0.0001,gaussian_random,12,10,0.8652543304133451,0.7561822322984232,0.8423493044822257,6.286734656291607,0.006139389312784772,0.9890654726734083
oas_floor_0.0001,gaussian_random,12,20,0.8629938677859291,0.7530549872537696,0.839644513137558,13.990335185104326,0.013662436704203444,0.9760082944868751
oas_floor_0.0001,gaussian_random,13,1,0.8672293237842473,0.7578792243316514,0.8431221020092736,0.7359157515662744,0.0007186677261389399,0.9987014584693348
oas_floor_0.0001,gaussian_random,13,2,0.8673009897063847,0.7581598671823596,0.8438948995363216,1.4527891668299133,0.0014187394207323372,0.9974833314973457
oas_floor_0.0001,gaussian_random,13,5,0.8676097503875932,0.7588759213104642,0.8438948995363215,3.888165664896966,0.003797036782125943,0.9929052279646969
oas_floor_0.0001,gaussian_random,13,10,0.8662881113401766,0.7579902344711142,0.8435085007727976,7.077872008023146,0.006911984382835103,0.987142237188888
oas_floor_0.0001,gaussian_random,13,20,0.8644152419083202,0.756036041045482,0.8438948995363216,13.161179266438385,0.012852714127381235,0.9763678913708614
oas_floor_0.0001,gaussian_random,14,1,0.8671062972845782,0.7576289459065603,0.8431221020092736,1.4231105839002722,0.0013897564295901096,0.9975774619022424
oas_floor_0.0001,gaussian_random,14,2,0.8669557988480897,0.7570422860430669,0.8450540958268933,1.8394739179358484,0.001796361247984227,0.9967698298677042
oas_floor_0.0001,gaussian_random,14,5,0.866660774135291,0.7575145961465775,0.8442812982998454,5.731978897463214,0.00559763564205392,0.9894202153529228
oas_floor_0.0001,gaussian_random,14,10,0.8667007876084842,0.758256683318027,0.8415765069551777,9.467009816021566,0.00924512677345856,0.9830047572503906
oas_floor_0.0001,gaussian_random,14,20,0.8669599793602144,0.7599420890223972,0.8377125193199382,17.29187891017572,0.016886600498218475,0.9696549910475704
oas_floor_0.0001,gaussian_random,15,1,0.8690281384298952,0.7626167574351234,0.8438948995363215,0.423699004877249,0.00041376855945043846,0.9992409945447612
oas_floor_0.0001,gaussian_random,15,2,0.8687575995738267,0.761932999389555,0.8427357032457496,0.8480752549256123,0.0008281984911382933,0.9985223695732671
oas_floor_0.0001,gaussian_random,15,5,0.8693954262808492,0.7643814358729071,0.8458268933539412,2.5149750808165954,0.0024560303523599564,0.9955527952729339
oas_floor_0.0001,gaussian_random,15,10,0.8677972762171859,0.7614971203370027,0.8442812982998454,6.767037500466407,0.006608435059049226,0.9877089971623753
oas_floor_0.0001,gaussian_random,15,20,0.8670125343697819,0.7604241145271505,0.8411901081916537,14.182867225909293,0.013850456275302044,0.9745481153384853
oas_floor_0.0001,gaussian_random,16,1,0.8671970741192856,0.7582654528434778,0.8438948995363215,0.5639568612859464,0.000550739122349557,0.9989394319991587
oas_floor_0.0001,gaussian_random,16,2,0.8664266654563089,0.7577239856323198,0.8438948995363216,1.6186173286058199,0.001580680984966621,0.9970002243147412
oas_floor_0.0001,gaussian_random,16,5,0.8665568585481918,0.7581200952805991,0.8427357032457496,3.5320730948307473,0.0034492901316706516,0.9936222113702026
oas_floor_0.0001,gaussian_random,16,10,0.8660265307243753,0.7576249622834175,0.8427357032457496,7.73221904992325,0.007550995165940674,0.9861522662635251
oas_floor_0.0001,gaussian_random,16,20,0.8663896380632046,0.759411490159043,0.8435085007727976,14.22318982953688,0.013889833817907109,0.9745186703112015
oas_floor_0.0001,gaussian_random,17,1,0.867103908420507,0.7580801188853609,0.8442812982998454,1.0342112280181623,0.0010099719023614867,0.9981785116744472
oas_floor_0.0001,gaussian_random,17,2,0.8670824086438658,0.7576469317437522,0.8435085007727976,1.6299155173458812,0.0015917143724080872,0.9971159486440276
oas_floor_0.0001,gaussian_random,17,5,0.8671952824712321,0.7578123730733035,0.8442812982998454,3.90070604655245,0.003809283248586377,0.9931745163965788
oas_floor_0.0001,gaussian_random,17,10,0.868439880652351,0.7621609098898855,0.8404173106646059,8.149229877416627,0.007958232302164674,0.9855530453818867
oas_floor_0.0001,gaussian_random,17,20,0.867293823114171,0.7638896908319484,0.8357805255023183,17.43721579737937,0.01702853105212829,0.9691041488404663
oas_floor_0.0001,gaussian_random,18,1,0.8673332393713465,0.7583194097521873,0.8431221020092736,0.5694135317667776,0.0005560679021159937,0.9989600798230164
oas_floor_0.0001,gaussian_random,18,2,0.867490307184031,0.7585999958680463,0.8435085007727976,0.8832540036663153,0.0008625527379553861,0.9983900100241421
oas_floor_0.0001,gaussian_random,18,5,0.8669342990714486,0.7579503119050538,0.8454404945904173,3.715742514220968,0.003628654799043914,0.9932376754080499
oas_floor_0.0001,gaussian_random,18,10,0.8671504912698963,0.7580292979394901,0.8454404945904173,6.402982505017504,0.006252912602556156,0.9886011952047108
oas_floor_0.0001,gaussian_random,18,20,0.8675368900334202,0.7604925779646303,0.8408037094281299,14.626038384562987,0.014283240609924792,0.9746414264874607
oas_floor_0.0001,gaussian_random,19,1,0.8670853947239548,0.7579119518665459,0.8431221020092736,0.4387252170122627,0.0004284425947385378,0.999244040542734
oas_floor_0.0001,gaussian_random,19,2,0.8671552689980387,0.7580332475479483,0.8431221020092736,0.9125425812553403,0.0008911548645071682,0.9984499894759221
oas_floor_0.0001,gaussian_random,19,5,0.8673487669878096,0.7593490600225029,0.8415765069551777,2.349044464062267,0.0022939887344358076,0.9959404381084046
oas_floor_0.0001,gaussian_random,19,10,0.8639111915892874,0.7563689901513605,0.839644513137558,5.119813434359522,0.004999817806991721,0.9910828527017286
oas_floor_0.0001,gaussian_random,19,20,0.8625483446366419,0.7585167582336746,0.8373261205564142,12.840852465649109,0.012539894985985458,0.9774895814526219
oas_floor_0.0001,variance_matched_random,0,1,0.8669755069766775,0.7571647655149832,0.8442812982998454,0.8780368739718575,0.0008574578847381421,0.9986542112748503
oas_floor_0.0001,variance_matched_random,0,2,0.867062700515278,0.7573450849697692,0.8446676970633694,1.5074024560442731,0.0014720727109807355,0.9973958844019916
oas_floor_0.0001,variance_matched_random,0,5,0.8666022469655454,0.756482748815438,0.8400309119010818,3.6695025596911734,0.0035834985934484116,0.9932014263927411
oas_floor_0.0001,variance_matched_random,0,10,0.8684064365553535,0.7619924667863163,0.8369397217928902,6.804529824685612,0.006645048656919543,0.9871268053912727
oas_floor_0.0001,variance_matched_random,0,20,0.8669575904961432,0.7613226520614517,0.8408037094281298,13.481094822302188,0.01316513166240448,0.9755200504777473
oas_floor_0.0001,variance_matched_random,1,1,0.8673750444925933,0.7585418832653223,0.8454404945904173,0.9935626471502489,0.0009702760226076649,0.998423767301778
oas_floor_0.0001,variance_matched_random,1,2,0.8671110750127207,0.7582568654613514,0.8458268933539412,1.7842963969796584,0.0017424769501754476,0.9968778654486814
oas_floor_0.0001,variance_matched_random,1,5,0.8673893776770208,0.7585501296697891,0.8435085007727976,4.13169332667633,0.004034856764332353,0.9921693495658471
oas_floor_0.0001,variance_matched_random,1,10,0.8676001949313082,0.7598606665116412,0.8419629057187017,6.3017107209239756,0.00615401437590232,0.9880174099367651
oas_floor_0.0001,variance_matched_random,1,20,0.8668178419479753,0.7604312664044782,0.8400309119010819,15.084448129458973,0.014730906376424779,0.9727524726548802
oas_floor_0.0001,variance_matched_random,2,1,0.8666147885019194,0.7569603708867656,0.8427357032457496,0.9220692579242613,0.0009004582596916614,0.9985236836428326
oas_floor_0.0001,variance_matched_random,2,2,0.8668154530839041,0.7580213929843626,0.8431221020092736,1.300448972572596,0.0012699696997779258,0.9977871512835201
oas_floor_0.0001,variance_matched_random,2,5,0.8667611064262832,0.7573825457234401,0.8431221020092736,2.7568013990545865,0.0026921888662642447,0.9949810415382193
oas_floor_0.0001,variance_matched_random,2,10,0.8663388747016906,0.7569364289989529,0.8450540958268933,5.708325993424147,0.005574537102953268,0.98936427326522
oas_floor_0.0001,variance_matched_random,2,20,0.8653457044640703,0.7565756220188189,0.8442812982998454,12.914815650536095,0.012612124658726655,0.976425774147179
oas_floor_0.0001,variance_matched_random,3,1,0.8667987310354054,0.7582819792174799,0.8469860896445132,0.5784149655955423,0.0005648583648393968,0.999064939074649
oas_floor_0.0001,variance_matched_random,3,2,0.8667252734652146,0.7581643384389289,0.8473724884080371,0.9598319255494399,0.0009373358647943749,0.9983383063012993
oas_floor_0.0001,variance_matched_random,3,5,0.8667945505232807,0.7588729764824761,0.8458268933539412,2.526216020788274,0.002467007832801049,0.9952937675132024
oas_floor_0.0001,variance_matched_random,3,10,0.8660414611248205,0.7586682985505223,0.8415765069551777,5.499770340942301,0.005370869473576466,0.9895627705143555
oas_floor_0.0001,variance_matched_random,3,20,0.8671074917166138,0.7613650737295559,0.8438948995363215,11.817872162483905,0.011540890783675688,0.9782647705862715
oas_floor_0.0001,variance_matched_random,4,1,0.8684243530358879,0.7619571998353879,0.8500772797527048,0.8334096710494237,0.0008138766318842028,0.9986538273738687
oas_floor_0.0001,variance_matched_random,4,2,0.8680427320005064,0.7615283337530688,0.848531684698609,1.1819283067763178,0.0011542268620862478,0.9979629080240061
oas_floor_0.0001,variance_matched_random,4,5,0.8685461851035214,0.7614787836658647,0.8500772797527048,3.3817835824916846,0.003302523029777036,0.9937023646478235
oas_floor_0.0001,variance_matched_random,4,10,0.8691750535702768,0.7632092746010971,0.8454404945904173,6.086760557000209,0.005944102106445516,0.9884669998641743
oas_floor_0.0001,variance_matched_random,4,20,0.8665622334923521,0.7584656855072982,0.8454404945904173,13.165274614883756,0.012856713491097418,0.9757853914661797
oas_floor_0.0001,variance_matched_random,5,1,0.8656986591305968,0.755634393083666,0.8435085007727976,0.4681430135700775,0.0004571709116895288,0.9992312583534915
oas_floor_0.0001,variance_matched_random,5,2,0.8654968001165766,0.7556094001767885,0.8431221020092736,0.8696343606542605,0.0008492523053264262,0.9984550611530396
oas_floor_0.0001,variance_matched_random,5,5,0.8653683986727472,0.7555323495065824,0.8408037094281298,2.2268503480129276,0.0021746585429813746,0.9957900730229111
oas_floor_0.0001,variance_matched_random,5,10,0.8646105315461445,0.754610226340067,0.8435085007727976,5.7169552035955,0.0055829640660112305,0.9890143428016399
oas_floor_0.0001,variance_matched_random,5,20,0.8644003115078749,0.755329589776382,0.8435085007727976,12.308679223745107,0.012020194554438582,0.9775081191065687
oas_floor_0.0001,variance_matched_random,6,1,0.8670740476196164,0.7577407724707749,0.8435085007727976,0.6582961154278285,0.0006428673002224888,0.9989568564490409
oas_floor_0.0001,variance_matched_random,6,2,0.8671582550781278,0.7577346218189622,0.8446676970633693,1.0260136709750778,0.0010019664755615994,0.9982463941410514
oas_floor_0.0001,variance_matched_random,6,5,0.8658204911982303,0.7562219896317796,0.8438948995363216,3.3292289955036267,0.0032512001909215105,0.9936968365510805
oas_floor_0.0001,variance_matched_random,6,10,0.8639105943732696,0.752171330773863,0.8423493044822257,6.810066957864413,0.0066504560135394655,0.9868460861441926
oas_floor_0.0001,variance_matched_random,6,20,0.8652638858696301,0.7566669289315544,0.8435085007727976,13.43741253886149,0.013122473182481924,0.9752167630234592
oas_floor_0.0001,variance_matched_random,7,1,0.8671266026291838,0.7579364401977764,0.8435085007727976,1.1278142636439656,0.0011013811168398102,0.9981436311360791
oas_floor_0.0001,variance_matched_random,7,2,0.8670985334763467,0.7578307280527228,0.8442812982998454,1.8571941591055354,0.0018136661710014994,0.9967269597497169
oas_floor_0.0001,variance_matched_random,7,5,0.8658730462077977,0.7552577256593532,0.8423493044822257,3.6178622373719413,0.0035330685911835365,0.9933235203554915
oas_floor_0.0001,variance_matched_random,7,10,0.8655266609174671,0.7545431039934757,0.8423493044822257,5.965349322727772,0.00582553644797634,0.9887968592194712
oas_floor_0.0001,variance_matched_random,7,20,0.8647078777570477,0.7559679877463402,0.8411901081916537,12.453475236432656,0.012161596910578765,0.9772055393399028
oas_floor_0.0001,variance_matched_random,8,1,0.8671594495101634,0.7581882368059888,0.8438948995363215,0.811116324185131,0.000792105785337042,0.9986894535569675
oas_floor_0.0001,variance_matched_random,8,2,0.8675380844654559,0.7590203027751303,0.8458268933539412,2.066951254206413,0.00201850708418595,0.9961321668548249
oas_floor_0.0001,variance_matched_random,8,5,0.8678665532752521,0.7593978722047686,0.8462132921174652,3.5630435972318066,0.003479534762921686,0.9931718183030185
oas_floor_0.0001,variance_matched_random,8,10,0.8657858526691973,0.7568385776909539,0.8438948995363216,6.287299763533429,0.006139941175325615,0.9880073067648479
oas_floor_0.0001,variance_matched_random,8,20,0.8645687264248977,0.7534169235220799,0.8411901081916537,13.985027557978572,0.01365725347458845,0.9744718522982173
oas_floor_0.0001,variance_matched_random,9,1,0.8668154530839041,0.758132539831205,0.8458268933539412,0.8509796858565469,0.0008310348494692841,0.998638555587187
oas_floor_0.0001,variance_matched_random,9,2,0.8662731809397314,0.7579244184308802,0.8423493044822257,1.0899683187033766,0.0010644221862337662,0.9981702571675515
oas_floor_0.0001,variance_matched_random,9,5,0.8670352285784586,0.7587090289437463,0.8427357032457496,2.644442246442626,0.002582463131291627,0.9951323597062097
oas_floor_0.0001,variance_matched_random,9,10,0.8668345639964741,0.7594662233057123,0.8423493044822257,4.469107524722186,0.00436436281711151,0.9916173355512171
oas_floor_0.0001,variance_matched_random,9,20,0.8683282012570203,0.7619489280034345,0.8423493044822257,14.06760282354556,0.01373789338236871,0.9756778765588466
oas_floor_0.0001,variance_matched_random,10,1,0.8673439892596672,0.7583238203945954,0.8450540958268934,0.4391598216784398,0.0004288670133578514,0.999291429385755
oas_floor_0.0001,variance_matched_random,10,2,0.8668256057562068,0.7574937297776291,0.8458268933539412,1.0216030679293893,0.0009976592460247942,0.99815835417373
oas_floor_0.0001,variance_matched_random,10,5,0.866432637616487,0.7569278349461424,0.8438948995363216,2.9987074513541816,0.002928425245463068,0.9942649259983073
oas_floor_0.0001,variance_matched_random,10,10,0.8673410031795781,0.7611018637223953,0.8384853168469861,6.628512619969235,0.006473156855438706,0.9872334945736129
oas_floor_0.0001,variance_matched_random,10,20,0.8662522783791079,0.7600596399928817,0.8380989180834622,13.732172774853083,0.013410324975442464,0.9746892489669022
oas_floor_0.0001,variance_matched_random,11,1,0.8679376219813716,0.7595606575069034,0.8442812982998454,0.8758219490185123,0.0008552948720883909,0.9985531775689267
oas_floor_0.0001,variance_matched_random,11,2,0.8677572627439926,0.759029544164184,0.8454404945904173,1.2627888637398204,0.0012331922497459183,0.9978052033191259
oas_floor_0.0001,variance_matched_random,11,5,0.8677978734332038,0.759390275853301,0.8489180834621328,2.866445067941837,0.0027992627616619504,0.994705273548224
oas_floor_0.0001,variance_matched_random,11,10,0.8677136659746923,0.7599575277429487,0.848531684698609,5.195961110619284,0.0050741807720891445,0.990214361047349
oas_floor_0.0001,variance_matched_random,11,20,0.8682648963591323,0.7610040565941291,0.8435085007727976,13.35214282171812,0.013039201974334102,0.9762241997512654
oas_floor_0.0001,variance_matched_random,12,1,0.8673129340267409,0.758638130898796,0.8431221020092736,0.5948708211396733,0.0005809285362692122,0.9990169100387108
oas_floor_0.0001,variance_matched_random,12,2,0.8668333695644385,0.7582099496890792,0.8431221020092736,1.0826283112988146,0.0010572542102527487,0.9980323804366753
oas_floor_0.0001,variance_matched_random,12,5,0.8669068271346292,0.7587579902042392,0.8446676970633694,2.4225189445359177,0.002365741156773357,0.9954769105346649
oas_floor_0.0001,variance_matched_random,12,10,0.8685963512490176,0.7637697401975091,0.8419629057187017,5.215713336730502,0.005093470055400881,0.9901997090074105
oas_floor_0.0001,variance_matched_random,12,20,0.8670949501802397,0.7642817397517526,0.8427357032457496,13.13038058266786,0.012822637287761582,0.9753364528581041
oas_floor_0.0001,variance_matched_random,13,1,0.8674192384779114,0.7580090817897795,0.8442812982998454,0.45342073645342196,0.0004427936879427949,0.9992570363853007
oas_floor_0.0001,variance_matched_random,13,2,0.8670161176658887,0.7573724639637075,0.8423493044822257,0.7746696590735725,0.0007565133389390357,0.9986376376909064
oas_floor_0.0001,variance_matched_random,13,5,0.8671033112044891,0.7573879519388046,0.8373261205564142,2.6047632494730277,0.0025437141108135036,0.9950240443857394
oas_floor_0.0001,variance_matched_random,13,10,0.8668166475159397,0.7571636464777417,0.8361669242658424,5.200883415940324,0.005078987710879223,0.9899302713802569
oas_floor_0.0001,variance_matched_random,13,20,0.8656287848565128,0.7571808675288103,0.8361669242658423,11.644569409207751,0.011371649813679444,0.9786214818020486
oas_floor_0.0001,variance_matched_random,14,1,0.8672878509539929,0.7586290704672629,0.8427357032457496,0.4090624383079861,0.0003994750374101427,0.9993524364626866
oas_floor_0.0001,variance_matched_random,14,2,0.8670041733455325,0.7582029153207512,0.8423493044822257,1.0941987785130394,0.00106855349464164,0.9980032531735655
oas_floor_0.0001,variance_matched_random,14,5,0.8669241463991457,0.757785653630807,0.8435085007727976,2.568389280461903,0.002508192656701077,0.9951341200180781
oas_floor_0.0001,variance_matched_random,14,10,0.8669599793602144,0.757719752062095,0.839644513137558,6.05509858176339,0.005913182208753311,0.9883220146410396
oas_floor_0.0001,variance_matched_random,14,20,0.8649455697321367,0.7539713640827997,0.8380989180834622,13.680657654672828,0.013360017240891434,0.9746676028651876
oas_floor_0.0001,variance_matched_random,15,1,0.8668339667804562,0.7575341073486799,0.8435085007727976,0.7324027223588362,0.000715237033553551,0.998793078365659
oas_floor_0.0001,variance_matched_random,15,2,0.8663997907355073,0.7567533771479595,0.8427357032457496,1.2268057516509496,0.0011980524918466305,0.9978152843207818
oas_floor_0.0001,variance_matched_random,15,5,0.8657685334046807,0.755504405405735,0.8419629057187017,2.3722914722582984,0.0023166908908772445,0.9955860106824398
oas_floor_0.0001,variance_matched_random,15,10,0.8665479003079246,0.7589222489994809,0.8408037094281298,4.614192468155522,0.004506047332183127,0.9912541673091567
oas_floor_0.0001,variance_matched_random,15,20,0.8644618247577095,0.759774186223484,0.8384853168469861,12.357362010079857,0.01206773633796861,0.9776805732774793
oas_floor_0.0001,variance_matched_random,16,1,0.8671582550781278,0.7578292169525903,0.8435085007727976,0.42285165033700706,0.00041294106478223345,0.9993047451691092
oas_floor_0.0001,variance_matched_random,16,2,0.8672233516240693,0.7579644476023204,0.8442812982998454,1.0506936726274325,0.001026068039675227,0.9980590201928504
oas_floor_0.0001,variance_matched_random,16,5,0.8673057674345273,0.7583250589581378,0.8438948995363215,2.8710289837072027,0.002803739241901565,0.9945085021375794
oas_floor_0.0001,variance_matched_random,16,10,0.8681926332209771,0.7595451083492863,0.8423493044822257,5.465442065440854,0.005337345767032084,0.9894444135632738
oas_floor_0.0001,variance_matched_random,16,20,0.8659399344017926,0.7579804493740945,0.8384853168469861,11.38709682821151,0.011120211746300302,0.9787041292288853
oas_floor_0.0001,variance_matched_random,17,1,0.8671361580854687,0.7576291755791672,0.8435085007727976,0.3529386635067845,0.00034466666358084423,0.9994277799191096
oas_floor_0.0001,variance_matched_random,17,2,0.8658449770549606,0.7553417957625563,0.8438948995363215,0.9201162704669443,0.0008985510453778753,0.998328528271272
oas_floor_0.0001,variance_matched_random,17,5,0.8650912904404826,0.7564242299817849,0.8415765069551777,2.488227115631154,0.002429909292608549,0.9953038175304382
oas_floor_0.0001,variance_matched_random,17,10,0.8642474242073152,0.7559949778725394,0.8388717156105101,4.601778051050416,0.004493923877978922,0.991258740405946
oas_floor_0.0001,variance_matched_random,17,20,0.8637989149779388,0.7552408097972442,0.8404173106646058,11.999831179389826,0.011718585136122877,0.9779327074440588
oas_floor_0.0001,variance_matched_random,18,1,0.8671624355902525,0.7579405271376687,0.8435085007727976,0.9231618893573581,0.000901525282575545,0.9985012303649202
oas_floor_0.0001,variance_matched_random,18,2,0.8668733830376317,0.7576803007170533,0.8450540958268933,1.3044004150535542,0.0012738285303257365,0.997806965249761
oas_floor_0.0001,variance_matched_random,18,5,0.8664804148979119,0.7578359513160399,0.8400309119010819,2.8378738073074956,0.002771361139948726,0.9948263003987765
oas_floor_0.0001,variance_matched_random,18,10,0.8670226870420846,0.7587471742171064,0.8423493044822257,5.49527299978559,0.0053664775388531155,0.9896442356642138
oas_floor_0.0001,variance_matched_random,18,20,0.8656586456574035,0.7573454919588026,0.8415765069551777,11.679910940019738,0.011406163027363025,0.9785155510241037
oas_floor_0.0001,variance_matched_random,19,1,0.8666291216863469,0.7574777310735904,0.8415765069551777,0.9533769807589385,0.0009310322077724009,0.9984400963559108
oas_floor_0.0001,variance_matched_random,19,2,0.8665323726914614,0.7574053644782993,0.8404173106646059,1.3932338215948301,0.0013605799039012013,0.9976021782661686
oas_floor_0.0001,variance_matched_random,19,5,0.8663024445246041,0.757479351600309,0.8423493044822257,3.2978421324814824,0.0032205489575014476,0.9938565247889072
oas_floor_0.0001,variance_matched_random,19,10,0.8657506169241465,0.7559642772618276,0.8415765069551777,6.240736933230978,0.006094469661358377,0.9880920239247675
oas_floor_0.0001,variance_matched_random,19,20,0.8636705135341094,0.7560612277765746,0.8404173106646059,12.985860639716021,0.012681504530972677,0.9761675429620605
oas_floor_0.0001,shuffled_labels,0,1,0.8646827946842996,0.7537010824385674,0.8442812982998454,0.6263298607234008,0.0006116502546126961,0.9985245334266815
oas_floor_0.0001,shuffled_labels,0,2,0.8639864408075316,0.7538750251042934,0.8411901081916537,1.5867508179364063,0.0015495613456410217,0.9978088775447597
oas_floor_0.0001,shuffled_labels,0,5,0.8645657403448086,0.7550499835210749,0.8415765069551777,2.4283339669861284,0.002371419889634891,0.9974549206356872
oas_floor_0.0001,shuffled_labels,0,10,0.8640748287781677,0.7557074821778785,0.839258114374034,3.1527096068035707,0.003078817975394112,0.996406427007082
oas_floor_0.0001,shuffled_labels,0,20,0.8600340652016559,0.7531945392595127,0.8315301391035549,480.70394208682217,0.4694374434441623,0.530412052350313
oas_floor_0.0001,shuffled_labels,1,1,0.8672352959444255,0.7576628710191373,0.8438948995363216,0.3522435093086227,0.00034398780205920185,0.9991236379912363
oas_floor_0.0001,shuffled_labels,1,2,0.8672048379275171,0.7572586934196758,0.8458268933539412,0.9812872693100478,0.0009582883489355936,0.9986458041593591
oas_floor_0.0001,shuffled_labels,1,5,0.8671755743426444,0.757314067972543,0.8458268933539412,1.435257014676682,0.0014016181783951974,0.9984572955787259
oas_floor_0.0001,shuffled_labels,1,10,0.8670477701148327,0.7565984418228883,0.8473724884080371,2.5108146029728498,0.0024519673857156736,0.996883289380182
oas_floor_0.0001,shuffled_labels,1,20,0.8784647487273327,0.7907069274212468,0.8392581143740341,475.29901599718465,0.46415919530975064,0.5356516950056326
oas_floor_0.0001,shuffled_labels,2,1,0.8671749771266265,0.7582767712967766,0.8442812982998454,0.2706590933920506,0.0002643155208906744,0.9994144749427208
oas_floor_0.0001,shuffled_labels,2,2,0.8671899075270718,0.7585923078945896,0.8438948995363215,0.6199083070623613,0.0006053792061155872,0.9991632138152744
oas_floor_0.0001,shuffled_labels,2,5,0.8674287939341964,0.7591048481484894,0.8435085007727976,0.9146376926370704,0.0008932008717158891,0.9990308622015214
oas_floor_0.0001,shuffled_labels,2,10,0.8671128666607741,0.7587004814686585,0.8446676970633694,1.4068713327723883,0.0013738977859105354,0.9983406851193102
oas_floor_0.0001,shuffled_labels,2,20,0.86601160032393,0.756512753601765,0.8442812982998454,448.65213953653836,0.43813685501615074,0.5616276657778024
oas_floor_0.0001,shuffled_labels,3,1,0.8668871190060414,0.7574060371567266,0.8438948995363215,1.1927596970794938,0.0011648043916791932,0.99740642036682
oas_floor_0.0001,shuffled_labels,3,2,0.8665634279243877,0.7565490198110243,0.8435085007727975,2.8091743549295956,0.002743334330985933,0.9963749096498209
oas_floor_0.0001,shuffled_labels,3,5,0.8665759694607618,0.7563886276222755,0.8419629057187017,3.6931562617538805,0.003606597911869024,0.9961141542569409
oas_floor_0.0001,shuffled_labels,3,10,0.8673941554051633,0.7582890119721819,0.8423493044822257,5.945176528128397,0.005805836453250388,0.9930677565423625
oas_floor_0.0001,shuffled_labels,3,20,0.8681693417962825,0.7620324392032648,0.8415765069551777,471.89402232073917,0.46083400617259684,0.5389578668044931
oas_floor_0.0001,shuffled_labels,4,1,0.8669372851515376,0.7574358445690627,0.8442812982998454,0.22388700723946195,0.00021863965550728706,0.9994783406125444
oas_floor_0.0001,shuffled_labels,4,2,0.8669522155519829,0.7572921150678545,0.8442812982998454,0.5842214687019424,0.0005705287780292406,0.9991943349140433
oas_floor_0.0001,shuffled_labels,4,5,0.8670232842581024,0.7574963018401408,0.8435085007727976,0.9091925330711093,0.0008878833330772551,0.9990428288871471
oas_floor_0.0001,shuffled_labels,4,10,0.8671092833646673,0.7581935881107287,0.8435085007727976,1.34334891756127,0.0013118641773059278,0.9984369703236198
oas_floor_0.0001,shuffled_labels,4,20,0.8702613895066756,0.766143538635055,0.8442812982998454,467.5760310475461,0.45661721781986925,0.5431156540884071


==> anc/artifact_v14_arxiv/results/metric_matched_controls/touchmoment_vjepa2/metric_matched_controls_summary.csv <==
metric,method,erased_dimensions,draws,mean_test_auroc,test_auroc_q025,test_auroc_q975,mean_test_auprc,mean_relative_squared_displacement
euclidean,gaussian_random,1,20,0.8671145388656241,0.8668190363800108,0.8673577102976764,0.7579942217024633,0.0008708449747872743
euclidean,gaussian_random,2,20,0.8670840509879147,0.8668450152767857,0.8672619616396207,0.7579889431252476,0.0018074626503702066
euclidean,gaussian_random,5,20,0.8671294095444676,0.8664510915914374,0.8676802069472944,0.7580907151310002,0.004382934400238107
euclidean,gaussian_random,10,20,0.8670648206321413,0.8663755139043833,0.8677790312678418,0.7581912096325434,0.009622490755247595
euclidean,gaussian_random,20,20,0.8669084396178771,0.8658190877405885,0.8685738212747457,0.758088249001052,0.019371050276937796
euclidean,learned,1,1,0.855522098187091,0.855522098187091,0.855522098187091,0.7556723421370006,0.00025331330667773005
euclidean,learned,2,1,0.840932708087977,0.840932708087977,0.840932708087977,0.7527177137928491,0.0005964916503294787
euclidean,learned,5,1,0.8032424052039014,0.8032424052039014,0.8032424052039014,0.7271209583247872,0.0016837308667452964
euclidean,learned,10,1,0.7539368479894125,0.7539368479894125,0.7539368479894125,0.6886989054645354,0.0032995349234827224
euclidean,learned,20,1,0.6550665418087045,0.6550665418087045,0.6550665418087045,0.5990094232485154,0.006043937384603887
euclidean,shuffled_labels,1,5,0.8669992761741865,0.8666029636247669,0.8671693035744573,0.7578444596062512,2.6241572254271233e-05
euclidean,shuffled_labels,2,5,0.8670169537683137,0.8665593668554666,0.8672732191615564,0.7579711763864504,6.997478517796781e-05
euclidean,shuffled_labels,5,5,0.8668619164900898,0.8659835311710928,0.8673485281014025,0.7578059891449038,0.00027166636943344304
euclidean,shuffled_labels,10,5,0.8665246088832299,0.8657599334940242,0.8675760076825869,0.7575174746630196,0.0008943356998731926
euclidean,shuffled_labels,20,5,0.8666152662747338,0.8647352899722653,0.8684264432919502,0.7580767120860894,0.0033052240190034688
euclidean,top_pca,1,1,0.8660157808360547,0.8660157808360547,0.8660157808360547,0.7561311799060059,0.33760468704850544
euclidean,top_pca,2,1,0.8694455924263453,0.8694455924263453,0.8694455924263453,0.7632128634537012,0.39974357470770483
euclidean,top_pca,5,1,0.8746628715579455,0.8746628715579455,0.8746628715579455,0.7772643012179293,0.5260430950039344
euclidean,top_pca,10,1,0.8764491446672192,0.8764491446672192,0.8764491446672192,0.7963274266478212,0.6393992332581675
euclidean,top_pca,20,1,0.8754679187499552,0.8754679187499552,0.8754679187499552,0.8367613379537897,0.7495462154190313
euclidean,variance_matched_random,1,20,0.8670756899636654,0.8666759284917429,0.867219186042345,0.757907434000919,0.0003761178684764927
euclidean,variance_matched_random,2,20,0.8670622824640656,0.8665708931246103,0.8674050844582892,0.757909977992236,0.0007557265844556206
euclidean,variance_matched_random,5,20,0.8668901648077322,0.8661486016784158,0.8673590838945173,0.7577727285820129,0.0019205672251882838
euclidean,variance_matched_random,10,20,0.8667701243881523,0.8656371757415631,0.8676436573270044,0.7576872915036857,0.003824897062859845
euclidean,variance_matched_random,20,20,0.8667527454020341,0.8657766107513216,0.8680754594382825,0.7577792807875359,0.007661437370733067
oas_floor_0.0001,gaussian_random,1,20,0.8673000938823581,0.8667539099732685,0.868631840810876,0.7585293180074301,0.0007457437642188707
oas_floor_0.0001,gaussian_random,2,20,0.8670684337890491,0.865751945729786,0.8684319376793141,0.7582834839151386,0.001335210200814289
oas_floor_0.0001,gaussian_random,5,20,0.8672174989070948,0.8655856807904272,0.8692933023418035,0.7588869029868651,0.0032536647578002634
oas_floor_0.0001,gaussian_random,10,20,0.8670104441137194,0.8643381263900203,0.8686496378482069,0.7588304804650805,0.006664769325334089
oas_floor_0.0001,gaussian_random,20,20,0.8661914817884947,0.862640256181783,0.8682590287117573,0.7588474448349384,0.01386410690284531
oas_floor_0.0001,learned,1,1,0.6181717306603537,0.6181717306603537,0.6181717306603537,0.5962195305985518,0.005405393328964675
oas_floor_0.0001,learned,2,1,0.5584555038233769,0.5584555038233769,0.5584555038233769,0.5354305033754456,0.0060097241581569165
oas_floor_0.0001,learned,5,1,0.4918145572598774,0.4918145572598774,0.4918145572598774,0.48770273219581045,0.015086862311906573
oas_floor_0.0001,learned,10,1,0.506316156604373,0.506316156604373,0.506316156604373,0.5061016886985089,0.018453710051988367
oas_floor_0.0001,learned,20,1,0.5058736195351748,0.5058736195351748,0.5058736195351748,0.4916728438009441,0.4118107273364204
oas_floor_0.0001,shuffled_labels,1,5,0.8665834943825861,0.8649032271164738,0.8672292640626456,0.7568965212960541,0.0005206795249498104
oas_floor_0.0001,shuffled_labels,2,5,0.8663793659476984,0.8642441395192173,0.8672033448874726,0.7567134322594875,0.0012854184019414753
oas_floor_0.0001,shuffled_labels,5,5,0.8665538724681026,0.864766763256404,0.8674034719750412,0.7570707658209047,0.0018321440369384514
oas_floor_0.0001,shuffled_labels,10,5,0.8665477808647211,0.8643721229118342,0.8673660265307244,0.7574978011104673,0.002804476755515327
oas_floor_0.0001,shuffled_labels,20,5,0.8685882291111753,0.8606318187138834,0.8776444128052671,0.7657180396241688,0.457836943552506
oas_floor_0.0001,top_pca,1,1,0.8660157808360547,0.8660157808360547,0.8660157808360547,0.7561311799060059,0.3376046870485049
oas_floor_0.0001,top_pca,2,1,0.8694455924263453,0.8694455924263453,0.8694455924263453,0.7632128634537012,0.3997435747077042
oas_floor_0.0001,top_pca,5,1,0.8746622743419277,0.8746622743419277,0.8746622743419277,0.7772630853059569,0.5260430950039339
oas_floor_0.0001,top_pca,10,1,0.8764491446672192,0.8764491446672192,0.8764491446672192,0.7963274266478212,0.639399233258167
oas_floor_0.0001,top_pca,20,1,0.875468515965973,0.875468515965973,0.875468515965973,0.8367623725534414,0.749546215419031
oas_floor_0.0001,variance_matched_random,1,20,0.8671142103968142,0.8661338205819751,0.8681931557849927,0.7581055050129192,0.0006972124263326093
oas_floor_0.0001,variance_matched_random,2,20,0.8668816246186777,0.8656621841623089,0.8679071341036624,0.7578444687742751,0.001209707443042739
oas_floor_0.0001,variance_matched_random,5,20,0.8667085215559147,0.8652229168508083,0.8682233599850935,0.7576852427069269,0.002889429288008666
oas_floor_0.0001,variance_matched_random,10,20,0.8666709566683946,0.8640705885444412,0.8689001699676786,0.7583591457227767,0.005584153700786408
oas_floor_0.0001,variance_matched_random,20,20,0.8657888088884855,0.8637315042199283,0.8682981314305235,0.7582195245390986,0.012630160527381099


==> anc/artifact_v14_arxiv/results/metric_matched_controls/touchmoment_vjepa2/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "selected_c": 0.1,
  "metrics": [
    "euclidean",
    "oas_floor_0.0001"
  ],
  "probe_coordinates": "original train-standardized features for all controls",
  "results": [
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 1,
      "draws": 20,
      "mean_test_auroc": 0.8671145388656241,
      "test_auroc_q025": 0.8668190363800108,
      "test_auroc_q975": 0.8673577102976764,
      "mean_test_auprc": 0.7579942217024633,
      "mean_relative_squared_displacement": 0.0008708449747872743
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 2,
      "draws": 20,
      "mean_test_auroc": 0.8670840509879147,
      "test_auroc_q025": 0.8668450152767857,
      "test_auroc_q975": 0.8672619616396207,
      "mean_test_auprc": 0.7579889431252476,
      "mean_relative_squared_displacement": 0.0018074626503702066
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 5,
      "draws": 20,
      "mean_test_auroc": 0.8671294095444676,
      "test_auroc_q025": 0.8664510915914374,
      "test_auroc_q975": 0.8676802069472944,
      "mean_test_auprc": 0.7580907151310002,
      "mean_relative_squared_displacement": 0.004382934400238107
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 10,
      "draws": 20,
      "mean_test_auroc": 0.8670648206321413,
      "test_auroc_q025": 0.8663755139043833,
      "test_auroc_q975": 0.8677790312678418,
      "mean_test_auprc": 0.7581912096325434,
      "mean_relative_squared_displacement": 0.009622490755247595
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 20,
      "draws": 20,
      "mean_test_auroc": 0.8669084396178771,
      "test_auroc_q025": 0.8658190877405885,
      "test_auroc_q975": 0.8685738212747457,
      "mean_test_auprc": 0.758088249001052,
      "mean_relative_squared_displacement": 0.019371050276937796
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 1,
      "draws": 1,
      "mean_test_auroc": 0.855522098187091,
      "test_auroc_q025": 0.855522098187091,
      "test_auroc_q975": 0.855522098187091,
      "mean_test_auprc": 0.7556723421370006,
      "mean_relative_squared_displacement": 0.00025331330667773005
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 2,
      "draws": 1,
      "mean_test_auroc": 0.840932708087977,
      "test_auroc_q025": 0.840932708087977,
      "test_auroc_q975": 0.840932708087977,
      "mean_test_auprc": 0.7527177137928491,
      "mean_relative_squared_displacement": 0.0005964916503294787
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 5,
      "draws": 1,
      "mean_test_auroc": 0.8032424052039014,
      "test_auroc_q025": 0.8032424052039014,
      "test_auroc_q975": 0.8032424052039014,
      "mean_test_auprc": 0.7271209583247872,
      "mean_relative_squared_displacement": 0.0016837308667452964
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 10,
      "draws": 1,
      "mean_test_auroc": 0.7539368479894125,
      "test_auroc_q025": 0.7539368479894125,
      "test_auroc_q975": 0.7539368479894125,
      "mean_test_auprc": 0.6886989054645354,
      "mean_relative_squared_displacement": 0.0032995349234827224
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 20,
      "draws": 1,
      "mean_test_auroc": 0.6550665418087045,
      "test_auroc_q025": 0.6550665418087045,
      "test_auroc_q975": 0.6550665418087045,
      "mean_test_auprc": 0.5990094232485154,
      "mean_relative_squared_displacement": 0.006043937384603887
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 1,
      "draws": 5,
      "mean_test_auroc": 0.8669992761741865,
      "test_auroc_q025": 0.8666029636247669,
      "test_auroc_q975": 0.8671693035744573,
      "mean_test_auprc": 0.7578444596062512,
      "mean_relative_squared_displacement": 2.6241572254271233e-05
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 2,
      "draws": 5,
      "mean_test_auroc": 0.8670169537683137,
      "test_auroc_q025": 0.8665593668554666,
      "test_auroc_q975": 0.8672732191615564,
      "mean_test_auprc": 0.7579711763864504,
      "mean_relative_squared_displacement": 6.997478517796781e-05
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 5,
      "draws": 5,
      "mean_test_auroc": 0.8668619164900898,
      "test_auroc_q025": 0.8659835311710928,
      "test_auroc_q975": 0.8673485281014025,
      "mean_test_auprc": 0.7578059891449038,
      "mean_relative_squared_displacement": 0.00027166636943344304
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 10,
      "draws": 5,
      "mean_test_auroc": 0.8665246088832299,
      "test_auroc_q025": 0.8657599334940242,
      "test_auroc_q975": 0.8675760076825869,
      "mean_test_auprc": 0.7575174746630196,
      "mean_relative_squared_displacement": 0.0008943356998731926
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 20,
      "draws": 5,
      "mean_test_auroc": 0.8666152662747338,
      "test_auroc_q025": 0.8647352899722653,
      "test_auroc_q975": 0.8684264432919502,
      "mean_test_auprc": 0.7580767120860894,
      "mean_relative_squared_displacement": 0.0033052240190034688
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 1,
      "draws": 1,
      "mean_test_auroc": 0.8660157808360547,
      "test_auroc_q025": 0.8660157808360547,
      "test_auroc_q975": 0.8660157808360547,
      "mean_test_auprc": 0.7561311799060059,
      "mean_relative_squared_displacement": 0.33760468704850544
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 2,
      "draws": 1,
      "mean_test_auroc": 0.8694455924263453,
      "test_auroc_q025": 0.8694455924263453,
      "test_auroc_q975": 0.8694455924263453,
      "mean_test_auprc": 0.7632128634537012,
      "mean_relative_squared_displacement": 0.39974357470770483
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 5,
      "draws": 1,
      "mean_test_auroc": 0.8746628715579455,
      "test_auroc_q025": 0.8746628715579455,
      "test_auroc_q975": 0.8746628715579455,
      "mean_test_auprc": 0.7772643012179293,
      "mean_relative_squared_displacement": 0.5260430950039344
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 10,
      "draws": 1,
      "mean_test_auroc": 0.8764491446672192,
      "test_auroc_q025": 0.8764491446672192,
      "test_auroc_q975": 0.8764491446672192,
      "mean_test_auprc": 0.7963274266478212,
      "mean_relative_squared_displacement": 0.6393992332581675
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 20,
      "draws": 1,
      "mean_test_auroc": 0.8754679187499552,
      "test_auroc_q025": 0.8754679187499552,
      "test_auroc_q975": 0.8754679187499552,
      "mean_test_auprc": 0.8367613379537897,
      "mean_relative_squared_displacement": 0.7495462154190313
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 1,
      "draws": 20,
      "mean_test_auroc": 0.8670756899636654,
      "test_auroc_q025": 0.8666759284917429,
      "test_auroc_q975": 0.867219186042345,
      "mean_test_auprc": 0.757907434000919,
      "mean_relative_squared_displacement": 0.0003761178684764927
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 2,
      "draws": 20,
      "mean_test_auroc": 0.8670622824640656,
      "test_auroc_q025": 0.8665708931246103,
      "test_auroc_q975": 0.8674050844582892,
      "mean_test_auprc": 0.757909977992236,
      "mean_relative_squared_displacement": 0.0007557265844556206
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 5,
      "draws": 20,
      "mean_test_auroc": 0.8668901648077322,
      "test_auroc_q025": 0.8661486016784158,
      "test_auroc_q975": 0.8673590838945173,
      "mean_test_auprc": 0.7577727285820129,
      "mean_relative_squared_displacement": 0.0019205672251882838
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 10,
      "draws": 20,
      "mean_test_auroc": 0.8667701243881523,
      "test_auroc_q025": 0.8656371757415631,
      "test_auroc_q975": 0.8676436573270044,
      "mean_test_auprc": 0.7576872915036857,
      "mean_relative_squared_displacement": 0.003824897062859845
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 20,
      "draws": 20,
      "mean_test_auroc": 0.8667527454020341,
      "test_auroc_q025": 0.8657766107513216,
      "test_auroc_q975": 0.8680754594382825,
      "mean_test_auprc": 0.7577792807875359,
      "mean_relative_squared_displacement": 0.007661437370733067
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 1,
      "draws": 20,
      "mean_test_auroc": 0.8673000938823581,
      "test_auroc_q025": 0.8667539099732685,
      "test_auroc_q975": 0.868631840810876,
      "mean_test_auprc": 0.7585293180074301,
      "mean_relative_squared_displacement": 0.0007457437642188707
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 2,
      "draws": 20,
      "mean_test_auroc": 0.8670684337890491,
      "test_auroc_q025": 0.865751945729786,
      "test_auroc_q975": 0.8684319376793141,
      "mean_test_auprc": 0.7582834839151386,
      "mean_relative_squared_displacement": 0.001335210200814289
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 5,
      "draws": 20,
      "mean_test_auroc": 0.8672174989070948,
      "test_auroc_q025": 0.8655856807904272,
      "test_auroc_q975": 0.8692933023418035,
      "mean_test_auprc": 0.7588869029868651,
      "mean_relative_squared_displacement": 0.0032536647578002634
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 10,
      "draws": 20,
      "mean_test_auroc": 0.8670104441137194,
      "test_auroc_q025": 0.8643381263900203,
      "test_auroc_q975": 0.8686496378482069,
      "mean_test_auprc": 0.7588304804650805,
      "mean_relative_squared_displacement": 0.006664769325334089
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 20,
      "draws": 20,
      "mean_test_auroc": 0.8661914817884947,
      "test_auroc_q025": 0.862640256181783,
      "test_auroc_q975": 0.8682590287117573,
      "mean_test_auprc": 0.7588474448349384,
      "mean_relative_squared_displacement": 0.01386410690284531
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 1,
      "draws": 1,
      "mean_test_auroc": 0.6181717306603537,
      "test_auroc_q025": 0.6181717306603537,
      "test_auroc_q975": 0.6181717306603537,
      "mean_test_auprc": 0.5962195305985518,
      "mean_relative_squared_displacement": 0.005405393328964675
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 2,
      "draws": 1,
      "mean_test_auroc": 0.5584555038233769,
      "test_auroc_q025": 0.5584555038233769,
      "test_auroc_q975": 0.5584555038233769,
      "mean_test_auprc": 0.5354305033754456,
      "mean_relative_squared_displacement": 0.0060097241581569165
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 5,
      "draws": 1,
      "mean_test_auroc": 0.4918145572598774,
      "test_auroc_q025": 0.4918145572598774,
      "test_auroc_q975": 0.4918145572598774,
      "mean_test_auprc": 0.48770273219581045,
      "mean_relative_squared_displacement": 0.015086862311906573
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 10,
      "draws": 1,
      "mean_test_auroc": 0.506316156604373,
      "test_auroc_q025": 0.506316156604373,
      "test_auroc_q975": 0.506316156604373,
      "mean_test_auprc": 0.5061016886985089,
      "mean_relative_squared_displacement": 0.018453710051988367
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 20,
      "draws": 1,
      "mean_test_auroc": 0.5058736195351748,
      "test_auroc_q025": 0.5058736195351748,
      "test_auroc_q975": 0.5058736195351748,
      "mean_test_auprc": 0.4916728438009441,
      "mean_relative_squared_displacement": 0.4118107273364204
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 1,
      "draws": 5,
      "mean_test_auroc": 0.8665834943825861,
      "test_auroc_q025": 0.8649032271164738,
      "test_auroc_q975": 0.8672292640626456,
      "mean_test_auprc": 0.7568965212960541,
      "mean_relative_squared_displacement": 0.0005206795249498104
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 2,
      "draws": 5,
      "mean_test_auroc": 0.8663793659476984,
      "test_auroc_q025": 0.8642441395192173,
      "test_auroc_q975": 0.8672033448874726,
      "mean_test_auprc": 0.7567134322594875,
      "mean_relative_squared_displacement": 0.0012854184019414753
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 5,
      "draws": 5,
      "mean_test_auroc": 0.8665538724681026,
      "test_auroc_q025": 0.864766763256404,
      "test_auroc_q975": 0.8674034719750412,
      "mean_test_auprc": 0.7570707658209047,
      "mean_relative_squared_displacement": 0.0018321440369384514
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 10,
      "draws": 5,
      "mean_test_auroc": 0.8665477808647211,
      "test_auroc_q025": 0.8643721229118342,
      "test_auroc_q975": 0.8673660265307244,
      "mean_test_auprc": 0.7574978011104673,
      "mean_relative_squared_displacement": 0.002804476755515327
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 20,
      "draws": 5,
      "mean_test_auroc": 0.8685882291111753,
      "test_auroc_q025": 0.8606318187138834,
      "test_auroc_q975": 0.8776444128052671,
      "mean_test_auprc": 0.7657180396241688,
      "mean_relative_squared_displacement": 0.457836943552506
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 1,
      "draws": 1,
      "mean_test_auroc": 0.8660157808360547,
      "test_auroc_q025": 0.8660157808360547,
      "test_auroc_q975": 0.8660157808360547,
      "mean_test_auprc": 0.7561311799060059,
      "mean_relative_squared_displacement": 0.3376046870485049
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 2,
      "draws": 1,
      "mean_test_auroc": 0.8694455924263453,
      "test_auroc_q025": 0.8694455924263453,
      "test_auroc_q975": 0.8694455924263453,
      "mean_test_auprc": 0.7632128634537012,
      "mean_relative_squared_displacement": 0.3997435747077042
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 5,
      "draws": 1,
      "mean_test_auroc": 0.8746622743419277,
      "test_auroc_q025": 0.8746622743419277,
      "test_auroc_q975": 0.8746622743419277,
      "mean_test_auprc": 0.7772630853059569,
      "mean_relative_squared_displacement": 0.5260430950039339
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 10,
      "draws": 1,
      "mean_test_auroc": 0.8764491446672192,
      "test_auroc_q025": 0.8764491446672192,
      "test_auroc_q975": 0.8764491446672192,
      "mean_test_auprc": 0.7963274266478212,
      "mean_relative_squared_displacement": 0.639399233258167
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 20,
      "draws": 1,
      "mean_test_auroc": 0.875468515965973,
      "test_auroc_q025": 0.875468515965973,
      "test_auroc_q975": 0.875468515965973,
      "mean_test_auprc": 0.8367623725534414,
      "mean_relative_squared_displacement": 0.749546215419031
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 1,
      "draws": 20,
      "mean_test_auroc": 0.8671142103968142,
      "test_auroc_q025": 0.8661338205819751,
      "test_auroc_q975": 0.8681931557849927,
      "mean_test_auprc": 0.7581055050129192,
      "mean_relative_squared_displacement": 0.0006972124263326093
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 2,
      "draws": 20,
      "mean_test_auroc": 0.8668816246186777,
      "test_auroc_q025": 0.8656621841623089,
      "test_auroc_q975": 0.8679071341036624,
      "mean_test_auprc": 0.7578444687742751,
      "mean_relative_squared_displacement": 0.001209707443042739
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 5,
      "draws": 20,
      "mean_test_auroc": 0.8667085215559147,
      "test_auroc_q025": 0.8652229168508083,
      "test_auroc_q975": 0.8682233599850935,
      "mean_test_auprc": 0.7576852427069269,
      "mean_relative_squared_displacement": 0.002889429288008666
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 10,
      "draws": 20,
      "mean_test_auroc": 0.8666709566683946,
      "test_auroc_q025": 0.8640705885444412,
      "test_auroc_q975": 0.8689001699676786,
      "mean_test_auprc": 0.7583591457227767,
      "mean_relative_squared_displacement": 0.005584153700786408
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 20,
      "draws": 20,
      "mean_test_auroc": 0.8657888088884855,
      "test_auroc_q025": 0.8637315042199283,
      "test_auroc_q975": 0.8682981314305235,
      "mean_test_auprc": 0.7582195245390986,
      "mean_relative_squared_displacement": 0.012630160527381099
    }
  ],
  "elapsed_seconds": 764.1924324170686
}


==> anc/artifact_v14_arxiv/results/predicate_breadth/100doh/predicate_erasure_curves.csv <==
model_family,model_id,layer,predicate,selected_c,train_negative,train_positive,val_negative,val_positive,test_negative,test_positive,method,erased_dimensions,rank0_max_abs_difference,val_auroc,val_orientation_free_auroc,test_auroc,test_orientation_free_auroc
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,euclidean,0,0.0,0.8639184397163121,0.8639184397163121,0.846780162842339,0.846780162842339
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,euclidean,1,,0.837322695035461,0.837322695035461,0.8401184307920059,0.8401184307920059
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,euclidean,2,,0.800531914893617,0.800531914893617,0.7668393782383419,0.7668393782383419
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,euclidean,3,,0.7943262411347518,0.7943262411347518,0.7379718726868986,0.7379718726868986
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,euclidean,4,,0.8031914893617021,0.8031914893617021,0.7261287934863064,0.7261287934863064
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,euclidean,5,,0.774822695035461,0.774822695035461,0.7209474463360473,0.7209474463360473
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,oas_affine_preserving,0,6.183942247162122e-14,0.8639184397163121,0.8639184397163121,0.846780162842339,0.846780162842339
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,oas_affine_preserving,1,,0.48891843971631205,0.511081560283688,0.4448556624722428,0.5551443375277572
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,oas_affine_preserving,2,,0.6431737588652482,0.6431737588652482,0.8038490007401925,0.8038490007401925
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,oas_affine_preserving,3,,0.561613475177305,0.561613475177305,0.5196150999259808,0.5196150999259808
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,oas_affine_preserving,4,,0.6281028368794326,0.6281028368794326,0.6624722427831237,0.6624722427831237
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_boardgame,0.01,1480,120,188,12,193,7,oas_affine_preserving,5,,0.6582446808510638,0.6582446808510638,0.5603256846780162,0.5603256846780162
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,euclidean,0,0.0,0.9304123711340206,0.9304123711340206,0.9487179487179487,0.9487179487179487
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,euclidean,1,,0.8951890034364262,0.8951890034364262,0.9487179487179487,0.9487179487179487
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,euclidean,2,,0.8788659793814433,0.8788659793814433,0.8912820512820513,0.8912820512820513
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,euclidean,3,,0.8797250859106529,0.8797250859106529,0.8964102564102564,0.8964102564102564
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,euclidean,4,,0.8539518900343642,0.8539518900343642,0.8512820512820513,0.8512820512820513
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,euclidean,5,,0.8745704467353952,0.8745704467353952,0.7610256410256411,0.7610256410256411
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,oas_affine_preserving,0,6.183942247162122e-14,0.9304123711340206,0.9304123711340206,0.9487179487179487,0.9487179487179487
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,oas_affine_preserving,1,,0.6065292096219931,0.6065292096219931,0.27589743589743587,0.7241025641025641
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,oas_affine_preserving,2,,0.41323024054982815,0.5867697594501718,0.4841025641025641,0.515897435897436
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,oas_affine_preserving,3,,0.46048109965635736,0.5395189003436427,0.561025641025641,0.561025641025641
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,oas_affine_preserving,4,,0.5077319587628866,0.5077319587628866,0.4307692307692308,0.5692307692307692
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_diy,0.1,1480,120,194,6,195,5,oas_affine_preserving,5,,0.7508591065292096,0.7508591065292096,0.7774358974358975,0.7774358974358975
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,euclidean,0,0.0,0.8136111111111111,0.8136111111111111,0.9051459293394777,0.9051459293394777
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,euclidean,1,,0.7711111111111111,0.7711111111111111,0.8659754224270353,0.8659754224270353
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,euclidean,2,,0.6011111111111112,0.6011111111111112,0.7995391705069125,0.7995391705069125
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,euclidean,3,,0.5416666666666666,0.5416666666666666,0.6574500768049155,0.6574500768049155
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,euclidean,4,,0.5422222222222223,0.5422222222222223,0.4930875576036866,0.5069124423963134
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,euclidean,5,,0.5294444444444445,0.5294444444444445,0.43548387096774194,0.564516129032258
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,oas_affine_preserving,0,6.183942247162122e-14,0.8136111111111111,0.8136111111111111,0.9051459293394777,0.9051459293394777
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,oas_affine_preserving,1,,0.5569444444444445,0.5569444444444445,0.7000768049155146,0.7000768049155146
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,oas_affine_preserving,2,,0.5294444444444445,0.5294444444444445,0.696236559139785,0.696236559139785
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,oas_affine_preserving,3,,0.5366666666666666,0.5366666666666666,0.5794930875576036,0.5794930875576036
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,oas_affine_preserving,4,,0.5294444444444445,0.5294444444444445,0.5556835637480799,0.5556835637480799
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_drink,0.001,1430,170,180,20,186,14,oas_affine_preserving,5,,0.5069444444444444,0.5069444444444444,0.5875576036866359,0.5875576036866359
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,euclidean,0,0.0,0.9106285714285715,0.9106285714285715,0.8658988070752777,0.8658988070752777
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,euclidean,1,,0.8178285714285715,0.8178285714285715,0.665158371040724,0.665158371040724
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,euclidean,2,,0.6164571428571428,0.6164571428571428,0.5425750719868367,0.5425750719868367
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,euclidean,3,,0.5472,0.5472,0.5351707116412999,0.5351707116412999
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,euclidean,4,,0.45348571428571427,0.5465142857142857,0.4590703414232826,0.5409296585767174
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,euclidean,5,,0.4848,0.5152,0.39037433155080214,0.6096256684491979
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,0,6.183942247162122e-14,0.9106285714285715,0.9106285714285715,0.8658988070752777,0.8658988070752777
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,1,,0.6217142857142857,0.6217142857142857,0.6713286713286714,0.6713286713286714
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,2,,0.48982857142857145,0.5101714285714285,0.5981077745783628,0.5981077745783628
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,3,,0.5942857142857143,0.5942857142857143,0.746606334841629,0.746606334841629
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,4,,0.4608,0.5392,0.4878650761003702,0.5121349238996298
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,5,,0.32685714285714285,0.6731428571428572,0.43233237350884407,0.567667626491156
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,0,0.0,0.8743455497382199,0.8743455497382199,0.8752631578947369,0.8752631578947369
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,1,,0.8481675392670157,0.8481675392670157,0.8705263157894737,0.8705263157894737
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,2,,0.7539267015706806,0.7539267015706806,0.7363157894736843,0.7363157894736843
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,3,,0.6346713205351949,0.6346713205351949,0.62,0.62
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,4,,0.5753344968004653,0.5753344968004653,0.5236842105263158,0.5236842105263158
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,5,,0.4741128563118092,0.5258871436881908,0.4994736842105263,0.5005263157894737
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,0,6.183942247162122e-14,0.8743455497382199,0.8743455497382199,0.8752631578947369,0.8752631578947369
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,1,,0.6457242582897034,0.6457242582897034,0.6963157894736842,0.6963157894736842
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,2,,0.6905177428737638,0.6905177428737638,0.46,0.54
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,3,,0.4985456660849331,0.5014543339150669,0.6394736842105263,0.6394736842105263
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,4,,0.535194880744619,0.535194880744619,0.3863157894736842,0.6136842105263158
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,5,,0.743455497382199,0.743455497382199,0.6194736842105263,0.6194736842105263
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,euclidean,0,0.0,0.9876302083333334,0.9876302083333334,0.9815789473684211,0.9815789473684211
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,euclidean,1,,0.9459635416666666,0.9459635416666666,0.8336842105263158,0.8336842105263158
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,euclidean,2,,0.6875,0.6875,0.6426315789473684,0.6426315789473684
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,euclidean,3,,0.509765625,0.509765625,0.5689473684210526,0.5689473684210526
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,euclidean,4,,0.5260416666666666,0.5260416666666666,0.5831578947368421,0.5831578947368421
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,euclidean,5,,0.5221354166666666,0.5221354166666666,0.578421052631579,0.578421052631579
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,oas_affine_preserving,0,6.183942247162122e-14,0.9876302083333334,0.9876302083333334,0.9815789473684211,0.9815789473684211
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,oas_affine_preserving,1,,0.7024739583333334,0.7024739583333334,0.7047368421052631,0.7047368421052631
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,oas_affine_preserving,2,,0.544921875,0.544921875,0.4726315789473684,0.5273684210526316
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,oas_affine_preserving,3,,0.5520833333333334,0.5520833333333334,0.4905263157894737,0.5094736842105263
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,oas_affine_preserving,4,,0.4466145833333333,0.5533854166666667,0.6252631578947369,0.6252631578947369
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_gardening,0.001,1472,128,192,8,190,10,oas_affine_preserving,5,,0.3287760416666667,0.6712239583333333,0.5747368421052632,0.5747368421052632
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,euclidean,0,0.0,0.8033854166666666,0.8033854166666666,0.8138528138528138,0.8138528138528138
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,euclidean,1,,0.6901041666666666,0.6901041666666666,0.7094757094757095,0.7094757094757095
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,euclidean,2,,0.591796875,0.591796875,0.5935545935545935,0.5935545935545935
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,euclidean,3,,0.5403645833333334,0.5403645833333334,0.5502645502645502,0.5502645502645502
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,euclidean,4,,0.5006510416666666,0.5006510416666666,0.6161616161616161,0.6161616161616161
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,euclidean,5,,0.5260416666666666,0.5260416666666666,0.6777296777296777,0.6777296777296777
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,oas_affine_preserving,0,6.183942247162122e-14,0.8033854166666666,0.8033854166666666,0.8138528138528138,0.8138528138528138
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,oas_affine_preserving,1,,0.5247395833333334,0.5247395833333334,0.5670995670995671,0.5670995670995671
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,oas_affine_preserving,2,,0.5559895833333334,0.5559895833333334,0.5541125541125541,0.5541125541125541
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,oas_affine_preserving,3,,0.59375,0.59375,0.708032708032708,0.708032708032708
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,oas_affine_preserving,4,,0.552734375,0.552734375,0.684944684944685,0.684944684944685
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_housework,0.001,1466,134,192,8,189,11,oas_affine_preserving,5,,0.4615885416666667,0.5384114583333333,0.5137085137085137,0.5137085137085137
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,euclidean,0,0.0,0.8465608465608465,0.8465608465608465,0.7743490838958534,0.7743490838958534
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,euclidean,1,,0.7845117845117845,0.7845117845117845,0.789778206364513,0.789778206364513
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,euclidean,2,,0.6262626262626263,0.6262626262626263,0.7730633236901318,0.7730633236901318
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,euclidean,3,,0.47955747955747957,0.5204425204425205,0.7254901960784313,0.7254901960784313
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,euclidean,4,,0.44492544492544495,0.555074555074555,0.6933461909353905,0.6933461909353905
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,euclidean,5,,0.4728234728234728,0.5271765271765272,0.6261652201864353,0.6261652201864353
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,0,6.183942247162122e-14,0.8465608465608465,0.8465608465608465,0.7743490838958534,0.7743490838958534
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,1,,0.7489177489177489,0.7489177489177489,0.5159112825458052,0.5159112825458052
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,2,,0.49975949975949974,0.5002405002405003,0.49019607843137253,0.5098039215686274
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,3,,0.6897546897546898,0.6897546897546898,0.45998071359691417,0.5400192864030858
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,4,,0.3362193362193362,0.6637806637806638,0.4146576663452266,0.5853423336547734
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,5,,0.42568542568542567,0.5743145743145743,0.5252330440372871,0.5252330440372871
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,euclidean,0,0.0,0.9936842105263158,0.9936842105263158,0.995475113122172,0.995475113122172
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,euclidean,1,,0.9805263157894737,0.9805263157894737,0.9827231591937474,0.9827231591937474
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,euclidean,2,,0.5663157894736842,0.5663157894736842,0.7424928013163308,0.7424928013163308
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,euclidean,3,,0.45789473684210524,0.5421052631578948,0.434800493624023,0.5651995063759769
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,euclidean,4,,0.5089473684210526,0.5089473684210526,0.3772110242698478,0.6227889757301521
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,euclidean,5,,0.5484210526315789,0.5484210526315789,0.3624023035787742,0.6375976964212258
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,oas_affine_preserving,0,6.183942247162122e-14,0.9936842105263158,0.9936842105263158,0.995475113122172,0.995475113122172
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,oas_affine_preserving,1,,0.8010526315789473,0.8010526315789473,0.8062525709584533,0.8062525709584533
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,oas_affine_preserving,2,,0.741578947368421,0.741578947368421,0.6573426573426573,0.6573426573426573
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,oas_affine_preserving,3,,0.5636842105263158,0.5636842105263158,0.39243109831345124,0.6075689016865488
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,oas_affine_preserving,4,,0.4231578947368421,0.5768421052631578,0.5014397367338543,0.5014397367338543
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_puzzle,0.001,1492,108,190,10,187,13,oas_affine_preserving,5,,0.521578947368421,0.521578947368421,0.3591114767585356,0.6408885232414644
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,euclidean,0,0.0,0.8932178932178932,0.8932178932178932,0.7438934122871946,0.7438934122871946
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,euclidean,1,,0.9259259259259259,0.9259259259259259,0.8364174685418209,0.8364174685418209
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,euclidean,2,,0.8662818662818663,0.8662818662818663,0.8808290155440415,0.8808290155440415
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,euclidean,3,,0.7094757094757095,0.7094757094757095,0.7623982235381199,0.7623982235381199
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,euclidean,4,,0.6089466089466089,0.6089466089466089,0.5847520355292376,0.5847520355292376
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,euclidean,5,,0.6065416065416065,0.6065416065416065,0.5729089563286455,0.5729089563286455
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,0,6.183942247162122e-14,0.8932178932178932,0.8932178932178932,0.7438934122871946,0.7438934122871946
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,1,,0.6204906204906205,0.6204906204906205,0.7579570688378978,0.7579570688378978
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,2,,0.6657046657046657,0.6657046657046657,0.6543301258327165,0.6543301258327165
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,3,,0.5396825396825397,0.5396825396825397,0.5277572168763879,0.5277572168763879
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,4,,0.42857142857142855,0.5714285714285714,0.6039970392301999,0.6039970392301999
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,5,,0.5387205387205387,0.5387205387205387,0.6017764618800888,0.6017764618800888
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,euclidean,0,0.0,0.8468421052631578,0.8468421052631578,0.8610526315789474,0.8610526315789474
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,euclidean,1,,0.5915789473684211,0.5915789473684211,0.6884210526315789,0.6884210526315789
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,euclidean,2,,0.5094736842105263,0.5094736842105263,0.6163157894736843,0.6163157894736843
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,euclidean,3,,0.5673684210526316,0.5673684210526316,0.6626315789473685,0.6626315789473685
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,euclidean,4,,0.49736842105263157,0.5026315789473684,0.61,0.61
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,euclidean,5,,0.4994736842105263,0.5005263157894737,0.6094736842105263,0.6094736842105263
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,0,6.183942247162122e-14,0.8468421052631578,0.8468421052631578,0.8610526315789474,0.8610526315789474
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,1,,0.6431578947368422,0.6431578947368422,0.7610526315789473,0.7610526315789473
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,2,,0.5236842105263158,0.5236842105263158,0.7336842105263158,0.7336842105263158
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,3,,0.6031578947368421,0.6031578947368421,0.53,0.53
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,4,,0.5463157894736842,0.5463157894736842,0.5768421052631579,0.5768421052631579
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,5,,0.4921052631578947,0.5078947368421053,0.3952631578947368,0.6047368421052632
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,0,0.0,0.8708791208791209,0.8708791208791209,0.8921841210997837,0.8921841210997837
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,1,,0.8402197802197802,0.8402197802197802,0.8890948409020698,0.8890948409020698
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,2,,0.763956043956044,0.763956043956044,0.848316342292246,0.848316342292246
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,3,,0.7113186813186814,0.7113186813186814,0.7857069302852435,0.7857069302852435
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,4,,0.6437362637362637,0.6437362637362637,0.7326742868911543,0.7326742868911543
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,5,,0.630989010989011,0.630989010989011,0.6968386365976728,0.6968386365976728
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,0,6.183942247162122e-14,0.8708791208791209,0.8708791208791209,0.8921841210997837,0.8921841210997837
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,1,,0.6147252747252747,0.6147252747252747,0.5504067552260323,0.5504067552260323
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,2,,0.5353846153846153,0.5353846153846153,0.6163113994439295,0.6163113994439295
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,3,,0.532967032967033,0.532967032967033,0.5171455050973123,0.5171455050973123
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,4,,0.49516483516483517,0.5048351648351648,0.5645144681289259,0.5645144681289259
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,5,,0.5286813186813187,0.5286813186813187,0.5302234579343013,0.5302234579343013
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,euclidean,0,0.0,0.788244766505636,0.788244766505636,0.8459973553046486,0.8459973553046486
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,euclidean,1,,0.7718397745571659,0.7718397745571659,0.824839792493134,0.824839792493134
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,euclidean,2,,0.7155797101449275,0.7155797101449275,0.8104974061641745,0.8104974061641745
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,euclidean,3,,0.6563003220611916,0.6563003220611916,0.7674702471772963,0.7674702471772963
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,euclidean,4,,0.6077898550724637,0.6077898550724637,0.7233241786186553,0.7233241786186553
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,euclidean,5,,0.59591384863124,0.59591384863124,0.7032855253789034,0.7032855253789034
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,0,6.183942247162122e-14,0.788244766505636,0.788244766505636,0.8459973553046486,0.8459973553046486
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,1,,0.5452898550724637,0.5452898550724637,0.4479707049130302,0.5520292950869699
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,2,,0.5041264090177133,0.5041264090177133,0.5539619570745601,0.5539619570745601
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,3,,0.5281803542673108,0.5281803542673108,0.5237513986369647,0.5237513986369647
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,4,,0.49627616747181963,0.5037238325281803,0.5419591089411047,0.5419591089411047
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,5,,0.5232487922705314,0.5232487922705314,0.46495778659342896,0.5350422134065711
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,euclidean,0,0.0,0.7206379240437897,0.7206379240437897,0.7118279569892473,0.7118279569892473
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,euclidean,1,,0.6876604946614407,0.6876604946614407,0.7248745519713262,0.7248745519713262
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,euclidean,2,,0.6683335585889986,0.6683335585889986,0.7204301075268817,0.7204301075268817
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,euclidean,3,,0.6463035545343966,0.6463035545343966,0.7096774193548387,0.7096774193548387
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,euclidean,4,,0.5933234220840654,0.5933234220840654,0.6567741935483871,0.6567741935483871
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,euclidean,5,,0.6098121367752399,0.6098121367752399,0.654336917562724,0.654336917562724
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,oas_affine_preserving,0,6.183942247162122e-14,0.7206379240437897,0.7206379240437897,0.7118279569892473,0.7118279569892473
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,oas_affine_preserving,1,,0.5522367887552372,0.5522367887552372,0.3987096774193548,0.6012903225806452
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,oas_affine_preserving,2,,0.5349371536694147,0.5349371536694147,0.48401433691756274,0.5159856630824373
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,oas_affine_preserving,3,,0.4946614407352345,0.5053385592647655,0.4385663082437276,0.5614336917562723
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,oas_affine_preserving,4,,0.434923638329504,0.565076361670496,0.4064516129032258,0.5935483870967742
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,left_hand_present,0.01,359,1241,49,151,45,155,oas_affine_preserving,5,,0.4219489120151372,0.5780510879848628,0.39182795698924733,0.6081720430107527
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,0,0.0,0.8012210989890902,0.8012210989890902,0.8483368935001526,0.8483368935001526
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,1,,0.7642878590731659,0.7642878590731659,0.8256535449089615,0.8256535449089615
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,2,,0.7068361525372836,0.7068361525372836,0.8102939680602177,0.8102939680602177
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,3,,0.6488839955960364,0.6488839955960364,0.7629946088902452,0.7629946088902452
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,4,,0.6102492243018717,0.6102492243018717,0.7233241786186553,0.7233241786186553
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,5,,0.6051446301671505,0.6051446301671505,0.7021666158071407,0.7021666158071407
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,0,6.183942247162122e-14,0.8012210989890902,0.8012210989890902,0.8483368935001526,0.8483368935001526
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,1,,0.5857271544389951,0.5857271544389951,0.44929305258874985,0.5507069474112501
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,2,,0.5329796817135422,0.5329796817135422,0.5574204048418269,0.5574204048418269
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,3,,0.5286758082274047,0.5286758082274047,0.5309734513274337,0.5309734513274337
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,4,,0.49434491041937745,0.5056550895806226,0.5495880378394873,0.5495880378394873
vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,5,,0.5228705835251727,0.5228705835251727,0.4652629437493643,0.5347370562506357
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,euclidean,0,0.0,0.910904255319149,0.910904255319149,0.9289415247964471,0.9289415247964471
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,euclidean,1,,0.6843971631205674,0.6843971631205674,0.692079940784604,0.692079940784604
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,euclidean,2,,0.4703014184397163,0.5296985815602837,0.5440414507772021,0.5440414507772021
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,euclidean,3,,0.4605496453900709,0.5394503546099291,0.5988156920799408,0.5988156920799408
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,euclidean,4,,0.5638297872340425,0.5638297872340425,0.43671354552183567,0.5632864544781644
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,euclidean,5,,0.3905141843971631,0.6094858156028369,0.39378238341968913,0.6062176165803108
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,oas_affine_preserving,0,5.0182080713057076e-14,0.910904255319149,0.910904255319149,0.9289415247964471,0.9289415247964471
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,oas_affine_preserving,1,,0.587322695035461,0.587322695035461,0.5492227979274611,0.5492227979274611
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,oas_affine_preserving,2,,0.5961879432624113,0.5961879432624113,0.6491487786824575,0.6491487786824575
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,oas_affine_preserving,3,,0.6431737588652482,0.6431737588652482,0.5529237601776462,0.5529237601776462
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,oas_affine_preserving,4,,0.5469858156028369,0.5469858156028369,0.6728349370836417,0.6728349370836417
dinov2,facebook/dinov2-base,layer_12,genre_boardgame,1e-05,1480,120,188,12,193,7,oas_affine_preserving,5,,0.4144503546099291,0.5855496453900709,0.43449296817172467,0.5655070318282753
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,euclidean,0,0.0,0.8943298969072165,0.8943298969072165,0.796923076923077,0.796923076923077
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,euclidean,1,,0.8118556701030928,0.8118556701030928,0.6246153846153846,0.6246153846153846
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,euclidean,2,,0.5446735395189003,0.5446735395189003,0.3292307692307692,0.6707692307692308
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,euclidean,3,,0.47508591065292094,0.5249140893470791,0.39384615384615385,0.6061538461538462
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,euclidean,4,,0.5592783505154639,0.5592783505154639,0.4574358974358974,0.5425641025641026
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,euclidean,5,,0.44501718213058417,0.5549828178694158,0.5292307692307693,0.5292307692307693
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,oas_affine_preserving,0,5.0182080713057076e-14,0.8943298969072165,0.8943298969072165,0.796923076923077,0.796923076923077
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,oas_affine_preserving,1,,0.8178694158075601,0.8178694158075601,0.5958974358974359,0.5958974358974359
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,oas_affine_preserving,2,,0.7783505154639175,0.7783505154639175,0.3569230769230769,0.6430769230769231
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,oas_affine_preserving,3,,0.8170103092783505,0.8170103092783505,0.5425641025641026,0.5425641025641026
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,oas_affine_preserving,4,,0.48109965635738833,0.5189003436426116,0.4512820512820513,0.5487179487179488
dinov2,facebook/dinov2-base,layer_12,genre_diy,1e-05,1480,120,194,6,195,5,oas_affine_preserving,5,,0.5154639175257731,0.5154639175257731,0.5866666666666667,0.5866666666666667
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,euclidean,0,0.0,0.8313888888888888,0.8313888888888888,0.8870967741935484,0.8870967741935484
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,euclidean,1,,0.8252777777777778,0.8252777777777778,0.9420122887864824,0.9420122887864824
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,euclidean,2,,0.7630555555555556,0.7630555555555556,0.9516129032258065,0.9516129032258065
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,euclidean,3,,0.7361111111111112,0.7361111111111112,0.9074500768049155,0.9074500768049155
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,euclidean,4,,0.735,0.735,0.8344854070660522,0.8344854070660522
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,euclidean,5,,0.6933333333333334,0.6933333333333334,0.7788018433179723,0.7788018433179723
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,oas_affine_preserving,0,5.0182080713057076e-14,0.8313888888888888,0.8313888888888888,0.8870967741935484,0.8870967741935484
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,oas_affine_preserving,1,,0.565,0.565,0.5975422427035331,0.5975422427035331
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,oas_affine_preserving,2,,0.5675,0.5675,0.6013824884792627,0.6013824884792627
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,oas_affine_preserving,3,,0.4708333333333333,0.5291666666666667,0.5576036866359447,0.5576036866359447
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,oas_affine_preserving,4,,0.5263888888888889,0.5263888888888889,0.5483870967741935,0.5483870967741935
dinov2,facebook/dinov2-base,layer_12,genre_drink,0.01,1430,170,180,20,186,14,oas_affine_preserving,5,,0.5252777777777777,0.5252777777777777,0.40284178187403996,0.59715821812596
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,euclidean,0,0.0,0.8900571428571429,0.8900571428571429,0.8284656519950637,0.8284656519950637
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,euclidean,1,,0.8182857142857143,0.8182857142857143,0.7174002468120115,0.7174002468120115
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,euclidean,2,,0.6281142857142857,0.6281142857142857,0.497737556561086,0.502262443438914
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,euclidean,3,,0.5702857142857143,0.5702857142857143,0.37638831756478813,0.6236116824352118
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,euclidean,4,,0.48845714285714287,0.5115428571428571,0.423282599753188,0.5767174002468121
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,euclidean,5,,0.4948571428571429,0.5051428571428571,0.376799670917318,0.623200329082682
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,0,5.0182080713057076e-14,0.8900571428571429,0.8900571428571429,0.8284656519950637,0.8284656519950637
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,1,,0.5609142857142857,0.5609142857142857,0.6725627313862608,0.6725627313862608
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,2,,0.5501714285714285,0.5501714285714285,0.4611271081859317,0.5388728918140683
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,3,,0.6013714285714286,0.6013714285714286,0.5606746194981489,0.5606746194981489
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,4,,0.4498285714285714,0.5501714285714285,0.5470999588646648,0.5470999588646648
dinov2,facebook/dinov2-base,layer_12,genre_food,0.001,1445,155,175,25,187,13,oas_affine_preserving,5,,0.5682285714285714,0.5682285714285714,0.6170300287947347,0.6170300287947347
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,0,0.0,0.8708551483420593,0.8708551483420593,0.8789473684210526,0.8789473684210526
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,1,,0.8301337987201861,0.8301337987201861,0.8705263157894737,0.8705263157894737
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,2,,0.7643979057591623,0.7643979057591623,0.7752631578947369,0.7752631578947369
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,3,,0.6189645142524723,0.6189645142524723,0.7894736842105263,0.7894736842105263
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,4,,0.5119255381035486,0.5119255381035486,0.7094736842105264,0.7094736842105264
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,euclidean,5,,0.462478184991274,0.537521815008726,0.7078947368421052,0.7078947368421052
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,0,5.0182080713057076e-14,0.8708551483420593,0.8708551483420593,0.8789473684210526,0.8789473684210526
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,1,,0.5043630017452007,0.5043630017452007,0.7063157894736842,0.7063157894736842
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,2,,0.6468877254217569,0.6468877254217569,0.7657894736842106,0.7657894736842106
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,3,,0.537521815008726,0.537521815008726,0.5615789473684211,0.5615789473684211
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,4,,0.493891797556719,0.506108202443281,0.5010526315789474,0.5010526315789474
dinov2,facebook/dinov2-base,layer_12,genre_furniture,0.01,1480,120,191,9,190,10,oas_affine_preserving,5,,0.6666666666666666,0.6666666666666666,0.5442105263157895,0.5442105263157895
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,euclidean,0,0.0,0.9869791666666666,0.9869791666666666,0.9710526315789474,0.9710526315789474
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,euclidean,1,,0.970703125,0.970703125,0.9157894736842105,0.9157894736842105
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,euclidean,2,,0.9388020833333334,0.9388020833333334,0.9284210526315789,0.9284210526315789
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,euclidean,3,,0.9075520833333334,0.9075520833333334,0.911578947368421,0.911578947368421
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,euclidean,4,,0.8697916666666666,0.8697916666666666,0.9815789473684211,0.9815789473684211
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,euclidean,5,,0.9388020833333334,0.9388020833333334,0.9857894736842105,0.9857894736842105
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,oas_affine_preserving,0,5.0182080713057076e-14,0.9869791666666666,0.9869791666666666,0.9710526315789474,0.9710526315789474
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,oas_affine_preserving,1,,0.8326822916666666,0.8326822916666666,0.7578947368421053,0.7578947368421053
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,oas_affine_preserving,2,,0.8313802083333334,0.8313802083333334,0.6705263157894736,0.6705263157894736
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,oas_affine_preserving,3,,0.47265625,0.52734375,0.7036842105263158,0.7036842105263158
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,oas_affine_preserving,4,,0.6373697916666666,0.6373697916666666,0.6994736842105264,0.6994736842105264
dinov2,facebook/dinov2-base,layer_12,genre_gardening,10.0,1472,128,192,8,190,10,oas_affine_preserving,5,,0.6432291666666666,0.6432291666666666,0.5505263157894736,0.5505263157894736
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,euclidean,0,0.0,0.880859375,0.880859375,0.8754208754208754,0.8754208754208754
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,euclidean,1,,0.8014322916666666,0.8014322916666666,0.8672438672438673,0.8672438672438673
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,euclidean,2,,0.755859375,0.755859375,0.7893217893217893,0.7893217893217893
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,euclidean,3,,0.6484375,0.6484375,0.7296777296777297,0.7296777296777297
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,euclidean,4,,0.501953125,0.501953125,0.7388167388167388,0.7388167388167388
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,euclidean,5,,0.4967447916666667,0.5032552083333333,0.7561327561327561,0.7561327561327561
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,oas_affine_preserving,0,5.0182080713057076e-14,0.880859375,0.880859375,0.8754208754208754,0.8754208754208754
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,oas_affine_preserving,1,,0.4713541666666667,0.5286458333333333,0.5738335738335738,0.5738335738335738
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,oas_affine_preserving,2,,0.6848958333333334,0.6848958333333334,0.6147186147186147,0.6147186147186147
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,oas_affine_preserving,3,,0.525390625,0.525390625,0.4598364598364598,0.5401635401635402
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,oas_affine_preserving,4,,0.53515625,0.53515625,0.4458874458874459,0.5541125541125541
dinov2,facebook/dinov2-base,layer_12,genre_housework,0.01,1466,134,192,8,189,11,oas_affine_preserving,5,,0.5104166666666666,0.5104166666666666,0.4757094757094757,0.5242905242905243
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,euclidean,0,0.0,0.9725829725829725,0.9725829725829725,0.7900996464159434,0.7900996464159434
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,euclidean,1,,0.8605098605098606,0.8605098605098606,0.8325297332047573,0.8325297332047573
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,euclidean,2,,0.6671476671476672,0.6671476671476672,0.7884924461587914,0.7884924461587914
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,euclidean,3,,0.4834054834054834,0.5165945165945166,0.6891674702667953,0.6891674702667953
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,euclidean,4,,0.392977392977393,0.607022607022607,0.6174863387978142,0.6174863387978142
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,euclidean,5,,0.3872053872053872,0.6127946127946128,0.5801992928318869,0.5801992928318869
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,0,5.0182080713057076e-14,0.9725829725829725,0.9725829725829725,0.7900996464159434,0.7900996464159434
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,1,,0.8754208754208754,0.8754208754208754,0.5043394406943105,0.5043394406943105
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,2,,0.5093795093795094,0.5093795093795094,0.47958855673416906,0.5204114432658309
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,3,,0.7272727272727273,0.7272727272727273,0.5940212150433944,0.5940212150433944
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,4,,0.493987493987494,0.506012506012506,0.35679845708775315,0.6432015429122468
dinov2,facebook/dinov2-base,layer_12,genre_packing,0.01,1464,136,189,11,183,17,oas_affine_preserving,5,,0.6613756613756614,0.6613756613756614,0.539376406300225,0.539376406300225
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,euclidean,0,0.0,0.9810526315789474,0.9810526315789474,0.9872480460715755,0.9872480460715755
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,euclidean,1,,0.5847368421052631,0.5847368421052631,0.6972439325380502,0.6972439325380502
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,euclidean,2,,0.26894736842105266,0.7310526315789474,0.38831756478815305,0.611682435211847
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,euclidean,3,,0.5821052631578948,0.5821052631578948,0.5569724393253805,0.5569724393253805
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,euclidean,4,,0.48894736842105263,0.5110526315789474,0.5368161250514192,0.5368161250514192
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,euclidean,5,,0.4321052631578947,0.5678947368421052,0.5100781571369807,0.5100781571369807
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,oas_affine_preserving,0,5.0182080713057076e-14,0.9810526315789474,0.9810526315789474,0.9872480460715755,0.9872480460715755
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,oas_affine_preserving,1,,0.7426315789473684,0.7426315789473684,0.7634718222953517,0.7634718222953517
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,oas_affine_preserving,2,,0.6857894736842105,0.6857894736842105,0.6186754422048539,0.6186754422048539
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,oas_affine_preserving,3,,0.47421052631578947,0.5257894736842106,0.4853969559851913,0.5146030440148087
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,oas_affine_preserving,4,,0.32894736842105265,0.6710526315789473,0.37227478403948994,0.62772521596051
dinov2,facebook/dinov2-base,layer_12,genre_puzzle,0.0001,1492,108,190,10,187,13,oas_affine_preserving,5,,0.4126315789473684,0.5873684210526315,0.3467708761826409,0.6532291238173591
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,euclidean,0,0.0,0.974987974987975,0.974987974987975,0.8889711324944486,0.8889711324944486
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,euclidean,1,,0.9365079365079365,0.9365079365079365,0.9770540340488527,0.9770540340488527
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,euclidean,2,,0.911976911976912,0.911976911976912,0.9585492227979274,0.9585492227979274
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,euclidean,3,,0.8475228475228476,0.8475228475228476,0.8837897853441895,0.8837897853441895
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,euclidean,4,,0.7619047619047619,0.7619047619047619,0.7609178386380459,0.7609178386380459
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,euclidean,5,,0.6483886483886484,0.6483886483886484,0.6676535899333826,0.6676535899333826
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,0,5.0182080713057076e-14,0.974987974987975,0.974987974987975,0.8889711324944486,0.8889711324944486
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,1,,0.5531505531505532,0.5531505531505532,0.5840118430792006,0.5840118430792006
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,2,,0.6402116402116402,0.6402116402116402,0.6632124352331606,0.6632124352331606
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,3,,0.5055315055315055,0.5055315055315055,0.43449296817172467,0.5655070318282753
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,4,,0.6233766233766234,0.6233766233766234,0.40266469282013323,0.5973353071798668
dinov2,facebook/dinov2-base,layer_12,genre_repair,0.01,1497,103,189,11,193,7,oas_affine_preserving,5,,0.5695045695045695,0.5695045695045695,0.6239822353811991,0.6239822353811991
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,euclidean,0,0.0,0.8763157894736842,0.8763157894736842,0.8210526315789474,0.8210526315789474
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,euclidean,1,,0.8057894736842105,0.8057894736842105,0.7289473684210527,0.7289473684210527
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,euclidean,2,,0.46421052631578946,0.5357894736842106,0.62,0.62
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,euclidean,3,,0.6410526315789473,0.6410526315789473,0.6331578947368421,0.6331578947368421
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,euclidean,4,,0.5968421052631578,0.5968421052631578,0.6873684210526316,0.6873684210526316
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,euclidean,5,,0.4326315789473684,0.5673684210526315,0.7268421052631578,0.7268421052631578
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,0,5.0182080713057076e-14,0.8763157894736842,0.8763157894736842,0.8210526315789474,0.8210526315789474
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,1,,0.58,0.58,0.7463157894736843,0.7463157894736843
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,2,,0.43894736842105264,0.5610526315789474,0.45789473684210524,0.5421052631578948
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,3,,0.4342105263157895,0.5657894736842105,0.6552631578947369,0.6552631578947369
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,4,,0.3021052631578947,0.6978947368421053,0.4231578947368421,0.5768421052631578
dinov2,facebook/dinov2-base,layer_12,genre_study,0.001,1479,121,190,10,190,10,oas_affine_preserving,5,,0.28210526315789475,0.7178947368421053,0.5768421052631579,0.5768421052631579
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,0,0.0,0.892087912087912,0.892087912087912,0.8888888888888888,0.8888888888888888
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,1,,0.8718681318681318,0.8718681318681318,0.8894037689218413,0.8894037689218413
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,2,,0.8226373626373626,0.8226373626373626,0.8573782308722068,0.8573782308722068
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,3,,0.7140659340659341,0.7140659340659341,0.8145402121305736,0.8145402121305736
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,4,,0.611978021978022,0.611978021978022,0.7364843991350015,0.7364843991350015
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,euclidean,5,,0.5820879120879121,0.5820879120879121,0.6526619297703635,0.6526619297703635
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,0,5.0182080713057076e-14,0.892087912087912,0.892087912087912,0.8888888888888888,0.8888888888888888
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,1,,0.5446153846153846,0.5446153846153846,0.5232210894861498,0.5232210894861498
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,2,,0.4898901098901099,0.5101098901098902,0.448563484708063,0.5514365152919369
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,3,,0.6447252747252747,0.6447252747252747,0.5336216661517866,0.5336216661517866
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,4,,0.4440659340659341,0.5559340659340659,0.47399855833590776,0.5260014416640922
dinov2,facebook/dinov2-base,layer_12,genre_vlog,0.01,1415,185,130,70,117,83,oas_affine_preserving,5,,0.5592307692307692,0.5592307692307692,0.6387601688806508,0.6387601688806508
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,euclidean,0,0.0,0.7325885668276972,0.7325885668276972,0.8024616010578781,0.8024616010578781
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,euclidean,1,,0.7083333333333334,0.7083333333333334,0.7660461804495982,0.7660461804495982
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,euclidean,2,,0.6669685990338164,0.6669685990338164,0.7248499643983318,0.7248499643983318
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,euclidean,3,,0.597121578099839,0.597121578099839,0.6818228054114536,0.6818228054114536
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,euclidean,4,,0.5779991948470209,0.5779991948470209,0.665344318990947,0.665344318990947
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,euclidean,5,,0.5564613526570048,0.5564613526570048,0.6409317465161225,0.6409317465161225
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,0,5.0182080713057076e-14,0.7325885668276972,0.7325885668276972,0.8024616010578781,0.8024616010578781
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,1,,0.4588365539452496,0.5411634460547504,0.5010680500457736,0.5010680500457736
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,2,,0.4727254428341385,0.5272745571658615,0.589461906215034,0.589461906215034
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,3,,0.5691425120772947,0.5691425120772947,0.5154104363747329,0.5154104363747329
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,4,,0.5031199677938808,0.5031199677938808,0.4856067541450514,0.5143932458549486
dinov2,facebook/dinov2-base,layer_12,multi_hand,0.01,629,971,92,108,87,113,oas_affine_preserving,5,,0.49144524959742353,0.5085547504025765,0.5239548367409216,0.5239548367409216
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,euclidean,0,0.0,0.6504933099067441,0.6504933099067441,0.7056630824372759,0.7056630824372759
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,euclidean,1,,0.6141370455466955,0.6141370455466955,0.6219354838709678,0.6219354838709678
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,euclidean,2,,0.5189890525746722,0.5189890525746722,0.5657347670250896,0.5657347670250896
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,euclidean,3,,0.4370860927152318,0.5629139072847682,0.5043727598566308,0.5043727598566308
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,euclidean,4,,0.45384511420462226,0.5461548857953777,0.4875985663082437,0.5124014336917563
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,euclidean,5,,0.48182186781997566,0.5181781321800243,0.4540501792114695,0.5459498207885305
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,oas_affine_preserving,0,5.0182080713057076e-14,0.6504933099067441,0.6504933099067441,0.7056630824372759,0.7056630824372759
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,oas_affine_preserving,1,,0.5254764157318557,0.5254764157318557,0.5575627240143369,0.5575627240143369
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,oas_affine_preserving,2,,0.4328963373428842,0.5671036626571158,0.5479569892473118,0.5479569892473118
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,oas_affine_preserving,3,,0.5388566022435465,0.5388566022435465,0.5374910394265233,0.5374910394265233
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,oas_affine_preserving,4,,0.5276388701175835,0.5276388701175835,0.5088172043010752,0.5088172043010752
dinov2,facebook/dinov2-base,layer_12,left_hand_present,0.001,359,1241,49,151,45,155,oas_affine_preserving,5,,0.4811461008244357,0.5188538991755642,0.5647311827956989,0.5647311827956989
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,0,0.0,0.7228505655089581,0.7228505655089581,0.79778252466687,0.79778252466687
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,1,,0.7001301171053949,0.7001301171053949,0.7630963279422236,0.7630963279422236
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,2,,0.6728055249724753,0.6728055249724753,0.72301902146272,0.72301902146272
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,3,,0.5960364327895106,0.5960364327895106,0.6830434340351947,0.6830434340351947
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,4,,0.5639075167650885,0.5639075167650885,0.6596480520801546,0.6596480520801546
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,euclidean,5,,0.5452907616855169,0.5452907616855169,0.6385922083206185,0.6385922083206185
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,0,5.0182080713057076e-14,0.7228505655089581,0.7228505655089581,0.79778252466687,0.79778252466687
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,1,,0.469422480232209,0.530577519767791,0.5060522835927169,0.5060522835927169
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,2,,0.4915423881493344,0.5084576118506656,0.5960736445936324,0.5960736445936324
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,3,,0.5439895906315684,0.5439895906315684,0.5269046892482963,0.5269046892482963
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,4,,0.4629166249624662,0.5370833750375338,0.480622520598108,0.5193774794018919
dinov2,facebook/dinov2-base,layer_12,both_hand_sides,0.01,645,955,97,103,87,113,oas_affine_preserving,5,,0.475227704934441,0.524772295065559,0.5139863696470349,0.5139863696470349


==> anc/artifact_v14_arxiv/results/predicate_breadth/100doh/summary.json <==
{
  "models": {
    "vjepa2": [
      "genre_boardgame",
      "genre_diy",
      "genre_drink",
      "genre_food",
      "genre_furniture",
      "genre_gardening",
      "genre_housework",
      "genre_packing",
      "genre_puzzle",
      "genre_repair",
      "genre_study",
      "genre_vlog",
      "multi_hand",
      "left_hand_present",
      "both_hand_sides"
    ],
    "dinov2": [
      "genre_boardgame",
      "genre_diy",
      "genre_drink",
      "genre_food",
      "genre_furniture",
      "genre_gardening",
      "genre_housework",
      "genre_packing",
      "genre_puzzle",
      "genre_repair",
      "genre_study",
      "genre_vlog",
      "multi_hand",
      "left_hand_present",
      "both_hand_sides"
    ]
  },
  "predicate_count": 15,
  "interpretation": "breadth stress test; source genres and annotated hand attributes are not treated as independent datasets",
  "rows": 360,
  "elapsed_seconds": 25.044384874985553
}


==> anc/artifact_v14_arxiv/results/regularization/100doh_vjepa2/regularization_geometry.csv <==
regularization,c,method,erased_dimensions,converged,iterations,coefficient_norm,coefficient_cosine_to_rank0,val_auroc,test_auroc,test_auprc,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio
l2,1e-05,euclidean,0,1,17,0.022142733942381466,1.0,0.7526,0.737,0.7305146202814014,0.0,0.0,1.0
l2,1e-05,euclidean,1,1,7,0.0021694947687102575,-1.370916022291675e-15,0.5257,0.451,0.45813070035188286,45.541275460385556,0.04447390181678277,0.9555260981832173
l2,1e-05,euclidean,2,1,5,0.0006390614182826687,-4.075060386906214e-15,0.5133,0.4524,0.4613701252039919,202.64359360661126,0.1978941343814563,0.8021058656185437
l2,1e-05,oas_affine_preserving,0,1,17,0.022142733942381525,1.0,0.7526,0.737,0.7305146202814014,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,1e-05,oas_affine_preserving,1,1,16,0.013129701123100248,-1.2775673940997159e-15,0.5924,0.6627,0.6468794767973115,82.84182641766918,0.08090022111100506,0.9190810844034281
l2,1e-05,oas_affine_preserving,2,1,5,0.009067354463747603,-7.583284806679588e-16,0.6982,0.6765,0.705885650238095,269.1179243613185,0.2628104730091001,0.7371732636658789
l2,0.0001,euclidean,0,1,22,0.11671004067608655,1.0000000000000002,0.8002,0.7852,0.7912396630827178,0.0,0.0,1.0
l2,0.0001,euclidean,1,1,20,0.04527983407172459,-4.18017865635445e-16,0.6007,0.5959,0.5925446525819956,29.52784119924597,0.028835782421138642,0.9711642175788614
l2,0.0001,euclidean,2,1,17,0.011843479340017664,-1.965835329879871e-15,0.5382,0.4636,0.46129834475815024,52.856654339407505,0.05161782650332764,0.9483821734966723
l2,0.0001,oas_affine_preserving,0,1,22,0.11671004067608652,1.0000000000000002,0.8002,0.7852,0.7912396630827178,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,0.0001,oas_affine_preserving,1,1,21,0.059756258024008004,-2.3707649755692863e-16,0.6646,0.6886,0.684699575845393,49.80898387173387,0.04864158581224011,0.9513427371434682
l2,0.0001,oas_affine_preserving,2,1,17,0.04691473307726618,-7.227459512355148e-16,0.6204,0.5342,0.5135202311795656,113.95521610806674,0.11128439073053392,0.8885411641631933
l2,0.001,euclidean,0,1,41,0.42603360221720493,1.0,0.8603,0.8526,0.859419593241146,0.0,0.0,1.0
l2,0.001,euclidean,1,1,47,0.2167930659161851,-3.286843779847898e-17,0.7389,0.7276,0.7487541604829943,10.378573878797022,0.010135326053512717,0.9898646739464874
l2,0.001,euclidean,2,1,43,0.16488806847298484,-6.636600018002326e-17,0.6347,0.6586,0.6647283004932055,27.499132845401974,0.026854621919337865,0.9731453780806621
l2,0.001,oas_affine_preserving,0,1,41,0.42603360221700726,1.0,0.8603,0.8526,0.859419593241146,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,0.001,oas_affine_preserving,1,1,42,0.23735430533728913,8.920570534258707e-16,0.6735,0.6772,0.7266288627494509,36.824345043066195,0.03596127445611933,0.9639805658628273
l2,0.001,oas_affine_preserving,2,1,39,0.1583240726731754,2.556945067341619e-15,0.5467,0.5589,0.5748585278950114,49.77487505786472,0.048608276423696015,0.9513072829111234
l2,0.01,euclidean,0,1,93,1.4506380034903033,0.9999999999999998,0.8858,0.89,0.8966199158088269,0.0,0.0,1.0
l2,0.01,euclidean,1,1,88,0.7798046694706234,1.3954901195307914e-16,0.8318,0.8298,0.842954126035063,2.7685352956161533,0.0027036477496251497,0.9972963522503748
l2,0.01,euclidean,2,1,95,0.5582324824990522,2.741991290453331e-16,0.7804,0.7846,0.7964095149097982,7.4004713013079275,0.007227022755183523,0.9927729772448166
l2,0.01,oas_affine_preserving,0,1,93,1.4506380034125017,1.0,0.8858,0.89,0.8966199158088269,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,0.01,oas_affine_preserving,1,1,108,0.6730249627912046,-3.070320911088744e-15,0.5839,0.6211,0.6484811520004805,27.69027786064664,0.027041286973287733,0.9727532508890423
l2,0.01,oas_affine_preserving,2,1,109,0.389357692319903,-1.1925863558043692e-14,0.4937,0.5427,0.5491929553906431,38.034193976577185,0.03714276755525116,0.96243901607341
l2,0.1,euclidean,0,1,221,4.521964774117136,1.0,0.8766,0.886,0.8933971351247216,0.0,0.0,1.0
l2,0.1,euclidean,1,1,235,2.526203240928445,-7.410621207734816e-17,0.8664,0.8458,0.8682879714373948,0.9475917812289947,0.0009253825988564401,0.9990746174011436
l2,0.1,euclidean,2,1,265,1.8791392200122137,-2.1313001851983775e-16,0.83,0.8429,0.8536535321455943,2.1375537274712753,0.0020874548119836672,0.9979125451880162
l2,0.1,oas_affine_preserving,0,1,213,4.521965980901322,0.9999999999999998,0.8766,0.886,0.8933971351247216,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,0.1,oas_affine_preserving,1,1,324,1.8636901585868841,-3.1419379976687507e-15,0.5439,0.6243,0.6258381014882488,22.998168886588232,0.02245914930330882,0.9770097188671578
l2,0.1,oas_affine_preserving,2,1,278,0.4074382718030063,-1.4936672031173672e-14,0.4615,0.5676,0.5742378061212146,29.75657467660452,0.0290591549576216,0.9695233642156492
l2,1.0,euclidean,0,1,372,11.138424531855808,1.0000000000000002,0.8566,0.8689,0.877404910571757,0.0,0.0,1.0
l2,1.0,euclidean,1,1,636,6.750769843474377,-1.1487162334376891e-15,0.8452,0.8317,0.8455807963723594,0.5815336552431113,0.0005679039601983509,0.9994320960398017
l2,1.0,euclidean,2,1,661,5.496901500567867,-2.2339796676884444e-15,0.8446,0.8122,0.8444486293324145,1.0011097654910837,0.0009776462553623864,0.9990223537446377
l2,1.0,oas_affine_preserving,0,1,399,11.138429661323785,1.0,0.8566,0.8689,0.877404910571757,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,1.0,oas_affine_preserving,1,1,819,4.257894860128455,5.4216301151506256e-15,0.5455,0.6443,0.6435052643008087,21.053362748749517,0.0205599245593257,0.9786365766017585
l2,1.0,oas_affine_preserving,2,1,808,1.5878153297326458,3.362931743547001e-14,0.473,0.479,0.5013419964608804,24.09016629471728,0.023525553022184845,0.9744412128376371
l2,10.0,euclidean,0,1,540,19.873325426549307,1.0000000000000002,0.849,0.8623,0.871191243010525,0.0,0.0,1.0
l2,10.0,euclidean,1,1,1670,15.438038675437266,-1.895453153048789e-15,0.8195,0.8147,0.8268938681991249,0.5027323591045583,0.0004909495694380452,0.9995090504305619
l2,10.0,euclidean,2,1,1694,13.957264446664553,-1.4313204906469358e-15,0.7869,0.7489,0.7605672314066212,0.7100793262906774,0.0006934368420807396,0.9993065631579193
l2,10.0,oas_affine_preserving,0,1,545,19.87332840784339,1.0,0.849,0.8623,0.871191243010525,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,10.0,oas_affine_preserving,1,1,1399,5.9139498083472875,-6.5878534446081556e-15,0.5587,0.6433,0.6535832821762191,20.356384160566105,0.019879281406802837,0.9792193373670696
l2,10.0,oas_affine_preserving,2,1,1428,3.9946492814156613,-6.332525894059448e-14,0.4784,0.4962,0.5079819842086221,22.325205959310114,0.021801958944638784,0.9760737282423083
l2,100.0,euclidean,0,1,596,29.504971565799185,1.0,0.8464,0.8578,0.8582293703694489,0.0,0.0,1.0
l2,100.0,euclidean,1,1,4972,35.74005312110242,2.3370384456800323e-14,0.752,0.7557,0.7870459482378019,0.4754803461019207,0.0004643362754901569,0.9995356637245097
l2,100.0,euclidean,2,1,4360,30.6423208973445,9.02618741068567e-15,0.7529,0.7457,0.7682182700665798,0.5986813828746081,0.0005846497879634845,0.9994153502120365
l2,100.0,oas_affine_preserving,0,1,565,29.504935046050296,1.0,0.8464,0.8578,0.8582293703694489,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,100.0,oas_affine_preserving,1,1,1644,6.271366353252025,-3.746418502945212e-14,0.5614,0.6454,0.6553584306313278,20.080288344760266,0.019609656586679947,0.97944929895559
l2,100.0,oas_affine_preserving,2,1,1712,4.648114817764775,1.364319040598522e-13,0.4833,0.5017,0.50635834753674,21.856975380089892,0.021344702519619035,0.9765269269501533
l2,1000.0,euclidean,0,1,551,39.66855672132965,1.0,0.8429,0.85655,0.86313902352438,0.0,0.0,1.0
l2,1000.0,euclidean,1,0,8000,69.71541756823213,1.1671691721816576e-13,0.7086,0.73645,0.7577607922766812,0.4624304816061205,0.00045159226719347704,0.9995484077328065
l2,1000.0,euclidean,2,0,8000,78.06348081773989,1.4604985255822258e-13,0.74415,0.69535,0.7321056400238704,0.5551630411039432,0.0005421514073280695,0.9994578485926717
l2,1000.0,oas_affine_preserving,0,1,589,39.66873350612305,1.0000000000000002,0.8429,0.85665,0.8631759024063675,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
l2,1000.0,oas_affine_preserving,1,1,1623,6.337014245803604,-2.546742224211787e-13,0.5631,0.648,0.6573159618559755,19.944785378195373,0.01947732947089392,0.9795609205157433
l2,1000.0,oas_affine_preserving,2,1,1642,4.723588030626036,-2.3333443019616176e-13,0.4849,0.5023,0.5070272740707219,21.67110922469369,0.021163192602239932,0.9767096984608159
none,unregularized,euclidean,0,1,52,282.2850404435086,1.0000000000000002,0.834,0.8373,0.798073842587995,0.0,0.0,1.0
none,unregularized,euclidean,1,1,2385,7.875922327080048,3.609353941112194e-14,0.8078,0.7961,0.8340381864745726,0.7815139282993384,0.0007631971956048227,0.9992368028043953
none,unregularized,euclidean,2,1,2473,8.34263950380847,3.10828196276746e-14,0.8143,0.7766,0.8066464676434778,0.9620703997958634,0.0009395218748006478,0.9990604781251993
none,unregularized,oas_affine_preserving,0,1,52,282.2850391301041,1.0000000000000002,0.834,0.8373,0.798073842587995,6.715064031498468e-26,6.557679718260222e-29,0.9999999999999994
none,unregularized,oas_affine_preserving,1,1,1750,8.01129876337183,-6.531016543084819e-14,0.5472,0.638,0.6352465176301296,19.630071409273526,0.019169991610618678,0.9802795241909249
none,unregularized,oas_affine_preserving,2,1,1697,7.225951136150179,-9.259136102558032e-14,0.4678,0.533,0.544246731203644,20.88737947676836,0.0203978315202816,0.9778844742773367


==> anc/artifact_v14_arxiv/results/regularization/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "c_grid": [
    1e-05,
    0.0001,
    0.001,
    0.01,
    0.1,
    1.0,
    10.0,
    100.0,
    1000.0
  ],
  "unregularized_included": true,
  "probe_coordinates": "original train-standardized features for every metric",
  "results": [
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 17,
      "coefficient_norm": 0.022142733942381466,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.7526,
      "test_auroc": 0.737,
      "test_auprc": 0.7305146202814014,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 7,
      "coefficient_norm": 0.0021694947687102575,
      "coefficient_cosine_to_rank0": -1.370916022291675e-15,
      "val_auroc": 0.5257,
      "test_auroc": 0.451,
      "test_auprc": 0.45813070035188286,
      "mean_squared_displacement": 45.541275460385556,
      "relative_squared_displacement": 0.04447390181678277,
      "covariance_trace_ratio": 0.9555260981832173
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 5,
      "coefficient_norm": 0.0006390614182826687,
      "coefficient_cosine_to_rank0": -4.075060386906214e-15,
      "val_auroc": 0.5133,
      "test_auroc": 0.4524,
      "test_auprc": 0.4613701252039919,
      "mean_squared_displacement": 202.64359360661126,
      "relative_squared_displacement": 0.1978941343814563,
      "covariance_trace_ratio": 0.8021058656185437
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 17,
      "coefficient_norm": 0.022142733942381525,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.7526,
      "test_auroc": 0.737,
      "test_auprc": 0.7305146202814014,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 16,
      "coefficient_norm": 0.013129701123100248,
      "coefficient_cosine_to_rank0": -1.2775673940997159e-15,
      "val_auroc": 0.5924,
      "test_auroc": 0.6627,
      "test_auprc": 0.6468794767973115,
      "mean_squared_displacement": 82.84182641766918,
      "relative_squared_displacement": 0.08090022111100506,
      "covariance_trace_ratio": 0.9190810844034281
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 5,
      "coefficient_norm": 0.009067354463747603,
      "coefficient_cosine_to_rank0": -7.583284806679588e-16,
      "val_auroc": 0.6982,
      "test_auroc": 0.6765,
      "test_auprc": 0.705885650238095,
      "mean_squared_displacement": 269.1179243613185,
      "relative_squared_displacement": 0.2628104730091001,
      "covariance_trace_ratio": 0.7371732636658789
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 22,
      "coefficient_norm": 0.11671004067608655,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.8002,
      "test_auroc": 0.7852,
      "test_auprc": 0.7912396630827178,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 20,
      "coefficient_norm": 0.04527983407172459,
      "coefficient_cosine_to_rank0": -4.18017865635445e-16,
      "val_auroc": 0.6007,
      "test_auroc": 0.5959,
      "test_auprc": 0.5925446525819956,
      "mean_squared_displacement": 29.52784119924597,
      "relative_squared_displacement": 0.028835782421138642,
      "covariance_trace_ratio": 0.9711642175788614
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 17,
      "coefficient_norm": 0.011843479340017664,
      "coefficient_cosine_to_rank0": -1.965835329879871e-15,
      "val_auroc": 0.5382,
      "test_auroc": 0.4636,
      "test_auprc": 0.46129834475815024,
      "mean_squared_displacement": 52.856654339407505,
      "relative_squared_displacement": 0.05161782650332764,
      "covariance_trace_ratio": 0.9483821734966723
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 22,
      "coefficient_norm": 0.11671004067608652,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.8002,
      "test_auroc": 0.7852,
      "test_auprc": 0.7912396630827178,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 21,
      "coefficient_norm": 0.059756258024008004,
      "coefficient_cosine_to_rank0": -2.3707649755692863e-16,
      "val_auroc": 0.6646,
      "test_auroc": 0.6886,
      "test_auprc": 0.684699575845393,
      "mean_squared_displacement": 49.80898387173387,
      "relative_squared_displacement": 0.04864158581224011,
      "covariance_trace_ratio": 0.9513427371434682
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 17,
      "coefficient_norm": 0.04691473307726618,
      "coefficient_cosine_to_rank0": -7.227459512355148e-16,
      "val_auroc": 0.6204,
      "test_auroc": 0.5342,
      "test_auprc": 0.5135202311795656,
      "mean_squared_displacement": 113.95521610806674,
      "relative_squared_displacement": 0.11128439073053392,
      "covariance_trace_ratio": 0.8885411641631933
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 41,
      "coefficient_norm": 0.42603360221720493,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8603,
      "test_auroc": 0.8526,
      "test_auprc": 0.859419593241146,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 47,
      "coefficient_norm": 0.2167930659161851,
      "coefficient_cosine_to_rank0": -3.286843779847898e-17,
      "val_auroc": 0.7389,
      "test_auroc": 0.7276,
      "test_auprc": 0.7487541604829943,
      "mean_squared_displacement": 10.378573878797022,
      "relative_squared_displacement": 0.010135326053512717,
      "covariance_trace_ratio": 0.9898646739464874
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 43,
      "coefficient_norm": 0.16488806847298484,
      "coefficient_cosine_to_rank0": -6.636600018002326e-17,
      "val_auroc": 0.6347,
      "test_auroc": 0.6586,
      "test_auprc": 0.6647283004932055,
      "mean_squared_displacement": 27.499132845401974,
      "relative_squared_displacement": 0.026854621919337865,
      "covariance_trace_ratio": 0.9731453780806621
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 41,
      "coefficient_norm": 0.42603360221700726,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8603,
      "test_auroc": 0.8526,
      "test_auprc": 0.859419593241146,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 42,
      "coefficient_norm": 0.23735430533728913,
      "coefficient_cosine_to_rank0": 8.920570534258707e-16,
      "val_auroc": 0.6735,
      "test_auroc": 0.6772,
      "test_auprc": 0.7266288627494509,
      "mean_squared_displacement": 36.824345043066195,
      "relative_squared_displacement": 0.03596127445611933,
      "covariance_trace_ratio": 0.9639805658628273
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 39,
      "coefficient_norm": 0.1583240726731754,
      "coefficient_cosine_to_rank0": 2.556945067341619e-15,
      "val_auroc": 0.5467,
      "test_auroc": 0.5589,
      "test_auprc": 0.5748585278950114,
      "mean_squared_displacement": 49.77487505786472,
      "relative_squared_displacement": 0.048608276423696015,
      "covariance_trace_ratio": 0.9513072829111234
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 93,
      "coefficient_norm": 1.4506380034903033,
      "coefficient_cosine_to_rank0": 0.9999999999999998,
      "val_auroc": 0.8858,
      "test_auroc": 0.89,
      "test_auprc": 0.8966199158088269,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 88,
      "coefficient_norm": 0.7798046694706234,
      "coefficient_cosine_to_rank0": 1.3954901195307914e-16,
      "val_auroc": 0.8318,
      "test_auroc": 0.8298,
      "test_auprc": 0.842954126035063,
      "mean_squared_displacement": 2.7685352956161533,
      "relative_squared_displacement": 0.0027036477496251497,
      "covariance_trace_ratio": 0.9972963522503748
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 95,
      "coefficient_norm": 0.5582324824990522,
      "coefficient_cosine_to_rank0": 2.741991290453331e-16,
      "val_auroc": 0.7804,
      "test_auroc": 0.7846,
      "test_auprc": 0.7964095149097982,
      "mean_squared_displacement": 7.4004713013079275,
      "relative_squared_displacement": 0.007227022755183523,
      "covariance_trace_ratio": 0.9927729772448166
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 93,
      "coefficient_norm": 1.4506380034125017,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8858,
      "test_auroc": 0.89,
      "test_auprc": 0.8966199158088269,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 108,
      "coefficient_norm": 0.6730249627912046,
      "coefficient_cosine_to_rank0": -3.070320911088744e-15,
      "val_auroc": 0.5839,
      "test_auroc": 0.6211,
      "test_auprc": 0.6484811520004805,
      "mean_squared_displacement": 27.69027786064664,
      "relative_squared_displacement": 0.027041286973287733,
      "covariance_trace_ratio": 0.9727532508890423
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 109,
      "coefficient_norm": 0.389357692319903,
      "coefficient_cosine_to_rank0": -1.1925863558043692e-14,
      "val_auroc": 0.4937,
      "test_auroc": 0.5427,
      "test_auprc": 0.5491929553906431,
      "mean_squared_displacement": 38.034193976577185,
      "relative_squared_displacement": 0.03714276755525116,
      "covariance_trace_ratio": 0.96243901607341
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 221,
      "coefficient_norm": 4.521964774117136,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8766,
      "test_auroc": 0.886,
      "test_auprc": 0.8933971351247216,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 235,
      "coefficient_norm": 2.526203240928445,
      "coefficient_cosine_to_rank0": -7.410621207734816e-17,
      "val_auroc": 0.8664,
      "test_auroc": 0.8458,
      "test_auprc": 0.8682879714373948,
      "mean_squared_displacement": 0.9475917812289947,
      "relative_squared_displacement": 0.0009253825988564401,
      "covariance_trace_ratio": 0.9990746174011436
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 265,
      "coefficient_norm": 1.8791392200122137,
      "coefficient_cosine_to_rank0": -2.1313001851983775e-16,
      "val_auroc": 0.83,
      "test_auroc": 0.8429,
      "test_auprc": 0.8536535321455943,
      "mean_squared_displacement": 2.1375537274712753,
      "relative_squared_displacement": 0.0020874548119836672,
      "covariance_trace_ratio": 0.9979125451880162
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 213,
      "coefficient_norm": 4.521965980901322,
      "coefficient_cosine_to_rank0": 0.9999999999999998,
      "val_auroc": 0.8766,
      "test_auroc": 0.886,
      "test_auprc": 0.8933971351247216,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 324,
      "coefficient_norm": 1.8636901585868841,
      "coefficient_cosine_to_rank0": -3.1419379976687507e-15,
      "val_auroc": 0.5439,
      "test_auroc": 0.6243,
      "test_auprc": 0.6258381014882488,
      "mean_squared_displacement": 22.998168886588232,
      "relative_squared_displacement": 0.02245914930330882,
      "covariance_trace_ratio": 0.9770097188671578
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 278,
      "coefficient_norm": 0.4074382718030063,
      "coefficient_cosine_to_rank0": -1.4936672031173672e-14,
      "val_auroc": 0.4615,
      "test_auroc": 0.5676,
      "test_auprc": 0.5742378061212146,
      "mean_squared_displacement": 29.75657467660452,
      "relative_squared_displacement": 0.0290591549576216,
      "covariance_trace_ratio": 0.9695233642156492
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 372,
      "coefficient_norm": 11.138424531855808,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.8566,
      "test_auroc": 0.8689,
      "test_auprc": 0.877404910571757,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 636,
      "coefficient_norm": 6.750769843474377,
      "coefficient_cosine_to_rank0": -1.1487162334376891e-15,
      "val_auroc": 0.8452,
      "test_auroc": 0.8317,
      "test_auprc": 0.8455807963723594,
      "mean_squared_displacement": 0.5815336552431113,
      "relative_squared_displacement": 0.0005679039601983509,
      "covariance_trace_ratio": 0.9994320960398017
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 661,
      "coefficient_norm": 5.496901500567867,
      "coefficient_cosine_to_rank0": -2.2339796676884444e-15,
      "val_auroc": 0.8446,
      "test_auroc": 0.8122,
      "test_auprc": 0.8444486293324145,
      "mean_squared_displacement": 1.0011097654910837,
      "relative_squared_displacement": 0.0009776462553623864,
      "covariance_trace_ratio": 0.9990223537446377
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 399,
      "coefficient_norm": 11.138429661323785,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8566,
      "test_auroc": 0.8689,
      "test_auprc": 0.877404910571757,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 819,
      "coefficient_norm": 4.257894860128455,
      "coefficient_cosine_to_rank0": 5.4216301151506256e-15,
      "val_auroc": 0.5455,
      "test_auroc": 0.6443,
      "test_auprc": 0.6435052643008087,
      "mean_squared_displacement": 21.053362748749517,
      "relative_squared_displacement": 0.0205599245593257,
      "covariance_trace_ratio": 0.9786365766017585
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 808,
      "coefficient_norm": 1.5878153297326458,
      "coefficient_cosine_to_rank0": 3.362931743547001e-14,
      "val_auroc": 0.473,
      "test_auroc": 0.479,
      "test_auprc": 0.5013419964608804,
      "mean_squared_displacement": 24.09016629471728,
      "relative_squared_displacement": 0.023525553022184845,
      "covariance_trace_ratio": 0.9744412128376371
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 540,
      "coefficient_norm": 19.873325426549307,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.849,
      "test_auroc": 0.8623,
      "test_auprc": 0.871191243010525,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1670,
      "coefficient_norm": 15.438038675437266,
      "coefficient_cosine_to_rank0": -1.895453153048789e-15,
      "val_auroc": 0.8195,
      "test_auroc": 0.8147,
      "test_auprc": 0.8268938681991249,
      "mean_squared_displacement": 0.5027323591045583,
      "relative_squared_displacement": 0.0004909495694380452,
      "covariance_trace_ratio": 0.9995090504305619
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1694,
      "coefficient_norm": 13.957264446664553,
      "coefficient_cosine_to_rank0": -1.4313204906469358e-15,
      "val_auroc": 0.7869,
      "test_auroc": 0.7489,
      "test_auprc": 0.7605672314066212,
      "mean_squared_displacement": 0.7100793262906774,
      "relative_squared_displacement": 0.0006934368420807396,
      "covariance_trace_ratio": 0.9993065631579193
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 545,
      "coefficient_norm": 19.87332840784339,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.849,
      "test_auroc": 0.8623,
      "test_auprc": 0.871191243010525,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1399,
      "coefficient_norm": 5.9139498083472875,
      "coefficient_cosine_to_rank0": -6.5878534446081556e-15,
      "val_auroc": 0.5587,
      "test_auroc": 0.6433,
      "test_auprc": 0.6535832821762191,
      "mean_squared_displacement": 20.356384160566105,
      "relative_squared_displacement": 0.019879281406802837,
      "covariance_trace_ratio": 0.9792193373670696
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1428,
      "coefficient_norm": 3.9946492814156613,
      "coefficient_cosine_to_rank0": -6.332525894059448e-14,
      "val_auroc": 0.4784,
      "test_auroc": 0.4962,
      "test_auprc": 0.5079819842086221,
      "mean_squared_displacement": 22.325205959310114,
      "relative_squared_displacement": 0.021801958944638784,
      "covariance_trace_ratio": 0.9760737282423083
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 596,
      "coefficient_norm": 29.504971565799185,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8464,
      "test_auroc": 0.8578,
      "test_auprc": 0.8582293703694489,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 4972,
      "coefficient_norm": 35.74005312110242,
      "coefficient_cosine_to_rank0": 2.3370384456800323e-14,
      "val_auroc": 0.752,
      "test_auroc": 0.7557,
      "test_auprc": 0.7870459482378019,
      "mean_squared_displacement": 0.4754803461019207,
      "relative_squared_displacement": 0.0004643362754901569,
      "covariance_trace_ratio": 0.9995356637245097
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 4360,
      "coefficient_norm": 30.6423208973445,
      "coefficient_cosine_to_rank0": 9.02618741068567e-15,
      "val_auroc": 0.7529,
      "test_auroc": 0.7457,
      "test_auprc": 0.7682182700665798,
      "mean_squared_displacement": 0.5986813828746081,
      "relative_squared_displacement": 0.0005846497879634845,
      "covariance_trace_ratio": 0.9994153502120365
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 565,
      "coefficient_norm": 29.504935046050296,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8464,
      "test_auroc": 0.8578,
      "test_auprc": 0.8582293703694489,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1644,
      "coefficient_norm": 6.271366353252025,
      "coefficient_cosine_to_rank0": -3.746418502945212e-14,
      "val_auroc": 0.5614,
      "test_auroc": 0.6454,
      "test_auprc": 0.6553584306313278,
      "mean_squared_displacement": 20.080288344760266,
      "relative_squared_displacement": 0.019609656586679947,
      "covariance_trace_ratio": 0.97944929895559
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1712,
      "coefficient_norm": 4.648114817764775,
      "coefficient_cosine_to_rank0": 1.364319040598522e-13,
      "val_auroc": 0.4833,
      "test_auroc": 0.5017,
      "test_auprc": 0.50635834753674,
      "mean_squared_displacement": 21.856975380089892,
      "relative_squared_displacement": 0.021344702519619035,
      "covariance_trace_ratio": 0.9765269269501533
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 551,
      "coefficient_norm": 39.66855672132965,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8429,
      "test_auroc": 0.85655,
      "test_auprc": 0.86313902352438,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 0,
      "iterations": 8000,
      "coefficient_norm": 69.71541756823213,
      "coefficient_cosine_to_rank0": 1.1671691721816576e-13,
      "val_auroc": 0.7086,
      "test_auroc": 0.73645,
      "test_auprc": 0.7577607922766812,
      "mean_squared_displacement": 0.4624304816061205,
      "relative_squared_displacement": 0.00045159226719347704,
      "covariance_trace_ratio": 0.9995484077328065
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 0,
      "iterations": 8000,
      "coefficient_norm": 78.06348081773989,
      "coefficient_cosine_to_rank0": 1.4604985255822258e-13,
      "val_auroc": 0.74415,
      "test_auroc": 0.69535,
      "test_auprc": 0.7321056400238704,
      "mean_squared_displacement": 0.5551630411039432,
      "relative_squared_displacement": 0.0005421514073280695,
      "covariance_trace_ratio": 0.9994578485926717
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 589,
      "coefficient_norm": 39.66873350612305,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.8429,
      "test_auroc": 0.85665,
      "test_auprc": 0.8631759024063675,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1623,
      "coefficient_norm": 6.337014245803604,
      "coefficient_cosine_to_rank0": -2.546742224211787e-13,
      "val_auroc": 0.5631,
      "test_auroc": 0.648,
      "test_auprc": 0.6573159618559755,
      "mean_squared_displacement": 19.944785378195373,
      "relative_squared_displacement": 0.01947732947089392,
      "covariance_trace_ratio": 0.9795609205157433
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1642,
      "coefficient_norm": 4.723588030626036,
      "coefficient_cosine_to_rank0": -2.3333443019616176e-13,
      "val_auroc": 0.4849,
      "test_auroc": 0.5023,
      "test_auprc": 0.5070272740707219,
      "mean_squared_displacement": 21.67110922469369,
      "relative_squared_displacement": 0.021163192602239932,
      "covariance_trace_ratio": 0.9767096984608159
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 52,
      "coefficient_norm": 282.2850404435086,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.834,
      "test_auroc": 0.8373,
      "test_auprc": 0.798073842587995,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 2385,
      "coefficient_norm": 7.875922327080048,
      "coefficient_cosine_to_rank0": 3.609353941112194e-14,
      "val_auroc": 0.8078,
      "test_auroc": 0.7961,
      "test_auprc": 0.8340381864745726,
      "mean_squared_displacement": 0.7815139282993384,
      "relative_squared_displacement": 0.0007631971956048227,
      "covariance_trace_ratio": 0.9992368028043953
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 2473,
      "coefficient_norm": 8.34263950380847,
      "coefficient_cosine_to_rank0": 3.10828196276746e-14,
      "val_auroc": 0.8143,
      "test_auroc": 0.7766,
      "test_auprc": 0.8066464676434778,
      "mean_squared_displacement": 0.9620703997958634,
      "relative_squared_displacement": 0.0009395218748006478,
      "covariance_trace_ratio": 0.9990604781251993
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 52,
      "coefficient_norm": 282.2850391301041,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.834,
      "test_auroc": 0.8373,
      "test_auprc": 0.798073842587995,
      "mean_squared_displacement": 6.715064031498468e-26,
      "relative_squared_displacement": 6.557679718260222e-29,
      "covariance_trace_ratio": 0.9999999999999994
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1750,
      "coefficient_norm": 8.01129876337183,
      "coefficient_cosine_to_rank0": -6.531016543084819e-14,
      "val_auroc": 0.5472,
      "test_auroc": 0.638,
      "test_auprc": 0.6352465176301296,
      "mean_squared_displacement": 19.630071409273526,
      "relative_squared_displacement": 0.019169991610618678,
      "covariance_trace_ratio": 0.9802795241909249
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1697,
      "coefficient_norm": 7.225951136150179,
      "coefficient_cosine_to_rank0": -9.259136102558032e-14,
      "val_auroc": 0.4678,
      "test_auroc": 0.533,
      "test_auprc": 0.544246731203644,
      "mean_squared_displacement": 20.88737947676836,
      "relative_squared_displacement": 0.0203978315202816,
      "covariance_trace_ratio": 0.9778844742773367
    }
  ],
  "elapsed_seconds": 13.362895666970871
}


==> anc/artifact_v14_arxiv/results/regularization/touchmoment_vjepa2/regularization_geometry.csv <==
regularization,c,method,erased_dimensions,converged,iterations,coefficient_norm,coefficient_cosine_to_rank0,val_auroc,test_auroc,test_auprc,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio
l2,1e-05,euclidean,0,1,20,0.07298692394850567,1.0,0.7559095526858747,0.7561996994808998,0.6739560795997857,0.0,0.0,1.0
l2,1e-05,euclidean,1,1,18,0.012990586037587895,1.7438387046751763e-15,0.4285774133073596,0.5317706977155293,0.5287699891822936,10.469134360368363,0.01022376402379723,0.9897762359762028
l2,1e-05,euclidean,2,1,13,0.003621448206151827,-5.896452272972691e-16,0.5070328128109257,0.5068112486831386,0.49687483784880376,38.03952966956567,0.03714797819293522,0.9628520218070648
l2,1e-05,oas_affine_preserving,0,1,20,0.07298692394850728,0.9999999999999999,0.7559095526858747,0.7561996994808998,0.6739560795997857,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,1e-05,oas_affine_preserving,1,1,19,0.054996675262421565,-1.4180386897278413e-16,0.7507566950492768,0.6991984166608936,0.6884767251193308,23.9196976542856,0.02335907974051328,0.9766389931518001
l2,1e-05,oas_affine_preserving,2,1,21,0.036150241305729025,-3.69825217576005e-16,0.7434777599731884,0.6408324952401884,0.5611164240897001,55.6070203144036,0.054303730775784764,0.9456937214266268
l2,0.0001,euclidean,0,1,47,0.36646198916656353,1.0,0.8629675013877106,0.8127972642728656,0.7200982992742148,0.0,0.0,1.0
l2,0.0001,euclidean,1,1,40,0.12404276659042057,5.628878799016327e-16,0.5239052795844199,0.6066042536113653,0.5733342910018994,5.046274598085234,0.0049280025371926115,0.9950719974628075
l2,0.0001,euclidean,2,1,43,0.06293218411984382,3.572910407691101e-16,0.4388517087169175,0.54942261155398,0.5358743938279859,12.692061512733696,0.012394591321029,0.9876054086789711
l2,0.0001,oas_affine_preserving,0,1,47,0.366461989190442,1.0,0.8629675013877106,0.8127972642728656,0.7200982992742148,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,0.0001,oas_affine_preserving,1,1,44,0.15844551541831323,-4.2199744941349934e-16,0.8237240917041087,0.6549614317895698,0.6058626254613753,12.398991451686026,0.012108390089537135,0.9878894243982018
l2,0.0001,oas_affine_preserving,2,1,48,0.11558344614520401,-4.761005068483961e-16,0.5981713639362806,0.6007712447654016,0.5842675294391915,28.134153908729083,0.027474759676493245,0.9725207310450238
l2,0.001,euclidean,0,1,95,1.1499916087765525,0.9999999999999998,0.910956106450498,0.8456459369005445,0.7489476292981427,0.0,0.0,1.0
l2,0.001,euclidean,1,1,113,0.7212779713725836,3.3252939345479096e-16,0.779055518899048,0.7542091784935345,0.682992988373663,2.347623084769412,0.002292600668720129,0.9977073993312798
l2,0.001,euclidean,2,1,114,0.47676989640329714,4.943639396104744e-16,0.6644358563483834,0.6779028878977758,0.6181988936236574,4.507738463434521,0.004402088343197774,0.9955979116568023
l2,0.001,oas_affine_preserving,0,1,95,1.1499916088941204,0.9999999999999998,0.910956106450498,0.8456459369005445,0.7489476292981427,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,0.001,oas_affine_preserving,1,1,127,0.47004365684628685,1.5853470066567814e-15,0.8173982258250333,0.6218708866746773,0.5804068189709823,8.232610237556719,0.008039658435113983,0.9919565815165086
l2,0.001,oas_affine_preserving,2,1,117,0.3102228697604795,6.98136908124191e-15,0.52731957143306,0.560253721253007,0.5236292556953122,15.38152349392604,0.015021019037037148,0.9849569107250993
l2,0.01,euclidean,0,1,256,3.116326529578723,1.0,0.9421141378913083,0.8630087981863744,0.7580784646542503,0.0,0.0,1.0
l2,0.01,euclidean,1,1,277,2.0727059561652066,4.468923552655493e-16,0.8788240592369162,0.8287429319484292,0.7421795017331044,0.8033697562967462,0.0007845407776335412,0.9992154592223664
l2,0.01,euclidean,2,1,288,1.7335630301607348,8.014791764776946e-16,0.8308564007498874,0.788983872778655,0.7178137424688918,1.8290565853458391,0.001786188071626796,0.9982138119283732
l2,0.01,oas_affine_preserving,0,1,247,3.116325565975287,1.0,0.9421141378913083,0.8630087981863744,0.7580784646542503,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,0.01,oas_affine_preserving,1,1,323,1.1645124663804902,-5.873872208283059e-15,0.7460332422157288,0.5972058651390677,0.5606832119135597,6.642234002444433,0.006486556643012142,0.9935025417892276
l2,0.01,oas_affine_preserving,2,1,325,0.5269117273439171,-1.8449869186511717e-14,0.49038028508289605,0.547060622203536,0.5400005215660327,11.830283474589674,0.011553011205653978,0.9883436191168128
l2,0.1,euclidean,0,1,615,7.744159357581832,1.0,0.9499586305128769,0.8671552689980387,0.7580436417158944,0.0,0.0,1.0
l2,0.1,euclidean,1,1,652,5.2200585538366635,-6.481455998483012e-16,0.9236183114965281,0.855522098187091,0.7556723421370006,0.25939282603799557,0.00025331330667773005,0.9997466866933222
l2,0.1,euclidean,2,1,701,4.231012203208767,-6.370147961145488e-16,0.8965762821922686,0.840932708087977,0.7527177137928491,0.6108074499373862,0.0005964916503294787,0.9994035083496705
l2,0.1,oas_affine_preserving,0,1,607,7.744161284860931,1.0000000000000002,0.9499586305128769,0.8671552689980387,0.7580436417158944,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,0.1,oas_affine_preserving,1,1,885,1.796048709548789,2.9054881829605864e-15,0.7080885202291556,0.5840533767788079,0.5504299751220794,5.923852244753978,0.005785011957767557,0.9941822331148682
l2,0.1,oas_affine_preserving,2,1,823,0.28909037728733056,-1.0290116831338333e-14,0.42237722688283535,0.4948687199749647,0.4949622529688643,13.98311233292349,0.013655383137620596,0.9859295352783928
l2,1.0,euclidean,0,1,1313,15.05273464469281,1.0000000000000002,0.9448895591793132,0.8623644021031559,0.7528127335707883,0.0,0.0,1.0
l2,1.0,euclidean,1,1,1441,10.154296863397043,-2.696205160554082e-15,0.9398100145578702,0.860499296479531,0.7569082681114208,0.11919472680151698,0.00011640110039210642,0.999883598899608
l2,1.0,euclidean,2,1,1372,9.338607383196868,-2.4799467465932002e-15,0.9234821587540977,0.8556092917256916,0.7594277662497122,0.2703207661814288,0.00026398512322405157,0.9997360148767759
l2,1.0,oas_affine_preserving,0,1,1274,15.052753671590763,0.9999999999999999,0.9448895591793132,0.8623644021031559,0.7528127335707883,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,1.0,oas_affine_preserving,1,1,1417,2.1017181688283273,1.2289548793130672e-14,0.7192949382599679,0.5940627172373265,0.5713319618655988,5.562046259747954,0.005431685800535112,0.9944998212076196
l2,1.0,oas_affine_preserving,2,1,1075,0.12076387233427813,4.661043524539764e-13,0.5220934007813073,0.49621365044707594,0.5010625707129015,13.024820548548067,0.012719551316941472,0.9868579751190276
l2,10.0,euclidean,0,1,1806,19.43164201676348,1.0,0.9402394193609199,0.8592702259148752,0.7505564853403923,0.0,0.0,1.0
l2,10.0,euclidean,1,1,1848,13.522441294451781,-1.750916239881023e-15,0.9406688241639698,0.8602550351282462,0.7555368333804307,0.09146233947442127,8.931869089298952e-05,0.9999106813091071
l2,10.0,euclidean,2,1,1778,13.887441615258995,-1.3494361069078518e-15,0.9314104376787005,0.856769682448299,0.7563192004914107,0.19445077463969232,0.00018989333460907453,0.9998101066653909
l2,10.0,oas_affine_preserving,0,1,1837,19.43160682487384,1.0,0.9402394193609199,0.8592702259148752,0.7505568647341787,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,10.0,oas_affine_preserving,1,1,1625,2.3749822613289493,-3.678312563560401e-14,0.7256103308511641,0.6067087664144822,0.5833364220490465,5.452222279421835,0.005324435819747886,0.9945876498504678
l2,10.0,oas_affine_preserving,2,1,1265,0.20794285925129088,-4.7015303128752523e-14,0.5414375634943077,0.4978876469450012,0.5062873691202366,11.510309806771232,0.011240536920675032,0.9882853319728869
l2,100.0,euclidean,0,1,2008,20.24668236888668,1.0000000000000002,0.9393387166033033,0.8586909263775981,0.7502219032916988,0.0,0.0,1.0
l2,100.0,euclidean,1,1,1997,14.334819869976117,-1.3648627019580195e-14,0.9405536179972979,0.8601959107424828,0.7555485365913122,0.0878480443737458,8.578910583373613e-05,0.9999142108941662
l2,100.0,euclidean,2,1,1951,14.596753642494772,-3.584590042937032e-14,0.9321330945423697,0.8567750573924593,0.7556254636986617,0.18260486710479834,0.00017832506553202963,0.9998216749344679
l2,100.0,oas_affine_preserving,0,1,1882,20.246719928608787,1.0000000000000002,0.9393387166033033,0.8586909263775981,0.7502218153036193,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,100.0,oas_affine_preserving,1,1,1524,2.4291478427958095,-2.3705934443397974e-13,0.7264691404572637,0.6089411598890612,0.5851553602201339,5.437425212874892,0.005309985559448137,0.994598673803294
l2,100.0,oas_affine_preserving,2,1,1220,0.22274410677677584,-1.3048359956588237e-12,0.5430504498277144,0.4980942836871639,0.5053455059702714,11.276772795287725,0.011012473432898169,0.9885009367446084
l2,1000.0,euclidean,0,1,2016,20.336605361877712,1.0,0.9392339837245106,0.8586222465355499,0.7501557906946751,0.0,0.0,1.0
l2,1000.0,euclidean,1,1,1968,14.431087438713067,3.071165045071583e-14,0.9404593584063845,0.8601941190944294,0.7555572812535147,0.0874700958425928,8.542001547128203e-05,0.9999145799845289
l2,1000.0,euclidean,2,1,1907,14.666010828480712,1.6169983769311135e-14,0.9322587739969208,0.8567810295526375,0.755613611794635,0.18131500201792805,0.00017706543165813286,0.999822934568342
l2,1000.0,oas_affine_preserving,0,1,2019,20.336597680681734,0.9999999999999999,0.9392339837245106,0.8586228437515677,0.7501560345296245,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
l2,1000.0,oas_affine_preserving,1,1,1548,2.435227101047595,2.780700545285809e-14,0.7266471863512113,0.6091024082138702,0.5852785020003014,5.435893258950925,0.0053084895106942625,0.9945997950756978
l2,1000.0,oas_affine_preserving,2,1,1220,0.2247997225900393,-1.7287199787938113e-13,0.5433437018883338,0.4982316433712605,0.5053915221479488,11.252190526177461,0.010988467310720177,0.988523521608706
none,unregularized,euclidean,0,1,2040,20.346711623144618,1.0000000000000002,0.9392339837245106,0.8586156771593539,0.7501476305539868,0.0,0.0,1.0
none,unregularized,euclidean,1,1,2030,14.4419948515447,2.3872391632216545e-14,0.940438411830626,0.8601959107424828,0.7555502566007017,0.08742787575744208,8.537878491937703e-05,0.9999146212150807
none,unregularized,euclidean,2,1,2014,14.673742143131104,2.885604709877602e-15,0.9322483007090416,0.8567840156327264,0.7556030489938202,0.18117024158043943,0.00017692406404339788,0.9998230759359568
none,unregularized,oas_affine_preserving,0,1,2022,20.346672165752704,1.0,0.9392339837245106,0.8586162743753718,0.7501480337516178,1.484851497359741e-25,1.450050290390372e-28,1.0000000000000033
none,unregularized,oas_affine_preserving,1,1,1642,2.4358905509948943,1.7177653178384877e-13,0.726594819911815,0.6091227135584758,0.5852952939062233,5.435721282213485,0.005308321564661606,0.9945999211403074
none,unregularized,oas_affine_preserving,2,1,1246,0.22501355787101993,7.05463047599394e-13,0.5434379614792472,0.49820237978638776,0.5053718600352088,11.249325527926654,0.010985669460865873,0.9885261751655149


==> anc/artifact_v14_arxiv/results/regularization/touchmoment_vjepa2/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "c_grid": [
    1e-05,
    0.0001,
    0.001,
    0.01,
    0.1,
    1.0,
    10.0,
    100.0,
    1000.0
  ],
  "unregularized_included": true,
  "probe_coordinates": "original train-standardized features for every metric",
  "results": [
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 20,
      "coefficient_norm": 0.07298692394850567,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.7559095526858747,
      "test_auroc": 0.7561996994808998,
      "test_auprc": 0.6739560795997857,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 18,
      "coefficient_norm": 0.012990586037587895,
      "coefficient_cosine_to_rank0": 1.7438387046751763e-15,
      "val_auroc": 0.4285774133073596,
      "test_auroc": 0.5317706977155293,
      "test_auprc": 0.5287699891822936,
      "mean_squared_displacement": 10.469134360368363,
      "relative_squared_displacement": 0.01022376402379723,
      "covariance_trace_ratio": 0.9897762359762028
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 13,
      "coefficient_norm": 0.003621448206151827,
      "coefficient_cosine_to_rank0": -5.896452272972691e-16,
      "val_auroc": 0.5070328128109257,
      "test_auroc": 0.5068112486831386,
      "test_auprc": 0.49687483784880376,
      "mean_squared_displacement": 38.03952966956567,
      "relative_squared_displacement": 0.03714797819293522,
      "covariance_trace_ratio": 0.9628520218070648
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 20,
      "coefficient_norm": 0.07298692394850728,
      "coefficient_cosine_to_rank0": 0.9999999999999999,
      "val_auroc": 0.7559095526858747,
      "test_auroc": 0.7561996994808998,
      "test_auprc": 0.6739560795997857,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 19,
      "coefficient_norm": 0.054996675262421565,
      "coefficient_cosine_to_rank0": -1.4180386897278413e-16,
      "val_auroc": 0.7507566950492768,
      "test_auroc": 0.6991984166608936,
      "test_auprc": 0.6884767251193308,
      "mean_squared_displacement": 23.9196976542856,
      "relative_squared_displacement": 0.02335907974051328,
      "covariance_trace_ratio": 0.9766389931518001
    },
    {
      "regularization": "l2",
      "c": 1e-05,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 21,
      "coefficient_norm": 0.036150241305729025,
      "coefficient_cosine_to_rank0": -3.69825217576005e-16,
      "val_auroc": 0.7434777599731884,
      "test_auroc": 0.6408324952401884,
      "test_auprc": 0.5611164240897001,
      "mean_squared_displacement": 55.6070203144036,
      "relative_squared_displacement": 0.054303730775784764,
      "covariance_trace_ratio": 0.9456937214266268
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 47,
      "coefficient_norm": 0.36646198916656353,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8629675013877106,
      "test_auroc": 0.8127972642728656,
      "test_auprc": 0.7200982992742148,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 40,
      "coefficient_norm": 0.12404276659042057,
      "coefficient_cosine_to_rank0": 5.628878799016327e-16,
      "val_auroc": 0.5239052795844199,
      "test_auroc": 0.6066042536113653,
      "test_auprc": 0.5733342910018994,
      "mean_squared_displacement": 5.046274598085234,
      "relative_squared_displacement": 0.0049280025371926115,
      "covariance_trace_ratio": 0.9950719974628075
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 43,
      "coefficient_norm": 0.06293218411984382,
      "coefficient_cosine_to_rank0": 3.572910407691101e-16,
      "val_auroc": 0.4388517087169175,
      "test_auroc": 0.54942261155398,
      "test_auprc": 0.5358743938279859,
      "mean_squared_displacement": 12.692061512733696,
      "relative_squared_displacement": 0.012394591321029,
      "covariance_trace_ratio": 0.9876054086789711
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 47,
      "coefficient_norm": 0.366461989190442,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.8629675013877106,
      "test_auroc": 0.8127972642728656,
      "test_auprc": 0.7200982992742148,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 44,
      "coefficient_norm": 0.15844551541831323,
      "coefficient_cosine_to_rank0": -4.2199744941349934e-16,
      "val_auroc": 0.8237240917041087,
      "test_auroc": 0.6549614317895698,
      "test_auprc": 0.6058626254613753,
      "mean_squared_displacement": 12.398991451686026,
      "relative_squared_displacement": 0.012108390089537135,
      "covariance_trace_ratio": 0.9878894243982018
    },
    {
      "regularization": "l2",
      "c": 0.0001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 48,
      "coefficient_norm": 0.11558344614520401,
      "coefficient_cosine_to_rank0": -4.761005068483961e-16,
      "val_auroc": 0.5981713639362806,
      "test_auroc": 0.6007712447654016,
      "test_auprc": 0.5842675294391915,
      "mean_squared_displacement": 28.134153908729083,
      "relative_squared_displacement": 0.027474759676493245,
      "covariance_trace_ratio": 0.9725207310450238
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 95,
      "coefficient_norm": 1.1499916087765525,
      "coefficient_cosine_to_rank0": 0.9999999999999998,
      "val_auroc": 0.910956106450498,
      "test_auroc": 0.8456459369005445,
      "test_auprc": 0.7489476292981427,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 113,
      "coefficient_norm": 0.7212779713725836,
      "coefficient_cosine_to_rank0": 3.3252939345479096e-16,
      "val_auroc": 0.779055518899048,
      "test_auroc": 0.7542091784935345,
      "test_auprc": 0.682992988373663,
      "mean_squared_displacement": 2.347623084769412,
      "relative_squared_displacement": 0.002292600668720129,
      "covariance_trace_ratio": 0.9977073993312798
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 114,
      "coefficient_norm": 0.47676989640329714,
      "coefficient_cosine_to_rank0": 4.943639396104744e-16,
      "val_auroc": 0.6644358563483834,
      "test_auroc": 0.6779028878977758,
      "test_auprc": 0.6181988936236574,
      "mean_squared_displacement": 4.507738463434521,
      "relative_squared_displacement": 0.004402088343197774,
      "covariance_trace_ratio": 0.9955979116568023
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 95,
      "coefficient_norm": 1.1499916088941204,
      "coefficient_cosine_to_rank0": 0.9999999999999998,
      "val_auroc": 0.910956106450498,
      "test_auroc": 0.8456459369005445,
      "test_auprc": 0.7489476292981427,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 127,
      "coefficient_norm": 0.47004365684628685,
      "coefficient_cosine_to_rank0": 1.5853470066567814e-15,
      "val_auroc": 0.8173982258250333,
      "test_auroc": 0.6218708866746773,
      "test_auprc": 0.5804068189709823,
      "mean_squared_displacement": 8.232610237556719,
      "relative_squared_displacement": 0.008039658435113983,
      "covariance_trace_ratio": 0.9919565815165086
    },
    {
      "regularization": "l2",
      "c": 0.001,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 117,
      "coefficient_norm": 0.3102228697604795,
      "coefficient_cosine_to_rank0": 6.98136908124191e-15,
      "val_auroc": 0.52731957143306,
      "test_auroc": 0.560253721253007,
      "test_auprc": 0.5236292556953122,
      "mean_squared_displacement": 15.38152349392604,
      "relative_squared_displacement": 0.015021019037037148,
      "covariance_trace_ratio": 0.9849569107250993
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 256,
      "coefficient_norm": 3.116326529578723,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.9421141378913083,
      "test_auroc": 0.8630087981863744,
      "test_auprc": 0.7580784646542503,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 277,
      "coefficient_norm": 2.0727059561652066,
      "coefficient_cosine_to_rank0": 4.468923552655493e-16,
      "val_auroc": 0.8788240592369162,
      "test_auroc": 0.8287429319484292,
      "test_auprc": 0.7421795017331044,
      "mean_squared_displacement": 0.8033697562967462,
      "relative_squared_displacement": 0.0007845407776335412,
      "covariance_trace_ratio": 0.9992154592223664
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 288,
      "coefficient_norm": 1.7335630301607348,
      "coefficient_cosine_to_rank0": 8.014791764776946e-16,
      "val_auroc": 0.8308564007498874,
      "test_auroc": 0.788983872778655,
      "test_auprc": 0.7178137424688918,
      "mean_squared_displacement": 1.8290565853458391,
      "relative_squared_displacement": 0.001786188071626796,
      "covariance_trace_ratio": 0.9982138119283732
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 247,
      "coefficient_norm": 3.116325565975287,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.9421141378913083,
      "test_auroc": 0.8630087981863744,
      "test_auprc": 0.7580784646542503,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 323,
      "coefficient_norm": 1.1645124663804902,
      "coefficient_cosine_to_rank0": -5.873872208283059e-15,
      "val_auroc": 0.7460332422157288,
      "test_auroc": 0.5972058651390677,
      "test_auprc": 0.5606832119135597,
      "mean_squared_displacement": 6.642234002444433,
      "relative_squared_displacement": 0.006486556643012142,
      "covariance_trace_ratio": 0.9935025417892276
    },
    {
      "regularization": "l2",
      "c": 0.01,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 325,
      "coefficient_norm": 0.5269117273439171,
      "coefficient_cosine_to_rank0": -1.8449869186511717e-14,
      "val_auroc": 0.49038028508289605,
      "test_auroc": 0.547060622203536,
      "test_auprc": 0.5400005215660327,
      "mean_squared_displacement": 11.830283474589674,
      "relative_squared_displacement": 0.011553011205653978,
      "covariance_trace_ratio": 0.9883436191168128
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 615,
      "coefficient_norm": 7.744159357581832,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.9499586305128769,
      "test_auroc": 0.8671552689980387,
      "test_auprc": 0.7580436417158944,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 652,
      "coefficient_norm": 5.2200585538366635,
      "coefficient_cosine_to_rank0": -6.481455998483012e-16,
      "val_auroc": 0.9236183114965281,
      "test_auroc": 0.855522098187091,
      "test_auprc": 0.7556723421370006,
      "mean_squared_displacement": 0.25939282603799557,
      "relative_squared_displacement": 0.00025331330667773005,
      "covariance_trace_ratio": 0.9997466866933222
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 701,
      "coefficient_norm": 4.231012203208767,
      "coefficient_cosine_to_rank0": -6.370147961145488e-16,
      "val_auroc": 0.8965762821922686,
      "test_auroc": 0.840932708087977,
      "test_auprc": 0.7527177137928491,
      "mean_squared_displacement": 0.6108074499373862,
      "relative_squared_displacement": 0.0005964916503294787,
      "covariance_trace_ratio": 0.9994035083496705
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 607,
      "coefficient_norm": 7.744161284860931,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.9499586305128769,
      "test_auroc": 0.8671552689980387,
      "test_auprc": 0.7580436417158944,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 885,
      "coefficient_norm": 1.796048709548789,
      "coefficient_cosine_to_rank0": 2.9054881829605864e-15,
      "val_auroc": 0.7080885202291556,
      "test_auroc": 0.5840533767788079,
      "test_auprc": 0.5504299751220794,
      "mean_squared_displacement": 5.923852244753978,
      "relative_squared_displacement": 0.005785011957767557,
      "covariance_trace_ratio": 0.9941822331148682
    },
    {
      "regularization": "l2",
      "c": 0.1,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 823,
      "coefficient_norm": 0.28909037728733056,
      "coefficient_cosine_to_rank0": -1.0290116831338333e-14,
      "val_auroc": 0.42237722688283535,
      "test_auroc": 0.4948687199749647,
      "test_auprc": 0.4949622529688643,
      "mean_squared_displacement": 13.98311233292349,
      "relative_squared_displacement": 0.013655383137620596,
      "covariance_trace_ratio": 0.9859295352783928
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 1313,
      "coefficient_norm": 15.05273464469281,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.9448895591793132,
      "test_auroc": 0.8623644021031559,
      "test_auprc": 0.7528127335707883,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1441,
      "coefficient_norm": 10.154296863397043,
      "coefficient_cosine_to_rank0": -2.696205160554082e-15,
      "val_auroc": 0.9398100145578702,
      "test_auroc": 0.860499296479531,
      "test_auprc": 0.7569082681114208,
      "mean_squared_displacement": 0.11919472680151698,
      "relative_squared_displacement": 0.00011640110039210642,
      "covariance_trace_ratio": 0.999883598899608
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1372,
      "coefficient_norm": 9.338607383196868,
      "coefficient_cosine_to_rank0": -2.4799467465932002e-15,
      "val_auroc": 0.9234821587540977,
      "test_auroc": 0.8556092917256916,
      "test_auprc": 0.7594277662497122,
      "mean_squared_displacement": 0.2703207661814288,
      "relative_squared_displacement": 0.00026398512322405157,
      "covariance_trace_ratio": 0.9997360148767759
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 1274,
      "coefficient_norm": 15.052753671590763,
      "coefficient_cosine_to_rank0": 0.9999999999999999,
      "val_auroc": 0.9448895591793132,
      "test_auroc": 0.8623644021031559,
      "test_auprc": 0.7528127335707883,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1417,
      "coefficient_norm": 2.1017181688283273,
      "coefficient_cosine_to_rank0": 1.2289548793130672e-14,
      "val_auroc": 0.7192949382599679,
      "test_auroc": 0.5940627172373265,
      "test_auprc": 0.5713319618655988,
      "mean_squared_displacement": 5.562046259747954,
      "relative_squared_displacement": 0.005431685800535112,
      "covariance_trace_ratio": 0.9944998212076196
    },
    {
      "regularization": "l2",
      "c": 1.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1075,
      "coefficient_norm": 0.12076387233427813,
      "coefficient_cosine_to_rank0": 4.661043524539764e-13,
      "val_auroc": 0.5220934007813073,
      "test_auroc": 0.49621365044707594,
      "test_auprc": 0.5010625707129015,
      "mean_squared_displacement": 13.024820548548067,
      "relative_squared_displacement": 0.012719551316941472,
      "covariance_trace_ratio": 0.9868579751190276
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 1806,
      "coefficient_norm": 19.43164201676348,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.9402394193609199,
      "test_auroc": 0.8592702259148752,
      "test_auprc": 0.7505564853403923,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1848,
      "coefficient_norm": 13.522441294451781,
      "coefficient_cosine_to_rank0": -1.750916239881023e-15,
      "val_auroc": 0.9406688241639698,
      "test_auroc": 0.8602550351282462,
      "test_auprc": 0.7555368333804307,
      "mean_squared_displacement": 0.09146233947442127,
      "relative_squared_displacement": 8.931869089298952e-05,
      "covariance_trace_ratio": 0.9999106813091071
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1778,
      "coefficient_norm": 13.887441615258995,
      "coefficient_cosine_to_rank0": -1.3494361069078518e-15,
      "val_auroc": 0.9314104376787005,
      "test_auroc": 0.856769682448299,
      "test_auprc": 0.7563192004914107,
      "mean_squared_displacement": 0.19445077463969232,
      "relative_squared_displacement": 0.00018989333460907453,
      "covariance_trace_ratio": 0.9998101066653909
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 1837,
      "coefficient_norm": 19.43160682487384,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.9402394193609199,
      "test_auroc": 0.8592702259148752,
      "test_auprc": 0.7505568647341787,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1625,
      "coefficient_norm": 2.3749822613289493,
      "coefficient_cosine_to_rank0": -3.678312563560401e-14,
      "val_auroc": 0.7256103308511641,
      "test_auroc": 0.6067087664144822,
      "test_auprc": 0.5833364220490465,
      "mean_squared_displacement": 5.452222279421835,
      "relative_squared_displacement": 0.005324435819747886,
      "covariance_trace_ratio": 0.9945876498504678
    },
    {
      "regularization": "l2",
      "c": 10.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1265,
      "coefficient_norm": 0.20794285925129088,
      "coefficient_cosine_to_rank0": -4.7015303128752523e-14,
      "val_auroc": 0.5414375634943077,
      "test_auroc": 0.4978876469450012,
      "test_auprc": 0.5062873691202366,
      "mean_squared_displacement": 11.510309806771232,
      "relative_squared_displacement": 0.011240536920675032,
      "covariance_trace_ratio": 0.9882853319728869
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 2008,
      "coefficient_norm": 20.24668236888668,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.9393387166033033,
      "test_auroc": 0.8586909263775981,
      "test_auprc": 0.7502219032916988,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1997,
      "coefficient_norm": 14.334819869976117,
      "coefficient_cosine_to_rank0": -1.3648627019580195e-14,
      "val_auroc": 0.9405536179972979,
      "test_auroc": 0.8601959107424828,
      "test_auprc": 0.7555485365913122,
      "mean_squared_displacement": 0.0878480443737458,
      "relative_squared_displacement": 8.578910583373613e-05,
      "covariance_trace_ratio": 0.9999142108941662
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1951,
      "coefficient_norm": 14.596753642494772,
      "coefficient_cosine_to_rank0": -3.584590042937032e-14,
      "val_auroc": 0.9321330945423697,
      "test_auroc": 0.8567750573924593,
      "test_auprc": 0.7556254636986617,
      "mean_squared_displacement": 0.18260486710479834,
      "relative_squared_displacement": 0.00017832506553202963,
      "covariance_trace_ratio": 0.9998216749344679
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 1882,
      "coefficient_norm": 20.246719928608787,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.9393387166033033,
      "test_auroc": 0.8586909263775981,
      "test_auprc": 0.7502218153036193,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1524,
      "coefficient_norm": 2.4291478427958095,
      "coefficient_cosine_to_rank0": -2.3705934443397974e-13,
      "val_auroc": 0.7264691404572637,
      "test_auroc": 0.6089411598890612,
      "test_auprc": 0.5851553602201339,
      "mean_squared_displacement": 5.437425212874892,
      "relative_squared_displacement": 0.005309985559448137,
      "covariance_trace_ratio": 0.994598673803294
    },
    {
      "regularization": "l2",
      "c": 100.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1220,
      "coefficient_norm": 0.22274410677677584,
      "coefficient_cosine_to_rank0": -1.3048359956588237e-12,
      "val_auroc": 0.5430504498277144,
      "test_auroc": 0.4980942836871639,
      "test_auprc": 0.5053455059702714,
      "mean_squared_displacement": 11.276772795287725,
      "relative_squared_displacement": 0.011012473432898169,
      "covariance_trace_ratio": 0.9885009367446084
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 2016,
      "coefficient_norm": 20.336605361877712,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.9392339837245106,
      "test_auroc": 0.8586222465355499,
      "test_auprc": 0.7501557906946751,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1968,
      "coefficient_norm": 14.431087438713067,
      "coefficient_cosine_to_rank0": 3.071165045071583e-14,
      "val_auroc": 0.9404593584063845,
      "test_auroc": 0.8601941190944294,
      "test_auprc": 0.7555572812535147,
      "mean_squared_displacement": 0.0874700958425928,
      "relative_squared_displacement": 8.542001547128203e-05,
      "covariance_trace_ratio": 0.9999145799845289
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1907,
      "coefficient_norm": 14.666010828480712,
      "coefficient_cosine_to_rank0": 1.6169983769311135e-14,
      "val_auroc": 0.9322587739969208,
      "test_auroc": 0.8567810295526375,
      "test_auprc": 0.755613611794635,
      "mean_squared_displacement": 0.18131500201792805,
      "relative_squared_displacement": 0.00017706543165813286,
      "covariance_trace_ratio": 0.999822934568342
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 2019,
      "coefficient_norm": 20.336597680681734,
      "coefficient_cosine_to_rank0": 0.9999999999999999,
      "val_auroc": 0.9392339837245106,
      "test_auroc": 0.8586228437515677,
      "test_auprc": 0.7501560345296245,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1548,
      "coefficient_norm": 2.435227101047595,
      "coefficient_cosine_to_rank0": 2.780700545285809e-14,
      "val_auroc": 0.7266471863512113,
      "test_auroc": 0.6091024082138702,
      "test_auprc": 0.5852785020003014,
      "mean_squared_displacement": 5.435893258950925,
      "relative_squared_displacement": 0.0053084895106942625,
      "covariance_trace_ratio": 0.9945997950756978
    },
    {
      "regularization": "l2",
      "c": 1000.0,
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1220,
      "coefficient_norm": 0.2247997225900393,
      "coefficient_cosine_to_rank0": -1.7287199787938113e-13,
      "val_auroc": 0.5433437018883338,
      "test_auroc": 0.4982316433712605,
      "test_auprc": 0.5053915221479488,
      "mean_squared_displacement": 11.252190526177461,
      "relative_squared_displacement": 0.010988467310720177,
      "covariance_trace_ratio": 0.988523521608706
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "euclidean",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 2040,
      "coefficient_norm": 20.346711623144618,
      "coefficient_cosine_to_rank0": 1.0000000000000002,
      "val_auroc": 0.9392339837245106,
      "test_auroc": 0.8586156771593539,
      "test_auprc": 0.7501476305539868,
      "mean_squared_displacement": 0.0,
      "relative_squared_displacement": 0.0,
      "covariance_trace_ratio": 1.0
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "euclidean",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 2030,
      "coefficient_norm": 14.4419948515447,
      "coefficient_cosine_to_rank0": 2.3872391632216545e-14,
      "val_auroc": 0.940438411830626,
      "test_auroc": 0.8601959107424828,
      "test_auprc": 0.7555502566007017,
      "mean_squared_displacement": 0.08742787575744208,
      "relative_squared_displacement": 8.537878491937703e-05,
      "covariance_trace_ratio": 0.9999146212150807
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "euclidean",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 2014,
      "coefficient_norm": 14.673742143131104,
      "coefficient_cosine_to_rank0": 2.885604709877602e-15,
      "val_auroc": 0.9322483007090416,
      "test_auroc": 0.8567840156327264,
      "test_auprc": 0.7556030489938202,
      "mean_squared_displacement": 0.18117024158043943,
      "relative_squared_displacement": 0.00017692406404339788,
      "covariance_trace_ratio": 0.9998230759359568
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "oas_affine_preserving",
      "erased_dimensions": 0,
      "converged": 1,
      "iterations": 2022,
      "coefficient_norm": 20.346672165752704,
      "coefficient_cosine_to_rank0": 1.0,
      "val_auroc": 0.9392339837245106,
      "test_auroc": 0.8586162743753718,
      "test_auprc": 0.7501480337516178,
      "mean_squared_displacement": 1.484851497359741e-25,
      "relative_squared_displacement": 1.450050290390372e-28,
      "covariance_trace_ratio": 1.0000000000000033
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "oas_affine_preserving",
      "erased_dimensions": 1,
      "converged": 1,
      "iterations": 1642,
      "coefficient_norm": 2.4358905509948943,
      "coefficient_cosine_to_rank0": 1.7177653178384877e-13,
      "val_auroc": 0.726594819911815,
      "test_auroc": 0.6091227135584758,
      "test_auprc": 0.5852952939062233,
      "mean_squared_displacement": 5.435721282213485,
      "relative_squared_displacement": 0.005308321564661606,
      "covariance_trace_ratio": 0.9945999211403074
    },
    {
      "regularization": "none",
      "c": "unregularized",
      "method": "oas_affine_preserving",
      "erased_dimensions": 2,
      "converged": 1,
      "iterations": 1246,
      "coefficient_norm": 0.22501355787101993,
      "coefficient_cosine_to_rank0": 7.05463047599394e-13,
      "val_auroc": 0.5434379614792472,
      "test_auroc": 0.49820237978638776,
      "test_auprc": 0.5053718600352088,
      "mean_squared_displacement": 11.249325527926654,
      "relative_squared_displacement": 0.010985669460865873,
      "covariance_trace_ratio": 0.9885261751655149
    }
  ],
  "elapsed_seconds": 85.69412733300123
}


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr/finite_qr_aggregate.csv <==
sample_size,shear,runs,mean_accepted_updates,count_one_fraction,count_two_or_more_fraction,minimum_accepted_updates,maximum_accepted_updates,mean_cumulative_edit_rank,mean_retained_map_rank,post_first_probe_runs,mean_post_first_test_r2,mean_post_first_circular_mae_degrees,stopping_frequency,censoring_frequency,censored_runs
500,0.0,20,1.8,0.55,0.45,1,5,2.9,2.0,20,0.08910506516695023,73.34981479644776,1.0,0.0,0
500,0.25,20,1.75,0.6,0.4,1,5,2.8,2.0,20,0.09619481414556504,70.9602596282959,1.0,0.0,0
500,0.5,20,1.95,0.6,0.4,1,5,2.8,2.0,20,0.11371678560972213,68.31960220336914,1.0,0.0,0
500,0.75,20,2.0,0.55,0.4,0,5,2.7,2.1,19,0.12006686235729017,67.37210183394582,1.0,0.0,0
500,1.0,20,1.85,0.55,0.4,0,6,2.7,2.1,19,0.11580316016548559,67.70719086496453,1.0,0.0,0
500,1.25,20,1.85,0.45,0.5,0,4,2.9,2.1,19,0.10632389627004925,68.04908692209344,1.0,0.0,0
500,2.0,20,1.1,0.5,0.25,0,3,2.0,2.5,15,0.06531498829523723,70.60357131958008,1.0,0.0,0
1000,0.0,20,1.0,1.0,0.0,1,1,2.0,2.0,20,0.001120932400226593,85.29230880737305,1.0,0.0,0
1000,0.25,20,1.0,1.0,0.0,1,1,2.0,2.0,20,0.029296468198299407,78.4581356048584,1.0,0.0,0
1000,0.5,20,1.75,0.65,0.35,1,4,2.7,2.0,20,0.07890239655971527,70.81949234008789,1.0,0.0,0
1000,0.75,20,2.6,0.4,0.6,1,6,3.2,2.0,20,0.11130741834640503,67.16451148986816,1.0,0.0,0
1000,1.0,20,2.95,0.25,0.75,1,7,3.5,2.0,20,0.12237210124731064,65.9891939163208,1.0,0.0,0
1000,1.25,20,3.3,0.2,0.8,1,6,3.6,2.0,20,0.135831755399704,64.54916248321533,1.0,0.0,0
1000,2.0,20,2.35,0.55,0.45,1,8,2.9,2.0,20,0.10855764448642731,67.59115962982177,0.95,0.05,1
4000,0.0,20,1.0,1.0,0.0,1,1,2.0,2.0,20,-0.0022362172603607178,88.86486854553223,1.0,0.0,0
4000,0.25,20,1.0,1.0,0.0,1,1,2.0,2.0,20,0.04929066002368927,75.01721801757813,1.0,0.0,0
4000,0.5,20,4.35,0.0,1.0,3,5,4.0,2.0,20,0.13372472077608108,65.11576061248779,1.0,0.0,0
4000,0.75,20,5.25,0.0,1.0,3,8,4.0,1.95,20,0.1824612572789192,60.62719078063965,0.95,0.05,1
4000,1.0,20,5.75,0.0,1.0,3,8,4.0,2.0,20,0.1947449713945389,59.541483116149905,0.9,0.1,2
4000,1.25,20,5.85,0.0,1.0,3,8,4.0,1.95,20,0.1864959716796875,60.276502418518064,0.85,0.15,3
4000,2.0,20,5.9,0.0,1.0,3,8,4.0,2.0,20,0.1319538712501526,65.29123611450196,0.95,0.05,1


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr/finite_qr_iterations.csv <==
sample_size,shear,seed,shear_index,iteration,accepted_update,stopping_probe,test_r2,test_circular_mae_degrees,cumulative_edit_rank_before,retained_map_rank_before,retained_map_frobenius_norm_before,coefficient_rank
500,0.0,20260712,0,0,1,0,0.5046039819717407,21.704736709594727,0,4,2.0,2
500,0.0,20260712,0,1,1,0,0.10557487607002258,64.97038269042969,2,2,1.4142135623730951,2
500,0.0,20260712,0,2,1,0,0.1412697434425354,68.17451477050781,4,2,1.2960994242437234,2
500,0.0,20260712,0,3,0,1,0.07410520315170288,78.9139404296875,4,2,1.2098982339682227,2
500,0.25,20260712,1,0,1,0,0.48809707164764404,25.75051498413086,0,4,2.0,2
500,0.25,20260712,1,1,0,1,0.0876067578792572,69.95590209960938,2,2,1.4142135623730951,2
500,0.5,20260712,2,0,1,0,0.4596697688102722,31.433185577392578,0,4,2.0,2
500,0.5,20260712,2,1,0,1,0.07967078685760498,70.04149627685547,2,2,1.4142135623730951,2
500,0.75,20260712,3,0,1,0,0.4182167053222656,38.06919860839844,0,4,2.0,2
500,0.75,20260712,3,1,0,1,0.07468971610069275,72.50611114501953,2,2,1.4142135623730951,2
500,1.0,20260712,4,0,1,0,0.36451005935668945,43.328487396240234,0,4,2.0,2
500,1.0,20260712,4,1,0,1,0.06550192832946777,75.6165542602539,2,2,1.4142135623730951,2
500,1.25,20260712,5,0,1,0,0.3023996353149414,48.120330810546875,0,4,2.0,2
500,1.25,20260712,5,1,0,1,0.02782464027404785,78.36943817138672,2,2,1.4142135623730951,2
500,2.0,20260712,6,0,1,0,0.12367561459541321,62.49992370605469,0,4,2.0,2
500,2.0,20260712,6,1,0,1,-0.03554731607437134,84.97775268554688,2,2,1.4142135623730951,2
500,0.0,20261712,0,0,1,0,0.8837588429450989,6.49685001373291,0,4,2.0,2
500,0.0,20261712,0,1,0,1,-0.02762371301651001,91.39962005615234,2,2,1.4142135623730951,2
500,0.25,20261712,1,0,1,0,0.8797826766967773,6.669315338134766,0,4,2.0,2
500,0.25,20261712,1,1,0,1,-0.0082855224609375,80.82781982421875,2,2,1.4142135623730951,2
500,0.5,20261712,2,0,1,0,0.8714133501052856,7.666260242462158,0,4,2.0,2
500,0.5,20261712,2,1,0,1,0.04492652416229248,71.24153137207031,2,2,1.4142135623730951,2
500,0.75,20261712,3,0,1,0,0.8478711843490601,9.792533874511719,0,4,2.0,2
500,0.75,20261712,3,1,0,1,0.07797056436538696,67.35063934326172,2,2,1.4142135623730951,2
500,1.0,20261712,4,0,1,0,0.793271541595459,14.380502700805664,0,4,2.0,2
500,1.0,20261712,4,1,0,1,0.08146259188652039,66.97370910644531,2,2,1.4142135623730951,2
500,1.25,20261712,5,0,1,0,0.700987696647644,20.256071090698242,0,4,2.0,2
500,1.25,20261712,5,1,0,1,0.07576626539230347,67.46546173095703,2,2,1.4142135623730951,2
500,2.0,20261712,6,0,1,0,0.4262685179710388,36.122955322265625,0,4,2.0,2
500,2.0,20261712,6,1,0,1,0.054727792739868164,69.94889831542969,2,2,1.4142135623730951,2
500,0.0,20262712,0,0,1,0,0.43946316838264465,47.293601989746094,0,4,2.0,2
500,0.0,20262712,0,1,1,0,0.27970248460769653,43.31211471557617,2,2,1.4142135623730951,2
500,0.0,20262712,0,2,0,1,0.056406229734420776,55.022300720214844,4,2,0.763963219478581,2
500,0.25,20262712,1,0,1,0,0.4371947646141052,47.827030181884766,0,4,2.0,2
500,0.25,20262712,1,1,1,0,0.27876174449920654,43.24175262451172,2,2,1.4142135623730951,2
500,0.25,20262712,1,2,0,1,0.04760175943374634,56.304290771484375,4,2,0.7152647279910529,2
500,0.5,20262712,2,0,1,0,0.4240172803401947,48.97089385986328,0,4,2.0,2
500,0.5,20262712,2,1,1,0,0.27546027302742004,44.526241302490234,2,2,1.4142135623730951,2
500,0.5,20262712,2,2,1,0,0.15128850936889648,53.808956146240234,4,2,0.9756706637909587,2
500,0.5,20262712,2,3,1,0,0.15583011507987976,59.99269485473633,4,2,0.8202886504083934,2
500,0.5,20262712,2,4,0,1,0.07853540778160095,77.5445556640625,4,2,0.7492787082290231,2
500,0.75,20262712,3,0,1,0,0.3829130232334137,51.166107177734375,0,4,2.0,2
500,0.75,20262712,3,1,1,0,0.2846602201461792,45.44172286987305,2,2,1.4142135623730951,2
500,0.75,20262712,3,2,1,0,0.13453000783920288,54.122779846191406,4,2,1.000422687211136,2
500,0.75,20262712,3,3,1,0,0.1545010209083557,61.1011962890625,4,2,0.8698416962463493,2
500,0.75,20262712,3,4,0,1,0.07554429769515991,77.85932922363281,4,2,0.794318522853744,2
500,1.0,20262712,4,0,1,0,0.31972813606262207,54.3500862121582,0,4,2.0,2
500,1.0,20262712,4,1,1,0,0.285891592502594,46.841007232666016,2,2,1.4142135623730951,2
500,1.0,20262712,4,2,0,1,0.09993818402290344,57.01011276245117,4,2,0.9917670242675974,2
500,1.25,20262712,5,0,1,0,0.25436273217201233,59.80057144165039,0,4,2.0,2
500,1.25,20262712,5,1,1,0,0.27716150879859924,49.244773864746094,2,2,1.4142135623730951,2
500,1.25,20262712,5,2,0,1,0.059289783239364624,60.980682373046875,4,2,0.9699663596054479,2
500,2.0,20262712,6,0,1,0,0.11422279477119446,71.26087951660156,0,4,2.0,2
500,2.0,20262712,6,1,1,0,0.24139532446861267,50.92890930175781,2,2,1.4142135623730951,2
500,2.0,20262712,6,2,0,1,0.041333407163619995,74.91389465332031,4,2,0.9669508925827296,2
500,0.0,20263712,0,0,1,0,0.607214093208313,16.73086166381836,0,4,2.0,2
500,0.0,20263712,0,1,0,1,-0.04247230291366577,78.20816040039062,2,2,1.4142135623730951,2
500,0.25,20263712,1,0,1,0,0.6067467927932739,16.905479431152344,0,4,2.0,2
500,0.25,20263712,1,1,0,1,-0.013537108898162842,73.79779052734375,2,2,1.4142135623730951,2
500,0.5,20263712,2,0,1,0,0.5957815051078796,18.343976974487305,0,4,2.0,2
500,0.5,20263712,2,1,0,1,0.02890804409980774,69.14033508300781,2,2,1.4142135623730951,2
500,0.75,20263712,3,0,1,0,0.5788640975952148,20.56945037841797,0,4,2.0,2
500,0.75,20263712,3,1,0,1,0.06026458740234375,66.69640350341797,2,2,1.4142135623730951,2
500,1.0,20263712,4,0,1,0,0.5576503276824951,23.39594268798828,0,4,2.0,2
500,1.0,20263712,4,1,0,1,0.06688728928565979,66.51225280761719,2,2,1.4142135623730951,2
500,1.25,20263712,5,0,1,0,0.532952070236206,26.718151092529297,0,4,2.0,2
500,1.25,20263712,5,1,0,1,0.05354487895965576,67.1023941040039,2,2,1.4142135623730951,2
500,2.0,20263712,6,0,1,0,0.43842145800590515,36.407127380371094,0,4,2.0,2
500,2.0,20263712,6,1,0,1,-0.03834480047225952,70.58525085449219,2,2,1.4142135623730951,2
500,0.0,20264712,0,0,1,0,0.5863999128341675,25.666311264038086,0,4,2.0,2
500,0.0,20264712,0,1,0,1,-0.026207923889160156,89.678955078125,2,2,1.4142135623730951,2
500,0.25,20264712,1,0,1,0,0.5823723673820496,25.383729934692383,0,4,2.0,2
500,0.25,20264712,1,1,0,1,-0.02028101682662964,88.90760040283203,2,2,1.4142135623730951,2
500,0.5,20264712,2,0,1,0,0.5727769136428833,27.30731201171875,0,4,2.0,2
500,0.5,20264712,2,1,0,1,0.008793026208877563,82.67671966552734,2,2,1.414213562373095,2
500,0.75,20264712,3,0,1,0,0.5579018592834473,28.567873001098633,0,4,2.0,2
500,0.75,20264712,3,1,0,1,0.025229930877685547,79.88301086425781,2,2,1.4142135623730951,2
500,1.0,20264712,4,0,1,0,0.5315946340560913,30.620258331298828,0,4,2.0,2
500,1.0,20264712,4,1,0,1,0.021648883819580078,79.92115783691406,2,2,1.414213562373095,2
500,1.25,20264712,5,0,1,0,0.48234668374061584,34.021732330322266,0,4,2.0,2
500,1.25,20264712,5,1,0,1,0.009528100490570068,81.4770736694336,2,2,1.4142135623730951,2
500,2.0,20264712,6,0,1,0,0.28783509135246277,47.59294891357422,0,4,2.0,2
500,2.0,20264712,6,1,0,1,0.01529008150100708,81.8287582397461,2,2,1.4142135623730951,2
500,0.0,20265712,0,0,1,0,0.21240991353988647,53.61845397949219,0,4,2.0,2
500,0.0,20265712,0,1,1,0,0.25219234824180603,57.333580017089844,2,2,1.4142135623730951,2
500,0.0,20265712,0,2,0,1,0.03472456336021423,81.34935760498047,4,2,1.0335939476349973,2
500,0.25,20265712,1,0,1,0,0.20558029413223267,54.603797912597656,0,4,2.0,2
500,0.25,20265712,1,1,1,0,0.22585245966911316,58.751251220703125,2,2,1.4142135623730951,2
500,0.25,20265712,1,2,0,1,0.05974891781806946,76.9440689086914,4,2,1.098696349172809,2
500,0.5,20265712,2,0,1,0,0.1921747326850891,55.40974426269531,0,4,2.0,2
500,0.5,20265712,2,1,1,0,0.199482262134552,60.955535888671875,2,2,1.4142135623730951,2
500,0.5,20265712,2,2,1,0,0.18019291758537292,60.954166412353516,4,2,1.256621753202151,2
500,0.5,20265712,2,3,1,0,0.2156003713607788,62.520774841308594,4,2,0.8839125637542478,2
500,0.5,20265712,2,4,0,1,0.07190245389938354,71.61681365966797,4,2,0.700831777039038,2
500,0.75,20265712,3,0,1,0,0.1732023060321808,56.45771026611328,0,4,2.0,2
500,0.75,20265712,3,1,1,0,0.17371204495429993,64.04939270019531,2,2,1.4142135623730951,2
500,0.75,20265712,3,2,1,0,0.16829442977905273,62.56315994262695,4,2,1.272676541750926,2
500,0.75,20265712,3,3,1,0,0.18153443932533264,63.270164489746094,4,2,0.9302199649062567,2
500,0.75,20265712,3,4,1,0,0.1105392575263977,66.56266021728516,4,2,0.6709139552930049,2
500,0.75,20265712,3,5,0,1,0.08882153034210205,70.39295196533203,4,2,0.42384857861895464,2
500,1.0,20265712,4,0,1,0,0.14969921112060547,58.21283721923828,0,4,2.0,2
500,1.0,20265712,4,1,1,0,0.15015533566474915,67.20329284667969,2,2,1.414213562373095,2
500,1.0,20265712,4,2,1,0,0.14437493681907654,64.48509216308594,4,2,1.2845422220249718,2
500,1.0,20265712,4,3,1,0,0.1488419473171234,67.32066345214844,4,2,0.8579315916440934,2
500,1.0,20265712,4,4,1,0,0.10601615905761719,67.67025756835938,4,2,0.574724249844445,2
500,1.0,20265712,4,5,1,0,0.10078451037406921,70.43968200683594,4,2,0.26536626342660263,2
500,1.0,20265712,4,6,0,1,0.051905810832977295,76.98612976074219,4,2,0.1676468030527594,2
500,1.25,20265712,5,0,1,0,0.12283018231391907,60.75437545776367,0,4,2.0,2
500,1.25,20265712,5,1,1,0,0.128119558095932,69.57424926757812,2,2,1.4142135623730951,2
500,1.25,20265712,5,2,1,0,0.12183699011802673,67.73841857910156,4,2,1.3051236275753149,2
500,1.25,20265712,5,3,1,0,0.12649744749069214,66.59777069091797,4,2,1.0856120901229231,2
500,1.25,20265712,5,4,0,1,-0.0062583982944488525,80.07197570800781,4,2,0.5389247899857101,2
500,2.0,20265712,6,0,0,1,0.034503042697906494,68.57122802734375,0,4,2.0,2
500,0.0,20266712,0,0,1,0,0.2520991861820221,53.111976623535156,0,4,2.0,2
500,0.0,20266712,0,1,1,0,0.12497177720069885,66.55889892578125,2,2,1.4142135623730951,2
500,0.0,20266712,0,2,1,0,0.3334280252456665,33.752071380615234,4,2,1.1548206155820593,2
500,0.0,20266712,0,3,1,0,0.1487327218055725,64.3771743774414,4,2,0.9096700394397728,2
500,0.0,20266712,0,4,1,0,0.2536805272102356,38.670127868652344,4,2,0.5723543382099671,2
500,0.0,20266712,0,5,0,1,-0.058321863412857056,80.95721435546875,4,2,0.23611711773285712,2
500,0.25,20266712,1,0,1,0,0.26051729917526245,49.312870025634766,0,4,2.0,2
500,0.25,20266712,1,1,1,0,0.182918518781662,56.36219787597656,2,2,1.4142135623730951,2
500,0.25,20266712,1,2,1,0,0.2688121795654297,38.04826354980469,4,2,1.0584368237805677,2
500,0.25,20266712,1,3,1,0,0.11818161606788635,65.80209350585938,4,2,0.8819849903505291,2
500,0.25,20266712,1,4,1,0,0.26056039333343506,40.13153076171875,4,2,0.5283152391537321,2
500,0.25,20266712,1,5,0,1,-0.02514714002609253,78.56385803222656,4,2,0.321693709363581,2
500,0.5,20266712,2,0,1,0,0.2569766640663147,49.16669845581055,0,4,2.0,2
500,0.5,20266712,2,1,1,0,0.21525678038597107,55.303897857666016,2,2,1.4142135623730951,2
500,0.5,20266712,2,2,1,0,0.20696574449539185,46.73863220214844,4,2,1.0293597615939494,2
500,0.5,20266712,2,3,1,0,0.1428152620792389,63.61097717285156,4,2,0.8830212165793349,2
500,0.5,20266712,2,4,1,0,0.24954727292060852,39.32379913330078,4,2,0.5982316622469483,2
500,0.5,20266712,2,5,0,1,-0.015410155057907104,78.54574584960938,4,2,0.4066902985120356,2
500,0.75,20266712,3,0,1,0,0.24507099390029907,50.939659118652344,0,4,2.0,2
500,0.75,20266712,3,1,1,0,0.21309328079223633,55.392879486083984,2,2,1.4142135623730951,2
500,0.75,20266712,3,2,1,0,0.16922703385353088,52.75873565673828,4,2,1.0178945749059616,2
500,0.75,20266712,3,3,1,0,0.12490519881248474,64.95890045166016,4,2,0.8920797481838767,2
500,0.75,20266712,3,4,1,0,0.23975151777267456,44.269317626953125,4,2,0.6074222461487127,2
500,0.75,20266712,3,5,0,1,-0.02036222815513611,78.91015625,4,2,0.450833796632399,2
500,1.0,20266712,4,0,1,0,0.22791904211044312,53.89796829223633,0,4,2.0,2
500,1.0,20266712,4,1,1,0,0.18757450580596924,56.56007766723633,2,2,1.4142135623730951,2
500,1.0,20266712,4,2,1,0,0.15613439679145813,53.5152587890625,4,2,0.9900823809970525,2
500,1.0,20266712,4,3,0,1,0.08837515115737915,67.5347671508789,4,2,0.8672334427900619,2
500,1.25,20266712,5,0,1,0,0.20771589875221252,56.51262664794922,0,4,2.0,2
500,1.25,20266712,5,1,1,0,0.15399253368377686,59.011314392089844,2,2,1.4142135623730951,2
500,1.25,20266712,5,2,1,0,0.18484678864479065,47.94392013549805,4,2,0.9990161704041112,2
500,1.25,20266712,5,3,0,1,0.06533560156822205,68.61432647705078,4,2,0.8857559865133411,2
500,2.0,20266712,6,0,1,0,0.14109987020492554,64.01927947998047,0,4,2.0,2
500,2.0,20266712,6,1,0,1,-0.0283564031124115,75.37814331054688,2,2,1.4142135623730951,2
500,0.0,20267712,0,0,1,0,0.43100646138191223,40.860836029052734,0,4,2.0,2
500,0.0,20267712,0,1,1,0,0.38375818729400635,51.56455993652344,2,2,1.4142135623730951,2
500,0.0,20267712,0,2,0,1,0.06765049695968628,73.2033462524414,4,2,0.9498813289540817,2
500,0.25,20267712,1,0,1,0,0.4292965531349182,42.2064323425293,0,4,2.0,2
500,0.25,20267712,1,1,1,0,0.33489441871643066,55.04820251464844,2,2,1.4142135623730951,2
500,0.25,20267712,1,2,0,1,0.06409627199172974,79.36388397216797,4,2,0.9991087741499808,2
500,0.5,20267712,2,0,1,0,0.42249009013175964,43.23927688598633,0,4,2.0,2
500,0.5,20267712,2,1,1,0,0.33275675773620605,52.84101104736328,2,2,1.414213562373095,2
500,0.5,20267712,2,2,0,1,0.037304461002349854,76.97711181640625,4,2,0.9231994238110303,2
500,0.75,20267712,3,0,1,0,0.4131171703338623,44.31232452392578,0,4,2.0,2
500,0.75,20267712,3,1,1,0,0.31894078850746155,49.9959602355957,2,2,1.414213562373095,2
500,0.75,20267712,3,2,0,1,0.09861275553703308,73.41470336914062,4,2,0.8816455256451675,2
500,1.0,20267712,4,0,1,0,0.40095365047454834,45.69688415527344,0,4,2.0,2
500,1.0,20267712,4,1,1,0,0.20379579067230225,57.655235290527344,2,2,1.4142135623730951,2
500,1.0,20267712,4,2,0,1,0.09609648585319519,71.49638366699219,4,2,0.8454479309635363,2
500,1.25,20267712,5,0,1,0,0.38300931453704834,47.473392486572266,0,4,2.0,2
500,1.25,20267712,5,1,1,0,0.12492012977600098,63.201759338378906,2,2,1.414213562373095,2
500,1.25,20267712,5,2,0,1,0.07417809963226318,74.04202270507812,4,2,0.8574350884273362,2
500,2.0,20267712,6,0,1,0,0.27686503529548645,55.74844741821289,0,4,2.0,2
500,2.0,20267712,6,1,0,1,0.010791599750518799,72.19853210449219,2,2,1.4142135623730951,2
500,0.0,20268712,0,0,1,0,0.9206386208534241,5.993464946746826,0,4,2.0,2
500,0.0,20268712,0,1,0,1,-0.05472731590270996,91.48135375976562,2,2,1.4142135623730951,2
500,0.25,20268712,1,0,1,0,0.8944967985153198,9.129351615905762,0,4,2.0,2
500,0.25,20268712,1,1,0,1,-0.054846882820129395,91.51453399658203,2,2,1.4142135623730951,2
500,0.5,20268712,2,0,1,0,0.8387130498886108,13.662301063537598,0,4,2.0,2
500,0.5,20268712,2,1,0,1,-0.05417919158935547,90.13634490966797,2,2,1.4142135623730951,2
500,0.75,20268712,3,0,1,0,0.7490848302841187,19.2806339263916,0,4,2.0,2
500,0.75,20268712,3,1,0,1,-0.04206794500350952,88.0219955444336,2,2,1.4142135623730951,2
500,1.0,20268712,4,0,1,0,0.6413553953170776,25.297632217407227,0,4,2.0,2
500,1.0,20268712,4,1,0,1,0.006665229797363281,79.37479400634766,2,2,1.4142135623730951,2
500,1.25,20268712,5,0,1,0,0.5338564515113831,32.8049430847168,0,4,2.0,2
500,1.25,20268712,5,1,1,0,0.14601513743400574,65.31964111328125,2,2,1.4142135623730951,2
500,1.25,20268712,5,2,0,1,0.09004032611846924,70.39382934570312,4,2,1.1408777290110983,2
500,2.0,20268712,6,0,1,0,0.31110626459121704,45.60635757446289,0,4,2.0,2
500,2.0,20268712,6,1,1,0,0.252157986164093,55.6138916015625,2,2,1.414213562373095,2
500,2.0,20268712,6,2,0,1,0.09793233871459961,71.21382141113281,4,2,1.2988269880630372,2
500,0.0,20269712,0,0,1,0,0.8171167373657227,9.950800895690918,0,4,2.0,2
500,0.0,20269712,0,1,0,1,-0.0029074251651763916,90.04527282714844,2,2,1.4142135623730951,2
500,0.25,20269712,1,0,1,0,0.8168373107910156,10.244803428649902,0,4,2.0,2
500,0.25,20269712,1,1,0,1,0.035034000873565674,79.04320526123047,2,2,1.414213562373095,2
500,0.5,20269712,2,0,1,0,0.8131774663925171,10.851430892944336,0,4,2.0,2
500,0.5,20269712,2,1,0,1,0.0941033661365509,70.22441101074219,2,2,1.4142135623730951,2
500,0.75,20269712,3,0,1,0,0.8003824949264526,12.672245025634766,0,4,2.0,2
500,0.75,20269712,3,1,1,0,0.1337943971157074,66.02140808105469,2,2,1.4142135623730951,2
500,0.75,20269712,3,2,1,0,0.12318074703216553,68.292724609375,4,2,1.0012386684009296,2
500,0.75,20269712,3,3,1,0,0.11278438568115234,65.03421020507812,4,2,0.4182802449388128,2
500,0.75,20269712,3,4,0,1,-0.030744850635528564,87.58190155029297,4,2,0.25338481847343036,2
500,1.0,20269712,4,0,1,0,0.7635370492935181,16.457372665405273,0,4,2.0,2
500,1.0,20269712,4,1,1,0,0.14055418968200684,65.34197235107422,2,2,1.4142135623730951,2
500,1.0,20269712,4,2,1,0,0.1266935169696808,67.31532287597656,4,2,1.0010130710792007,2
500,1.0,20269712,4,3,1,0,0.1407364010810852,59.705074310302734,4,2,0.507613372889238,2
500,1.0,20269712,4,4,0,1,-0.006482064723968506,83.94308471679688,4,2,0.28018233267284515,2
500,1.25,20269712,5,0,1,0,0.6971307992935181,20.846059799194336,0,4,2.0,2
500,1.25,20269712,5,1,1,0,0.1351606249809265,65.77593994140625,2,2,1.4142135623730951,2
500,1.25,20269712,5,2,1,0,0.1221093237400055,68.4120864868164,4,2,1.0151224529684573,2
500,1.25,20269712,5,3,1,0,0.13983136415481567,59.6453971862793,4,2,0.6318414734085037,2
500,1.25,20269712,5,4,0,1,0.038188815116882324,78.18777465820312,4,2,0.39259944800370683,2
500,2.0,20269712,6,0,1,0,0.46900394558906555,35.405513763427734,0,4,2.0,2
500,2.0,20269712,6,1,1,0,0.10410675406455994,68.51741027832031,2,2,1.414213562373095,2
500,2.0,20269712,6,2,0,1,0.09801909327507019,73.04174041748047,4,2,1.091986194864692,2
500,0.0,20270712,0,0,1,0,0.6221711039543152,18.551006317138672,0,4,2.0,2
500,0.0,20270712,0,1,0,1,-0.08538389205932617,93.35191345214844,2,2,1.4142135623730951,2
500,0.25,20270712,1,0,1,0,0.618349552154541,18.680776596069336,0,4,2.0,2
500,0.25,20270712,1,1,0,1,-0.07097196578979492,91.02079010009766,2,2,1.4142135623730951,2
500,0.5,20270712,2,0,1,0,0.6093505620956421,19.74079132080078,0,4,2.0,2
500,0.5,20270712,2,1,0,1,-0.045771241188049316,88.713623046875,2,2,1.4142135623730951,2
500,0.75,20270712,3,0,1,0,0.5836392045021057,22.057861328125,0,4,2.0,2
500,0.75,20270712,3,1,0,1,-0.03919476270675659,87.78555297851562,2,2,1.414213562373095,2
500,1.0,20270712,4,0,1,0,0.531864583492279,25.540220260620117,0,4,2.0,2
500,1.0,20270712,4,1,0,1,-0.0444922149181366,87.80538177490234,2,2,1.4142135623730951,2
500,1.25,20270712,5,0,1,0,0.46346986293792725,30.752103805541992,0,4,2.0,2
500,1.25,20270712,5,1,0,1,-0.05280381441116333,87.7101821899414,2,2,1.4142135623730951,2
500,2.0,20270712,6,0,1,0,0.27965137362480164,50.828651428222656,0,4,2.0,2
500,2.0,20270712,6,1,0,1,-0.09213763475418091,89.75682830810547,2,2,1.414213562373095,2
500,0.0,20271712,0,0,1,0,0.5134226679801941,8.29074478149414,0,4,2.0,2
500,0.0,20271712,0,1,0,1,-0.014678388833999634,82.93217468261719,2,2,1.4142135623730951,2
500,0.25,20271712,1,0,1,0,0.5094505548477173,8.87539005279541,0,4,2.0,2
500,0.25,20271712,1,1,0,1,0.008242547512054443,81.68771362304688,2,2,1.4142135623730951,2
500,0.5,20271712,2,0,1,0,0.5003035068511963,10.630263328552246,0,4,2.0,2
500,0.5,20271712,2,1,0,1,0.04615238308906555,74.61475372314453,2,2,1.4142135623730951,2
500,0.75,20271712,3,0,1,0,0.4856814444065094,12.762778282165527,0,4,2.0,2
500,0.75,20271712,3,1,0,1,0.07944327592849731,69.54444122314453,2,2,1.4142135623730951,2
500,1.0,20271712,4,0,1,0,0.46546077728271484,15.407480239868164,0,4,2.0,2
500,1.0,20271712,4,1,0,1,0.09792372584342957,67.48026275634766,2,2,1.4142135623730951,2
500,1.25,20271712,5,0,1,0,0.4399868845939636,18.55731964111328,0,4,2.0,2
500,1.25,20271712,5,1,1,0,0.10247147083282471,66.89659118652344,2,2,1.4142135623730951,2
500,1.25,20271712,5,2,0,1,0.08797851204872131,65.96430206298828,4,2,1.2506704423004706,2
500,2.0,20271712,6,0,1,0,0.34458139538764954,31.568016052246094,0,4,2.0,2
500,2.0,20271712,6,1,0,1,0.07746034860610962,68.59536743164062,2,2,1.4142135623730951,2
500,0.0,20272712,0,0,1,0,0.8026818037033081,9.139966011047363,0,4,2.0,2
500,0.0,20272712,0,1,0,1,-0.0018502473831176758,82.73082733154297,2,2,1.4142135623730951,2
500,0.25,20272712,1,0,1,0,0.7962339520454407,10.32116985321045,0,4,2.0,2
500,0.25,20272712,1,1,0,1,0.010302364826202393,79.4086685180664,2,2,1.4142135623730951,2
500,0.5,20272712,2,0,1,0,0.7624787092208862,14.328974723815918,0,4,2.0,2
500,0.5,20272712,2,1,0,1,0.035631388425827026,76.20136260986328,2,2,1.414213562373095,2
500,0.75,20272712,3,0,1,0,0.6940291523933411,21.732603073120117,0,4,2.0,2
500,0.75,20272712,3,1,0,1,0.055023193359375,71.8093490600586,2,2,1.4142135623730951,2
500,1.0,20272712,4,0,1,0,0.599648118019104,29.888931274414062,0,4,2.0,2
500,1.0,20272712,4,1,0,1,0.06647175550460815,71.32221984863281,2,2,1.4142135623730951,2
500,1.25,20272712,5,0,1,0,0.5012706518173218,36.38701248168945,0,4,2.0,2
500,1.25,20272712,5,1,0,1,0.07219615578651428,71.32940673828125,2,2,1.4142135623730951,2
500,2.0,20272712,6,0,1,0,0.27250292897224426,51.20621109008789,0,4,2.0,2
500,2.0,20272712,6,1,0,1,0.09346050024032593,70.09800720214844,2,2,1.4142135623730951,2
500,0.0,20273712,0,0,1,0,0.7381056547164917,13.710932731628418,0,4,2.0,2
500,0.0,20273712,0,1,0,1,-0.02937793731689453,79.7156753540039,2,2,1.4142135623730951,2
500,0.25,20273712,1,0,1,0,0.7520261406898499,13.228559494018555,0,4,2.0,2
500,0.25,20273712,1,1,0,1,-0.025909066200256348,78.72657012939453,2,2,1.4142135623730951,2
500,0.5,20273712,2,0,1,0,0.7425227165222168,14.845109939575195,0,4,2.0,2
500,0.5,20273712,2,1,0,1,-0.011515617370605469,78.99360656738281,2,2,1.414213562373095,2
500,0.75,20273712,3,0,1,0,0.7186254262924194,17.90979766845703,0,4,2.0,2
500,0.75,20273712,3,1,0,1,0.00573614239692688,80.25642395019531,2,2,1.4142135623730951,2
500,1.0,20273712,4,0,1,0,0.6838263273239136,22.041149139404297,0,4,2.0,2
500,1.0,20273712,4,1,0,1,0.012002676725387573,80.195556640625,2,2,1.4142135623730951,2
500,1.25,20273712,5,0,1,0,0.6349179744720459,26.381006240844727,0,4,2.0,2
500,1.25,20273712,5,1,0,1,0.022847473621368408,74.50977325439453,2,2,1.4142135623730951,2
500,2.0,20273712,6,0,1,0,0.4244539737701416,40.71836853027344,0,4,2.0,2
500,2.0,20273712,6,1,1,0,0.13395753502845764,62.80043411254883,2,2,1.4142135623730951,2
500,2.0,20273712,6,2,1,0,0.25600722432136536,52.75742721557617,4,2,0.9541803314089247,2
500,2.0,20273712,6,3,0,1,0.01584354043006897,69.37789916992188,4,2,0.49326280374582565,2
500,0.0,20274712,0,0,1,0,0.49909472465515137,36.41157150268555,0,4,2.0,2
500,0.0,20274712,0,1,1,0,0.18678301572799683,58.73109817504883,2,2,1.4142135623730951,2
500,0.0,20274712,0,2,0,1,-0.0580424964427948,91.01404571533203,4,2,1.0023890705864127,2
500,0.25,20274712,1,0,1,0,0.4879176914691925,37.960723876953125,0,4,2.0,2
500,0.25,20274712,1,1,1,0,0.23307228088378906,56.767005920410156,2,2,1.4142135623730951,2
500,0.25,20274712,1,2,0,1,-0.043932586908340454,86.44998931884766,4,2,1.0284742242011458,2
500,0.5,20274712,2,0,1,0,0.4563772976398468,38.535709381103516,0,4,2.0,2
500,0.5,20274712,2,1,1,0,0.2794575095176697,51.42171859741211,2,2,1.4142135623730951,2
500,0.5,20274712,2,2,0,1,-0.056106895208358765,87.3139419555664,4,2,1.0134074319379334,2
500,0.75,20274712,3,0,1,0,0.399707168340683,43.161746978759766,0,4,2.0,2
500,0.75,20274712,3,1,1,0,0.30286678671836853,50.97110366821289,2,2,1.4142135623730951,2
500,0.75,20274712,3,2,0,1,-0.05913025140762329,86.65978240966797,4,2,1.0069149473636914,2
500,1.0,20274712,4,0,1,0,0.3224732279777527,51.104331970214844,0,4,2.0,2
500,1.0,20274712,4,1,1,0,0.29213204979896545,53.2739143371582,2,2,1.4142135623730951,2
500,1.0,20274712,4,2,0,1,-0.027964115142822266,83.00194549560547,4,2,1.0003753413228453,2
500,1.25,20274712,5,0,1,0,0.24318447709083557,59.59126281738281,0,4,2.0,2
500,1.25,20274712,5,1,1,0,0.24386200308799744,55.506439208984375,2,2,1.4142135623730951,2
500,1.25,20274712,5,2,0,1,0.07866683602333069,72.79601287841797,4,2,1.0011057697853505,2
500,2.0,20274712,6,0,0,1,0.07831403613090515,73.45465087890625,0,4,2.0,2
500,0.0,20275712,0,0,1,0,0.4660119116306305,45.202880859375,0,4,2.0,2
500,0.0,20275712,0,1,1,0,0.29527154564857483,51.49429702758789,2,2,1.4142135623730951,2
500,0.0,20275712,0,2,1,0,0.4161314070224762,41.00508117675781,4,2,1.110844527213009,2
500,0.0,20275712,0,3,0,1,0.005168735980987549,74.63245391845703,4,2,0.9284368477599951,2
500,0.25,20275712,1,0,1,0,0.45378684997558594,46.002132415771484,0,4,2.0,2
500,0.25,20275712,1,1,1,0,0.29418081045150757,51.58942413330078,2,2,1.414213562373095,2
500,0.25,20275712,1,2,1,0,0.44457292556762695,39.9545783996582,4,2,1.194347265232068,2
500,0.25,20275712,1,3,0,1,0.035565584897994995,75.01616668701172,4,2,1.0052446904290493,2
500,0.5,20275712,2,0,1,0,0.4088394045829773,47.901607513427734,0,4,2.0,2
500,0.5,20275712,2,1,1,0,0.28410834074020386,50.7550048828125,2,2,1.4142135623730951,2
500,0.5,20275712,2,2,1,0,0.40424102544784546,43.78019714355469,4,2,1.1696441770610353,2
500,0.5,20275712,2,3,0,1,0.015993833541870117,79.17583465576172,4,2,1.0000870329662597,2
500,0.75,20275712,3,0,1,0,0.32768023014068604,52.45866394042969,0,4,2.0,2
500,0.75,20275712,3,1,1,0,0.26811712980270386,52.24663162231445,2,2,1.4142135623730951,2
500,0.75,20275712,3,2,1,0,0.3509897291660309,46.53096008300781,4,2,1.1406080677199013,2
500,0.75,20275712,3,3,0,1,0.028116941452026367,77.84857177734375,4,2,0.9878233528784307,2
500,1.0,20275712,4,0,1,0,0.23478001356124878,57.01287078857422,0,4,2.0,2
500,1.0,20275712,4,1,1,0,0.24926450848579407,53.91996765136719,2,2,1.4142135623730951,2
500,1.0,20275712,4,2,1,0,0.28202417492866516,52.33107376098633,4,2,1.0971176527997641,2
500,1.0,20275712,4,3,0,1,0.04948478937149048,74.3299789428711,4,2,0.9845807162832803,2
500,1.25,20275712,5,0,1,0,0.1495867371559143,63.900394439697266,0,4,2.0,2
500,1.25,20275712,5,1,1,0,0.23225796222686768,54.925899505615234,2,2,1.4142135623730951,2
500,1.25,20275712,5,2,1,0,0.2074151635169983,56.57986831665039,4,2,1.0460761435253918,2
500,1.25,20275712,5,3,0,1,0.07274645566940308,70.80105590820312,4,2,0.9820066380232682,2
500,2.0,20275712,6,0,0,1,-0.010631978511810303,75.87542724609375,0,4,2.0,2
500,0.0,20276712,0,0,1,0,0.2548729479312897,40.618682861328125,0,4,2.0,2
500,0.0,20276712,0,1,0,1,0.008860349655151367,87.2314453125,2,2,1.4142135623730951,2
500,0.25,20276712,1,0,1,0,0.24552065134048462,42.71344757080078,0,4,2.0,2
500,0.25,20276712,1,1,0,1,-0.002394348382949829,88.7209701538086,2,2,1.4142135623730951,2
500,0.5,20276712,2,0,1,0,0.22730892896652222,48.025211334228516,0,4,2.0,2
500,0.5,20276712,2,1,0,1,0.02571624517440796,89.7735824584961,2,2,1.4142135623730951,2
500,0.75,20276712,3,0,1,0,0.20268645882606506,55.10501480102539,0,4,2.0,2
500,0.75,20276712,3,1,0,1,0.06976208090782166,77.59304809570312,2,2,1.4142135623730951,2
500,1.0,20276712,4,0,1,0,0.1723957061767578,63.041908264160156,0,4,2.0,2
500,1.0,20276712,4,1,0,1,0.06518560647964478,78.5284652709961,2,2,1.4142135623730951,2
500,1.25,20276712,5,0,1,0,0.13758596777915955,68.43278503417969,0,4,2.0,2
500,1.25,20276712,5,1,0,1,0.012981772422790527,83.57876586914062,2,2,1.4142135623730951,2
500,2.0,20276712,6,0,0,1,0.03287342190742493,82.17560577392578,0,4,2.0,2
500,0.0,20277712,0,0,1,0,0.347684383392334,52.054054260253906,0,4,2.0,2
500,0.0,20277712,0,1,1,0,0.12670797109603882,77.8779067993164,2,2,1.4142135623730951,2
500,0.0,20277712,0,2,1,0,0.26359522342681885,51.704837799072266,4,2,1.1646352790453753,2
500,0.0,20277712,0,3,0,1,0.016056418418884277,83.45885467529297,4,2,0.7706975956698043,2
500,0.25,20277712,1,0,1,0,0.34035971760749817,52.796382904052734,0,4,2.0,2
500,0.25,20277712,1,1,1,0,0.12861627340316772,73.34886169433594,2,2,1.4142135623730951,2
500,0.25,20277712,1,2,1,0,0.2550610601902008,52.969547271728516,4,2,1.1271356416246563,2
500,0.25,20277712,1,3,0,1,0.04761061072349548,76.0069351196289,4,2,0.6947589468408756,2
500,0.5,20277712,2,0,1,0,0.32715684175491333,54.14589309692383,0,4,2.0,2
500,0.5,20277712,2,1,1,0,0.1284949779510498,70.42340850830078,2,2,1.4142135623730951,2
500,0.5,20277712,2,2,1,0,0.25203779339790344,51.76389694213867,4,2,1.0788398583572973,2
500,0.5,20277712,2,3,0,1,0.0755266547203064,70.06089782714844,4,2,0.6168582925446685,2
500,0.75,20277712,3,0,1,0,0.3093808889389038,56.50725173950195,0,4,2.0,2
500,0.75,20277712,3,1,1,0,0.1410580277442932,68.37407684326172,2,2,1.4142135623730951,2
500,0.75,20277712,3,2,1,0,0.39811471104621887,43.476051330566406,4,2,1.2655148826244402,2
500,0.75,20277712,3,3,1,0,0.1475764811038971,58.921852111816406,4,2,0.9523985331757588,2
500,0.75,20277712,3,4,0,1,0.05351930856704712,71.49026489257812,4,2,0.8643207661487173,2
500,1.0,20277712,4,0,1,0,0.28741228580474854,58.480525970458984,0,4,2.0,2
500,1.0,20277712,4,1,1,0,0.16026261448860168,66.45435333251953,2,2,1.4142135623730951,2
500,1.0,20277712,4,2,1,0,0.37620654702186584,43.56649398803711,4,2,1.2719111462791959,2
500,1.0,20277712,4,3,1,0,0.13812211155891418,63.91896438598633,4,2,0.9711259595103741,2
500,1.0,20277712,4,4,0,1,-0.055425047874450684,93.55371856689453,4,2,0.8793091167378528,2
500,1.25,20277712,5,0,1,0,0.26124846935272217,60.5905876159668,0,4,2.0,2
500,1.25,20277712,5,1,1,0,0.16278541088104248,65.74874114990234,2,2,1.4142135623730951,2
500,1.25,20277712,5,2,1,0,0.3424743711948395,43.122467041015625,4,2,1.2617009234424503,2
500,1.25,20277712,5,3,1,0,0.12326422333717346,66.28520965576172,4,2,0.9852669613044871,2
500,1.25,20277712,5,4,0,1,-0.051744699478149414,90.17064666748047,4,2,0.893369343329555,2
500,2.0,20277712,6,0,1,0,0.1631927490234375,68.25924682617188,0,4,2.0,2
500,2.0,20277712,6,1,1,0,0.1306934654712677,67.15591430664062,2,2,1.4142135623730951,2
500,2.0,20277712,6,2,1,0,0.22499418258666992,48.463462829589844,4,2,1.1023387883633713,2
500,2.0,20277712,6,3,0,1,0.04915541410446167,79.88270568847656,4,2,0.9033195199703874,2
500,0.0,20278712,0,0,1,0,0.6076080799102783,18.927030563354492,0,4,2.0,2
500,0.0,20278712,0,1,0,1,-0.015928149223327637,81.72391510009766,2,2,1.4142135623730951,2
500,0.25,20278712,1,0,1,0,0.6128603219985962,18.19415283203125,0,4,2.0,2
500,0.25,20278712,1,1,0,1,0.015291810035705566,73.9823226928711,2,2,1.4142135623730951,2
500,0.5,20278712,2,0,1,0,0.6017360687255859,19.30420684814453,0,4,2.0,2
500,0.5,20278712,2,1,0,1,0.05051565170288086,69.0127944946289,2,2,1.4142135623730951,2
500,0.75,20278712,3,0,1,0,0.5812847018241882,21.405601501464844,0,4,2.0,2
500,0.75,20278712,3,1,0,1,0.07817092537879944,66.1297836303711,2,2,1.4142135623730951,2
500,1.0,20278712,4,0,1,0,0.5564941167831421,24.328535079956055,0,4,2.0,2
500,1.0,20278712,4,1,0,1,0.09137198328971863,65.45645141601562,2,2,1.4142135623730951,2
500,1.25,20278712,5,0,1,0,0.5293670892715454,27.789281845092773,0,4,2.0,2
500,1.25,20278712,5,1,0,1,0.091522216796875,66.18480682373047,2,2,1.4142135623730951,2
500,2.0,20278712,6,0,1,0,0.42726466059684753,35.792259216308594,0,4,2.0,2
500,2.0,20278712,6,1,0,1,0.06006959080696106,70.66947174072266,2,2,1.4142135623730951,2
500,0.0,20279712,0,0,1,0,0.2064029574394226,68.62849426269531,0,4,2.0,2
500,0.0,20279712,0,1,1,0,0.31943604350090027,46.654144287109375,2,2,1.4142135623730951,2
500,0.0,20279712,0,2,1,0,0.33601897954940796,45.052284240722656,4,2,1.2346935821116178,2
500,0.0,20279712,0,3,0,1,0.0642513632774353,74.44790649414062,4,2,0.9795967360249095,2
500,0.25,20279712,1,0,1,0,0.18040651082992554,71.07373809814453,0,4,2.0,2
500,0.25,20279712,1,1,1,0,0.28534820675849915,46.50260925292969,2,2,1.414213562373095,2
500,0.25,20279712,1,2,1,0,0.32065117359161377,47.77174758911133,4,2,1.2472077577888494,2
500,0.25,20279712,1,3,1,0,0.11542943120002747,67.172607421875,4,2,1.0941899008185068,2
500,0.25,20279712,1,4,0,1,0.08555793762207031,63.417198181152344,4,2,0.9377651056182785,2
500,0.5,20279712,2,0,1,0,0.13616129755973816,74.09329223632812,0,4,2.0,2
500,0.5,20279712,2,1,1,0,0.25636744499206543,49.3946647644043,2,2,1.4142135623730951,2
500,0.5,20279712,2,2,1,0,0.2957213521003723,50.18343734741211,4,2,1.2598045600385415,2
500,0.5,20279712,2,3,1,0,0.13653284311294556,64.06301879882812,4,2,1.1139919096817925,2
500,0.5,20279712,2,4,0,1,0.07665982842445374,68.30245208740234,4,2,0.9489084774362565,2
500,0.75,20279712,3,0,0,1,0.0765913724899292,77.91426849365234,0,4,2.0,2
500,1.0,20279712,4,0,0,1,0.010147392749786377,81.75846862792969,0,4,2.0,2
500,1.25,20279712,5,0,0,1,-0.05022946000099182,87.27765655517578,0,4,2.0,2
500,2.0,20279712,6,0,0,1,-0.16526180505752563,98.74551391601562,0,4,2.0,2
1000,0.0,21260712,0,0,1,0,0.5967684388160706,22.559133529663086,0,4,2.0,2
1000,0.0,21260712,0,1,0,1,0.051258593797683716,75.47920227050781,2,2,1.4142135623730951,2
1000,0.25,21260712,1,0,1,0,0.5957449078559875,22.828691482543945,0,4,2.0,2
1000,0.25,21260712,1,1,0,1,0.08296149969100952,72.40038299560547,2,2,1.4142135623730951,2
1000,0.5,21260712,2,0,1,0,0.5845324993133545,24.239849090576172,0,4,2.0,2
1000,0.5,21260712,2,1,1,0,0.11546313762664795,69.01112365722656,2,2,1.4142135623730951,2
1000,0.5,21260712,2,2,1,0,0.12061327695846558,69.63800811767578,4,2,1.2801991933477899,2
1000,0.5,21260712,2,3,1,0,0.10636645555496216,70.27049255371094,4,2,1.0867689012490167,2
1000,0.5,21260712,2,4,0,1,0.08681631088256836,68.88121795654297,4,2,0.984132284672604,2
1000,0.75,21260712,3,0,1,0,0.5577116012573242,26.150171279907227,0,4,2.0,2
1000,0.75,21260712,3,1,1,0,0.12667736411094666,68.45694732666016,2,2,1.4142135623730951,2
1000,0.75,21260712,3,2,1,0,0.1317133903503418,69.20892333984375,4,2,1.248949515610684,2
1000,0.75,21260712,3,3,1,0,0.11488199234008789,68.99622344970703,4,2,1.0883992137295666,2
1000,0.75,21260712,3,4,1,0,0.11761549115180969,67.5426025390625,4,2,1.0120260641190721,2
1000,0.75,21260712,3,5,0,1,0.06245630979537964,70.75910949707031,4,2,0.9792617575991066,2
1000,1.0,21260712,4,0,1,0,0.5107537508010864,29.029556274414062,0,4,2.0,2
1000,1.0,21260712,4,1,1,0,0.13151437044143677,68.79813385009766,2,2,1.4142135623730951,2
1000,1.0,21260712,4,2,1,0,0.13451549410820007,69.36502838134766,4,2,1.2104176219800329,2
1000,1.0,21260712,4,3,1,0,0.1309889853000641,68.03270721435547,4,2,0.9775319564358629,2
1000,1.0,21260712,4,4,0,1,0.02783447504043579,81.2401123046875,4,2,0.873923834046156,2
1000,1.25,21260712,5,0,1,0,0.4460729658603668,33.91196823120117,0,4,2.0,2
1000,1.25,21260712,5,1,1,0,0.4047595262527466,40.578739166259766,2,2,1.4142135623730951,2
1000,1.25,21260712,5,2,1,0,0.1716049313545227,56.52310562133789,4,2,0.723723491734714,2
1000,1.25,21260712,5,3,1,0,0.14377981424331665,60.449989318847656,4,2,0.504950941563619,2
1000,1.25,21260712,5,4,0,1,0.0875345766544342,72.10523223876953,4,2,0.32569703610145817,2
1000,2.0,21260712,6,0,1,0,0.2359403371810913,53.66835021972656,0,4,2.0,2
1000,2.0,21260712,6,1,1,0,0.1644906997680664,62.66411209106445,2,2,1.4142135623730951,2
1000,2.0,21260712,6,2,1,0,0.17051687836647034,61.71495056152344,4,2,1.2930941526417417,2
1000,2.0,21260712,6,3,1,0,0.1430709958076477,64.50711059570312,4,2,0.8786868612775057,2
1000,2.0,21260712,6,4,1,0,0.13570547103881836,65.43644714355469,4,2,0.7741964357294245,2
1000,2.0,21260712,6,5,1,0,0.13390594720840454,66.2101821899414,4,2,0.7017733889449821,2
1000,2.0,21260712,6,6,1,0,0.12658780813217163,68.99445343017578,4,2,0.6613673571892447,2
1000,2.0,21260712,6,7,1,0,0.1299656331539154,67.93013000488281,4,2,0.5599682911303197,2
1000,2.0,21260712,6,8,0,0,0.1280112862586975,68.11013793945312,4,2,0.4743047496803345,2
1000,0.0,21261712,0,0,1,0,0.5556067228317261,13.833940505981445,0,4,2.0,2
1000,0.0,21261712,0,1,0,1,-0.03687286376953125,88.70824432373047,2,2,1.4142135623730951,2
1000,0.25,21261712,1,0,1,0,0.5396215915679932,15.176753997802734,0,4,2.0,2
1000,0.25,21261712,1,1,0,1,-0.00810346007347107,80.60923767089844,2,2,1.4142135623730951,2
1000,0.5,21261712,2,0,1,0,0.5149816870689392,17.573545455932617,0,4,2.0,2
1000,0.5,21261712,2,1,0,1,0.038260310888290405,73.60118865966797,2,2,1.4142135623730951,2
1000,0.75,21261712,3,0,1,0,0.4831807017326355,20.71573257446289,0,4,2.0,2
1000,0.75,21261712,3,1,0,1,0.06568071246147156,69.81382751464844,2,2,1.4142135623730951,2
1000,1.0,21261712,4,0,1,0,0.44599324464797974,24.269018173217773,0,4,2.0,2
1000,1.0,21261712,4,1,0,1,0.0719243586063385,68.9552993774414,2,2,1.4142135623730951,2
1000,1.25,21261712,5,0,1,0,0.4050886332988739,28.4290771484375,0,4,2.0,2
1000,1.25,21261712,5,1,0,1,0.0654979944229126,69.55897521972656,2,2,1.4142135623730951,2
1000,2.0,21261712,6,0,1,0,0.2778739631175995,41.829002380371094,0,4,2.0,2
1000,2.0,21261712,6,1,0,1,0.025499939918518066,74.37545776367188,2,2,1.4142135623730951,2
1000,0.0,21262712,0,0,1,0,0.9419989585876465,2.677776575088501,0,4,2.0,2
1000,0.0,21262712,0,1,0,1,-0.00836402177810669,92.35693359375,2,2,1.4142135623730951,2
1000,0.25,21262712,1,0,1,0,0.9324589967727661,4.678530693054199,0,4,2.0,2
1000,0.25,21262712,1,1,0,1,0.02569296956062317,77.55436706542969,2,2,1.4142135623730951,2
1000,0.5,21262712,2,0,1,0,0.9044939279556274,7.719203948974609,0,4,2.0,2
1000,0.5,21262712,2,1,0,1,0.06897982954978943,70.54390716552734,2,2,1.4142135623730951,2
1000,0.75,21262712,3,0,1,0,0.8553727269172668,11.212519645690918,0,4,2.0,2
1000,0.75,21262712,3,1,0,1,0.0994350016117096,67.7688980102539,2,2,1.4142135623730951,2
1000,1.0,21262712,4,0,1,0,0.79215407371521,15.363012313842773,0,4,2.0,2
1000,1.0,21262712,4,1,1,0,0.11478772759437561,66.60589599609375,2,2,1.4142135623730951,2
1000,1.0,21262712,4,2,1,0,0.10726761817932129,66.10968017578125,4,2,1.013903725254146,2
1000,1.0,21262712,4,3,0,1,0.07327663898468018,66.61742401123047,4,2,0.4968583349806909,2
1000,1.25,21262712,5,0,1,0,0.7218364477157593,20.048259735107422,0,4,2.0,2
1000,1.25,21262712,5,1,1,0,0.1177392303943634,66.62307739257812,2,2,1.4142135623730951,2
1000,1.25,21262712,5,2,1,0,0.14390161633491516,66.81781005859375,4,2,1.1677982857917188,2
1000,1.25,21262712,5,3,1,0,0.10750678181648254,66.03656005859375,4,2,0.8420965342834272,2
1000,1.25,21262712,5,4,1,0,0.12644731998443604,69.4918441772461,4,2,0.46004699491013373,2
1000,1.25,21262712,5,5,0,1,0.08100062608718872,73.9204330444336,4,2,0.13698903900779238,2
1000,2.0,21262712,6,0,1,0,0.48928287625312805,35.2168083190918,0,4,2.0,2
1000,2.0,21262712,6,1,0,1,0.08508014678955078,70.80875396728516,2,2,1.4142135623730951,2
1000,0.0,21263712,0,0,1,0,0.7004592418670654,13.4238862991333,0,4,2.0,2
1000,0.0,21263712,0,1,0,1,0.01878681778907776,84.49724578857422,2,2,1.4142135623730951,2
1000,0.25,21263712,1,0,1,0,0.7028475999832153,13.913290023803711,0,4,2.0,2
1000,0.25,21263712,1,1,0,1,0.016193151473999023,86.1456527709961,2,2,1.4142135623730951,2
1000,0.5,21263712,2,0,1,0,0.6973215341567993,14.935294151306152,0,4,2.0,2
1000,0.5,21263712,2,1,0,1,0.05402985215187073,74.53083801269531,2,2,1.414213562373095,2
1000,0.75,21263712,3,0,1,0,0.6787989139556885,16.584339141845703,0,4,2.0,2
1000,0.75,21263712,3,1,0,1,0.09281519055366516,68.56953430175781,2,2,1.4142135623730951,2
1000,1.0,21263712,4,0,1,0,0.6417612433433533,19.15477752685547,0,4,2.0,2
1000,1.0,21263712,4,1,1,0,0.11196830868721008,66.43951416015625,2,2,1.414213562373095,2
1000,1.0,21263712,4,2,1,0,0.10774192214012146,66.52588653564453,4,2,1.0115779521462671,2
1000,1.0,21263712,4,3,0,1,0.07771313190460205,69.72845458984375,4,2,0.7292507974074567,2
1000,1.25,21263712,5,0,1,0,0.5858558416366577,23.6407413482666,0,4,2.0,2
1000,1.25,21263712,5,1,1,0,0.11326557397842407,66.23481750488281,2,2,1.4142135623730951,2
1000,1.25,21263712,5,2,1,0,0.1103689968585968,66.07093048095703,4,2,1.0540938553329025,2
1000,1.25,21263712,5,3,0,1,0.08007693290710449,69.5164794921875,4,2,0.8093647491283059,2
1000,2.0,21263712,6,0,1,0,0.37661078572273254,40.358856201171875,0,4,2.0,2
1000,2.0,21263712,6,1,0,1,0.05792790651321411,73.17858123779297,2,2,1.414213562373095,2
1000,0.0,21264712,0,0,1,0,0.6375694274902344,15.498188018798828,0,4,2.0,2
1000,0.0,21264712,0,1,0,1,-0.0009145438671112061,83.43325805664062,2,2,1.4142135623730951,2
1000,0.25,21264712,1,0,1,0,0.6361082792282104,15.137216567993164,0,4,2.0,2
1000,0.25,21264712,1,1,0,1,0.07249817252159119,71.8648910522461,2,2,1.4142135623730951,2
1000,0.5,21264712,2,0,1,0,0.6263913512229919,15.301342010498047,0,4,2.0,2
1000,0.5,21264712,2,1,1,0,0.1461450159549713,64.89828491210938,2,2,1.4142135623730951,2
1000,0.5,21264712,2,2,1,0,0.14795073866844177,64.95301055908203,4,2,1.039489537285435,2
1000,0.5,21264712,2,3,0,1,0.06036210060119629,74.91980743408203,4,2,0.7235212749190247,2
1000,0.75,21264712,3,0,1,0,0.6087486743927002,16.155637741088867,0,4,2.0,2
1000,0.75,21264712,3,1,1,0,0.18267762660980225,62.151851654052734,2,2,1.4142135623730951,2
1000,0.75,21264712,3,2,1,0,0.18113791942596436,62.25432586669922,4,2,1.004994490107567,2
1000,0.75,21264712,3,3,0,1,0.07945230603218079,72.96430969238281,4,2,0.717526005276142,2
1000,1.0,21264712,4,0,1,0,0.5823214054107666,18.142595291137695,0,4,2.0,2
1000,1.0,21264712,4,1,1,0,0.1854248046875,61.811649322509766,2,2,1.4142135623730951,2
1000,1.0,21264712,4,2,1,0,0.18469291925430298,61.847259521484375,4,2,1.0072981261783878,2
1000,1.0,21264712,4,3,0,1,0.08867090940475464,71.3849105834961,4,2,0.7520982714089137,2
1000,1.25,21264712,5,0,1,0,0.5470744371414185,21.868608474731445,0,4,2.0,2
1000,1.25,21264712,5,1,1,0,0.16749048233032227,62.9853630065918,2,2,1.4142135623730951,2
1000,1.25,21264712,5,2,1,0,0.16723403334617615,63.003055572509766,4,2,1.037180503207642,2
1000,1.25,21264712,5,3,0,1,0.0931379497051239,69.63758087158203,4,2,0.7967743468626048,2
1000,2.0,21264712,6,0,1,0,0.41214796900749207,35.78941345214844,0,4,2.0,2
1000,2.0,21264712,6,1,1,0,0.3974102735519409,43.784339904785156,2,2,1.4142135623730951,2
1000,2.0,21264712,6,2,1,0,0.19167602062225342,51.73557662963867,4,2,1.1246626619667794,2
1000,2.0,21264712,6,3,0,1,0.07348144054412842,70.62853240966797,4,2,0.9375301743557303,2
1000,0.0,21265712,0,0,1,0,0.8158826231956482,10.216744422912598,0,4,2.0,2
1000,0.0,21265712,0,1,0,1,-0.00935220718383789,90.98179626464844,2,2,1.414213562373095,2
1000,0.25,21265712,1,0,1,0,0.8077855706214905,10.920036315917969,0,4,2.0,2
1000,0.25,21265712,1,1,0,1,0.02491319179534912,78.66999053955078,2,2,1.4142135623730951,2
1000,0.5,21265712,2,0,1,0,0.7789936065673828,12.568735122680664,0,4,2.0,2
1000,0.5,21265712,2,1,0,1,0.07001742720603943,71.858642578125,2,2,1.4142135623730951,2
1000,0.75,21265712,3,0,1,0,0.725935161113739,15.219268798828125,0,4,2.0,2
1000,0.75,21265712,3,1,1,0,0.10117527842521667,68.42155456542969,2,2,1.4142135623730951,2
1000,0.75,21265712,3,2,0,1,0.09661021828651428,68.45118713378906,4,2,1.3169822894311909,2
1000,1.0,21265712,4,0,1,0,0.65443354845047,17.817487716674805,0,4,2.0,2
1000,1.0,21265712,4,1,1,0,0.11659243702888489,66.71133422851562,2,2,1.4142135623730951,2
1000,1.0,21265712,4,2,1,0,0.11006185412406921,66.7880630493164,4,2,1.3015124686530357,2
1000,1.0,21265712,4,3,0,1,0.08666282892227173,68.37870788574219,4,2,1.0845702666728692,2
1000,1.25,21265712,5,0,1,0,0.5772175788879395,21.27788734436035,0,4,2.0,2
1000,1.25,21265712,5,1,1,0,0.12173610925674438,65.89801788330078,2,2,1.4142135623730951,2
1000,1.25,21265712,5,2,1,0,0.11356565356254578,66.32475280761719,4,2,1.300589229623803,2
1000,1.25,21265712,5,3,0,1,0.08588877320289612,68.20441436767578,4,2,1.1380967196044829,2
1000,2.0,21265712,6,0,1,0,0.3659820556640625,34.519622802734375,0,4,2.0,2
1000,2.0,21265712,6,1,0,1,0.0989794135093689,67.71345520019531,2,2,1.4142135623730951,2
1000,0.0,21266712,0,0,1,0,0.6142096519470215,27.285215377807617,0,4,2.0,2
1000,0.0,21266712,0,1,0,1,0.03141742944717407,73.68396759033203,2,2,1.4142135623730951,2
1000,0.25,21266712,1,0,1,0,0.6128774881362915,26.96794891357422,0,4,2.0,2
1000,0.25,21266712,1,1,0,1,0.025566399097442627,77.3120346069336,2,2,1.4142135623730951,2
1000,0.5,21266712,2,0,1,0,0.6041967868804932,27.623815536499023,0,4,2.0,2
1000,0.5,21266712,2,1,0,1,0.06042316555976868,71.93421936035156,2,2,1.4142135623730951,2
1000,0.75,21266712,3,0,1,0,0.5876792669296265,29.286699295043945,0,4,2.0,2
1000,0.75,21266712,3,1,0,1,0.08682072162628174,68.41600799560547,2,2,1.4142135623730951,2
1000,1.0,21266712,4,0,1,0,0.5591816902160645,32.23163604736328,0,4,2.0,2
1000,1.0,21266712,4,1,0,1,0.08743518590927124,68.80844116210938,2,2,1.4142135623730951,2
1000,1.25,21266712,5,0,1,0,0.5160461664199829,36.62379455566406,0,4,2.0,2
1000,1.25,21266712,5,1,1,0,0.11500871181488037,66.33268737792969,2,2,1.4142135623730951,2
1000,1.25,21266712,5,2,0,1,0.088685542345047,71.21931457519531,4,2,1.056131869500317,2
1000,2.0,21266712,6,0,1,0,0.3203020393848419,50.922237396240234,0,4,2.0,2
1000,2.0,21266712,6,1,1,0,0.13167494535446167,62.516204833984375,2,2,1.4142135623730951,2
1000,2.0,21266712,6,2,1,0,0.1834142506122589,61.00123596191406,4,2,1.3039653783165899,2
1000,2.0,21266712,6,3,0,1,0.09640690684318542,65.07687377929688,4,2,0.8593579608375234,2
1000,0.0,21267712,0,0,1,0,0.6897923946380615,16.305700302124023,0,4,2.0,2
1000,0.0,21267712,0,1,0,1,0.00767362117767334,81.96958923339844,2,2,1.414213562373095,2
1000,0.25,21267712,1,0,1,0,0.6879920959472656,16.3798828125,0,4,2.0,2
1000,0.25,21267712,1,1,0,1,0.041199684143066406,75.9996109008789,2,2,1.4142135623730951,2
1000,0.5,21267712,2,0,1,0,0.680648684501648,17.032005310058594,0,4,2.0,2
1000,0.5,21267712,2,1,0,1,0.09994786977767944,68.74573516845703,2,2,1.414213562373095,2
1000,0.75,21267712,3,0,1,0,0.6658909320831299,18.309253692626953,0,4,2.0,2
1000,0.75,21267712,3,1,1,0,0.1387641727924347,64.6864242553711,2,2,1.4142135623730951,2
1000,0.75,21267712,3,2,1,0,0.13106033205986023,65.54227447509766,4,2,1.1550512904801251,2
1000,0.75,21267712,3,3,1,0,0.1248311698436737,65.76891326904297,4,2,0.7478611673721097,2
1000,0.75,21267712,3,4,0,1,0.02847263216972351,76.59746551513672,4,2,0.5391348934348499,2
1000,1.0,21267712,4,0,1,0,0.6403869986534119,20.573955535888672,0,4,2.0,2
1000,1.0,21267712,4,1,1,0,0.15059375762939453,63.439083099365234,2,2,1.4142135623730951,2
1000,1.0,21267712,4,2,1,0,0.14493802189826965,64.3707504272461,4,2,1.19720263056603,2
1000,1.0,21267712,4,3,1,0,0.14904609322547913,63.75411605834961,4,2,0.7586034145438373,2
1000,1.0,21267712,4,4,0,1,0.05803704261779785,70.12434387207031,4,2,0.5331324089605086,2
1000,1.25,21267712,5,0,1,0,0.6020408868789673,23.9762020111084,0,4,2.0,2
1000,1.25,21267712,5,1,1,0,0.1441626250743866,63.9748649597168,2,2,1.4142135623730951,2
1000,1.25,21267712,5,2,1,0,0.14045682549476624,64.91154479980469,4,2,1.2428604327634516,2
1000,1.25,21267712,5,3,1,0,0.14557018876075745,63.87029266357422,4,2,0.8299853832757006,2
1000,1.25,21267712,5,4,1,0,0.1269727349281311,64.94440460205078,4,2,0.6067863699021445,2
1000,1.25,21267712,5,5,0,1,0.022088617086410522,79.16348266601562,4,2,0.4951307587375118,2
1000,2.0,21267712,6,0,1,0,0.43423035740852356,37.712982177734375,0,4,2.0,2
1000,2.0,21267712,6,1,0,1,0.08735904097557068,70.0349349975586,2,2,1.4142135623730951,2
1000,0.0,21268712,0,0,1,0,0.8080782294273376,6.764077663421631,0,4,2.0,2
1000,0.0,21268712,0,1,0,1,0.0012893080711364746,88.99388885498047,2,2,1.4142135623730951,2
1000,0.25,21268712,1,0,1,0,0.8114381432533264,6.841815948486328,0,4,2.0,2
1000,0.25,21268712,1,1,0,1,0.034817904233932495,78.27908325195312,2,2,1.4142135623730951,2
1000,0.5,21268712,2,0,1,0,0.8062617778778076,7.593609809875488,0,4,2.0,2
1000,0.5,21268712,2,1,0,1,0.0949181318283081,69.7601089477539,2,2,1.4142135623730951,2
1000,0.75,21268712,3,0,1,0,0.7866511344909668,9.25056266784668,0,4,2.0,2
1000,0.75,21268712,3,1,1,0,0.1316312551498413,65.90011596679688,2,2,1.4142135623730951,2
1000,0.75,21268712,3,2,1,0,0.12710806727409363,67.12108612060547,4,2,1.0026488750575138,2
1000,0.75,21268712,3,3,0,1,0.08433333039283752,72.676025390625,4,2,0.6822415122647135,2
1000,1.0,21268712,4,0,1,0,0.7479190826416016,11.686125755310059,0,4,2.0,2
1000,1.0,21268712,4,1,1,0,0.14439141750335693,64.68269348144531,2,2,1.4142135623730951,2
1000,1.0,21268712,4,2,1,0,0.14086422324180603,65.75213623046875,4,2,1.079930747948108,2
1000,1.0,21268712,4,3,0,1,0.09694525599479675,70.17996215820312,4,2,0.7435234073429832,2
1000,1.25,21268712,5,0,1,0,0.691408634185791,14.946706771850586,0,4,2.0,2
1000,1.25,21268712,5,1,1,0,0.14391833543777466,64.73049926757812,2,2,1.4142135623730951,2
1000,1.25,21268712,5,2,1,0,0.1413722038269043,65.67681884765625,4,2,1.1564886788273072,2
1000,1.25,21268712,5,3,1,0,0.10190743207931519,69.32852172851562,4,2,0.800615266650054,2
1000,1.25,21268712,5,4,0,1,0.08042028546333313,73.41004943847656,4,2,0.6304949952403062,2
1000,2.0,21268712,6,0,1,0,0.4929063022136688,27.886917114257812,0,4,2.0,2
1000,2.0,21268712,6,1,1,0,0.11669459939002991,67.33206939697266,2,2,1.414213562373095,2
1000,2.0,21268712,6,2,1,0,0.1146235466003418,68.10723876953125,4,2,1.3070446430661349,2
1000,2.0,21268712,6,3,0,1,0.09475713968276978,70.33392333984375,4,2,0.9066764594677514,2
1000,0.0,21269712,0,0,1,0,0.4392693042755127,9.37231731414795,0,4,2.0,2
1000,0.0,21269712,0,1,0,1,-0.0028630495071411133,83.41590881347656,2,2,1.4142135623730951,2
1000,0.25,21269712,1,0,1,0,0.4261150658130646,11.904118537902832,0,4,2.0,2
1000,0.25,21269712,1,1,0,1,-0.020124375820159912,91.47576141357422,2,2,1.4142135623730951,2
1000,0.5,21269712,2,0,1,0,0.40097928047180176,16.54815673828125,0,4,2.0,2
1000,0.5,21269712,2,1,0,1,0.0075900256633758545,80.6747055053711,2,2,1.4142135623730951,2
1000,0.75,21269712,3,0,1,0,0.36490103602409363,23.543241500854492,0,4,2.0,2
1000,0.75,21269712,3,1,0,1,0.04748636484146118,75.06295776367188,2,2,1.4142135623730951,2
1000,1.0,21269712,4,0,1,0,0.3197917342185974,31.133695602416992,0,4,2.0,2
1000,1.0,21269712,4,1,0,1,0.07600724697113037,71.35221099853516,2,2,1.414213562373095,2
1000,1.25,21269712,5,0,1,0,0.26865285634994507,39.577354431152344,0,4,2.0,2
1000,1.25,21269712,5,1,0,1,0.09400498867034912,69.46546173095703,2,2,1.4142135623730951,2
1000,2.0,21269712,6,0,1,0,0.11840170621871948,63.211326599121094,0,4,2.0,2
1000,2.0,21269712,6,1,1,0,0.10786187648773193,67.62432861328125,2,2,1.4142135623730951,2
1000,2.0,21269712,6,2,0,1,0.055126041173934937,73.8412857055664,4,2,1.148666519197591,2
1000,0.0,21270712,0,0,1,0,0.9138810038566589,2.2583539485931396,0,4,2.0,2
1000,0.0,21270712,0,1,0,1,-0.016317784786224365,92.46818542480469,2,2,1.4142135623730951,2
1000,0.25,21270712,1,0,1,0,0.916411280632019,1.8993539810180664,0,4,2.0,2
1000,0.25,21270712,1,1,0,1,0.023648053407669067,78.78857421875,2,2,1.4142135623730951,2
1000,0.5,21270712,2,0,1,0,0.9138244390487671,2.834336042404175,0,4,2.0,2
1000,0.5,21270712,2,1,0,1,0.08686742186546326,69.4039306640625,2,2,1.4142135623730951,2
1000,0.75,21270712,3,0,1,0,0.8979360461235046,5.342820644378662,0,4,2.0,2
1000,0.75,21270712,3,1,1,0,0.12210303544998169,66.39893341064453,2,2,1.4142135623730951,2
1000,0.75,21270712,3,2,1,0,0.12535423040390015,65.82028198242188,4,2,1.2105405546606482,2
1000,0.75,21270712,3,3,1,0,0.10024842619895935,65.1109390258789,4,2,0.791776537417252,2
1000,0.75,21270712,3,4,0,1,0.09275886416435242,63.537410736083984,4,2,0.5823531412103428,2
1000,1.0,21270712,4,0,1,0,0.8601042032241821,8.890215873718262,0,4,2.0,2
1000,1.0,21270712,4,1,1,0,0.1286453902721405,65.87471771240234,2,2,1.4142135623730951,2
1000,1.0,21270712,4,2,1,0,0.13137760758399963,65.27491760253906,4,2,1.2354336343858143,2
1000,1.0,21270712,4,3,0,1,0.09887683391571045,64.61848449707031,4,2,0.8159603175318415,2
1000,1.25,21270712,5,0,1,0,0.7968788146972656,13.272346496582031,0,4,2.0,2
1000,1.25,21270712,5,1,1,0,0.12136644124984741,66.46226501464844,2,2,1.4142135623730951,2
1000,1.25,21270712,5,2,1,0,0.1238889992237091,65.91392517089844,4,2,1.267992342453307,2
1000,1.25,21270712,5,3,1,0,0.1001269519329071,65.00244903564453,4,2,0.8712729562525,2
1000,1.25,21270712,5,4,0,1,0.06627261638641357,70.98741912841797,4,2,0.7503156716123099,2
1000,2.0,21270712,6,0,1,0,0.5577482581138611,27.05420684814453,0,4,2.0,2
1000,2.0,21270712,6,1,0,1,0.08625194430351257,69.64491271972656,2,2,1.4142135623730951,2
1000,0.0,21271712,0,0,1,0,0.7494122982025146,4.827920913696289,0,4,2.0,2
1000,0.0,21271712,0,1,0,1,-1.5795230865478516e-06,83.94985961914062,2,2,1.4142135623730951,2
1000,0.25,21271712,1,0,1,0,0.7431551218032837,5.226047515869141,0,4,2.0,2
1000,0.25,21271712,1,1,0,1,0.05977436900138855,72.38919830322266,2,2,1.4142135623730951,2
1000,0.5,21271712,2,0,1,0,0.7320055365562439,6.465692043304443,0,4,2.0,2
1000,0.5,21271712,2,1,1,0,0.1336720585823059,63.03776550292969,2,2,1.4142135623730951,2
1000,0.5,21271712,2,2,1,0,0.14787551760673523,62.436424255371094,4,2,1.0353598217249413,2
1000,0.5,21271712,2,3,0,1,0.06882739067077637,74.0024642944336,4,2,0.7354708271445652,2
1000,0.75,21271712,3,0,1,0,0.7160624265670776,8.087494850158691,0,4,2.0,2
1000,0.75,21271712,3,1,1,0,0.17902782559394836,58.87238693237305,2,2,1.4142135623730951,2
1000,0.75,21271712,3,2,1,0,0.19170141220092773,58.67259216308594,4,2,1.1409820312998906,2
1000,0.75,21271712,3,3,1,0,0.1473553478717804,61.537986755371094,4,2,0.8310932285051109,2
1000,0.75,21271712,3,4,1,0,0.1690373718738556,59.13275909423828,4,2,0.45742401931892923,2
1000,0.75,21271712,3,5,1,0,0.10672765970230103,68.28124237060547,4,2,0.30702503643438483,2
1000,0.75,21271712,3,6,0,1,0.09087169170379639,69.6607666015625,4,2,0.1506311139911316,2
1000,1.0,21271712,4,0,1,0,0.6948978304862976,9.90539264678955,0,4,2.0,2
1000,1.0,21271712,4,1,1,0,0.19407638907432556,57.73878860473633,2,2,1.4142135623730951,2
1000,1.0,21271712,4,2,1,0,0.20272454619407654,57.65537643432617,4,2,1.2345291463355619,2
1000,1.0,21271712,4,3,1,0,0.157050222158432,60.22541046142578,4,2,0.9993951696845356,2
1000,1.0,21271712,4,4,1,0,0.19413593411445618,57.991676330566406,4,2,0.7184457095590351,2
1000,1.0,21271712,4,5,1,0,0.15042898058891296,60.913944244384766,4,2,0.5025357477965069,2
1000,1.0,21271712,4,6,1,0,0.10616472363471985,69.61898803710938,4,2,0.40668768527896215,2
1000,1.0,21271712,4,7,0,1,0.09570074081420898,66.04008483886719,4,2,0.19238092254662056,2
1000,1.25,21271712,5,0,1,0,0.6679145097732544,11.771800994873047,0,4,2.0,2
1000,1.25,21271712,5,1,1,0,0.19041657447814941,58.35062026977539,2,2,1.4142135623730951,2
1000,1.25,21271712,5,2,1,0,0.1955353319644928,58.184146881103516,4,2,1.2923933428453698,2
1000,1.25,21271712,5,3,1,0,0.1454477608203888,61.62421798706055,4,2,1.1127249406920325,2
1000,1.25,21271712,5,4,1,0,0.12301120162010193,67.45500946044922,4,2,0.762093997009258,2
1000,1.25,21271712,5,5,1,0,0.12732091546058655,64.9276351928711,4,2,0.42422637510878514,2
1000,1.25,21271712,5,6,0,1,0.08280012011528015,70.62508392333984,4,2,0.18137260477064096,2
1000,2.0,21271712,6,0,1,0,0.5575646162033081,18.750532150268555,0,4,2.0,2
1000,2.0,21271712,6,1,1,0,0.1447342038154602,63.64240264892578,2,2,1.4142135623730951,2
1000,2.0,21271712,6,2,1,0,0.1442887783050537,62.312583923339844,4,2,1.3672191784866972,2
1000,2.0,21271712,6,3,1,0,0.10825562477111816,66.17411804199219,4,2,1.282362331167503,2
1000,2.0,21271712,6,4,1,0,0.14438918232917786,63.045654296875,4,2,1.2438070817295834,2
1000,2.0,21271712,6,5,1,0,0.1482905149459839,62.397274017333984,4,2,0.915576336041585,2
1000,2.0,21271712,6,6,0,1,0.09525632858276367,68.44237518310547,4,2,0.7726654440152255,2
1000,0.0,21272712,0,0,1,0,0.8558810949325562,8.87196159362793,0,4,2.0,2
1000,0.0,21272712,0,1,0,1,-0.012783348560333252,88.88166046142578,2,2,1.4142135623730951,2
1000,0.25,21272712,1,0,1,0,0.851311206817627,9.30320930480957,0,4,2.0,2
1000,0.25,21272712,1,1,0,1,0.019293159246444702,78.11266326904297,2,2,1.4142135623730951,2
1000,0.5,21272712,2,0,1,0,0.8324623107910156,10.028778076171875,0,4,2.0,2
1000,0.5,21272712,2,1,0,1,0.06605991721153259,69.7130126953125,2,2,1.4142135623730951,2
1000,0.75,21272712,3,0,1,0,0.7907845973968506,11.263239860534668,0,4,2.0,2
1000,0.75,21272712,3,1,0,1,0.09612265229225159,66.03064727783203,2,2,1.4142135623730951,2
1000,1.0,21272712,4,0,1,0,0.7268490791320801,13.195935249328613,0,4,2.0,2
1000,1.0,21272712,4,1,1,0,0.10941600799560547,64.63386535644531,2,2,1.4142135623730951,2
1000,1.0,21272712,4,2,1,0,0.10490328073501587,65.61573028564453,4,2,1.0713595936868086,2
1000,1.0,21272712,4,3,0,1,0.06402638554573059,66.67242431640625,4,2,0.5305429807947704,2
1000,1.25,21272712,5,0,1,0,0.6544960141181946,15.945281028747559,0,4,2.0,2
1000,1.25,21272712,5,1,1,0,0.11303287744522095,64.22847747802734,2,2,1.4142135623730951,2
1000,1.25,21272712,5,2,1,0,0.10555586218833923,65.52471923828125,4,2,1.0736845421048582,2
1000,1.25,21272712,5,3,0,1,0.07014402747154236,65.6962661743164,4,2,0.5230324684776391,2
1000,2.0,21272712,6,0,1,0,0.44239723682403564,28.289499282836914,0,4,2.0,2
1000,2.0,21272712,6,1,0,1,0.08700364828109741,67.21466064453125,2,2,1.414213562373095,2
1000,0.0,21273712,0,0,1,0,0.8616005182266235,11.024870872497559,0,4,2.0,2
1000,0.0,21273712,0,1,0,1,-0.009789258241653442,91.75110626220703,2,2,1.4142135623730951,2
1000,0.25,21273712,1,0,1,0,0.858538031578064,10.887918472290039,0,4,2.0,2
1000,0.25,21273712,1,1,0,1,0.0424247682094574,78.42166900634766,2,2,1.4142135623730951,2
1000,0.5,21273712,2,0,1,0,0.8526142835617065,11.041674613952637,0,4,2.0,2
1000,0.5,21273712,2,1,1,0,0.1220909059047699,67.9970932006836,2,2,1.4142135623730951,2
1000,0.5,21273712,2,2,1,0,0.11732178926467896,68.79484558105469,4,2,1.0847673756774174,2
1000,0.5,21273712,2,3,0,1,0.04723036289215088,73.02676391601562,4,2,0.7525568268383902,2
1000,0.75,21273712,3,0,1,0,0.8450204133987427,11.523258209228516,0,4,2.0,2
1000,0.75,21273712,3,1,1,0,0.1699625849723816,63.2153205871582,2,2,1.4142135623730951,2
1000,0.75,21273712,3,2,1,0,0.16545632481575012,63.827880859375,4,2,1.0350593144517082,2
1000,0.75,21273712,3,3,0,1,0.06338545680046082,71.93604278564453,4,2,0.7652298856688267,2
1000,1.0,21273712,4,0,1,0,0.8333849906921387,12.169305801391602,0,4,2.0,2
1000,1.0,21273712,4,1,1,0,0.18298014998435974,62.05278396606445,2,2,1.4142135623730951,2
1000,1.0,21273712,4,2,1,0,0.1786680817604065,62.60530090332031,4,2,1.0456753340623937,2
1000,1.0,21273712,4,3,0,1,0.08965769410133362,68.26966094970703,4,2,0.8117427865127779,2
1000,1.25,21273712,5,0,1,0,0.8118165135383606,12.749156951904297,0,4,2.0,2
1000,1.25,21273712,5,1,1,0,0.17500010132789612,62.8183479309082,2,2,1.4142135623730951,2
1000,1.25,21273712,5,2,1,0,0.17075273394584656,63.368839263916016,4,2,1.0833134984366042,2
1000,1.25,21273712,5,3,0,1,0.07316067814826965,70.0835952758789,4,2,0.8562346531685697,2
1000,2.0,21273712,6,0,1,0,0.6620832681655884,17.698896408081055,0,4,2.0,2
1000,2.0,21273712,6,1,1,0,0.12496623396873474,67.72335815429688,2,2,1.4142135623730951,2
1000,2.0,21273712,6,2,1,0,0.12000080943107605,68.45465850830078,4,2,1.2125834697430893,2
1000,2.0,21273712,6,3,1,0,0.11663874983787537,67.5943832397461,4,2,1.0018545843999411,2
1000,2.0,21273712,6,4,1,0,0.11447697877883911,68.70301055908203,4,2,0.9057147221928684,2
1000,2.0,21273712,6,5,0,1,0.0874171257019043,71.18084716796875,4,2,0.7158335678404862,2
1000,0.0,21274712,0,0,1,0,0.8097988367080688,13.174638748168945,0,4,2.0,2
1000,0.0,21274712,0,1,0,1,0.0032466351985931396,86.29920196533203,2,2,1.4142135623730951,2
1000,0.25,21274712,1,0,1,0,0.8022732138633728,13.267502784729004,0,4,2.0,2
1000,0.25,21274712,1,1,0,1,0.03923049569129944,76.99742126464844,2,2,1.4142135623730951,2
1000,0.5,21274712,2,0,1,0,0.7913327217102051,13.873496055603027,0,4,2.0,2
1000,0.5,21274712,2,1,1,0,0.10244646668434143,67.86506652832031,2,2,1.4142135623730951,2
1000,0.5,21274712,2,2,1,0,0.1025402843952179,67.80948638916016,4,2,1.075572244962783,2
1000,0.5,21274712,2,3,0,1,0.09841141104698181,67.87226867675781,4,2,0.8917251015860058,2
1000,0.75,21274712,3,0,1,0,0.7773102521896362,14.936400413513184,0,4,2.0,2
1000,0.75,21274712,3,1,1,0,0.14369985461235046,63.53948211669922,2,2,1.4142135623730951,2
1000,0.75,21274712,3,2,1,0,0.14447402954101562,63.445674896240234,4,2,0.997725698094178,2
1000,0.75,21274712,3,3,1,0,0.13040125370025635,64.16557312011719,4,2,0.7998370230093388,2
1000,0.75,21274712,3,4,1,0,0.11684510111808777,64.5366439819336,4,2,0.5680253357769154,2
1000,0.75,21274712,3,5,0,1,0.06953117251396179,64.21778106689453,4,2,0.4373650336735062,2
1000,1.0,21274712,4,0,1,0,0.758837103843689,16.260700225830078,0,4,2.0,2
1000,1.0,21274712,4,1,1,0,0.15559720993041992,61.94941329956055,2,2,1.4142135623730951,2
1000,1.0,21274712,4,2,1,0,0.1568363904953003,61.873104095458984,4,2,0.9563942865284664,2
1000,1.0,21274712,4,3,1,0,0.14159825444221497,63.0771598815918,4,2,0.7643854961695409,2
1000,1.0,21274712,4,4,1,0,0.12485957145690918,63.556278228759766,4,2,0.5422750170206286,2
1000,1.0,21274712,4,5,0,1,0.0708879828453064,63.66496276855469,4,2,0.4049202584186746,2
1000,1.25,21274712,5,0,1,0,0.7331664562225342,17.796842575073242,0,4,2.0,2
1000,1.25,21274712,5,1,1,0,0.14899420738220215,62.56291198730469,2,2,1.4142135623730951,2
1000,1.25,21274712,5,2,1,0,0.15059542655944824,62.4692497253418,4,2,0.9462973169164942,2
1000,1.25,21274712,5,3,1,0,0.14079031348228455,63.047061920166016,4,2,0.7770059320846096,2
1000,1.25,21274712,5,4,1,0,0.1298460066318512,62.9953498840332,4,2,0.5704602645655742,2
1000,1.25,21274712,5,5,0,1,0.06353691220283508,64.79586791992188,4,2,0.40423874022626144,2
1000,2.0,21274712,6,0,1,0,0.5793225169181824,23.437725067138672,0,4,2.0,2
1000,2.0,21274712,6,1,1,0,0.10156068205833435,67.67906951904297,2,2,1.4142135623730951,2
1000,2.0,21274712,6,2,1,0,0.10382416844367981,67.54641723632812,4,2,1.0489710460525694,2
1000,2.0,21274712,6,3,1,0,0.10036981105804443,67.70228576660156,4,2,0.9314975679242656,2
1000,2.0,21274712,6,4,0,1,0.09748473763465881,67.10371398925781,4,2,0.7639468888891856,2
1000,0.0,21275712,0,0,1,0,0.7031664848327637,5.604119777679443,0,4,2.0,2
1000,0.0,21275712,0,1,0,1,0.012544780969619751,82.15338134765625,2,2,1.4142135623730951,2
1000,0.25,21275712,1,0,1,0,0.695090651512146,8.288487434387207,0,4,2.0,2
1000,0.25,21275712,1,1,0,1,-0.010002493858337402,85.26306915283203,2,2,1.4142135623730951,2
1000,0.5,21275712,2,0,1,0,0.6688785552978516,12.26922607421875,0,4,2.0,2
1000,0.5,21275712,2,1,0,1,-0.007444143295288086,84.36091613769531,2,2,1.4142135623730951,2
1000,0.75,21275712,3,0,1,0,0.6227116584777832,17.587995529174805,0,4,2.0,2
1000,0.75,21275712,3,1,0,1,0.007120311260223389,80.00994110107422,2,2,1.4142135623730951,2
1000,1.0,21275712,4,0,1,0,0.559144914150238,23.819887161254883,0,4,2.0,2
1000,1.0,21275712,4,1,0,1,0.020466923713684082,77.01404571533203,2,2,1.4142135623730951,2
1000,1.25,21275712,5,0,1,0,0.48579588532447815,30.172346115112305,0,4,2.0,2
1000,1.25,21275712,5,1,0,1,0.02802497148513794,75.68859100341797,2,2,1.4142135623730951,2
1000,2.0,21275712,6,0,1,0,0.28645089268684387,48.4309196472168,0,4,2.0,2
1000,2.0,21275712,6,1,0,1,0.025090008974075317,76.4066390991211,2,2,1.4142135623730951,2
1000,0.0,21276712,0,0,1,0,0.8607138395309448,10.540146827697754,0,4,2.0,2
1000,0.0,21276712,0,1,0,1,0.003274261951446533,83.63562774658203,2,2,1.414213562373095,2
1000,0.25,21276712,1,0,1,0,0.855893611907959,11.083264350891113,0,4,2.0,2
1000,0.25,21276712,1,1,0,1,0.013351112604141235,81.16776275634766,2,2,1.4142135623730951,2
1000,0.5,21276712,2,0,1,0,0.8306970596313477,12.289168357849121,0,4,2.0,2
1000,0.5,21276712,2,1,0,1,0.04259657859802246,74.84508514404297,2,2,1.4142135623730951,2
1000,0.75,21276712,3,0,1,0,0.7783458828926086,14.390600204467773,0,4,2.0,2
1000,0.75,21276712,3,1,0,1,0.06229996681213379,71.50285339355469,2,2,1.4142135623730951,2
1000,1.0,21276712,4,0,1,0,0.7080202102661133,16.876296997070312,0,4,2.0,2
1000,1.0,21276712,4,1,0,1,0.06959548592567444,70.50090789794922,2,2,1.4142135623730951,2
1000,1.25,21276712,5,0,1,0,0.6299470663070679,20.573793411254883,0,4,2.0,2
1000,1.25,21276712,5,1,0,1,0.06870698928833008,70.85293579101562,2,2,1.414213562373095,2
1000,2.0,21276712,6,0,1,0,0.39848873019218445,37.40975570678711,0,4,2.0,2
1000,2.0,21276712,6,1,0,1,0.04790034890174866,74.08457946777344,2,2,1.4142135623730951,2
1000,0.0,21277712,0,0,1,0,0.9694641828536987,1.9757541418075562,0,4,2.0,2
1000,0.0,21277712,0,1,0,1,-0.015287160873413086,92.95026397705078,2,2,1.4142135623730951,2
1000,0.25,21277712,1,0,1,0,0.9703101515769958,1.8202780485153198,0,4,2.0,2
1000,0.25,21277712,1,1,0,1,0.04251047968864441,76.88451385498047,2,2,1.4142135623730951,2
1000,0.5,21277712,2,0,1,0,0.9702634811401367,1.9590835571289062,0,4,2.0,2
1000,0.5,21277712,2,1,1,0,0.10775035619735718,66.56863403320312,2,2,1.4142135623730951,2
1000,0.5,21277712,2,2,1,0,0.1553630530834198,62.01106262207031,4,2,1.2557234754880484,2
1000,0.5,21277712,2,3,1,0,0.1372506320476532,62.842140197753906,4,2,0.8976310204908841,2
1000,0.5,21277712,2,4,0,1,0.07006323337554932,72.87837219238281,4,2,0.7452201214396885,2
1000,0.75,21277712,3,0,1,0,0.9608075618743896,3.433955669403076,0,4,2.0,2
1000,0.75,21277712,3,1,1,0,0.1340683400630951,63.929744720458984,2,2,1.4142135623730951,2
1000,0.75,21277712,3,2,1,0,0.19488638639450073,58.879554748535156,4,2,1.2541856932689384,2
1000,0.75,21277712,3,3,1,0,0.16361933946609497,60.09367752075195,4,2,0.8815939080472845,2
1000,0.75,21277712,3,4,0,1,0.09057900309562683,69.35575866699219,4,2,0.6845494953652946,2
1000,1.0,21277712,4,0,1,0,0.9256786108016968,6.571846961975098,0,4,2.0,2
1000,1.0,21277712,4,1,1,0,0.13420668244361877,64.01110076904297,2,2,1.4142135623730951,2
1000,1.0,21277712,4,2,1,0,0.19691824913024902,58.748470306396484,4,2,1.2854747822323023,2
1000,1.0,21277712,4,3,1,0,0.15541020035743713,60.45439529418945,4,2,0.9033958683780501,2
1000,1.0,21277712,4,4,0,1,0.08886265754699707,67.8531723022461,4,2,0.707259021044662,2
1000,1.25,21277712,5,0,1,0,0.8595985174179077,10.573409080505371,0,4,2.0,2
1000,1.25,21277712,5,1,1,0,0.1254350244998932,64.99162292480469,2,2,1.4142135623730951,2
1000,1.25,21277712,5,2,1,0,0.18667161464691162,59.571144104003906,4,2,1.3182225467838646,2
1000,1.25,21277712,5,3,1,0,0.12143462896347046,62.894649505615234,4,2,0.908494368715284,2
1000,1.25,21277712,5,4,0,1,0.07824131846427917,69.04554748535156,4,2,0.7199697033251256,2
1000,2.0,21277712,6,0,1,0,0.619619607925415,21.73027801513672,0,4,2.0,2
1000,2.0,21277712,6,1,0,1,0.08811423182487488,70.85457611083984,2,2,1.4142135623730951,2
1000,0.0,21278712,0,0,1,0,0.948933482170105,3.255903720855713,0,4,2.0,2
1000,0.0,21278712,0,1,0,1,-0.000827491283416748,84.76558685302734,2,2,1.4142135623730951,2
1000,0.25,21278712,1,0,1,0,0.9493527412414551,3.541762590408325,0,4,2.0,2
1000,0.25,21278712,1,1,0,1,0.04444834589958191,76.55809783935547,2,2,1.4142135623730951,2
1000,0.5,21278712,2,0,1,0,0.9388784170150757,5.3559041023254395,0,4,2.0,2
1000,0.5,21278712,2,1,1,0,0.10479727387428284,68.23468017578125,2,2,1.4142135623730951,2
1000,0.5,21278712,2,2,0,1,0.08119198679924011,68.7013168334961,4,2,0.9451198232431136,2
1000,0.75,21278712,3,0,1,0,0.9031120538711548,8.60639762878418,0,4,2.0,2
1000,0.75,21278712,3,1,1,0,0.13183185458183289,64.98890686035156,2,2,1.4142135623730951,2
1000,0.75,21278712,3,2,1,0,0.10886234045028687,64.98869323730469,4,2,0.9371893793068343,2
1000,0.75,21278712,3,3,0,1,0.05653676390647888,70.67407989501953,4,2,0.8107991218127883,2
1000,1.0,21278712,4,0,1,0,0.8318561315536499,12.923356056213379,0,4,2.0,2
1000,1.0,21278712,4,1,1,0,0.13719266653060913,64.27176666259766,2,2,1.4142135623730951,2
1000,1.0,21278712,4,2,1,0,0.11811909079551697,64.10713958740234,4,2,0.9440959961599654,2
1000,1.0,21278712,4,3,0,1,0.062399089336395264,70.30735778808594,4,2,0.8012192648234225,2
1000,1.25,21278712,5,0,1,0,0.736746072769165,17.919591903686523,0,4,2.0,2
1000,1.25,21278712,5,1,1,0,0.1350497305393219,64.40190124511719,2,2,1.4142135623730951,2
1000,1.25,21278712,5,2,1,0,0.11386582255363464,64.33506774902344,4,2,0.9521613110127953,2
1000,1.25,21278712,5,3,0,1,0.060931652784347534,71.790283203125,4,2,0.8015352365963481,2
1000,2.0,21278712,6,0,1,0,0.4677349030971527,31.38304901123047,0,4,2.0,2
1000,2.0,21278712,6,1,1,0,0.11140865087509155,66.77613067626953,2,2,1.414213562373095,2
1000,2.0,21278712,6,2,0,1,0.05000859498977661,73.1932144165039,4,2,0.9712933343307091,2
1000,0.0,21279712,0,0,1,0,0.6910932660102844,11.05984115600586,0,4,2.0,2
1000,0.0,21279712,0,1,0,1,0.006300508975982666,75.47126770019531,2,2,1.4142135623730951,2
1000,0.25,21279712,1,0,1,0,0.6843219995498657,10.720562934875488,0,4,2.0,2
1000,0.25,21279712,1,1,0,1,0.015635937452316284,74.26873016357422,2,2,1.4142135623730951,2
1000,0.5,21279712,2,0,1,0,0.668028712272644,11.773199081420898,0,4,2.0,2
1000,0.5,21279712,2,1,0,1,0.06343632936477661,68.8049087524414,2,2,1.4142135623730951,2
1000,0.75,21279712,3,0,1,0,0.6434453129768372,13.791213035583496,0,4,2.0,2
1000,0.75,21279712,3,1,1,0,0.10674825310707092,65.55389404296875,2,2,1.414213562373095,2
1000,0.75,21279712,3,2,0,1,0.08210247755050659,65.75532531738281,4,2,1.110993793550849,2
1000,1.0,21279712,4,0,1,0,0.6111747026443481,16.690784454345703,0,4,2.0,2
1000,1.0,21279712,4,1,1,0,0.12462550401687622,64.13223266601562,2,2,1.4142135623730951,2
1000,1.0,21279712,4,2,1,0,0.10134157538414001,64.0726089477539,4,2,1.162199930616504,2
1000,1.0,21279712,4,3,0,1,0.0955406129360199,66.36170959472656,4,2,0.8721574743067311,2
1000,1.25,21279712,5,0,1,0,0.5717434883117676,20.50934600830078,0,4,2.0,2
1000,1.25,21279712,5,1,1,0,0.12302461266517639,64.24307250976562,2,2,1.4142135623730951,2
1000,1.25,21279712,5,2,1,0,0.10381889343261719,64.07975769042969,4,2,1.2222192851828018,2
1000,1.25,21279712,5,3,1,0,0.10160601139068604,65.6265640258789,4,2,0.9273247012941469,2
1000,1.25,21279712,5,4,1,0,0.11186867952346802,65.99584197998047,4,2,0.44206342882792704,2
1000,1.25,21279712,5,5,0,1,0.060633063316345215,67.40374755859375,4,2,0.18754515220924806,2
1000,2.0,21279712,6,0,1,0,0.4277504086494446,32.888763427734375,0,4,2.0,2
1000,2.0,21279712,6,1,0,1,0.08114409446716309,67.7646255493164,2,2,1.4142135623730951,2
4000,0.0,22260712,0,0,1,0,0.9999999403953552,0.00021995691349729896,0,4,2.0,2
4000,0.0,22260712,0,1,0,1,2.592802047729492e-06,87.64834594726562,2,2,1.414213562373095,2
4000,0.25,22260712,1,0,1,0,0.9999999403953552,0.0016650418983772397,0,4,2.0,2
4000,0.25,22260712,1,1,0,1,0.058212876319885254,72.92678833007812,2,2,1.414213562373095,2
4000,0.5,22260712,2,0,1,0,0.9999999403953552,0.0032824957743287086,0,4,2.0,2
4000,0.5,22260712,2,1,1,0,0.14697864651679993,63.565921783447266,2,2,1.4142135623730951,2
4000,0.5,22260712,2,2,1,0,0.14684996008872986,63.56871032714844,4,2,0.8794966177613852,2
4000,0.5,22260712,2,3,1,0,0.12573540210723877,65.04380798339844,4,2,0.6745896935284359,2
4000,0.5,22260712,2,4,0,1,0.08170211315155029,68.3949203491211,4,2,0.13799134448042608,2
4000,0.75,22260712,3,0,1,0,0.9999998211860657,0.007044353522360325,0,4,2.0,2
4000,0.75,22260712,3,1,1,0,0.19737833738327026,59.5659065246582,2,2,1.4142135623730951,2
4000,0.75,22260712,3,2,1,0,0.1972617506980896,59.602210998535156,4,2,0.8766647661071805,2
4000,0.75,22260712,3,3,1,0,0.1969395875930786,59.631221771240234,4,2,0.6618431336410289,2
4000,0.75,22260712,3,4,1,0,0.11601001024246216,64.9645767211914,4,2,0.43137056099964044,2
4000,0.75,22260712,3,5,0,1,0.08762344717979431,71.74337768554688,4,2,0.17382040841730856,2
4000,1.0,22260712,4,0,1,0,0.999985933303833,0.09524202346801758,0,4,2.0,2
4000,1.0,22260712,4,1,1,0,0.21007612347602844,58.50362777709961,2,2,1.4142135623730951,2
4000,1.0,22260712,4,2,1,0,0.20996439456939697,58.574371337890625,4,2,0.9251761642104464,2
4000,1.0,22260712,4,3,1,0,0.20986884832382202,58.51237487792969,4,2,0.7884576653624641,2
4000,1.0,22260712,4,4,1,0,0.2089042365550995,58.522972106933594,4,2,0.4850257341811638,2
4000,1.0,22260712,4,5,0,1,0.0933152437210083,71.33960723876953,4,2,0.24057767329730384,2
4000,1.25,22260712,5,0,1,0,0.9996463656425476,0.49511033296585083,0,4,2.0,2
4000,1.25,22260712,5,1,1,0,0.2016093134880066,59.24049758911133,2,2,1.414213562373095,2
4000,1.25,22260712,5,2,1,0,0.20150062441825867,59.28865051269531,4,2,0.9903970598372731,2
4000,1.25,22260712,5,3,1,0,0.20140355825424194,59.282752990722656,4,2,0.8705413800560295,2
4000,1.25,22260712,5,4,1,0,0.20139765739440918,59.29060363769531,4,2,0.5534946978413168,2
4000,1.25,22260712,5,5,1,0,0.11018645763397217,66.22468566894531,4,2,0.13302748654457236,2
4000,1.25,22260712,5,6,0,1,0.03662189841270447,61.165225982666016,4,2,0.008954503144970623,2
4000,2.0,22260712,6,0,1,0,0.9728906750679016,4.014532089233398,0,4,2.0,2
4000,2.0,22260712,6,1,1,0,0.1451379656791687,63.72089767456055,2,2,1.4142135623730951,2
4000,2.0,22260712,6,2,1,0,0.14503514766693115,63.72544860839844,4,2,1.1785651426142885,2
4000,2.0,22260712,6,3,1,0,0.14494025707244873,63.729766845703125,4,2,1.1330709341781493,2
4000,2.0,22260712,6,4,1,0,0.1449473798274994,63.72611999511719,4,2,0.8274614916492892,2
4000,2.0,22260712,6,5,1,0,0.1448397934436798,63.7246208190918,4,2,0.30223142452293145,2
4000,2.0,22260712,6,6,0,1,0.07652172446250916,73.50729370117188,4,2,0.16683989753303852,2
4000,0.0,22261712,0,0,1,0,0.999501645565033,0.5785391330718994,0,4,2.0,2
4000,0.0,22261712,0,1,0,1,7.95125961303711e-05,88.02021789550781,2,2,1.4142135623730951,2
4000,0.25,22261712,1,0,1,0,0.9995973706245422,0.5202431082725525,0,4,2.0,2
4000,0.25,22261712,1,1,0,1,0.05446869134902954,74.45722961425781,2,2,1.4142135623730951,2
4000,0.5,22261712,2,0,1,0,0.999571681022644,0.537230908870697,0,4,2.0,2
4000,0.5,22261712,2,1,1,0,0.14128413796424866,64.61885070800781,2,2,1.4142135623730951,2
4000,0.5,22261712,2,2,1,0,0.12972766160964966,65.54724884033203,4,2,0.6212113130547529,2
4000,0.5,22261712,2,3,0,1,0.08053284883499146,70.33972930908203,4,2,0.44284174117556263,2
4000,0.75,22261712,3,0,1,0,0.9993727207183838,0.6512562036514282,0,4,2.0,2
4000,0.75,22261712,3,1,1,0,0.19109457731246948,59.92420959472656,2,2,1.4142135623730951,2
4000,0.75,22261712,3,2,1,0,0.11708435416221619,66.3462142944336,4,2,0.6327882740689553,2
4000,0.75,22261712,3,3,1,0,0.12738889455795288,65.07431030273438,4,2,0.3742872859157364,2
4000,0.75,22261712,3,4,0,1,0.09282422065734863,72.38078308105469,4,2,0.28714208936367236,2
4000,1.0,22261712,4,0,1,0,0.9987781047821045,0.8952697515487671,0,4,2.0,2
4000,1.0,22261712,4,1,1,0,0.2037891447544098,58.79384231567383,2,2,1.414213562373095,2
4000,1.0,22261712,4,2,1,0,0.15815198421478271,61.905147552490234,4,2,0.7115478150741521,2
4000,1.0,22261712,4,3,1,0,0.14609605073928833,63.134605407714844,4,2,0.43780609947792376,2
4000,1.0,22261712,4,4,1,0,0.10532546043395996,69.53108215332031,4,2,0.3979067508952421,2
4000,1.0,22261712,4,5,1,0,0.10357964038848877,70.03573608398438,4,2,0.2499544227992415,2
4000,1.0,22261712,4,6,1,0,0.1015370786190033,71.11016845703125,4,2,0.1695035047781336,2
4000,1.0,22261712,4,7,0,1,0.08090290427207947,71.1613998413086,4,2,0.03917564780809297,2
4000,1.25,22261712,5,0,1,0,0.9970835447311401,1.2418729066848755,0,4,2.0,2
4000,1.25,22261712,5,1,1,0,0.195444256067276,59.525917053222656,2,2,1.414213562373095,2
4000,1.25,22261712,5,2,1,0,0.19424527883529663,59.63911056518555,4,2,0.796846882798162,2
4000,1.25,22261712,5,3,1,0,0.19090178608894348,59.80843734741211,4,2,0.5578372550204515,2
4000,1.25,22261712,5,4,1,0,0.10879841446876526,67.98466491699219,4,2,0.5044112295525728,2
4000,1.25,22261712,5,5,0,1,0.09929469227790833,70.51160430908203,4,2,0.30389252527150334,2
4000,2.0,22261712,6,0,1,0,0.958665132522583,3.522850751876831,0,4,2.0,2
4000,2.0,22261712,6,1,1,0,0.13968771696090698,64.76701354980469,2,2,1.4142135623730951,2
4000,2.0,22261712,6,2,1,0,0.13951510190963745,64.74978637695312,4,2,0.9771596824388196,2
4000,2.0,22261712,6,3,1,0,0.13979431986808777,64.75556945800781,4,2,0.8385365247954658,2
4000,2.0,22261712,6,4,1,0,0.13988593220710754,64.74329376220703,4,2,0.7851499049883441,2
4000,2.0,22261712,6,5,0,1,0.0860317051410675,70.6438980102539,4,2,0.7263556616724913,2
4000,0.0,22262712,0,0,1,0,0.9994052648544312,0.06119782105088234,0,4,2.0,2
4000,0.0,22262712,0,1,0,1,-0.0016819238662719727,89.02313232421875,2,2,1.4142135623730951,2
4000,0.25,22262712,1,0,1,0,0.9993469715118408,0.08459071815013885,0,4,2.0,2
4000,0.25,22262712,1,1,0,1,0.04096052050590515,76.44123840332031,2,2,1.4142135623730951,2
4000,0.5,22262712,2,0,1,0,0.9990844130516052,0.22892950475215912,0,4,2.0,2
4000,0.5,22262712,2,1,1,0,0.12166821956634521,66.9572525024414,2,2,1.4142135623730951,2
4000,0.5,22262712,2,2,1,0,0.12178191542625427,66.96223449707031,4,2,1.0906480704047028,2
4000,0.5,22262712,2,3,1,0,0.12184828519821167,66.97148132324219,4,2,0.9427287750119139,2
4000,0.5,22262712,2,4,1,0,0.10638445615768433,67.87079620361328,4,2,0.6661633870405452,2
4000,0.5,22262712,2,5,0,1,0.06082841753959656,73.32574462890625,4,2,0.3125744901345305,2
4000,0.75,22262712,3,0,1,0,0.9983804821968079,0.4551800489425659,0,4,2.0,2
4000,0.75,22262712,3,1,1,0,0.16945207118988037,62.310489654541016,2,2,1.414213562373095,2
4000,0.75,22262712,3,2,1,0,0.16953107714653015,62.303810119628906,4,2,1.062073441807402,2
4000,0.75,22262712,3,3,1,0,0.16961681842803955,62.302764892578125,4,2,0.9214630586587176,2
4000,0.75,22262712,3,4,1,0,0.13382646441459656,64.24099731445312,4,2,0.5764633582113469,2
4000,0.75,22262712,3,5,0,1,0.08412641286849976,70.69489288330078,4,2,0.22049144385646735,2
4000,1.0,22262712,4,0,1,0,0.9965665340423584,0.8202576637268066,0,4,2.0,2
4000,1.0,22262712,4,1,1,0,0.18162721395492554,61.23576354980469,2,2,1.4142135623730951,2
4000,1.0,22262712,4,2,1,0,0.18169131875038147,61.22783660888672,4,2,1.0883079092898724,2
4000,1.0,22262712,4,3,1,0,0.18177667260169983,61.2260856628418,4,2,0.9623997275555809,2
4000,1.0,22262712,4,4,1,0,0.16827142238616943,61.90031814575195,4,2,0.5641879914689979,2
4000,1.0,22262712,4,5,0,1,0.09026899933815002,69.52046203613281,4,2,0.1960384744565929,2
4000,1.25,22262712,5,0,1,0,0.9921237230300903,1.3627140522003174,0,4,2.0,2
4000,1.25,22262712,5,1,1,0,0.17359846830368042,61.936683654785156,2,2,1.414213562373095,2
4000,1.25,22262712,5,2,1,0,0.17365723848342896,61.92975616455078,4,2,1.1333118769463721,2
4000,1.25,22262712,5,3,1,0,0.1737368106842041,61.92804718017578,4,2,1.026900622447697,2
4000,1.25,22262712,5,4,1,0,0.17361938953399658,61.96638488769531,4,2,0.6653778285574414,2
4000,1.25,22262712,5,5,1,0,0.16818279027938843,62.201656341552734,4,2,0.3602170649165455,2
4000,1.25,22262712,5,6,0,1,0.06969770789146423,73.48123168945312,4,2,0.26608934610670776,2
4000,2.0,22262712,6,0,1,0,0.9353728294372559,3.777811288833618,0,4,2.0,2
4000,2.0,22262712,6,1,1,0,0.1202593743801117,67.09158325195312,2,2,1.4142135623730951,2
4000,2.0,22262712,6,2,1,0,0.12034037709236145,67.10091400146484,4,2,1.2738137881333826,2
4000,2.0,22262712,6,3,1,0,0.12036532163619995,67.11263275146484,4,2,1.1717864449203577,2
4000,2.0,22262712,6,4,1,0,0.1202951967716217,67.1118392944336,4,2,1.0215936888716122,2
4000,2.0,22262712,6,5,1,0,0.12055045366287231,67.0926513671875,4,2,0.700174315088514,2
4000,2.0,22262712,6,6,0,1,0.09931683540344238,68.03822326660156,4,2,0.5828714104013922,2
4000,0.0,22263712,0,0,1,0,0.9998717308044434,0.2346721887588501,0,4,2.0,2
4000,0.0,22263712,0,1,0,1,-0.0015274286270141602,87.6824722290039,2,2,1.4142135623730951,2
4000,0.25,22263712,1,0,1,0,0.9997919797897339,0.2879854142665863,0,4,2.0,2
4000,0.25,22263712,1,1,0,1,0.06533148884773254,72.40666961669922,2,2,1.4142135623730951,2
4000,0.5,22263712,2,0,1,0,0.9996078014373779,0.3886582553386688,0,4,2.0,2
4000,0.5,22263712,2,1,1,0,0.15730398893356323,63.32688522338867,2,2,1.4142135623730951,2
4000,0.5,22263712,2,2,1,0,0.15734684467315674,63.335235595703125,4,2,1.0104998832850003,2
4000,0.5,22263712,2,3,1,0,0.1571287214756012,63.37433624267578,4,2,0.6830902941429279,2
4000,0.5,22263712,2,4,1,0,0.1565711498260498,63.2357292175293,4,2,0.4184192188310868,2
4000,0.5,22263712,2,5,0,1,0.09534856677055359,65.72319030761719,4,2,0.10847238412318166,2
4000,0.75,22263712,3,0,1,0,0.9991544485092163,0.5740814805030823,0,4,2.0,2
4000,0.75,22263712,3,1,1,0,0.20825716853141785,59.366355895996094,2,2,1.4142135623730951,2
4000,0.75,22263712,3,2,1,0,0.20829591155052185,59.34833908081055,4,2,1.0591433397145211,2
4000,0.75,22263712,3,3,1,0,0.2080467939376831,59.329227447509766,4,2,0.8098904518753667,2
4000,0.75,22263712,3,4,1,0,0.20793527364730835,59.317142486572266,4,2,0.48736616358441565,2
4000,0.75,22263712,3,5,1,0,0.11976218223571777,62.261959075927734,4,2,0.07212437166572834,2
4000,0.75,22263712,3,6,0,1,0.04920375347137451,61.72288131713867,4,2,0.02113786364360886,2
4000,1.0,22263712,4,0,1,0,0.9979991912841797,0.8986320495605469,0,4,2.0,2
4000,1.0,22263712,4,1,1,0,0.2210782766342163,58.191383361816406,2,2,1.4142135623730951,2
4000,1.0,22263712,4,2,1,0,0.22110721468925476,58.1932487487793,4,2,1.1438618904856936,2
4000,1.0,22263712,4,3,1,0,0.22084280848503113,58.23210144042969,4,2,0.9419545919190327,2
4000,1.0,22263712,4,4,1,0,0.22081437706947327,58.17145538330078,4,2,0.5968146134826742,2
4000,1.0,22263712,4,5,1,0,0.11147657036781311,67.27037811279297,4,2,0.17831314927355132,2
4000,1.0,22263712,4,6,0,1,0.09782001376152039,64.18623352050781,4,2,0.051146684507553955,2
4000,1.25,22263712,5,0,1,0,0.9952062368392944,1.4128832817077637,0,4,2.0,2
4000,1.25,22263712,5,1,1,0,0.21285849809646606,59.0195426940918,2,2,1.4142135623730951,2
4000,1.25,22263712,5,2,1,0,0.2128753662109375,58.85517501831055,4,2,1.2165429066275388,2
4000,1.25,22263712,5,3,1,0,0.21260160207748413,58.899410247802734,4,2,1.0480777833591188,2
4000,1.25,22263712,5,4,1,0,0.21237090229988098,58.835235595703125,4,2,0.6873656831997241,2
4000,1.25,22263712,5,5,1,0,0.10846486687660217,67.1402359008789,4,2,0.35474679654699154,2
4000,1.25,22263712,5,6,1,0,0.10646700859069824,68.02106475830078,4,2,0.25258154674581945,2
4000,1.25,22263712,5,7,1,0,0.1057099997997284,68.34794616699219,4,2,0.12671386119444025,2
4000,1.25,22263712,5,8,0,1,0.033500224351882935,70.44586181640625,4,2,0.010872458711714564,2
4000,2.0,22263712,6,0,1,0,0.961866021156311,4.0809431076049805,0,4,2.0,2
4000,2.0,22263712,6,1,1,0,0.15640535950660706,63.39949035644531,2,2,1.4142135623730951,2
4000,2.0,22263712,6,2,1,0,0.1563679575920105,63.4272346496582,4,2,1.3376538154801587,2
4000,2.0,22263712,6,3,1,0,0.15608251094818115,63.47612380981445,4,2,1.2344900727269397,2
4000,2.0,22263712,6,4,1,0,0.1565348207950592,63.39054870605469,4,2,1.0495477917042026,2
4000,2.0,22263712,6,5,1,0,0.15655556321144104,63.38511657714844,4,2,0.9331819311514861,2
4000,2.0,22263712,6,6,1,0,0.1565040647983551,63.407840728759766,4,2,0.6427760746820101,2
4000,2.0,22263712,6,7,1,0,0.15629661083221436,63.33726501464844,4,2,0.5380083156299656,2
4000,2.0,22263712,6,8,0,1,0.07639217376708984,71.67383575439453,4,2,0.18989596390972593,2
4000,0.0,22264712,0,0,1,0,0.9999999403953552,0.0002714357397053391,0,4,2.0,2
4000,0.0,22264712,0,1,0,1,0.0003737509250640869,87.59375,2,2,1.4142135623730951,2
4000,0.25,22264712,1,0,1,0,0.9999999403953552,0.001723602064885199,0,4,2.0,2
4000,0.25,22264712,1,1,0,1,0.042919933795928955,75.8856430053711,2,2,1.4142135623730951,2
4000,0.5,22264712,2,0,1,0,0.9999999403953552,0.0034365870524197817,0,4,2.0,2
4000,0.5,22264712,2,1,1,0,0.12300527095794678,65.78003692626953,2,2,1.4142135623730951,2
4000,0.5,22264712,2,2,1,0,0.12280303239822388,65.7925796508789,4,2,1.2169866400676148,2
4000,0.5,22264712,2,3,1,0,0.12281391024589539,65.81710815429688,4,2,0.8943085707096358,2
4000,0.5,22264712,2,4,1,0,0.1166718602180481,66.38971710205078,4,2,0.6171168301930338,2
4000,0.5,22264712,2,5,0,1,0.0914776623249054,68.71326446533203,4,2,0.36635351643010705,2
4000,0.75,22264712,3,0,1,0,0.9999994039535522,0.016572020947933197,0,4,2.0,2
4000,0.75,22264712,3,1,1,0,0.17055916786193848,61.450016021728516,2,2,1.414213562373095,2
4000,0.75,22264712,3,2,1,0,0.17035514116287231,61.46247100830078,4,2,1.2126394018201683,2
4000,0.75,22264712,3,3,1,0,0.17037832736968994,61.46981430053711,4,2,0.9066072453256429,2
4000,0.75,22264712,3,4,1,0,0.1680397391319275,61.69300842285156,4,2,0.631667803152548,2
4000,0.75,22264712,3,5,1,0,0.11872285604476929,65.89722442626953,4,2,0.3791941703973889,2
4000,0.75,22264712,3,6,0,1,0.08611816167831421,70.58116912841797,4,2,0.16882521142661872,2
4000,1.0,22264712,4,0,1,0,0.9999403357505798,0.18984192609786987,0,4,2.0,2
4000,1.0,22264712,4,1,1,0,0.18242278695106506,60.414852142333984,2,2,1.414213562373095,2
4000,1.0,22264712,4,2,1,0,0.18222463130950928,60.425994873046875,4,2,1.243126498624745,2
4000,1.0,22264712,4,3,1,0,0.18227693438529968,60.427860260009766,4,2,0.9631057967306126,2
4000,1.0,22264712,4,4,1,0,0.1712523102760315,61.21923828125,4,2,0.6891318496485217,2
4000,1.0,22264712,4,5,0,1,0.07616227865219116,72.796142578125,4,2,0.39450985058349497,2
4000,1.25,22264712,5,0,1,0,0.9990061521530151,0.6951947212219238,0,4,2.0,2
4000,1.25,22264712,5,1,1,0,0.17383426427841187,61.16362762451172,2,2,1.4142135623730951,2
4000,1.25,22264712,5,2,1,0,0.17364394664764404,61.174747467041016,4,2,1.2804678971162953,2
4000,1.25,22264712,5,3,1,0,0.17373070120811462,61.1796875,4,2,1.0366113694167942,2
4000,1.25,22264712,5,4,0,1,0.09913453459739685,67.68115997314453,4,2,0.7482296286207846,2
4000,2.0,22264712,6,0,1,0,0.9472863674163818,4.183472156524658,0,4,2.0,2
4000,2.0,22264712,6,1,1,0,0.12024679780006409,66.05107879638672,2,2,1.4142135623730951,2
4000,2.0,22264712,6,2,1,0,0.12007090449333191,66.06018829345703,4,2,1.360795516481312,2
4000,2.0,22264712,6,3,1,0,0.12023144960403442,66.0756607055664,4,2,1.2194961753601956,2
4000,2.0,22264712,6,4,1,0,0.12022525072097778,66.06375122070312,4,2,0.8817795080030728,2
4000,2.0,22264712,6,5,1,0,0.1008124053478241,67.693115234375,4,2,0.23991373133440538,2
4000,2.0,22264712,6,6,0,1,0.059398800134658813,73.34123229980469,4,2,0.09211287592684866,2
4000,0.0,22265712,0,0,1,0,0.9989396333694458,0.7132920622825623,0,4,2.0,2
4000,0.0,22265712,0,1,0,1,-0.0017750263214111328,90.93639373779297,2,2,1.4142135623730951,2
4000,0.25,22265712,1,0,1,0,0.9987373352050781,0.744557797908783,0,4,2.0,2
4000,0.25,22265712,1,1,0,1,0.056200772523880005,73.79298400878906,2,2,1.4142135623730951,2
4000,0.5,22265712,2,0,1,0,0.9982059597969055,0.8525723218917847,0,4,2.0,2
4000,0.5,22265712,2,1,1,0,0.14249533414840698,64.34698486328125,2,2,1.4142135623730951,2
4000,0.5,22265712,2,2,1,0,0.14248806238174438,64.30961608886719,4,2,0.9787535817382399,2
4000,0.5,22265712,2,3,1,0,0.14240485429763794,64.33442687988281,4,2,0.7985516691978741,2
4000,0.5,22265712,2,4,1,0,0.14228782057762146,64.11012268066406,4,2,0.5952913388888065,2
4000,0.5,22265712,2,5,0,1,0.09117937088012695,68.65768432617188,4,2,0.47729823032757895,2
4000,0.75,22265712,3,0,1,0,0.9968782663345337,1.0984971523284912,0,4,2.0,2
4000,0.75,22265712,3,1,1,0,0.19118136167526245,60.02958679199219,2,2,1.4142135623730951,2
4000,0.75,22265712,3,2,1,0,0.19113776087760925,60.02354431152344,4,2,1.0340919783329012,2
4000,0.75,22265712,3,3,1,0,0.1911085844039917,60.027801513671875,4,2,0.8664069406168255,2
4000,0.75,22265712,3,4,1,0,0.19152992963790894,59.93896484375,4,2,0.6248587219857443,2
4000,0.75,22265712,3,5,1,0,0.1224205493927002,65.62256622314453,4,2,0.4831036931283589,2
4000,0.75,22265712,3,6,1,0,0.11635440587997437,67.31072998046875,4,2,0.41983511189203926,2
4000,0.75,22265712,3,7,1,0,0.11945092678070068,65.75405883789062,4,2,0.13967231919515072,2
4000,0.75,22265712,3,8,0,0,0.10940268635749817,68.2917709350586,4,2,0.09544958141385165,2
4000,1.0,22265712,4,0,1,0,0.9935277104377747,1.5884720087051392,0,4,2.0,2
4000,1.0,22265712,4,1,1,0,0.20321032404899597,59.0446891784668,2,2,1.4142135623730951,2
4000,1.0,22265712,4,2,1,0,0.2031705379486084,59.031211853027344,4,2,1.126216775346564,2
4000,1.0,22265712,4,3,1,0,0.20316386222839355,59.036434173583984,4,2,0.9687284610545797,2
4000,1.0,22265712,4,4,1,0,0.20310938358306885,59.0322265625,4,2,0.7225149066456349,2
4000,1.0,22265712,4,5,1,0,0.15985599160194397,60.246639251708984,4,2,0.6002527848912832,2
4000,1.0,22265712,4,6,1,0,0.13597902655601501,63.37154769897461,4,2,0.5308510606535674,2
4000,1.0,22265712,4,7,1,0,0.1281619668006897,65.30088806152344,4,2,0.20319009229306642,2
4000,1.0,22265712,4,8,0,0,0.12769046425819397,65.4053726196289,4,2,0.11056515741982673,2
4000,1.25,22265712,5,0,1,0,0.9856752753257751,2.412257194519043,0,4,2.0,2
4000,1.25,22265712,5,1,1,0,0.19487398862838745,59.728363037109375,2,2,1.4142135623730951,2
4000,1.25,22265712,5,2,1,0,0.19485679268836975,59.71751022338867,4,2,1.2043414885598969,2
4000,1.25,22265712,5,3,1,0,0.1948600709438324,59.71986389160156,4,2,1.0668109716351635,2
4000,1.25,22265712,5,4,1,0,0.19478341937065125,59.720401763916016,4,2,0.8310218188340485,2
4000,1.25,22265712,5,5,1,0,0.19390711188316345,59.550323486328125,4,2,0.7137850781426048,2
4000,1.25,22265712,5,6,1,0,0.19020402431488037,59.40349578857422,4,2,0.6470630161160014,2
4000,1.25,22265712,5,7,1,0,0.12438639998435974,65.56534576416016,4,2,0.37900938759395136,2
4000,1.25,22265712,5,8,0,0,0.1156059205532074,67.36346435546875,4,2,0.12091693036752141,2
4000,2.0,22265712,6,0,1,0,0.9092628955841064,6.431664943695068,0,4,2.0,2
4000,2.0,22265712,6,1,1,0,0.1404290795326233,64.53216552734375,2,2,1.4142135623730951,2
4000,2.0,22265712,6,2,1,0,0.1405114233493805,64.49142456054688,4,2,1.3339204409121777,2
4000,2.0,22265712,6,3,1,0,0.14052528142929077,64.50723266601562,4,2,1.254783744208661,2
4000,2.0,22265712,6,4,1,0,0.14046713709831238,64.48747253417969,4,2,1.185422782046068,2
4000,2.0,22265712,6,5,1,0,0.1401517689228058,64.51823425292969,4,2,1.0986581192179907,2
4000,2.0,22265712,6,6,1,0,0.14032119512557983,64.51458740234375,4,2,1.0125796485119682,2
4000,2.0,22265712,6,7,1,0,0.14065197110176086,64.51526641845703,4,2,0.6340557756535603,2
4000,2.0,22265712,6,8,0,0,0.11416676640510559,65.4831314086914,4,2,0.4576632640840141,2
4000,0.0,22266712,0,0,1,0,0.999272882938385,0.36021193861961365,0,4,2.0,2
4000,0.0,22266712,0,1,0,1,-0.0015090703964233398,89.7731704711914,2,2,1.4142135623730951,2
4000,0.25,22266712,1,0,1,0,0.9990189075469971,0.36915579438209534,0,4,2.0,2
4000,0.25,22266712,1,1,0,1,0.04495939612388611,74.32838439941406,2,2,1.4142135623730951,2
4000,0.5,22266712,2,0,1,0,0.9984060525894165,0.4225563108921051,0,4,2.0,2
4000,0.5,22266712,2,1,1,0,0.12759694457054138,64.8572769165039,2,2,1.4142135623730951,2
4000,0.5,22266712,2,2,1,0,0.12810516357421875,64.82192993164062,4,2,0.8636147424430963,2
4000,0.5,22266712,2,3,0,1,0.06943020224571228,72.71237182617188,4,2,0.6155419886372775,2
4000,0.75,22266712,3,0,1,0,0.9968855977058411,0.577724039554596,0,4,2.0,2
4000,0.75,22266712,3,1,1,0,0.17577815055847168,60.41472625732422,2,2,1.4142135623730951,2
4000,0.75,22266712,3,2,1,0,0.1759142279624939,60.401031494140625,4,2,0.8621875250375728,2
4000,0.75,22266712,3,3,0,1,0.09911459684371948,68.09435272216797,4,2,0.5248470196643716,2
4000,1.0,22266712,4,0,1,0,0.9930538535118103,0.937397301197052,0,4,2.0,2
4000,1.0,22266712,4,1,1,0,0.18778911232948303,59.364158630371094,2,2,1.4142135623730951,2
4000,1.0,22266712,4,2,1,0,0.18790948390960693,59.35142517089844,4,2,0.9105181840723544,2
4000,1.0,22266712,4,3,1,0,0.1613985002040863,60.34031295776367,4,2,0.6065863860115798,2
4000,1.0,22266712,4,4,1,0,0.11230072379112244,64.9455337524414,4,2,0.491685601579885,2
4000,1.0,22266712,4,5,0,1,0.09813287854194641,68.77761840820312,4,2,0.4020887009189381,2
4000,1.25,22266712,5,0,1,0,0.9841517210006714,1.580843210220337,0,4,2.0,2
4000,1.25,22266712,5,1,1,0,0.17950662970542908,60.08799743652344,2,2,1.4142135623730951,2
4000,1.25,22266712,5,2,1,0,0.17964333295822144,60.0744743347168,4,2,0.9768234481146264,2
4000,1.25,22266712,5,3,1,0,0.179884672164917,59.972660064697266,4,2,0.6871006763906234,2
4000,1.25,22266712,5,4,1,0,0.15388038754463196,60.883460998535156,4,2,0.5915241066326019,2
4000,1.25,22266712,5,5,0,1,0.09549403190612793,69.34745025634766,4,2,0.5160334220213276,2
4000,2.0,22266712,6,0,1,0,0.8991012573242188,5.0544352531433105,0,4,2.0,2
4000,2.0,22266712,6,1,1,0,0.12586930394172668,65.01917266845703,2,2,1.4142135623730951,2
4000,2.0,22266712,6,2,1,0,0.12600386142730713,65.0146255493164,4,2,1.1640922720651494,2
4000,2.0,22266712,6,3,1,0,0.12617900967597961,65.00951385498047,4,2,0.6837399068648082,2
4000,2.0,22266712,6,4,1,0,0.1176658570766449,65.66586303710938,4,2,0.5303700143005233,2
4000,2.0,22266712,6,5,0,1,0.06004491448402405,74.52664184570312,4,2,0.4781492528838305,2
4000,0.0,22267712,0,0,1,0,0.9999868869781494,0.08837279677391052,0,4,2.0,2
4000,0.0,22267712,0,1,0,1,-0.005869746208190918,89.5938491821289,2,2,1.4142135623730951,2
4000,0.25,22267712,1,0,1,0,0.9999771118164062,0.11800407618284225,0,4,2.0,2
4000,0.25,22267712,1,1,0,1,0.05549728870391846,75.68616485595703,2,2,1.4142135623730951,2
4000,0.5,22267712,2,0,1,0,0.9999563694000244,0.16402551531791687,0,4,2.0,2
4000,0.5,22267712,2,1,1,0,0.14175531268119812,65.46308898925781,2,2,1.4142135623730951,2
4000,0.5,22267712,2,2,1,0,0.14037513732910156,65.56549072265625,4,2,0.9349938861562084,2
4000,0.5,22267712,2,3,1,0,0.1016751229763031,68.28020477294922,4,2,0.7628897004095702,2
4000,0.5,22267712,2,4,0,1,0.07465612888336182,73.57527923583984,4,2,0.552308684503306,2
4000,0.75,22267712,3,0,1,0,0.9999079704284668,0.22589761018753052,0,4,2.0,2
4000,0.75,22267712,3,1,1,0,0.19013842940330505,60.97993469238281,2,2,1.4142135623730951,2
4000,0.75,22267712,3,2,1,0,0.19017472863197327,60.9996452331543,4,2,0.9481240578390489,2
4000,0.75,22267712,3,3,1,0,0.1786678433418274,61.1916389465332,4,2,0.7516257330840705,2
4000,0.75,22267712,3,4,1,0,0.10375794768333435,69.91773986816406,4,2,0.542380356325756,2
4000,0.75,22267712,3,5,1,0,0.10111236572265625,70.42533874511719,4,2,0.39759307723215553,2
4000,0.75,22267712,3,6,1,0,0.10094553232192993,70.54692840576172,4,2,0.2912964507852283,2
4000,0.75,22267712,3,7,1,0,0.10067412257194519,70.62670135498047,4,1,0.13237186653377425,2
4000,0.75,22267712,3,8,0,1,0.08333152532577515,70.42153930664062,4,1,0.041209834584000446,2
4000,1.0,22267712,4,0,1,0,0.9997085332870483,0.27988865971565247,0,4,2.0,2
4000,1.0,22267712,4,1,1,0,0.20199283957481384,59.905799865722656,2,2,1.4142135623730951,2
4000,1.0,22267712,4,2,1,0,0.20205938816070557,59.93489074707031,4,2,1.0036732652368712,2
4000,1.0,22267712,4,3,1,0,0.20168554782867432,59.89997100830078,4,2,0.7927342449343189,2
4000,1.0,22267712,4,4,1,0,0.1253224015235901,66.2427749633789,4,2,0.5875387793359539,2
4000,1.0,22267712,4,5,1,0,0.10917776823043823,69.36528778076172,4,2,0.4022756395967468,2
4000,1.0,22267712,4,6,1,0,0.10787177085876465,69.71586608886719,4,2,0.2855669259450871,2
4000,1.0,22267712,4,7,1,0,0.10729408264160156,69.9122543334961,4,2,0.1419111158430755,2
4000,1.0,22267712,4,8,0,1,0.07403719425201416,69.830322265625,4,2,0.02947748561069385,2
4000,1.25,22267712,5,0,1,0,0.9984325170516968,0.6322223544120789,0,4,2.0,2
4000,1.25,22267712,5,1,1,0,0.19361060857772827,60.66242218017578,2,2,1.4142135623730951,2
4000,1.25,22267712,5,2,1,0,0.1936919391155243,60.682743072509766,4,2,1.0725420072405503,2
4000,1.25,22267712,5,3,1,0,0.19339284300804138,60.70393371582031,4,2,0.8701462133857305,2
4000,1.25,22267712,5,4,1,0,0.11776331067085266,67.21171569824219,4,2,0.6874266108532635,2
4000,1.25,22267712,5,5,1,0,0.10425549745559692,69.93303680419922,4,2,0.5119514719192226,2
4000,1.25,22267712,5,6,1,0,0.10439631342887878,69.97215270996094,4,2,0.355286630943444,2
4000,1.25,22267712,5,7,1,0,0.10412079095840454,70.00391387939453,4,2,0.2223959900228326,2
4000,1.25,22267712,5,8,0,0,0.10403105616569519,70.0023193359375,4,2,0.10247092222345104,2
4000,2.0,22267712,6,0,1,0,0.9614179134368896,3.696718454360962,0,4,2.0,2
4000,2.0,22267712,6,1,1,0,0.13966497778892517,65.66986846923828,2,2,1.414213562373095,2
4000,2.0,22267712,6,2,1,0,0.13977286219596863,65.65632629394531,4,2,1.2407160374593835,2
4000,2.0,22267712,6,3,1,0,0.13935720920562744,65.69363403320312,4,2,1.1323603412516718,2
4000,2.0,22267712,6,4,1,0,0.1396590769290924,65.64250183105469,4,2,0.9623825775112844,2
4000,2.0,22267712,6,5,1,0,0.1392478048801422,65.72880554199219,4,2,0.8820251848962646,2
4000,2.0,22267712,6,6,1,0,0.12277042865753174,66.00841522216797,4,2,0.6949013199471683,2
4000,2.0,22267712,6,7,1,0,0.1101280152797699,67.43865203857422,4,2,0.5045155301701313,2
4000,2.0,22267712,6,8,0,1,0.08989351987838745,69.74761962890625,4,2,0.3945233832228502,2
4000,0.0,22268712,0,0,1,0,0.9998669624328613,0.09811387956142426,0,4,2.0,2
4000,0.0,22268712,0,1,0,1,-0.0004870295524597168,88.9703598022461,2,2,1.4142135623730951,2
4000,0.25,22268712,1,0,1,0,0.9998961687088013,0.09879092127084732,0,4,2.0,2
4000,0.25,22268712,1,1,0,1,0.04754108190536499,76.82244873046875,2,2,1.4142135623730951,2
4000,0.5,22268712,2,0,1,0,0.9998923540115356,0.10488399863243103,0,4,2.0,2
4000,0.5,22268712,2,1,1,0,0.13154515624046326,65.66842651367188,2,2,1.414213562373095,2
4000,0.5,22268712,2,2,1,0,0.1318838894367218,65.6270980834961,4,2,0.6318124844011135,2
4000,0.5,22268712,2,3,1,0,0.11189484596252441,66.6182632446289,4,2,0.2214912412147571,2
4000,0.5,22268712,2,4,0,1,0.069302499294281,73.09650421142578,4,2,0.1643884825883604,2
4000,0.75,22268712,3,0,1,0,0.9998236298561096,0.13086122274398804,0,4,2.0,2
4000,0.75,22268712,3,1,1,0,0.18053877353668213,60.7280387878418,2,2,1.4142135623730951,2
4000,0.75,22268712,3,2,1,0,0.17803972959518433,60.79403305053711,4,2,0.4450571085711496,2
4000,0.75,22268712,3,3,1,0,0.10749515891075134,66.97549438476562,4,2,0.21062065739079175,2
4000,0.75,22268712,3,4,0,1,0.0549759566783905,71.7846908569336,4,2,0.028465092531059073,2
4000,1.0,22268712,4,0,1,0,0.999498724937439,0.253971666097641,0,4,2.0,2
4000,1.0,22268712,4,1,1,0,0.19288474321365356,59.5555419921875,2,2,1.4142135623730951,2
4000,1.0,22268712,4,2,1,0,0.11377561092376709,65.33168029785156,4,2,0.3471594735830744,2
4000,1.0,22268712,4,3,0,1,0.08236214518547058,71.18575286865234,4,2,0.06045797717867489,2
4000,1.25,22268712,5,0,1,0,0.9981204271316528,0.5955454111099243,0,4,2.0,2
4000,1.25,22268712,5,1,1,0,0.18455323576927185,60.35451126098633,2,2,1.4142135623730951,2
4000,1.25,22268712,5,2,1,0,0.18400311470031738,60.361839294433594,4,2,0.33397995898058863,2
4000,1.25,22268712,5,3,0,1,0.08646470308303833,70.94293975830078,4,2,0.14092520403456948,2
4000,2.0,22268712,6,0,1,0,0.9646105766296387,2.9460697174072266,0,4,2.0,2
4000,2.0,22268712,6,1,1,0,0.1297619640827179,65.8647232055664,2,2,1.414213562373095,2
4000,2.0,22268712,6,2,1,0,0.13025173544883728,65.81433868408203,4,2,0.49543734496075664,2
4000,2.0,22268712,6,3,1,0,0.12857213616371155,65.92955780029297,4,2,0.27462193864183576,2
4000,2.0,22268712,6,4,1,0,0.11207401752471924,66.6567611694336,4,2,0.20585614843142983,2
4000,2.0,22268712,6,5,0,1,0.05145621299743652,69.49222564697266,4,2,0.018822544188606335,2
4000,0.0,22269712,0,0,1,0,0.9997331500053406,0.42927801609039307,0,4,2.0,2
4000,0.0,22269712,0,1,0,1,-0.00022810697555541992,88.72517395019531,2,2,1.4142135623730951,2
4000,0.25,22269712,1,0,1,0,0.9996917247772217,0.4616200625896454,0,4,2.0,2
4000,0.25,22269712,1,1,0,1,0.06191188097000122,73.81141662597656,2,2,1.4142135623730951,2
4000,0.5,22269712,2,0,1,0,0.9995865225791931,0.5350452661514282,0,4,2.0,2
4000,0.5,22269712,2,1,1,0,0.15010493993759155,64.10247802734375,2,2,1.4142135623730951,2
4000,0.5,22269712,2,2,1,0,0.15014740824699402,64.04611206054688,4,2,1.0471772333926594,2
4000,0.5,22269712,2,3,1,0,0.1500907838344574,64.10045623779297,4,2,0.6846905330806566,2
4000,0.5,22269712,2,4,1,0,0.10863617062568665,66.15806579589844,4,2,0.2553819994822957,2
4000,0.5,22269712,2,5,0,1,0.0712643563747406,73.5675277709961,4,2,0.14087528686033973,2
4000,0.75,22269712,3,0,1,0,0.9993250370025635,0.682630181312561,0,4,2.0,2
4000,0.75,22269712,3,1,1,0,0.19953882694244385,59.443267822265625,2,2,1.4142135623730951,2
4000,0.75,22269712,3,2,1,0,0.19957086443901062,59.43022155761719,4,2,1.0836386314281838,2
4000,0.75,22269712,3,3,1,0,0.1994226574897766,59.44644546508789,4,2,0.698858586876449,2
4000,0.75,22269712,3,4,1,0,0.1301424503326416,63.24093246459961,4,2,0.39864344288766274,2
4000,0.75,22269712,3,5,0,1,0.09859031438827515,70.12582397460938,4,2,0.301514539688848,2
4000,1.0,22269712,4,0,1,0,0.9986016750335693,0.9125974774360657,0,4,2.0,2
4000,1.0,22269712,4,1,1,0,0.21175432205200195,58.31014633178711,2,2,1.4142135623730951,2
4000,1.0,22269712,4,2,1,0,0.2117839753627777,58.33344650268555,4,2,1.1578054837219238,2
4000,1.0,22269712,4,3,1,0,0.21155837178230286,58.344329833984375,4,2,0.7774352411953487,2
4000,1.0,22269712,4,4,1,0,0.11057668924331665,67.52743530273438,4,2,0.5270443520085735,2
4000,1.0,22269712,4,5,1,0,0.11295726895332336,66.94673156738281,4,2,0.37454585493186693,2
4000,1.0,22269712,4,6,1,0,0.10469034314155579,69.4096908569336,4,2,0.22858872563775667,2
4000,1.0,22269712,4,7,1,0,0.11089840531349182,67.2976303100586,4,2,0.15860213676105983,2
4000,1.0,22269712,4,8,0,0,0.10502463579177856,68.95417022705078,4,2,0.08428195655648658,2
4000,1.25,22269712,5,0,1,0,0.996188759803772,1.1728565692901611,0,4,2.0,2
4000,1.25,22269712,5,1,1,0,0.20311003923416138,59.08724594116211,2,2,1.414213562373095,2
4000,1.25,22269712,5,2,1,0,0.2031419575214386,59.10016632080078,4,2,1.2241653089596833,2
4000,1.25,22269712,5,3,1,0,0.20284071564674377,59.11525344848633,4,2,0.8580886267148949,2
4000,1.25,22269712,5,4,1,0,0.1790895164012909,59.39976119995117,4,2,0.6386895200993306,2
4000,1.25,22269712,5,5,1,0,0.10313186049461365,69.06172180175781,4,2,0.5094151227810934,2
4000,1.25,22269712,5,6,1,0,0.10307961702346802,69.09521484375,4,2,0.3629827596631439,2
4000,1.25,22269712,5,7,1,0,0.10268262028694153,69.21326446533203,4,2,0.29244179957497635,2
4000,1.25,22269712,5,8,0,0,0.1026296615600586,69.21562194824219,4,1,0.13370868355709672,2
4000,2.0,22269712,6,0,1,0,0.9328294992446899,4.053714752197266,0,4,2.0,2
4000,2.0,22269712,6,1,1,0,0.1473393440246582,64.36918640136719,2,2,1.414213562373095,2
4000,2.0,22269712,6,2,1,0,0.14737120270729065,64.31295776367188,4,2,1.33874611013712,2
4000,2.0,22269712,6,3,1,0,0.14688295125961304,64.39799499511719,4,2,1.1849346760371653,2
4000,2.0,22269712,6,4,1,0,0.14733737707138062,64.34850311279297,4,2,0.9092526503819818,2
4000,2.0,22269712,6,5,1,0,0.14734813570976257,64.33749389648438,4,2,0.6582776308335362,2
4000,2.0,22269712,6,6,1,0,0.1394955813884735,64.6667709350586,4,2,0.31656717381196586,2
4000,2.0,22269712,6,7,0,1,0.08269703388214111,70.9119873046875,4,2,0.22081663894605888,2
4000,0.0,22270712,0,0,1,0,0.9999969005584717,0.03941679745912552,0,4,2.0,2
4000,0.0,22270712,0,1,0,1,-0.000624239444732666,87.83031463623047,2,2,1.4142135623730951,2
4000,0.25,22270712,1,0,1,0,0.999997079372406,0.037556376308202744,0,4,2.0,2
4000,0.25,22270712,1,1,0,1,0.06788751482963562,72.9554214477539,2,2,1.4142135623730951,2
4000,0.5,22270712,2,0,1,0,0.9999969601631165,0.037648361176252365,0,4,2.0,2
4000,0.5,22270712,2,1,1,0,0.15790992975234985,63.373497009277344,2,2,1.4142135623730951,2
4000,0.5,22270712,2,2,1,0,0.1577250063419342,63.346866607666016,4,2,0.9446030885966018,2
4000,0.5,22270712,2,3,1,0,0.1482686996459961,63.72365188598633,4,2,0.7784950237048937,2
4000,0.5,22270712,2,4,0,1,0.05770576000213623,75.55715942382812,4,2,0.4346254651257545,2
4000,0.75,22270712,3,0,1,0,0.9999960064888,0.04286855086684227,0,4,2.0,2
4000,0.75,22270712,3,1,1,0,0.20761066675186157,58.840965270996094,2,2,1.4142135623730951,2
4000,0.75,22270712,3,2,1,0,0.20706406235694885,58.86970520019531,4,2,0.9063850456202245,2
4000,0.75,22270712,3,3,1,0,0.14006203413009644,62.166046142578125,4,2,0.7728852250395717,2
4000,0.75,22270712,3,4,0,1,0.09524983167648315,67.528076171875,4,2,0.6392020644908332,2
4000,1.0,22270712,4,0,1,0,0.9999908804893494,0.0666315108537674,0,4,2.0,2
4000,1.0,22270712,4,1,1,0,0.22029638290405273,57.7985954284668,2,2,1.4142135623730951,2
4000,1.0,22270712,4,2,1,0,0.2193954885005951,57.843475341796875,4,2,0.9209257730550451,2
4000,1.0,22270712,4,3,0,1,0.09998327493667603,66.90042114257812,4,2,0.788179244004782,2
4000,1.25,22270712,5,0,1,0,0.9999532103538513,0.1526871621608734,0,4,2.0,2
4000,1.25,22270712,5,1,1,0,0.21249976754188538,58.44062042236328,2,2,1.4142135623730951,2
4000,1.25,22270712,5,2,1,0,0.21202519536018372,58.46833801269531,4,2,0.9558455636504477,2
4000,1.25,22270712,5,3,1,0,0.16042643785476685,60.481689453125,4,2,0.8204054569054395,2
4000,1.25,22270712,5,4,1,0,0.11952370405197144,63.751075744628906,4,2,0.755556910665633,2
4000,1.25,22270712,5,5,1,0,0.11415818333625793,64.38201904296875,4,2,0.6997100011375654,2
4000,1.25,22270712,5,6,0,1,0.08538678288459778,70.5053939819336,4,2,0.6268093657834245,2
4000,2.0,22270712,6,0,1,0,0.9907189011573792,1.424707055091858,0,4,2.0,2
4000,2.0,22270712,6,1,1,0,0.15711423754692078,63.45949172973633,2,2,1.4142135623730951,2
4000,2.0,22270712,6,2,1,0,0.15683624148368835,63.429718017578125,4,2,1.071114613348034,2
4000,2.0,22270712,6,3,1,0,0.15683311223983765,63.44371032714844,4,2,0.9706234313876891,2
4000,2.0,22270712,6,4,1,0,0.15680095553398132,63.44350051879883,4,2,0.8782804543742317,2
4000,2.0,22270712,6,5,1,0,0.15687045454978943,63.43270492553711,4,2,0.8044085229135968,2
4000,2.0,22270712,6,6,0,1,0.07490864396095276,70.50152587890625,4,2,0.704349069728495,2
4000,0.0,22271712,0,0,1,0,0.997952938079834,0.2328677922487259,0,4,2.0,2
4000,0.0,22271712,0,1,0,1,0.0003415346145629883,88.30433654785156,2,2,1.4142135623730951,2
4000,0.25,22271712,1,0,1,0,0.9975776672363281,0.10156021267175674,0,4,2.0,2
4000,0.25,22271712,1,1,0,1,0.04584097862243652,75.32553100585938,2,2,1.4142135623730951,2
4000,0.5,22271712,2,0,1,0,0.996465802192688,0.314804345369339,0,4,2.0,2
4000,0.5,22271712,2,1,1,0,0.12732264399528503,65.37399291992188,2,2,1.4142135623730951,2
4000,0.5,22271712,2,2,1,0,0.12731799483299255,65.39994812011719,4,2,0.8067420792958739,2
4000,0.5,22271712,2,3,1,0,0.12601876258850098,65.3687973022461,4,2,0.4476430845839568,2
4000,0.5,22271712,2,4,0,1,0.09681835770606995,67.33050537109375,4,2,0.2703230091328316,2
4000,0.75,22271712,3,0,1,0,0.9937564134597778,0.7911975383758545,0,4,2.0,2
4000,0.75,22271712,3,1,1,0,0.17491206526756287,60.89116287231445,2,2,1.4142135623730951,2
4000,0.75,22271712,3,2,1,0,0.17492583394050598,60.898765563964844,4,2,0.7615071407798498,2
4000,0.75,22271712,3,3,1,0,0.16629648208618164,61.126991271972656,4,2,0.4826108972712822,2
4000,0.75,22271712,3,4,1,0,0.1130862832069397,65.4223861694336,4,2,0.26679981001655495,2
4000,0.75,22271712,3,5,0,1,0.0958234965801239,68.3570785522461,4,2,0.1174510867242828,2
4000,1.0,22271712,4,0,1,0,0.9875379800796509,1.479885458946228,0,4,2.0,2
4000,1.0,22271712,4,1,1,0,0.1867755949497223,59.752784729003906,2,2,1.4142135623730951,2
4000,1.0,22271712,4,2,1,0,0.18679678440093994,59.72909164428711,4,2,0.816170964579429,2
4000,1.0,22271712,4,3,1,0,0.1866559386253357,59.80376052856445,4,2,0.5533671247143777,2
4000,1.0,22271712,4,4,1,0,0.12103700637817383,65.4258804321289,4,2,0.1731228421667175,2
4000,1.0,22271712,4,5,0,1,0.08229458332061768,66.04063415527344,4,2,0.037825397112459726,2
4000,1.25,22271712,5,0,1,0,0.9745726585388184,2.3205082416534424,0,4,2.0,2
4000,1.25,22271712,5,1,1,0,0.17854970693588257,60.56242752075195,2,2,1.4142135623730951,2
4000,1.25,22271712,5,2,1,0,0.1785767674446106,60.558448791503906,4,2,0.9059248151227369,2
4000,1.25,22271712,5,3,1,0,0.17867130041122437,60.563026428222656,4,2,0.6412360770969883,2
4000,1.25,22271712,5,4,1,0,0.17256101965904236,60.676124572753906,4,2,0.1698053326821878,2
4000,1.25,22271712,5,5,1,0,0.1057601273059845,64.0117416381836,4,2,0.048636857818525926,2
4000,1.25,22271712,5,6,0,1,0.05872270464897156,69.86534118652344,4,2,0.02373591647773984,2
4000,2.0,22271712,6,0,1,0,0.8597865104675293,5.767312049865723,0,4,2.0,2
4000,2.0,22271712,6,1,1,0,0.12530788779258728,65.5779037475586,2,2,1.4142135623730951,2
4000,2.0,22271712,6,2,1,0,0.12535855174064636,65.60404968261719,4,2,1.1486615043823432,2
4000,2.0,22271712,6,3,1,0,0.12540367245674133,65.54903411865234,4,2,0.9740011869835917,2
4000,2.0,22271712,6,4,1,0,0.12547612190246582,65.61380004882812,4,2,0.5588969679007401,2
4000,2.0,22271712,6,5,1,0,0.1254865527153015,65.57756042480469,4,2,0.38949909193358934,2
4000,2.0,22271712,6,6,1,0,0.10893666744232178,66.25547790527344,4,2,0.22413012708896365,2
4000,2.0,22271712,6,7,0,1,0.0676622986793518,73.75567626953125,4,2,0.08599501586242257,2
4000,0.0,22272712,0,0,1,0,0.9971989393234253,0.8761435151100159,0,4,2.0,2
4000,0.0,22272712,0,1,0,1,-0.0009517669677734375,89.06558227539062,2,2,1.4142135623730951,2
4000,0.25,22272712,1,0,1,0,0.9972223043441772,0.7508792281150818,0,4,2.0,2
4000,0.25,22272712,1,1,0,1,0.05536481738090515,73.90243530273438,2,2,1.414213562373095,2
4000,0.5,22272712,2,0,1,0,0.9967231750488281,0.6581897735595703,0,4,2.0,2
4000,0.5,22272712,2,1,1,0,0.13974183797836304,64.16057586669922,2,2,1.4142135623730951,2
4000,0.5,22272712,2,2,1,0,0.1397787630558014,64.13013458251953,4,2,1.0729060777264048,2
4000,0.5,22272712,2,3,1,0,0.1395704448223114,64.17599487304688,4,2,0.9116903389407895,2
4000,0.5,22272712,2,4,1,0,0.13985413312911987,64.14605712890625,4,2,0.7079894524711466,2
4000,0.5,22272712,2,5,0,1,0.09224414825439453,68.38920593261719,4,2,0.5366636889483927,2
4000,0.75,22272712,3,0,1,0,0.9953619241714478,0.590467631816864,0,4,2.0,2
4000,0.75,22272712,3,1,1,0,0.1876836121082306,59.696685791015625,2,2,1.414213562373095,2
4000,0.75,22272712,3,2,1,0,0.18767189979553223,59.70206069946289,4,2,0.9905776976924933,2
4000,0.75,22272712,3,3,1,0,0.18751636147499084,59.708412170410156,4,2,0.8215197347754645,2
4000,0.75,22272712,3,4,1,0,0.18852034211158752,59.614864349365234,4,2,0.6366457529037576,2
4000,0.75,22272712,3,5,1,0,0.1277325451374054,63.499881744384766,4,2,0.46108021567756285,2
4000,0.75,22272712,3,6,0,1,0.09846088290214539,70.12480163574219,4,2,0.2997800038582855,2
4000,1.0,22272712,4,0,1,0,0.991687536239624,0.7668312788009644,0,4,2.0,2
4000,1.0,22272712,4,1,1,0,0.19959977269172668,58.69322204589844,2,2,1.4142135623730951,2
4000,1.0,22272712,4,2,1,0,0.1995793581008911,58.70060729980469,4,2,0.9728192587040003,2
4000,1.0,22272712,4,3,1,0,0.19942128658294678,58.70491027832031,4,2,0.8023751490549382,2
4000,1.0,22272712,4,4,1,0,0.19670572876930237,58.70999526977539,4,2,0.6330467840965052,2
4000,1.0,22272712,4,5,1,0,0.1329217553138733,62.803321838378906,4,2,0.47927956820149825,2
4000,1.0,22272712,4,6,1,0,0.10380610823631287,69.68569946289062,4,2,0.3189102231917243,2
4000,1.0,22272712,4,7,1,0,0.10336855053901672,69.7737045288086,4,2,0.1509852074501771,2
4000,1.0,22272712,4,8,0,1,0.09096455574035645,69.78406524658203,4,2,0.05160200051316709,2
4000,1.25,22272712,5,0,1,0,0.9820824861526489,1.3816463947296143,0,4,2.0,2
4000,1.25,22272712,5,1,1,0,0.19129523634910583,59.3901252746582,2,2,1.414213562373095,2
4000,1.25,22272712,5,2,1,0,0.19129550457000732,59.39350891113281,4,2,0.9956465766094801,2
4000,1.25,22272712,5,3,1,0,0.19107171893119812,59.40509796142578,4,2,0.8757307758716371,2
4000,1.25,22272712,5,4,1,0,0.1921783983707428,59.31328582763672,4,2,0.7260047318339452,2
4000,1.25,22272712,5,5,1,0,0.12501946091651917,64.05158233642578,4,2,0.5637346789163061,2
4000,1.25,22272712,5,6,1,0,0.1017565131187439,69.77230834960938,4,2,0.4235569310187667,2
4000,1.25,22272712,5,7,1,0,0.10110175609588623,69.88862609863281,4,2,0.17038007081512435,2
4000,1.25,22272712,5,8,0,1,0.06469959020614624,70.13970184326172,4,2,0.027639272499253218,2
4000,2.0,22272712,6,0,1,0,0.8659913539886475,6.211000919342041,0,4,2.0,2
4000,2.0,22272712,6,1,1,0,0.13733184337615967,64.38951110839844,2,2,1.4142135623730951,2
4000,2.0,22272712,6,2,1,0,0.13750413060188293,64.343994140625,4,2,1.1393240047568127,2
4000,2.0,22272712,6,3,1,0,0.13703027367591858,64.4111099243164,4,2,1.0161609504697298,2
4000,2.0,22272712,6,4,1,0,0.13729506731033325,64.38104248046875,4,2,0.9173815029198058,2
4000,2.0,22272712,6,5,1,0,0.10090363025665283,67.20386505126953,4,2,0.7187828911227103,2
4000,2.0,22272712,6,6,0,1,0.0799156129360199,71.1927261352539,4,2,0.6582605555316217,2
4000,0.0,22273712,0,0,1,0,0.9989171028137207,0.8772648572921753,0,4,2.0,2
4000,0.0,22273712,0,1,0,1,-0.0024099349975585938,87.4331283569336,2,2,1.4142135623730951,2
4000,0.25,22273712,1,0,1,0,0.9990028142929077,0.8365260362625122,0,4,2.0,2
4000,0.25,22273712,1,1,0,1,0.05060872435569763,73.54373168945312,2,2,1.4142135623730951,2
4000,0.5,22273712,2,0,1,0,0.998939037322998,0.8601918816566467,0,4,2.0,2
4000,0.5,22273712,2,1,1,0,0.13561150431632996,64.3666000366211,2,2,1.4142135623730951,2
4000,0.5,22273712,2,2,1,0,0.1356913149356842,64.40220642089844,4,2,0.9513289605403891,2
4000,0.5,22273712,2,3,1,0,0.13557696342468262,64.39822387695312,4,2,0.7547646560045036,2
4000,0.5,22273712,2,4,1,0,0.11592715978622437,65.30110168457031,4,2,0.3246904128126382,2
4000,0.5,22273712,2,5,0,1,0.07714599370956421,70.21200561523438,4,2,0.12105301789375814,2
4000,0.75,22273712,3,0,1,0,0.9986898899078369,0.9550228714942932,0,4,2.0,2
4000,0.75,22273712,3,1,1,0,0.18459969758987427,59.88669967651367,2,2,1.4142135623730951,2
4000,0.75,22273712,3,2,1,0,0.18470129370689392,59.93135070800781,4,2,0.9322336091789214,2
4000,0.75,22273712,3,3,1,0,0.18457424640655518,59.92460632324219,4,2,0.7060998569440313,2
4000,0.75,22273712,3,4,1,0,0.16695788502693176,60.637508392333984,4,2,0.2978811553790133,2
4000,0.75,22273712,3,5,0,1,0.09955364465713501,67.94866943359375,4,2,0.19479468100631828,2
4000,1.0,22273712,4,0,1,0,0.9980105757713318,1.1788015365600586,0,4,2.0,2
4000,1.0,22273712,4,1,1,0,0.197135329246521,58.76628112792969,2,2,1.4142135623730951,2
4000,1.0,22273712,4,2,1,0,0.19725316762924194,58.874427795410156,4,2,0.9677739203755525,2
4000,1.0,22273712,4,3,1,0,0.1971140205860138,58.8214111328125,4,2,0.7477235038275095,2
4000,1.0,22273712,4,4,1,0,0.1970900297164917,58.77970886230469,4,2,0.47293114585923496,2
4000,1.0,22273712,4,5,1,0,0.10308349132537842,67.99456787109375,4,2,0.27788819473262943,2
4000,1.0,22273712,4,6,0,1,0.09598687291145325,70.22227478027344,4,2,0.09695925502653935,2
4000,1.25,22273712,5,0,1,0,0.9960441589355469,1.6706488132476807,0,4,2.0,2
4000,1.25,22273712,5,1,1,0,0.18912926316261292,59.4946403503418,2,2,1.4142135623730951,2
4000,1.25,22273712,5,2,1,0,0.18925970792770386,59.552005767822266,4,2,1.019895657550661,2
4000,1.25,22273712,5,3,1,0,0.18911799788475037,59.54014205932617,4,2,0.7924853591678418,2
4000,1.25,22273712,5,4,1,0,0.1890552043914795,59.539390563964844,4,2,0.6173773645836105,2
4000,1.25,22273712,5,5,1,0,0.18913686275482178,59.536888122558594,4,2,0.4328698771875264,2
4000,1.25,22273712,5,6,1,0,0.10308989882469177,66.1283950805664,4,2,0.13415620140275425,2
4000,1.25,22273712,5,7,0,1,0.08708381652832031,70.68226623535156,4,2,0.0675360736564389,2
4000,2.0,22273712,6,0,1,0,0.9556714296340942,5.125908851623535,0,4,2.0,2
4000,2.0,22273712,6,1,1,0,0.13413521647453308,64.5029525756836,2,2,1.4142135623730951,2
4000,2.0,22273712,6,2,1,0,0.13430148363113403,64.55358123779297,4,2,1.185140754663599,2
4000,2.0,22273712,6,3,1,0,0.13417062163352966,64.53860473632812,4,2,0.9750208334368085,2
4000,2.0,22273712,6,4,1,0,0.13405603170394897,64.53926086425781,4,2,0.8898916421105272,2
4000,2.0,22273712,6,5,1,0,0.1340850293636322,64.53315734863281,4,2,0.7491608509742635,2
4000,2.0,22273712,6,6,0,1,0.06596863269805908,73.82164764404297,4,2,0.5002066940322276,2
4000,0.0,22274712,0,0,1,0,0.9996010661125183,0.4908198118209839,0,4,2.0,2
4000,0.0,22274712,0,1,0,1,-0.0014628171920776367,88.48004150390625,2,2,1.4142135623730951,2
4000,0.25,22274712,1,0,1,0,0.9993274807929993,0.6519277691841125,0,4,2.0,2
4000,0.25,22274712,1,1,0,1,0.029045552015304565,78.50303649902344,2,2,1.4142135623730951,2
4000,0.5,22274712,2,0,1,0,0.9986492395401001,0.9394111633300781,0,4,2.0,2
4000,0.5,22274712,2,1,1,0,0.10515415668487549,68.79316711425781,2,2,1.4142135623730951,2
4000,0.5,22274712,2,2,1,0,0.10529464483261108,68.79688262939453,4,2,0.9814409567502512,2
4000,0.5,22274712,2,3,0,1,0.05614200234413147,76.73677825927734,4,2,0.8045766713113116,2
4000,0.75,22274712,3,0,1,0,0.9969760179519653,1.4122064113616943,0,4,2.0,2
4000,0.75,22274712,3,1,1,0,0.15181952714920044,64.09033203125,2,2,1.4142135623730951,2
4000,0.75,22274712,3,2,1,0,0.15200665593147278,64.10173797607422,4,2,0.9521779552508232,2
4000,0.75,22274712,3,3,0,1,0.09067586064338684,69.54187774658203,4,2,0.7800910964225719,2
4000,1.0,22274712,4,0,1,0,0.9930344223976135,2.083456039428711,0,4,2.0,2
4000,1.0,22274712,4,1,1,0,0.1635112762451172,63.09912109375,2,2,1.414213562373095,2
4000,1.0,22274712,4,2,1,0,0.1636471152305603,63.116966247558594,4,2,0.9714698746713617,2
4000,1.0,22274712,4,3,1,0,0.147769957780838,63.5136833190918,4,2,0.8005646996536476,2
4000,1.0,22274712,4,4,0,1,0.08385279774665833,73.26971435546875,4,2,0.709858014586598,2
4000,1.25,22274712,5,0,1,0,0.9844443798065186,2.8766393661499023,0,4,2.0,2
4000,1.25,22274712,5,1,1,0,0.15513861179351807,63.802825927734375,2,2,1.4142135623730951,2
4000,1.25,22274712,5,2,1,0,0.15526053309440613,63.82316589355469,4,2,1.0093444742314395,2
4000,1.25,22274712,5,3,1,0,0.15591543912887573,63.777992248535156,4,2,0.8423778484497718,2
4000,1.25,22274712,5,4,0,1,0.08359020948410034,71.78570556640625,4,2,0.7675241881844078,2
4000,2.0,22274712,6,0,1,0,0.903903067111969,6.177952766418457,0,4,2.0,2
4000,2.0,22274712,6,1,1,0,0.10319185256958008,69.00552368164062,2,2,1.4142135623730951,2
4000,2.0,22274712,6,2,1,0,0.10330358147621155,69.02641296386719,4,2,1.1374810139954314,2
4000,2.0,22274712,6,3,1,0,0.10356795787811279,69.01439666748047,4,2,0.9985480681664894,2
4000,2.0,22274712,6,4,1,0,0.10350838303565979,69.00526428222656,4,2,0.8937498071508538,2
4000,2.0,22274712,6,5,0,1,0.09710186719894409,69.14608764648438,4,2,0.8016109966213064,2
4000,0.0,22275712,0,0,1,0,0.9985904693603516,0.08815499395132065,0,4,2.0,2
4000,0.0,22275712,0,1,0,1,-0.012762904167175293,89.86773681640625,2,2,1.4142135623730951,2
4000,0.25,22275712,1,0,1,0,0.9985626935958862,0.10735809057950974,0,4,2.0,2
4000,0.25,22275712,1,1,0,1,0.03467869758605957,76.57310485839844,2,2,1.4142135623730951,2
4000,0.5,22275712,2,0,1,0,0.9983522891998291,0.14632457494735718,0,4,2.0,2
4000,0.5,22275712,2,1,1,0,0.12081685662269592,65.62315368652344,2,2,1.414213562373095,2
4000,0.5,22275712,2,2,1,0,0.12078878283500671,65.6059799194336,4,2,0.9243850494126361,2
4000,0.5,22275712,2,3,1,0,0.11995291709899902,65.7266616821289,4,2,0.8219023433919286,2
4000,0.5,22275712,2,4,1,0,0.12189918756484985,65.53887939453125,4,2,0.49249412438031986,2
4000,0.5,22275712,2,5,0,1,0.0905371904373169,68.56684875488281,4,2,0.23425274064830148,2
4000,0.75,22275712,3,0,1,0,0.9977569580078125,0.23539528250694275,0,4,2.0,2
4000,0.75,22275712,3,1,1,0,0.17121601104736328,60.929901123046875,2,2,1.414213562373095,2
4000,0.75,22275712,3,2,1,0,0.17116311192512512,60.938716888427734,4,2,0.8885013445380764,2
4000,0.75,22275712,3,3,1,0,0.16942623257637024,61.07634735107422,4,2,0.8048527429042035,2
4000,0.75,22275712,3,4,1,0,0.17196762561798096,60.92300796508789,4,2,0.547636919674183,2
4000,0.75,22275712,3,5,0,1,0.08443909883499146,72.7455825805664,4,2,0.22422981845808695,2
4000,1.0,22275712,4,0,1,0,0.9960843920707703,0.4317811131477356,0,4,2.0,2
4000,1.0,22275712,4,1,1,0,0.18393120169639587,59.812686920166016,2,2,1.4142135623730951,2
4000,1.0,22275712,4,2,1,0,0.18383753299713135,59.790626525878906,4,2,0.9036292048125067,2
4000,1.0,22275712,4,3,1,0,0.182352215051651,59.91743469238281,4,2,0.8339655118932423,2
4000,1.0,22275712,4,4,1,0,0.18422788381576538,59.821407318115234,4,2,0.6086092471680643,2
4000,1.0,22275712,4,5,0,1,0.09957706928253174,69.14781188964844,4,2,0.2346305642055029,2
4000,1.25,22275712,5,0,1,0,0.9913037419319153,0.8434464335441589,0,4,2.0,2
4000,1.25,22275712,5,1,1,0,0.17529019713401794,60.58133316040039,2,2,1.4142135623730951,2
4000,1.25,22275712,5,2,1,0,0.17492088675498962,60.602848052978516,4,2,0.9318083478059773,2
4000,1.25,22275712,5,3,1,0,0.17438337206840515,60.670738220214844,4,2,0.8689208780618543,2
4000,1.25,22275712,5,4,1,0,0.17515945434570312,60.62662124633789,4,2,0.6957999998728688,2
4000,1.25,22275712,5,5,0,1,0.09341481328010559,68.42408752441406,4,2,0.4118954825377787,2
4000,2.0,22275712,6,0,1,0,0.9121913313865662,4.340360641479492,0,4,2.0,2
4000,2.0,22275712,6,1,1,0,0.11841028928756714,65.90193176269531,2,2,1.4142135623730951,2
4000,2.0,22275712,6,2,1,0,0.11845681071281433,65.86354064941406,4,2,1.0216856968375612,2
4000,2.0,22275712,6,3,1,0,0.11869263648986816,65.91378784179688,4,2,0.9391198870588232,2
4000,2.0,22275712,6,4,1,0,0.11861726641654968,65.90760803222656,4,2,0.8367859417306015,2
4000,2.0,22275712,6,5,1,0,0.10674059391021729,66.5650405883789,4,2,0.7256651469429032,2
4000,2.0,22275712,6,6,0,1,0.07710251212120056,69.4452896118164,4,2,0.6276266136004675,2
4000,0.0,22276712,0,0,1,0,0.9989081621170044,0.8122305274009705,0,4,2.0,2
4000,0.0,22276712,0,1,0,1,-0.004135727882385254,91.53347778320312,2,2,1.414213562373095,2
4000,0.25,22276712,1,0,1,0,0.9990441799163818,0.7598870992660522,0,4,2.0,2
4000,0.25,22276712,1,1,0,1,0.05353739857673645,73.248046875,2,2,1.4142135623730951,2
4000,0.5,22276712,2,0,1,0,0.9989945292472839,0.782340407371521,0,4,2.0,2
4000,0.5,22276712,2,1,1,0,0.1421840488910675,63.331180572509766,2,2,1.4142135623730951,2
4000,0.5,22276712,2,2,1,0,0.14280030131340027,63.317413330078125,4,2,0.9019281881373264,2
4000,0.5,22276712,2,3,1,0,0.12790095806121826,63.641883850097656,4,2,0.6841330415416812,2
4000,0.5,22276712,2,4,1,0,0.10334375500679016,67.16075897216797,4,2,0.5345055858799755,2
4000,0.5,22276712,2,5,0,1,0.07697862386703491,73.96784210205078,4,2,0.34825373142259236,2
4000,0.75,22276712,3,0,1,0,0.998725175857544,0.8842698931694031,0,4,2.0,2
4000,0.75,22276712,3,1,1,0,0.1927536129951477,59.0569953918457,2,2,1.4142135623730951,2
4000,0.75,22276712,3,2,1,0,0.19290563464164734,59.057010650634766,4,2,0.9047345784054874,2
4000,0.75,22276712,3,3,1,0,0.17995232343673706,59.034324645996094,4,2,0.6203204286287138,2
4000,0.75,22276712,3,4,1,0,0.12226751446723938,66.20980834960938,4,2,0.40786794787925773,2
4000,0.75,22276712,3,5,1,0,0.10211113095283508,71.17540740966797,4,2,0.19499199228252645,2
4000,0.75,22276712,3,6,1,0,0.10168823599815369,71.02144622802734,4,2,0.09072019172691387,2
4000,0.75,22276712,3,7,0,1,0.08821642398834229,71.62924194335938,4,2,0.04509611840910074,2
4000,1.0,22276712,4,0,1,0,0.9980019927024841,1.0979124307632446,0,4,2.0,2
4000,1.0,22276712,4,1,1,0,0.2056911289691925,58.049259185791016,2,2,1.4142135623730951,2
4000,1.0,22276712,4,2,1,0,0.20557701587677002,58.060245513916016,4,2,0.9538834365181446,2
4000,1.0,22276712,4,3,1,0,0.14365780353546143,62.43592834472656,4,2,0.5662486359516017,2
4000,1.0,22276712,4,4,1,0,0.10817807912826538,71.33965301513672,4,2,0.37526147133183063,2
4000,1.0,22276712,4,5,1,0,0.11313417553901672,69.55315399169922,4,2,0.07442724275782288,2
4000,1.0,22276712,4,6,0,1,0.048998236656188965,72.94515991210938,4,2,0.015523261577881043,2
4000,1.25,22276712,5,0,1,0,0.9959743022918701,1.4944497346878052,0,4,2.0,2
4000,1.25,22276712,5,1,1,0,0.19745749235153198,58.69135665893555,2,2,1.414213562373095,2
4000,1.25,22276712,5,2,1,0,0.19728708267211914,58.70403289794922,4,2,1.0185684012923195,2
4000,1.25,22276712,5,3,1,0,0.19192275404930115,58.828857421875,4,2,0.5950360374785851,2
4000,1.25,22276712,5,4,1,0,0.10609045624732971,70.23656463623047,4,2,0.39564776983894007,2
4000,1.25,22276712,5,5,0,1,0.09848690032958984,72.15373229980469,4,2,0.1292168146592651,2
4000,2.0,22276712,6,0,1,0,0.9507494568824768,4.516147613525391,0,4,2.0,2
4000,2.0,22276712,6,1,1,0,0.14082446694374084,63.466575622558594,2,2,1.414213562373095,2
4000,2.0,22276712,6,2,1,0,0.1406179666519165,63.48990249633789,4,2,1.1988301292271908,2
4000,2.0,22276712,6,3,1,0,0.12097790837287903,64.01224517822266,4,2,0.7703900874438407,2
4000,2.0,22276712,6,4,0,1,0.07625278830528259,73.4140853881836,4,2,0.6880048044014891,2
4000,0.0,22277712,0,0,1,0,0.9997634887695312,0.3942748010158539,0,4,2.0,2
4000,0.0,22277712,0,1,0,1,-0.00241166353225708,89.90995788574219,2,2,1.4142135623730951,2
4000,0.25,22277712,1,0,1,0,0.9997107982635498,0.43716704845428467,0,4,2.0,2
4000,0.25,22277712,1,1,0,1,0.0521986186504364,75.24702453613281,2,2,1.4142135623730951,2
4000,0.5,22277712,2,0,1,0,0.9995827674865723,0.5273981690406799,0,4,2.0,2
4000,0.5,22277712,2,1,1,0,0.1384640336036682,65.30052947998047,2,2,1.4142135623730951,2
4000,0.5,22277712,2,2,1,0,0.13836774230003357,65.33245849609375,4,2,0.8603610632243378,2
4000,0.5,22277712,2,3,1,0,0.13802656531333923,65.24209594726562,4,2,0.7378467606860516,2
4000,0.5,22277712,2,4,1,0,0.11763989925384521,65.2547836303711,4,2,0.5814198384270077,2
4000,0.5,22277712,2,5,0,1,0.08358770608901978,69.90353393554688,4,2,0.35680699474156174,2
4000,0.75,22277712,3,0,1,0,0.9992632865905762,0.7056581377983093,0,4,2.0,2
4000,0.75,22277712,3,1,1,0,0.1878332793712616,60.543575286865234,2,2,1.4142135623730951,2
4000,0.75,22277712,3,2,1,0,0.18760350346565247,60.547481536865234,4,2,0.8401264704835143,2
4000,0.75,22277712,3,3,1,0,0.17993715405464172,60.313419342041016,4,2,0.7113278205730634,2
4000,0.75,22277712,3,4,1,0,0.14672672748565674,61.494178771972656,4,2,0.39142960247147124,2
4000,0.75,22277712,3,5,0,1,0.09824946522712708,68.1890640258789,4,2,0.22296719361095896,2
4000,1.0,22277712,4,0,1,0,0.9984022378921509,1.0472252368927002,0,4,2.0,2
4000,1.0,22277712,4,1,1,0,0.20036783814430237,59.38587951660156,2,2,1.4142135623730951,2
4000,1.0,22277712,4,2,1,0,0.19990399479866028,59.39548873901367,4,2,0.8683053143657722,2
4000,1.0,22277712,4,3,1,0,0.19249799847602844,59.2917366027832,4,2,0.7583601476581202,2
4000,1.0,22277712,4,4,1,0,0.16887134313583374,60.058895111083984,4,2,0.5089308260613301,2
4000,1.0,22277712,4,5,1,0,0.10330405831336975,67.27495574951172,4,2,0.2739659838571257,2
4000,1.0,22277712,4,6,0,1,0.09336325526237488,70.54600524902344,4,2,0.15146373275376096,2
4000,1.25,22277712,5,0,1,0,0.9960848093032837,1.610355257987976,0,4,2.0,2
4000,1.25,22277712,5,1,1,0,0.19220778346061707,60.13454055786133,2,2,1.414213562373095,2
4000,1.25,22277712,5,2,1,0,0.19171199202537537,60.144325256347656,4,2,0.9083357837499416,2
4000,1.25,22277712,5,3,1,0,0.18903407454490662,60.036376953125,4,2,0.817849045534787,2
4000,1.25,22277712,5,4,1,0,0.18266615271568298,60.136695861816406,4,2,0.67008566340637,2
4000,1.25,22277712,5,5,0,1,0.082360178232193,72.25211334228516,4,2,0.3030273359180983,2
4000,2.0,22277712,6,0,1,0,0.9566518664360046,4.029955863952637,0,4,2.0,2
4000,2.0,22277712,6,1,1,0,0.1368524432182312,65.45441436767578,2,2,1.4142135623730951,2
4000,2.0,22277712,6,2,1,0,0.13684657216072083,65.48685455322266,4,2,1.0180505578471912,2
4000,2.0,22277712,6,3,1,0,0.13679227232933044,65.47100830078125,4,2,0.9632700162338131,2
4000,2.0,22277712,6,4,1,0,0.136638343334198,65.479736328125,4,2,0.9039030809906556,2
4000,2.0,22277712,6,5,1,0,0.12658032774925232,65.79324340820312,4,2,0.4409277945520902,2
4000,2.0,22277712,6,6,0,1,0.0546814501285553,74.14432525634766,4,2,0.3747763580523194,2
4000,0.0,22278712,0,0,1,0,0.998380184173584,1.0233237743377686,0,4,2.0,2
4000,0.0,22278712,0,1,0,1,-0.00037467479705810547,88.64320373535156,2,2,1.4142135623730951,2
4000,0.25,22278712,1,0,1,0,0.9984371066093445,0.9937264919281006,0,4,2.0,2
4000,0.25,22278712,1,1,0,1,0.03737261891365051,76.25418853759766,2,2,1.4142135623730951,2
4000,0.5,22278712,2,0,1,0,0.9982831478118896,1.0326884984970093,0,4,2.0,2
4000,0.5,22278712,2,1,1,0,0.11573997139930725,65.55168151855469,2,2,1.4142135623730951,2
4000,0.5,22278712,2,2,1,0,0.11567819118499756,65.54531860351562,4,2,1.0324867327956528,2
4000,0.5,22278712,2,3,1,0,0.11590313911437988,65.52095031738281,4,2,0.47348083098918803,2
4000,0.5,22278712,2,4,0,1,0.0884612500667572,66.72736358642578,4,2,0.2962218497627078,2
4000,0.75,22278712,3,0,1,0,0.9978300333023071,1.1529641151428223,0,4,2.0,2
4000,0.75,22278712,3,1,1,0,0.1630418598651886,61.17998123168945,2,2,1.4142135623730951,2
4000,0.75,22278712,3,2,1,0,0.16298946738243103,61.18855285644531,4,2,0.9873425137424575,2
4000,0.75,22278712,3,3,1,0,0.16130760312080383,61.079315185546875,4,2,0.501633782954496,2
4000,0.75,22278712,3,4,1,0,0.10160994529724121,65.4885482788086,4,2,0.17954091596522698,2
4000,0.75,22278712,3,5,0,1,0.08585509657859802,69.12646484375,4,2,0.08169778203039868,2
4000,1.0,22278712,4,0,1,0,0.9965505599975586,1.4543709754943848,0,4,2.0,2
4000,1.0,22278712,4,1,1,0,0.1752743422985077,60.15208053588867,2,2,1.414213562373095,2
4000,1.0,22278712,4,2,1,0,0.1752263903617859,60.161746978759766,4,2,0.9939403932570745,2
4000,1.0,22278712,4,3,1,0,0.17524635791778564,60.151309967041016,4,2,0.5516272429968757,2
4000,1.0,22278712,4,4,1,0,0.13875862956047058,61.60188293457031,4,2,0.453311991365392,2
4000,1.0,22278712,4,5,0,1,0.09258973598480225,69.42010498046875,4,2,0.10638994368959726,2
4000,1.25,22278712,5,0,1,0,0.992853045463562,2.12614107131958,0,4,2.0,2
4000,1.25,22278712,5,1,1,0,0.16735410690307617,60.815311431884766,2,2,1.4142135623730951,2
4000,1.25,22278712,5,2,1,0,0.16732275485992432,60.824951171875,4,2,1.0241496968149126,2
4000,1.25,22278712,5,3,1,0,0.16726168990135193,60.86826705932617,4,2,0.5916107080910648,2
4000,1.25,22278712,5,4,0,1,0.09409719705581665,67.56002044677734,4,2,0.3556931486419562,2
4000,2.0,22278712,6,0,1,0,0.9336739778518677,7.075751304626465,0,4,2.0,2
4000,2.0,22278712,6,1,1,0,0.1143694519996643,65.70742797851562,2,2,1.4142135623730951,2
4000,2.0,22278712,6,2,1,0,0.11431300640106201,65.70348358154297,4,2,1.1509872930743068,2
4000,2.0,22278712,6,3,1,0,0.11438733339309692,65.67860412597656,4,2,0.8027643670687815,2
4000,2.0,22278712,6,4,1,0,0.10316494107246399,65.5127182006836,4,2,0.598672819385239,2
4000,2.0,22278712,6,5,0,1,0.06191110610961914,73.43049621582031,4,2,0.42203810621592835,2
4000,0.0,22279712,0,0,1,0,0.9998361468315125,0.1711980402469635,0,4,2.0,2
4000,0.0,22279712,0,1,0,1,-0.007309675216674805,88.26272583007812,2,2,1.4142135623730951,2
4000,0.25,22279712,1,0,1,0,0.9997749328613281,0.1957860141992569,0,4,2.0,2
4000,0.25,22279712,1,1,0,1,0.03127434849739075,78.23287200927734,2,2,1.4142135623730951,2
4000,0.5,22279712,2,0,1,0,0.9996391534805298,0.2495526373386383,0,4,2.0,2
4000,0.5,22279712,2,1,1,0,0.10781148076057434,67.75363159179688,2,2,1.414213562373095,2
4000,0.5,22279712,2,2,1,0,0.10753080248832703,67.82534790039062,4,2,1.2236728084563915,2
4000,0.5,22279712,2,3,1,0,0.10776528716087341,67.79390716552734,4,2,0.8252404456846354,2
4000,0.5,22279712,2,4,0,1,0.0921529233455658,68.6487808227539,4,2,0.187811130842329,2
4000,0.75,22279712,3,0,1,0,0.9993083477020264,0.35792258381843567,0,4,2.0,2
4000,0.75,22279712,3,1,1,0,0.15383794903755188,63.21498489379883,2,2,1.4142135623730951,2
4000,0.75,22279712,3,2,1,0,0.15355458855628967,63.32004928588867,4,2,1.218080544189457,2
4000,0.75,22279712,3,3,1,0,0.15378856658935547,63.27324295043945,4,2,0.8441019692647133,2
4000,0.75,22279712,3,4,1,0,0.15320518612861633,63.308692932128906,4,2,0.17165401900598917,2
4000,0.75,22279712,3,5,1,0,0.14081406593322754,63.270206451416016,4,2,0.09074144216219103,2
4000,0.75,22279712,3,6,0,1,0.05792301893234253,72.4908676147461,4,2,0.029223838007684168,2
4000,1.0,22279712,4,0,1,0,0.9984193444252014,0.5689265727996826,0,4,2.0,2
4000,1.0,22279712,4,1,1,0,0.16569167375564575,61.99994659423828,2,2,1.4142135623730951,2
4000,1.0,22279712,4,2,1,0,0.165409654378891,62.031333923339844,4,2,1.2479198599320682,2
4000,1.0,22279712,4,3,1,0,0.16563940048217773,62.002567291259766,4,2,0.8385881950210406,2
4000,1.0,22279712,4,4,1,0,0.1657537817955017,62.10496139526367,4,2,0.27741925157949415,2
4000,1.0,22279712,4,5,1,0,0.1571078598499298,62.216487884521484,4,2,0.18122347613835155,2
4000,1.0,22279712,4,6,1,0,0.12105125188827515,63.353057861328125,4,2,0.08341584321140519,2
4000,1.0,22279712,4,7,0,1,0.07075989246368408,66.67089080810547,4,2,0.04031415683946307,2
4000,1.25,22279712,5,0,1,0,0.9960087537765503,0.9416428208351135,0,4,2.0,2
4000,1.25,22279712,5,1,1,0,0.1579979658126831,62.81005859375,2,2,1.4142135623730951,2
4000,1.25,22279712,5,2,1,0,0.15771999955177307,62.93009948730469,4,2,1.2845587295918273,2
4000,1.25,22279712,5,3,1,0,0.15801221132278442,62.87697219848633,4,2,0.8447057394759142,2
4000,1.25,22279712,5,4,1,0,0.1438174545764923,63.38246536254883,4,2,0.4499045362431122,2
4000,1.25,22279712,5,5,1,0,0.11441811919212341,64.55998992919922,4,2,0.30650305502999065,2
4000,1.25,22279712,5,6,0,1,0.06874322891235352,73.13835906982422,4,2,0.09328414380492361,2
4000,2.0,22279712,6,0,1,0,0.9584865570068359,3.182102680206299,0,4,2.0,2
4000,2.0,22279712,6,1,1,0,0.10673785209655762,67.87380981445312,2,2,1.4142135623730951,2
4000,2.0,22279712,6,2,1,0,0.10650578141212463,67.94447326660156,4,2,1.3632393039629738,2
4000,2.0,22279712,6,3,0,1,0.07069739699363708,70.63557434082031,4,2,0.9465177485935552,2


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr/finite_qr_runs.csv <==
sample_size,train_count,test_count,shear,seed,accepted_updates,nominal_qr_direction_count,cumulative_edit_rank,retained_map_rank,retained_map_frobenius_norm,stopped_by_published_threshold,censored_at_max_updates,initial_test_r2,initial_test_circular_mae_degrees,post_first_test_r2,post_first_test_circular_mae_degrees
500,400,100,0.0,20260712,3,6,4,2,1.2098982339682227,1,0,0.5046039819717407,21.704736709594727,0.10557487607002258,64.97038269042969
500,400,100,0.25,20260712,1,2,2,2,1.4142135623730951,1,0,0.48809707164764404,25.75051498413086,0.0876067578792572,69.95590209960938
500,400,100,0.5,20260712,1,2,2,2,1.4142135623730951,1,0,0.4596697688102722,31.433185577392578,0.07967078685760498,70.04149627685547
500,400,100,0.75,20260712,1,2,2,2,1.4142135623730951,1,0,0.4182167053222656,38.06919860839844,0.07468971610069275,72.50611114501953
500,400,100,1.0,20260712,1,2,2,2,1.4142135623730951,1,0,0.36451005935668945,43.328487396240234,0.06550192832946777,75.6165542602539
500,400,100,1.25,20260712,1,2,2,2,1.4142135623730951,1,0,0.3023996353149414,48.120330810546875,0.02782464027404785,78.36943817138672
500,400,100,2.0,20260712,1,2,2,2,1.4142135623730951,1,0,0.12367561459541321,62.49992370605469,-0.03554731607437134,84.97775268554688
500,400,100,0.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.8837588429450989,6.49685001373291,-0.02762371301651001,91.39962005615234
500,400,100,0.25,20261712,1,2,2,2,1.4142135623730951,1,0,0.8797826766967773,6.669315338134766,-0.0082855224609375,80.82781982421875
500,400,100,0.5,20261712,1,2,2,2,1.4142135623730951,1,0,0.8714133501052856,7.666260242462158,0.04492652416229248,71.24153137207031
500,400,100,0.75,20261712,1,2,2,2,1.4142135623730951,1,0,0.8478711843490601,9.792533874511719,0.07797056436538696,67.35063934326172
500,400,100,1.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.793271541595459,14.380502700805664,0.08146259188652039,66.97370910644531
500,400,100,1.25,20261712,1,2,2,2,1.4142135623730951,1,0,0.700987696647644,20.256071090698242,0.07576626539230347,67.46546173095703
500,400,100,2.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.4262685179710388,36.122955322265625,0.054727792739868164,69.94889831542969
500,400,100,0.0,20262712,2,4,4,2,0.763963219478581,1,0,0.43946316838264465,47.293601989746094,0.27970248460769653,43.31211471557617
500,400,100,0.25,20262712,2,4,4,2,0.7152647279910529,1,0,0.4371947646141052,47.827030181884766,0.27876174449920654,43.24175262451172
500,400,100,0.5,20262712,4,8,4,2,0.7492787082290231,1,0,0.4240172803401947,48.97089385986328,0.27546027302742004,44.526241302490234
500,400,100,0.75,20262712,4,8,4,2,0.794318522853744,1,0,0.3829130232334137,51.166107177734375,0.2846602201461792,45.44172286987305
500,400,100,1.0,20262712,2,4,4,2,0.9917670242675974,1,0,0.31972813606262207,54.3500862121582,0.285891592502594,46.841007232666016
500,400,100,1.25,20262712,2,4,4,2,0.9699663596054479,1,0,0.25436273217201233,59.80057144165039,0.27716150879859924,49.244773864746094
500,400,100,2.0,20262712,2,4,4,2,0.9669508925827296,1,0,0.11422279477119446,71.26087951660156,0.24139532446861267,50.92890930175781
500,400,100,0.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.607214093208313,16.73086166381836,-0.04247230291366577,78.20816040039062
500,400,100,0.25,20263712,1,2,2,2,1.4142135623730951,1,0,0.6067467927932739,16.905479431152344,-0.013537108898162842,73.79779052734375
500,400,100,0.5,20263712,1,2,2,2,1.4142135623730951,1,0,0.5957815051078796,18.343976974487305,0.02890804409980774,69.14033508300781
500,400,100,0.75,20263712,1,2,2,2,1.4142135623730951,1,0,0.5788640975952148,20.56945037841797,0.06026458740234375,66.69640350341797
500,400,100,1.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.5576503276824951,23.39594268798828,0.06688728928565979,66.51225280761719
500,400,100,1.25,20263712,1,2,2,2,1.4142135623730951,1,0,0.532952070236206,26.718151092529297,0.05354487895965576,67.1023941040039
500,400,100,2.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.43842145800590515,36.407127380371094,-0.03834480047225952,70.58525085449219
500,400,100,0.0,20264712,1,2,2,2,1.4142135623730951,1,0,0.5863999128341675,25.666311264038086,-0.026207923889160156,89.678955078125
500,400,100,0.25,20264712,1,2,2,2,1.4142135623730951,1,0,0.5823723673820496,25.383729934692383,-0.02028101682662964,88.90760040283203
500,400,100,0.5,20264712,1,2,2,2,1.414213562373095,1,0,0.5727769136428833,27.30731201171875,0.008793026208877563,82.67671966552734
500,400,100,0.75,20264712,1,2,2,2,1.4142135623730951,1,0,0.5579018592834473,28.567873001098633,0.025229930877685547,79.88301086425781
500,400,100,1.0,20264712,1,2,2,2,1.414213562373095,1,0,0.5315946340560913,30.620258331298828,0.021648883819580078,79.92115783691406
500,400,100,1.25,20264712,1,2,2,2,1.4142135623730951,1,0,0.48234668374061584,34.021732330322266,0.009528100490570068,81.4770736694336
500,400,100,2.0,20264712,1,2,2,2,1.4142135623730951,1,0,0.28783509135246277,47.59294891357422,0.01529008150100708,81.8287582397461
500,400,100,0.0,20265712,2,4,4,2,1.0335939476349973,1,0,0.21240991353988647,53.61845397949219,0.25219234824180603,57.333580017089844
500,400,100,0.25,20265712,2,4,4,2,1.098696349172809,1,0,0.20558029413223267,54.603797912597656,0.22585245966911316,58.751251220703125
500,400,100,0.5,20265712,4,8,4,2,0.700831777039038,1,0,0.1921747326850891,55.40974426269531,0.199482262134552,60.955535888671875
500,400,100,0.75,20265712,5,10,4,2,0.42384857861895464,1,0,0.1732023060321808,56.45771026611328,0.17371204495429993,64.04939270019531
500,400,100,1.0,20265712,6,12,4,2,0.1676468030527594,1,0,0.14969921112060547,58.21283721923828,0.15015533566474915,67.20329284667969
500,400,100,1.25,20265712,4,8,4,2,0.5389247899857101,1,0,0.12283018231391907,60.75437545776367,0.128119558095932,69.57424926757812
500,400,100,2.0,20265712,0,0,0,4,2.0,1,0,0.034503042697906494,68.57122802734375,,
500,400,100,0.0,20266712,5,10,4,2,0.23611711773285712,1,0,0.2520991861820221,53.111976623535156,0.12497177720069885,66.55889892578125
500,400,100,0.25,20266712,5,10,4,2,0.321693709363581,1,0,0.26051729917526245,49.312870025634766,0.182918518781662,56.36219787597656
500,400,100,0.5,20266712,5,10,4,2,0.4066902985120356,1,0,0.2569766640663147,49.16669845581055,0.21525678038597107,55.303897857666016
500,400,100,0.75,20266712,5,10,4,2,0.450833796632399,1,0,0.24507099390029907,50.939659118652344,0.21309328079223633,55.392879486083984
500,400,100,1.0,20266712,3,6,4,2,0.8672334427900619,1,0,0.22791904211044312,53.89796829223633,0.18757450580596924,56.56007766723633
500,400,100,1.25,20266712,3,6,4,2,0.8857559865133411,1,0,0.20771589875221252,56.51262664794922,0.15399253368377686,59.011314392089844
500,400,100,2.0,20266712,1,2,2,2,1.4142135623730951,1,0,0.14109987020492554,64.01927947998047,-0.0283564031124115,75.37814331054688
500,400,100,0.0,20267712,2,4,4,2,0.9498813289540817,1,0,0.43100646138191223,40.860836029052734,0.38375818729400635,51.56455993652344
500,400,100,0.25,20267712,2,4,4,2,0.9991087741499808,1,0,0.4292965531349182,42.2064323425293,0.33489441871643066,55.04820251464844
500,400,100,0.5,20267712,2,4,4,2,0.9231994238110303,1,0,0.42249009013175964,43.23927688598633,0.33275675773620605,52.84101104736328
500,400,100,0.75,20267712,2,4,4,2,0.8816455256451675,1,0,0.4131171703338623,44.31232452392578,0.31894078850746155,49.9959602355957
500,400,100,1.0,20267712,2,4,4,2,0.8454479309635363,1,0,0.40095365047454834,45.69688415527344,0.20379579067230225,57.655235290527344
500,400,100,1.25,20267712,2,4,4,2,0.8574350884273362,1,0,0.38300931453704834,47.473392486572266,0.12492012977600098,63.201759338378906
500,400,100,2.0,20267712,1,2,2,2,1.4142135623730951,1,0,0.27686503529548645,55.74844741821289,0.010791599750518799,72.19853210449219
500,400,100,0.0,20268712,1,2,2,2,1.4142135623730951,1,0,0.9206386208534241,5.993464946746826,-0.05472731590270996,91.48135375976562
500,400,100,0.25,20268712,1,2,2,2,1.4142135623730951,1,0,0.8944967985153198,9.129351615905762,-0.054846882820129395,91.51453399658203
500,400,100,0.5,20268712,1,2,2,2,1.4142135623730951,1,0,0.8387130498886108,13.662301063537598,-0.05417919158935547,90.13634490966797
500,400,100,0.75,20268712,1,2,2,2,1.4142135623730951,1,0,0.7490848302841187,19.2806339263916,-0.04206794500350952,88.0219955444336
500,400,100,1.0,20268712,1,2,2,2,1.4142135623730951,1,0,0.6413553953170776,25.297632217407227,0.006665229797363281,79.37479400634766
500,400,100,1.25,20268712,2,4,4,2,1.1408777290110983,1,0,0.5338564515113831,32.8049430847168,0.14601513743400574,65.31964111328125
500,400,100,2.0,20268712,2,4,4,2,1.2988269880630372,1,0,0.31110626459121704,45.60635757446289,0.252157986164093,55.6138916015625
500,400,100,0.0,20269712,1,2,2,2,1.4142135623730951,1,0,0.8171167373657227,9.950800895690918,-0.0029074251651763916,90.04527282714844
500,400,100,0.25,20269712,1,2,2,2,1.414213562373095,1,0,0.8168373107910156,10.244803428649902,0.035034000873565674,79.04320526123047
500,400,100,0.5,20269712,1,2,2,2,1.4142135623730951,1,0,0.8131774663925171,10.851430892944336,0.0941033661365509,70.22441101074219
500,400,100,0.75,20269712,4,8,4,2,0.25338481847343036,1,0,0.8003824949264526,12.672245025634766,0.1337943971157074,66.02140808105469
500,400,100,1.0,20269712,4,8,4,2,0.28018233267284515,1,0,0.7635370492935181,16.457372665405273,0.14055418968200684,65.34197235107422
500,400,100,1.25,20269712,4,8,4,2,0.39259944800370683,1,0,0.6971307992935181,20.846059799194336,0.1351606249809265,65.77593994140625
500,400,100,2.0,20269712,2,4,4,2,1.091986194864692,1,0,0.46900394558906555,35.405513763427734,0.10410675406455994,68.51741027832031
500,400,100,0.0,20270712,1,2,2,2,1.4142135623730951,1,0,0.6221711039543152,18.551006317138672,-0.08538389205932617,93.35191345214844
500,400,100,0.25,20270712,1,2,2,2,1.4142135623730951,1,0,0.618349552154541,18.680776596069336,-0.07097196578979492,91.02079010009766
500,400,100,0.5,20270712,1,2,2,2,1.4142135623730951,1,0,0.6093505620956421,19.74079132080078,-0.045771241188049316,88.713623046875
500,400,100,0.75,20270712,1,2,2,2,1.414213562373095,1,0,0.5836392045021057,22.057861328125,-0.03919476270675659,87.78555297851562
500,400,100,1.0,20270712,1,2,2,2,1.4142135623730951,1,0,0.531864583492279,25.540220260620117,-0.0444922149181366,87.80538177490234
500,400,100,1.25,20270712,1,2,2,2,1.4142135623730951,1,0,0.46346986293792725,30.752103805541992,-0.05280381441116333,87.7101821899414
500,400,100,2.0,20270712,1,2,2,2,1.414213562373095,1,0,0.27965137362480164,50.828651428222656,-0.09213763475418091,89.75682830810547
500,400,100,0.0,20271712,1,2,2,2,1.4142135623730951,1,0,0.5134226679801941,8.29074478149414,-0.014678388833999634,82.93217468261719
500,400,100,0.25,20271712,1,2,2,2,1.4142135623730951,1,0,0.5094505548477173,8.87539005279541,0.008242547512054443,81.68771362304688
500,400,100,0.5,20271712,1,2,2,2,1.4142135623730951,1,0,0.5003035068511963,10.630263328552246,0.04615238308906555,74.61475372314453
500,400,100,0.75,20271712,1,2,2,2,1.4142135623730951,1,0,0.4856814444065094,12.762778282165527,0.07944327592849731,69.54444122314453
500,400,100,1.0,20271712,1,2,2,2,1.4142135623730951,1,0,0.46546077728271484,15.407480239868164,0.09792372584342957,67.48026275634766
500,400,100,1.25,20271712,2,4,4,2,1.2506704423004706,1,0,0.4399868845939636,18.55731964111328,0.10247147083282471,66.89659118652344
500,400,100,2.0,20271712,1,2,2,2,1.4142135623730951,1,0,0.34458139538764954,31.568016052246094,0.07746034860610962,68.59536743164062
500,400,100,0.0,20272712,1,2,2,2,1.4142135623730951,1,0,0.8026818037033081,9.139966011047363,-0.0018502473831176758,82.73082733154297
500,400,100,0.25,20272712,1,2,2,2,1.4142135623730951,1,0,0.7962339520454407,10.32116985321045,0.010302364826202393,79.4086685180664
500,400,100,0.5,20272712,1,2,2,2,1.414213562373095,1,0,0.7624787092208862,14.328974723815918,0.035631388425827026,76.20136260986328
500,400,100,0.75,20272712,1,2,2,2,1.4142135623730951,1,0,0.6940291523933411,21.732603073120117,0.055023193359375,71.8093490600586
500,400,100,1.0,20272712,1,2,2,2,1.4142135623730951,1,0,0.599648118019104,29.888931274414062,0.06647175550460815,71.32221984863281
500,400,100,1.25,20272712,1,2,2,2,1.4142135623730951,1,0,0.5012706518173218,36.38701248168945,0.07219615578651428,71.32940673828125
500,400,100,2.0,20272712,1,2,2,2,1.4142135623730951,1,0,0.27250292897224426,51.20621109008789,0.09346050024032593,70.09800720214844
500,400,100,0.0,20273712,1,2,2,2,1.4142135623730951,1,0,0.7381056547164917,13.710932731628418,-0.02937793731689453,79.7156753540039
500,400,100,0.25,20273712,1,2,2,2,1.4142135623730951,1,0,0.7520261406898499,13.228559494018555,-0.025909066200256348,78.72657012939453
500,400,100,0.5,20273712,1,2,2,2,1.414213562373095,1,0,0.7425227165222168,14.845109939575195,-0.011515617370605469,78.99360656738281
500,400,100,0.75,20273712,1,2,2,2,1.4142135623730951,1,0,0.7186254262924194,17.90979766845703,0.00573614239692688,80.25642395019531
500,400,100,1.0,20273712,1,2,2,2,1.4142135623730951,1,0,0.6838263273239136,22.041149139404297,0.012002676725387573,80.195556640625
500,400,100,1.25,20273712,1,2,2,2,1.4142135623730951,1,0,0.6349179744720459,26.381006240844727,0.022847473621368408,74.50977325439453
500,400,100,2.0,20273712,3,6,4,2,0.49326280374582565,1,0,0.4244539737701416,40.71836853027344,0.13395753502845764,62.80043411254883
500,400,100,0.0,20274712,2,4,4,2,1.0023890705864127,1,0,0.49909472465515137,36.41157150268555,0.18678301572799683,58.73109817504883
500,400,100,0.25,20274712,2,4,4,2,1.0284742242011458,1,0,0.4879176914691925,37.960723876953125,0.23307228088378906,56.767005920410156
500,400,100,0.5,20274712,2,4,4,2,1.0134074319379334,1,0,0.4563772976398468,38.535709381103516,0.2794575095176697,51.42171859741211
500,400,100,0.75,20274712,2,4,4,2,1.0069149473636914,1,0,0.399707168340683,43.161746978759766,0.30286678671836853,50.97110366821289
500,400,100,1.0,20274712,2,4,4,2,1.0003753413228453,1,0,0.3224732279777527,51.104331970214844,0.29213204979896545,53.2739143371582
500,400,100,1.25,20274712,2,4,4,2,1.0011057697853505,1,0,0.24318447709083557,59.59126281738281,0.24386200308799744,55.506439208984375
500,400,100,2.0,20274712,0,0,0,4,2.0,1,0,0.07831403613090515,73.45465087890625,,
500,400,100,0.0,20275712,3,6,4,2,0.9284368477599951,1,0,0.4660119116306305,45.202880859375,0.29527154564857483,51.49429702758789
500,400,100,0.25,20275712,3,6,4,2,1.0052446904290493,1,0,0.45378684997558594,46.002132415771484,0.29418081045150757,51.58942413330078
500,400,100,0.5,20275712,3,6,4,2,1.0000870329662597,1,0,0.4088394045829773,47.901607513427734,0.28410834074020386,50.7550048828125
500,400,100,0.75,20275712,3,6,4,2,0.9878233528784307,1,0,0.32768023014068604,52.45866394042969,0.26811712980270386,52.24663162231445
500,400,100,1.0,20275712,3,6,4,2,0.9845807162832803,1,0,0.23478001356124878,57.01287078857422,0.24926450848579407,53.91996765136719
500,400,100,1.25,20275712,3,6,4,2,0.9820066380232682,1,0,0.1495867371559143,63.900394439697266,0.23225796222686768,54.925899505615234
500,400,100,2.0,20275712,0,0,0,4,2.0,1,0,-0.010631978511810303,75.87542724609375,,
500,400,100,0.0,20276712,1,2,2,2,1.4142135623730951,1,0,0.2548729479312897,40.618682861328125,0.008860349655151367,87.2314453125
500,400,100,0.25,20276712,1,2,2,2,1.4142135623730951,1,0,0.24552065134048462,42.71344757080078,-0.002394348382949829,88.7209701538086
500,400,100,0.5,20276712,1,2,2,2,1.4142135623730951,1,0,0.22730892896652222,48.025211334228516,0.02571624517440796,89.7735824584961
500,400,100,0.75,20276712,1,2,2,2,1.4142135623730951,1,0,0.20268645882606506,55.10501480102539,0.06976208090782166,77.59304809570312
500,400,100,1.0,20276712,1,2,2,2,1.4142135623730951,1,0,0.1723957061767578,63.041908264160156,0.06518560647964478,78.5284652709961
500,400,100,1.25,20276712,1,2,2,2,1.4142135623730951,1,0,0.13758596777915955,68.43278503417969,0.012981772422790527,83.57876586914062
500,400,100,2.0,20276712,0,0,0,4,2.0,1,0,0.03287342190742493,82.17560577392578,,
500,400,100,0.0,20277712,3,6,4,2,0.7706975956698043,1,0,0.347684383392334,52.054054260253906,0.12670797109603882,77.8779067993164
500,400,100,0.25,20277712,3,6,4,2,0.6947589468408756,1,0,0.34035971760749817,52.796382904052734,0.12861627340316772,73.34886169433594
500,400,100,0.5,20277712,3,6,4,2,0.6168582925446685,1,0,0.32715684175491333,54.14589309692383,0.1284949779510498,70.42340850830078
500,400,100,0.75,20277712,4,8,4,2,0.8643207661487173,1,0,0.3093808889389038,56.50725173950195,0.1410580277442932,68.37407684326172
500,400,100,1.0,20277712,4,8,4,2,0.8793091167378528,1,0,0.28741228580474854,58.480525970458984,0.16026261448860168,66.45435333251953
500,400,100,1.25,20277712,4,8,4,2,0.893369343329555,1,0,0.26124846935272217,60.5905876159668,0.16278541088104248,65.74874114990234
500,400,100,2.0,20277712,3,6,4,2,0.9033195199703874,1,0,0.1631927490234375,68.25924682617188,0.1306934654712677,67.15591430664062
500,400,100,0.0,20278712,1,2,2,2,1.4142135623730951,1,0,0.6076080799102783,18.927030563354492,-0.015928149223327637,81.72391510009766
500,400,100,0.25,20278712,1,2,2,2,1.4142135623730951,1,0,0.6128603219985962,18.19415283203125,0.015291810035705566,73.9823226928711
500,400,100,0.5,20278712,1,2,2,2,1.4142135623730951,1,0,0.6017360687255859,19.30420684814453,0.05051565170288086,69.0127944946289
500,400,100,0.75,20278712,1,2,2,2,1.4142135623730951,1,0,0.5812847018241882,21.405601501464844,0.07817092537879944,66.1297836303711
500,400,100,1.0,20278712,1,2,2,2,1.4142135623730951,1,0,0.5564941167831421,24.328535079956055,0.09137198328971863,65.45645141601562
500,400,100,1.25,20278712,1,2,2,2,1.4142135623730951,1,0,0.5293670892715454,27.789281845092773,0.091522216796875,66.18480682373047
500,400,100,2.0,20278712,1,2,2,2,1.4142135623730951,1,0,0.42726466059684753,35.792259216308594,0.06006959080696106,70.66947174072266
500,400,100,0.0,20279712,3,6,4,2,0.9795967360249095,1,0,0.2064029574394226,68.62849426269531,0.31943604350090027,46.654144287109375
500,400,100,0.25,20279712,4,8,4,2,0.9377651056182785,1,0,0.18040651082992554,71.07373809814453,0.28534820675849915,46.50260925292969
500,400,100,0.5,20279712,4,8,4,2,0.9489084774362565,1,0,0.13616129755973816,74.09329223632812,0.25636744499206543,49.3946647644043
500,400,100,0.75,20279712,0,0,0,4,2.0,1,0,0.0765913724899292,77.91426849365234,,
500,400,100,1.0,20279712,0,0,0,4,2.0,1,0,0.010147392749786377,81.75846862792969,,
500,400,100,1.25,20279712,0,0,0,4,2.0,1,0,-0.05022946000099182,87.27765655517578,,
500,400,100,2.0,20279712,0,0,0,4,2.0,1,0,-0.16526180505752563,98.74551391601562,,
1000,800,200,0.0,21260712,1,2,2,2,1.4142135623730951,1,0,0.5967684388160706,22.559133529663086,0.051258593797683716,75.47920227050781
1000,800,200,0.25,21260712,1,2,2,2,1.4142135623730951,1,0,0.5957449078559875,22.828691482543945,0.08296149969100952,72.40038299560547
1000,800,200,0.5,21260712,4,8,4,2,0.984132284672604,1,0,0.5845324993133545,24.239849090576172,0.11546313762664795,69.01112365722656
1000,800,200,0.75,21260712,5,10,4,2,0.9792617575991066,1,0,0.5577116012573242,26.150171279907227,0.12667736411094666,68.45694732666016
1000,800,200,1.0,21260712,4,8,4,2,0.873923834046156,1,0,0.5107537508010864,29.029556274414062,0.13151437044143677,68.79813385009766
1000,800,200,1.25,21260712,4,8,4,2,0.32569703610145817,1,0,0.4460729658603668,33.91196823120117,0.4047595262527466,40.578739166259766
1000,800,200,2.0,21260712,8,16,4,2,0.4743047496803345,0,1,0.2359403371810913,53.66835021972656,0.1644906997680664,62.66411209106445
1000,800,200,0.0,21261712,1,2,2,2,1.4142135623730951,1,0,0.5556067228317261,13.833940505981445,-0.03687286376953125,88.70824432373047
1000,800,200,0.25,21261712,1,2,2,2,1.4142135623730951,1,0,0.5396215915679932,15.176753997802734,-0.00810346007347107,80.60923767089844
1000,800,200,0.5,21261712,1,2,2,2,1.4142135623730951,1,0,0.5149816870689392,17.573545455932617,0.038260310888290405,73.60118865966797
1000,800,200,0.75,21261712,1,2,2,2,1.4142135623730951,1,0,0.4831807017326355,20.71573257446289,0.06568071246147156,69.81382751464844
1000,800,200,1.0,21261712,1,2,2,2,1.4142135623730951,1,0,0.44599324464797974,24.269018173217773,0.0719243586063385,68.9552993774414
1000,800,200,1.25,21261712,1,2,2,2,1.4142135623730951,1,0,0.4050886332988739,28.4290771484375,0.0654979944229126,69.55897521972656
1000,800,200,2.0,21261712,1,2,2,2,1.4142135623730951,1,0,0.2778739631175995,41.829002380371094,0.025499939918518066,74.37545776367188
1000,800,200,0.0,21262712,1,2,2,2,1.4142135623730951,1,0,0.9419989585876465,2.677776575088501,-0.00836402177810669,92.35693359375
1000,800,200,0.25,21262712,1,2,2,2,1.4142135623730951,1,0,0.9324589967727661,4.678530693054199,0.02569296956062317,77.55436706542969
1000,800,200,0.5,21262712,1,2,2,2,1.4142135623730951,1,0,0.9044939279556274,7.719203948974609,0.06897982954978943,70.54390716552734
1000,800,200,0.75,21262712,1,2,2,2,1.4142135623730951,1,0,0.8553727269172668,11.212519645690918,0.0994350016117096,67.7688980102539
1000,800,200,1.0,21262712,3,6,4,2,0.4968583349806909,1,0,0.79215407371521,15.363012313842773,0.11478772759437561,66.60589599609375
1000,800,200,1.25,21262712,5,10,4,2,0.13698903900779238,1,0,0.7218364477157593,20.048259735107422,0.1177392303943634,66.62307739257812
1000,800,200,2.0,21262712,1,2,2,2,1.4142135623730951,1,0,0.48928287625312805,35.2168083190918,0.08508014678955078,70.80875396728516
1000,800,200,0.0,21263712,1,2,2,2,1.4142135623730951,1,0,0.7004592418670654,13.4238862991333,0.01878681778907776,84.49724578857422
1000,800,200,0.25,21263712,1,2,2,2,1.4142135623730951,1,0,0.7028475999832153,13.913290023803711,0.016193151473999023,86.1456527709961
1000,800,200,0.5,21263712,1,2,2,2,1.414213562373095,1,0,0.6973215341567993,14.935294151306152,0.05402985215187073,74.53083801269531
1000,800,200,0.75,21263712,1,2,2,2,1.4142135623730951,1,0,0.6787989139556885,16.584339141845703,0.09281519055366516,68.56953430175781
1000,800,200,1.0,21263712,3,6,4,2,0.7292507974074567,1,0,0.6417612433433533,19.15477752685547,0.11196830868721008,66.43951416015625
1000,800,200,1.25,21263712,3,6,4,2,0.8093647491283059,1,0,0.5858558416366577,23.6407413482666,0.11326557397842407,66.23481750488281
1000,800,200,2.0,21263712,1,2,2,2,1.414213562373095,1,0,0.37661078572273254,40.358856201171875,0.05792790651321411,73.17858123779297
1000,800,200,0.0,21264712,1,2,2,2,1.4142135623730951,1,0,0.6375694274902344,15.498188018798828,-0.0009145438671112061,83.43325805664062
1000,800,200,0.25,21264712,1,2,2,2,1.4142135623730951,1,0,0.6361082792282104,15.137216567993164,0.07249817252159119,71.8648910522461
1000,800,200,0.5,21264712,3,6,4,2,0.7235212749190247,1,0,0.6263913512229919,15.301342010498047,0.1461450159549713,64.89828491210938
1000,800,200,0.75,21264712,3,6,4,2,0.717526005276142,1,0,0.6087486743927002,16.155637741088867,0.18267762660980225,62.151851654052734
1000,800,200,1.0,21264712,3,6,4,2,0.7520982714089137,1,0,0.5823214054107666,18.142595291137695,0.1854248046875,61.811649322509766
1000,800,200,1.25,21264712,3,6,4,2,0.7967743468626048,1,0,0.5470744371414185,21.868608474731445,0.16749048233032227,62.9853630065918
1000,800,200,2.0,21264712,3,6,4,2,0.9375301743557303,1,0,0.41214796900749207,35.78941345214844,0.3974102735519409,43.784339904785156
1000,800,200,0.0,21265712,1,2,2,2,1.414213562373095,1,0,0.8158826231956482,10.216744422912598,-0.00935220718383789,90.98179626464844
1000,800,200,0.25,21265712,1,2,2,2,1.4142135623730951,1,0,0.8077855706214905,10.920036315917969,0.02491319179534912,78.66999053955078
1000,800,200,0.5,21265712,1,2,2,2,1.4142135623730951,1,0,0.7789936065673828,12.568735122680664,0.07001742720603943,71.858642578125
1000,800,200,0.75,21265712,2,4,4,2,1.3169822894311909,1,0,0.725935161113739,15.219268798828125,0.10117527842521667,68.42155456542969
1000,800,200,1.0,21265712,3,6,4,2,1.0845702666728692,1,0,0.65443354845047,17.817487716674805,0.11659243702888489,66.71133422851562
1000,800,200,1.25,21265712,3,6,4,2,1.1380967196044829,1,0,0.5772175788879395,21.27788734436035,0.12173610925674438,65.89801788330078
1000,800,200,2.0,21265712,1,2,2,2,1.4142135623730951,1,0,0.3659820556640625,34.519622802734375,0.0989794135093689,67.71345520019531
1000,800,200,0.0,21266712,1,2,2,2,1.4142135623730951,1,0,0.6142096519470215,27.285215377807617,0.03141742944717407,73.68396759033203
1000,800,200,0.25,21266712,1,2,2,2,1.4142135623730951,1,0,0.6128774881362915,26.96794891357422,0.025566399097442627,77.3120346069336
1000,800,200,0.5,21266712,1,2,2,2,1.4142135623730951,1,0,0.6041967868804932,27.623815536499023,0.06042316555976868,71.93421936035156
1000,800,200,0.75,21266712,1,2,2,2,1.4142135623730951,1,0,0.5876792669296265,29.286699295043945,0.08682072162628174,68.41600799560547
1000,800,200,1.0,21266712,1,2,2,2,1.4142135623730951,1,0,0.5591816902160645,32.23163604736328,0.08743518590927124,68.80844116210938
1000,800,200,1.25,21266712,2,4,4,2,1.056131869500317,1,0,0.5160461664199829,36.62379455566406,0.11500871181488037,66.33268737792969
1000,800,200,2.0,21266712,3,6,4,2,0.8593579608375234,1,0,0.3203020393848419,50.922237396240234,0.13167494535446167,62.516204833984375
1000,800,200,0.0,21267712,1,2,2,2,1.414213562373095,1,0,0.6897923946380615,16.305700302124023,0.00767362117767334,81.96958923339844
1000,800,200,0.25,21267712,1,2,2,2,1.4142135623730951,1,0,0.6879920959472656,16.3798828125,0.041199684143066406,75.9996109008789
1000,800,200,0.5,21267712,1,2,2,2,1.414213562373095,1,0,0.680648684501648,17.032005310058594,0.09994786977767944,68.74573516845703
1000,800,200,0.75,21267712,4,8,4,2,0.5391348934348499,1,0,0.6658909320831299,18.309253692626953,0.1387641727924347,64.6864242553711
1000,800,200,1.0,21267712,4,8,4,2,0.5331324089605086,1,0,0.6403869986534119,20.573955535888672,0.15059375762939453,63.439083099365234
1000,800,200,1.25,21267712,5,10,4,2,0.4951307587375118,1,0,0.6020408868789673,23.9762020111084,0.1441626250743866,63.9748649597168
1000,800,200,2.0,21267712,1,2,2,2,1.4142135623730951,1,0,0.43423035740852356,37.712982177734375,0.08735904097557068,70.0349349975586
1000,800,200,0.0,21268712,1,2,2,2,1.4142135623730951,1,0,0.8080782294273376,6.764077663421631,0.0012893080711364746,88.99388885498047
1000,800,200,0.25,21268712,1,2,2,2,1.4142135623730951,1,0,0.8114381432533264,6.841815948486328,0.034817904233932495,78.27908325195312
1000,800,200,0.5,21268712,1,2,2,2,1.4142135623730951,1,0,0.8062617778778076,7.593609809875488,0.0949181318283081,69.7601089477539
1000,800,200,0.75,21268712,3,6,4,2,0.6822415122647135,1,0,0.7866511344909668,9.25056266784668,0.1316312551498413,65.90011596679688
1000,800,200,1.0,21268712,3,6,4,2,0.7435234073429832,1,0,0.7479190826416016,11.686125755310059,0.14439141750335693,64.68269348144531
1000,800,200,1.25,21268712,4,8,4,2,0.6304949952403062,1,0,0.691408634185791,14.946706771850586,0.14391833543777466,64.73049926757812
1000,800,200,2.0,21268712,3,6,4,2,0.9066764594677514,1,0,0.4929063022136688,27.886917114257812,0.11669459939002991,67.33206939697266
1000,800,200,0.0,21269712,1,2,2,2,1.4142135623730951,1,0,0.4392693042755127,9.37231731414795,-0.0028630495071411133,83.41590881347656
1000,800,200,0.25,21269712,1,2,2,2,1.4142135623730951,1,0,0.4261150658130646,11.904118537902832,-0.020124375820159912,91.47576141357422
1000,800,200,0.5,21269712,1,2,2,2,1.4142135623730951,1,0,0.40097928047180176,16.54815673828125,0.0075900256633758545,80.6747055053711
1000,800,200,0.75,21269712,1,2,2,2,1.4142135623730951,1,0,0.36490103602409363,23.543241500854492,0.04748636484146118,75.06295776367188
1000,800,200,1.0,21269712,1,2,2,2,1.414213562373095,1,0,0.3197917342185974,31.133695602416992,0.07600724697113037,71.35221099853516
1000,800,200,1.25,21269712,1,2,2,2,1.4142135623730951,1,0,0.26865285634994507,39.577354431152344,0.09400498867034912,69.46546173095703
1000,800,200,2.0,21269712,2,4,4,2,1.148666519197591,1,0,0.11840170621871948,63.211326599121094,0.10786187648773193,67.62432861328125
1000,800,200,0.0,21270712,1,2,2,2,1.4142135623730951,1,0,0.9138810038566589,2.2583539485931396,-0.016317784786224365,92.46818542480469
1000,800,200,0.25,21270712,1,2,2,2,1.4142135623730951,1,0,0.916411280632019,1.8993539810180664,0.023648053407669067,78.78857421875
1000,800,200,0.5,21270712,1,2,2,2,1.4142135623730951,1,0,0.9138244390487671,2.834336042404175,0.08686742186546326,69.4039306640625
1000,800,200,0.75,21270712,4,8,4,2,0.5823531412103428,1,0,0.8979360461235046,5.342820644378662,0.12210303544998169,66.39893341064453
1000,800,200,1.0,21270712,3,6,4,2,0.8159603175318415,1,0,0.8601042032241821,8.890215873718262,0.1286453902721405,65.87471771240234
1000,800,200,1.25,21270712,4,8,4,2,0.7503156716123099,1,0,0.7968788146972656,13.272346496582031,0.12136644124984741,66.46226501464844
1000,800,200,2.0,21270712,1,2,2,2,1.4142135623730951,1,0,0.5577482581138611,27.05420684814453,0.08625194430351257,69.64491271972656
1000,800,200,0.0,21271712,1,2,2,2,1.4142135623730951,1,0,0.7494122982025146,4.827920913696289,-1.5795230865478516e-06,83.94985961914062
1000,800,200,0.25,21271712,1,2,2,2,1.4142135623730951,1,0,0.7431551218032837,5.226047515869141,0.05977436900138855,72.38919830322266
1000,800,200,0.5,21271712,3,6,4,2,0.7354708271445652,1,0,0.7320055365562439,6.465692043304443,0.1336720585823059,63.03776550292969
1000,800,200,0.75,21271712,6,12,4,2,0.1506311139911316,1,0,0.7160624265670776,8.087494850158691,0.17902782559394836,58.87238693237305
1000,800,200,1.0,21271712,7,14,4,2,0.19238092254662056,1,0,0.6948978304862976,9.90539264678955,0.19407638907432556,57.73878860473633
1000,800,200,1.25,21271712,6,12,4,2,0.18137260477064096,1,0,0.6679145097732544,11.771800994873047,0.19041657447814941,58.35062026977539
1000,800,200,2.0,21271712,6,12,4,2,0.7726654440152255,1,0,0.5575646162033081,18.750532150268555,0.1447342038154602,63.64240264892578
1000,800,200,0.0,21272712,1,2,2,2,1.4142135623730951,1,0,0.8558810949325562,8.87196159362793,-0.012783348560333252,88.88166046142578
1000,800,200,0.25,21272712,1,2,2,2,1.4142135623730951,1,0,0.851311206817627,9.30320930480957,0.019293159246444702,78.11266326904297
1000,800,200,0.5,21272712,1,2,2,2,1.4142135623730951,1,0,0.8324623107910156,10.028778076171875,0.06605991721153259,69.7130126953125
1000,800,200,0.75,21272712,1,2,2,2,1.4142135623730951,1,0,0.7907845973968506,11.263239860534668,0.09612265229225159,66.03064727783203
1000,800,200,1.0,21272712,3,6,4,2,0.5305429807947704,1,0,0.7268490791320801,13.195935249328613,0.10941600799560547,64.63386535644531
1000,800,200,1.25,21272712,3,6,4,2,0.5230324684776391,1,0,0.6544960141181946,15.945281028747559,0.11303287744522095,64.22847747802734
1000,800,200,2.0,21272712,1,2,2,2,1.414213562373095,1,0,0.44239723682403564,28.289499282836914,0.08700364828109741,67.21466064453125
1000,800,200,0.0,21273712,1,2,2,2,1.4142135623730951,1,0,0.8616005182266235,11.024870872497559,-0.009789258241653442,91.75110626220703
1000,800,200,0.25,21273712,1,2,2,2,1.4142135623730951,1,0,0.858538031578064,10.887918472290039,0.0424247682094574,78.42166900634766
1000,800,200,0.5,21273712,3,6,4,2,0.7525568268383902,1,0,0.8526142835617065,11.041674613952637,0.1220909059047699,67.9970932006836
1000,800,200,0.75,21273712,3,6,4,2,0.7652298856688267,1,0,0.8450204133987427,11.523258209228516,0.1699625849723816,63.2153205871582
1000,800,200,1.0,21273712,3,6,4,2,0.8117427865127779,1,0,0.8333849906921387,12.169305801391602,0.18298014998435974,62.05278396606445
1000,800,200,1.25,21273712,3,6,4,2,0.8562346531685697,1,0,0.8118165135383606,12.749156951904297,0.17500010132789612,62.8183479309082
1000,800,200,2.0,21273712,5,10,4,2,0.7158335678404862,1,0,0.6620832681655884,17.698896408081055,0.12496623396873474,67.72335815429688
1000,800,200,0.0,21274712,1,2,2,2,1.4142135623730951,1,0,0.8097988367080688,13.174638748168945,0.0032466351985931396,86.29920196533203
1000,800,200,0.25,21274712,1,2,2,2,1.4142135623730951,1,0,0.8022732138633728,13.267502784729004,0.03923049569129944,76.99742126464844
1000,800,200,0.5,21274712,3,6,4,2,0.8917251015860058,1,0,0.7913327217102051,13.873496055603027,0.10244646668434143,67.86506652832031
1000,800,200,0.75,21274712,5,10,4,2,0.4373650336735062,1,0,0.7773102521896362,14.936400413513184,0.14369985461235046,63.53948211669922
1000,800,200,1.0,21274712,5,10,4,2,0.4049202584186746,1,0,0.758837103843689,16.260700225830078,0.15559720993041992,61.94941329956055
1000,800,200,1.25,21274712,5,10,4,2,0.40423874022626144,1,0,0.7331664562225342,17.796842575073242,0.14899420738220215,62.56291198730469
1000,800,200,2.0,21274712,4,8,4,2,0.7639468888891856,1,0,0.5793225169181824,23.437725067138672,0.10156068205833435,67.67906951904297
1000,800,200,0.0,21275712,1,2,2,2,1.4142135623730951,1,0,0.7031664848327637,5.604119777679443,0.012544780969619751,82.15338134765625
1000,800,200,0.25,21275712,1,2,2,2,1.4142135623730951,1,0,0.695090651512146,8.288487434387207,-0.010002493858337402,85.26306915283203
1000,800,200,0.5,21275712,1,2,2,2,1.4142135623730951,1,0,0.6688785552978516,12.26922607421875,-0.007444143295288086,84.36091613769531
1000,800,200,0.75,21275712,1,2,2,2,1.4142135623730951,1,0,0.6227116584777832,17.587995529174805,0.007120311260223389,80.00994110107422
1000,800,200,1.0,21275712,1,2,2,2,1.4142135623730951,1,0,0.559144914150238,23.819887161254883,0.020466923713684082,77.01404571533203
1000,800,200,1.25,21275712,1,2,2,2,1.4142135623730951,1,0,0.48579588532447815,30.172346115112305,0.02802497148513794,75.68859100341797
1000,800,200,2.0,21275712,1,2,2,2,1.4142135623730951,1,0,0.28645089268684387,48.4309196472168,0.025090008974075317,76.4066390991211
1000,800,200,0.0,21276712,1,2,2,2,1.414213562373095,1,0,0.8607138395309448,10.540146827697754,0.003274261951446533,83.63562774658203
1000,800,200,0.25,21276712,1,2,2,2,1.4142135623730951,1,0,0.855893611907959,11.083264350891113,0.013351112604141235,81.16776275634766
1000,800,200,0.5,21276712,1,2,2,2,1.4142135623730951,1,0,0.8306970596313477,12.289168357849121,0.04259657859802246,74.84508514404297
1000,800,200,0.75,21276712,1,2,2,2,1.4142135623730951,1,0,0.7783458828926086,14.390600204467773,0.06229996681213379,71.50285339355469
1000,800,200,1.0,21276712,1,2,2,2,1.4142135623730951,1,0,0.7080202102661133,16.876296997070312,0.06959548592567444,70.50090789794922
1000,800,200,1.25,21276712,1,2,2,2,1.414213562373095,1,0,0.6299470663070679,20.573793411254883,0.06870698928833008,70.85293579101562
1000,800,200,2.0,21276712,1,2,2,2,1.4142135623730951,1,0,0.39848873019218445,37.40975570678711,0.04790034890174866,74.08457946777344
1000,800,200,0.0,21277712,1,2,2,2,1.4142135623730951,1,0,0.9694641828536987,1.9757541418075562,-0.015287160873413086,92.95026397705078
1000,800,200,0.25,21277712,1,2,2,2,1.4142135623730951,1,0,0.9703101515769958,1.8202780485153198,0.04251047968864441,76.88451385498047
1000,800,200,0.5,21277712,4,8,4,2,0.7452201214396885,1,0,0.9702634811401367,1.9590835571289062,0.10775035619735718,66.56863403320312
1000,800,200,0.75,21277712,4,8,4,2,0.6845494953652946,1,0,0.9608075618743896,3.433955669403076,0.1340683400630951,63.929744720458984
1000,800,200,1.0,21277712,4,8,4,2,0.707259021044662,1,0,0.9256786108016968,6.571846961975098,0.13420668244361877,64.01110076904297
1000,800,200,1.25,21277712,4,8,4,2,0.7199697033251256,1,0,0.8595985174179077,10.573409080505371,0.1254350244998932,64.99162292480469
1000,800,200,2.0,21277712,1,2,2,2,1.4142135623730951,1,0,0.619619607925415,21.73027801513672,0.08811423182487488,70.85457611083984
1000,800,200,0.0,21278712,1,2,2,2,1.4142135623730951,1,0,0.948933482170105,3.255903720855713,-0.000827491283416748,84.76558685302734
1000,800,200,0.25,21278712,1,2,2,2,1.4142135623730951,1,0,0.9493527412414551,3.541762590408325,0.04444834589958191,76.55809783935547
1000,800,200,0.5,21278712,2,4,4,2,0.9451198232431136,1,0,0.9388784170150757,5.3559041023254395,0.10479727387428284,68.23468017578125
1000,800,200,0.75,21278712,3,6,4,2,0.8107991218127883,1,0,0.9031120538711548,8.60639762878418,0.13183185458183289,64.98890686035156
1000,800,200,1.0,21278712,3,6,4,2,0.8012192648234225,1,0,0.8318561315536499,12.923356056213379,0.13719266653060913,64.27176666259766
1000,800,200,1.25,21278712,3,6,4,2,0.8015352365963481,1,0,0.736746072769165,17.919591903686523,0.1350497305393219,64.40190124511719
1000,800,200,2.0,21278712,2,4,4,2,0.9712933343307091,1,0,0.4677349030971527,31.38304901123047,0.11140865087509155,66.77613067626953
1000,800,200,0.0,21279712,1,2,2,2,1.4142135623730951,1,0,0.6910932660102844,11.05984115600586,0.006300508975982666,75.47126770019531
1000,800,200,0.25,21279712,1,2,2,2,1.4142135623730951,1,0,0.6843219995498657,10.720562934875488,0.015635937452316284,74.26873016357422
1000,800,200,0.5,21279712,1,2,2,2,1.4142135623730951,1,0,0.668028712272644,11.773199081420898,0.06343632936477661,68.8049087524414
1000,800,200,0.75,21279712,2,4,4,2,1.110993793550849,1,0,0.6434453129768372,13.791213035583496,0.10674825310707092,65.55389404296875
1000,800,200,1.0,21279712,3,6,4,2,0.8721574743067311,1,0,0.6111747026443481,16.690784454345703,0.12462550401687622,64.13223266601562
1000,800,200,1.25,21279712,5,10,4,2,0.18754515220924806,1,0,0.5717434883117676,20.50934600830078,0.12302461266517639,64.24307250976562
1000,800,200,2.0,21279712,1,2,2,2,1.4142135623730951,1,0,0.4277504086494446,32.888763427734375,0.08114409446716309,67.7646255493164
4000,3200,800,0.0,22260712,1,2,2,2,1.414213562373095,1,0,0.9999999403953552,0.00021995691349729896,2.592802047729492e-06,87.64834594726562
4000,3200,800,0.25,22260712,1,2,2,2,1.414213562373095,1,0,0.9999999403953552,0.0016650418983772397,0.058212876319885254,72.92678833007812
4000,3200,800,0.5,22260712,4,8,4,2,0.13799134448042608,1,0,0.9999999403953552,0.0032824957743287086,0.14697864651679993,63.565921783447266
4000,3200,800,0.75,22260712,5,10,4,2,0.17382040841730856,1,0,0.9999998211860657,0.007044353522360325,0.19737833738327026,59.5659065246582
4000,3200,800,1.0,22260712,5,10,4,2,0.24057767329730384,1,0,0.999985933303833,0.09524202346801758,0.21007612347602844,58.50362777709961
4000,3200,800,1.25,22260712,6,12,4,2,0.008954503144970623,1,0,0.9996463656425476,0.49511033296585083,0.2016093134880066,59.24049758911133
4000,3200,800,2.0,22260712,6,12,4,2,0.16683989753303852,1,0,0.9728906750679016,4.014532089233398,0.1451379656791687,63.72089767456055
4000,3200,800,0.0,22261712,1,2,2,2,1.4142135623730951,1,0,0.999501645565033,0.5785391330718994,7.95125961303711e-05,88.02021789550781
4000,3200,800,0.25,22261712,1,2,2,2,1.4142135623730951,1,0,0.9995973706245422,0.5202431082725525,0.05446869134902954,74.45722961425781
4000,3200,800,0.5,22261712,3,6,4,2,0.44284174117556263,1,0,0.999571681022644,0.537230908870697,0.14128413796424866,64.61885070800781
4000,3200,800,0.75,22261712,4,8,4,2,0.28714208936367236,1,0,0.9993727207183838,0.6512562036514282,0.19109457731246948,59.92420959472656
4000,3200,800,1.0,22261712,7,14,4,2,0.03917564780809297,1,0,0.9987781047821045,0.8952697515487671,0.2037891447544098,58.79384231567383
4000,3200,800,1.25,22261712,5,10,4,2,0.30389252527150334,1,0,0.9970835447311401,1.2418729066848755,0.195444256067276,59.525917053222656
4000,3200,800,2.0,22261712,5,10,4,2,0.7263556616724913,1,0,0.958665132522583,3.522850751876831,0.13968771696090698,64.76701354980469
4000,3200,800,0.0,22262712,1,2,2,2,1.4142135623730951,1,0,0.9994052648544312,0.06119782105088234,-0.0016819238662719727,89.02313232421875
4000,3200,800,0.25,22262712,1,2,2,2,1.4142135623730951,1,0,0.9993469715118408,0.08459071815013885,0.04096052050590515,76.44123840332031
4000,3200,800,0.5,22262712,5,10,4,2,0.3125744901345305,1,0,0.9990844130516052,0.22892950475215912,0.12166821956634521,66.9572525024414
4000,3200,800,0.75,22262712,5,10,4,2,0.22049144385646735,1,0,0.9983804821968079,0.4551800489425659,0.16945207118988037,62.310489654541016
4000,3200,800,1.0,22262712,5,10,4,2,0.1960384744565929,1,0,0.9965665340423584,0.8202576637268066,0.18162721395492554,61.23576354980469
4000,3200,800,1.25,22262712,6,12,4,2,0.26608934610670776,1,0,0.9921237230300903,1.3627140522003174,0.17359846830368042,61.936683654785156
4000,3200,800,2.0,22262712,6,12,4,2,0.5828714104013922,1,0,0.9353728294372559,3.777811288833618,0.1202593743801117,67.09158325195312
4000,3200,800,0.0,22263712,1,2,2,2,1.4142135623730951,1,0,0.9998717308044434,0.2346721887588501,-0.0015274286270141602,87.6824722290039
4000,3200,800,0.25,22263712,1,2,2,2,1.4142135623730951,1,0,0.9997919797897339,0.2879854142665863,0.06533148884773254,72.40666961669922
4000,3200,800,0.5,22263712,5,10,4,2,0.10847238412318166,1,0,0.9996078014373779,0.3886582553386688,0.15730398893356323,63.32688522338867
4000,3200,800,0.75,22263712,6,12,4,2,0.02113786364360886,1,0,0.9991544485092163,0.5740814805030823,0.20825716853141785,59.366355895996094
4000,3200,800,1.0,22263712,6,12,4,2,0.051146684507553955,1,0,0.9979991912841797,0.8986320495605469,0.2210782766342163,58.191383361816406
4000,3200,800,1.25,22263712,8,16,4,2,0.010872458711714564,1,0,0.9952062368392944,1.4128832817077637,0.21285849809646606,59.0195426940918
4000,3200,800,2.0,22263712,8,16,4,2,0.18989596390972593,1,0,0.961866021156311,4.0809431076049805,0.15640535950660706,63.39949035644531
4000,3200,800,0.0,22264712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0002714357397053391,0.0003737509250640869,87.59375
4000,3200,800,0.25,22264712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.001723602064885199,0.042919933795928955,75.8856430053711
4000,3200,800,0.5,22264712,5,10,4,2,0.36635351643010705,1,0,0.9999999403953552,0.0034365870524197817,0.12300527095794678,65.78003692626953
4000,3200,800,0.75,22264712,6,12,4,2,0.16882521142661872,1,0,0.9999994039535522,0.016572020947933197,0.17055916786193848,61.450016021728516
4000,3200,800,1.0,22264712,5,10,4,2,0.39450985058349497,1,0,0.9999403357505798,0.18984192609786987,0.18242278695106506,60.414852142333984
4000,3200,800,1.25,22264712,4,8,4,2,0.7482296286207846,1,0,0.9990061521530151,0.6951947212219238,0.17383426427841187,61.16362762451172
4000,3200,800,2.0,22264712,6,12,4,2,0.09211287592684866,1,0,0.9472863674163818,4.183472156524658,0.12024679780006409,66.05107879638672
4000,3200,800,0.0,22265712,1,2,2,2,1.4142135623730951,1,0,0.9989396333694458,0.7132920622825623,-0.0017750263214111328,90.93639373779297
4000,3200,800,0.25,22265712,1,2,2,2,1.4142135623730951,1,0,0.9987373352050781,0.744557797908783,0.056200772523880005,73.79298400878906
4000,3200,800,0.5,22265712,5,10,4,2,0.47729823032757895,1,0,0.9982059597969055,0.8525723218917847,0.14249533414840698,64.34698486328125
4000,3200,800,0.75,22265712,8,16,4,2,0.09544958141385165,0,1,0.9968782663345337,1.0984971523284912,0.19118136167526245,60.02958679199219
4000,3200,800,1.0,22265712,8,16,4,2,0.11056515741982673,0,1,0.9935277104377747,1.5884720087051392,0.20321032404899597,59.0446891784668
4000,3200,800,1.25,22265712,8,16,4,2,0.12091693036752141,0,1,0.9856752753257751,2.412257194519043,0.19487398862838745,59.728363037109375
4000,3200,800,2.0,22265712,8,16,4,2,0.4576632640840141,0,1,0.9092628955841064,6.431664943695068,0.1404290795326233,64.53216552734375
4000,3200,800,0.0,22266712,1,2,2,2,1.4142135623730951,1,0,0.999272882938385,0.36021193861961365,-0.0015090703964233398,89.7731704711914
4000,3200,800,0.25,22266712,1,2,2,2,1.4142135623730951,1,0,0.9990189075469971,0.36915579438209534,0.04495939612388611,74.32838439941406
4000,3200,800,0.5,22266712,3,6,4,2,0.6155419886372775,1,0,0.9984060525894165,0.4225563108921051,0.12759694457054138,64.8572769165039
4000,3200,800,0.75,22266712,3,6,4,2,0.5248470196643716,1,0,0.9968855977058411,0.577724039554596,0.17577815055847168,60.41472625732422
4000,3200,800,1.0,22266712,5,10,4,2,0.4020887009189381,1,0,0.9930538535118103,0.937397301197052,0.18778911232948303,59.364158630371094
4000,3200,800,1.25,22266712,5,10,4,2,0.5160334220213276,1,0,0.9841517210006714,1.580843210220337,0.17950662970542908,60.08799743652344
4000,3200,800,2.0,22266712,5,10,4,2,0.4781492528838305,1,0,0.8991012573242188,5.0544352531433105,0.12586930394172668,65.01917266845703
4000,3200,800,0.0,22267712,1,2,2,2,1.4142135623730951,1,0,0.9999868869781494,0.08837279677391052,-0.005869746208190918,89.5938491821289
4000,3200,800,0.25,22267712,1,2,2,2,1.4142135623730951,1,0,0.9999771118164062,0.11800407618284225,0.05549728870391846,75.68616485595703
4000,3200,800,0.5,22267712,4,8,4,2,0.552308684503306,1,0,0.9999563694000244,0.16402551531791687,0.14175531268119812,65.46308898925781
4000,3200,800,0.75,22267712,8,16,4,1,0.041209834584000446,1,0,0.9999079704284668,0.22589761018753052,0.19013842940330505,60.97993469238281
4000,3200,800,1.0,22267712,8,16,4,2,0.02947748561069385,1,0,0.9997085332870483,0.27988865971565247,0.20199283957481384,59.905799865722656
4000,3200,800,1.25,22267712,8,16,4,2,0.10247092222345104,0,1,0.9984325170516968,0.6322223544120789,0.19361060857772827,60.66242218017578
4000,3200,800,2.0,22267712,8,16,4,2,0.3945233832228502,1,0,0.9614179134368896,3.696718454360962,0.13966497778892517,65.66986846923828
4000,3200,800,0.0,22268712,1,2,2,2,1.4142135623730951,1,0,0.9998669624328613,0.09811387956142426,-0.0004870295524597168,88.9703598022461
4000,3200,800,0.25,22268712,1,2,2,2,1.4142135623730951,1,0,0.9998961687088013,0.09879092127084732,0.04754108190536499,76.82244873046875
4000,3200,800,0.5,22268712,4,8,4,2,0.1643884825883604,1,0,0.9998923540115356,0.10488399863243103,0.13154515624046326,65.66842651367188
4000,3200,800,0.75,22268712,4,8,4,2,0.028465092531059073,1,0,0.9998236298561096,0.13086122274398804,0.18053877353668213,60.7280387878418
4000,3200,800,1.0,22268712,3,6,4,2,0.06045797717867489,1,0,0.999498724937439,0.253971666097641,0.19288474321365356,59.5555419921875
4000,3200,800,1.25,22268712,3,6,4,2,0.14092520403456948,1,0,0.9981204271316528,0.5955454111099243,0.18455323576927185,60.35451126098633
4000,3200,800,2.0,22268712,5,10,4,2,0.018822544188606335,1,0,0.9646105766296387,2.9460697174072266,0.1297619640827179,65.8647232055664
4000,3200,800,0.0,22269712,1,2,2,2,1.4142135623730951,1,0,0.9997331500053406,0.42927801609039307,-0.00022810697555541992,88.72517395019531
4000,3200,800,0.25,22269712,1,2,2,2,1.4142135623730951,1,0,0.9996917247772217,0.4616200625896454,0.06191188097000122,73.81141662597656
4000,3200,800,0.5,22269712,5,10,4,2,0.14087528686033973,1,0,0.9995865225791931,0.5350452661514282,0.15010493993759155,64.10247802734375
4000,3200,800,0.75,22269712,5,10,4,2,0.301514539688848,1,0,0.9993250370025635,0.682630181312561,0.19953882694244385,59.443267822265625
4000,3200,800,1.0,22269712,8,16,4,2,0.08428195655648658,0,1,0.9986016750335693,0.9125974774360657,0.21175432205200195,58.31014633178711
4000,3200,800,1.25,22269712,8,16,4,1,0.13370868355709672,0,1,0.996188759803772,1.1728565692901611,0.20311003923416138,59.08724594116211
4000,3200,800,2.0,22269712,7,14,4,2,0.22081663894605888,1,0,0.9328294992446899,4.053714752197266,0.1473393440246582,64.36918640136719
4000,3200,800,0.0,22270712,1,2,2,2,1.4142135623730951,1,0,0.9999969005584717,0.03941679745912552,-0.000624239444732666,87.83031463623047
4000,3200,800,0.25,22270712,1,2,2,2,1.4142135623730951,1,0,0.999997079372406,0.037556376308202744,0.06788751482963562,72.9554214477539
4000,3200,800,0.5,22270712,4,8,4,2,0.4346254651257545,1,0,0.9999969601631165,0.037648361176252365,0.15790992975234985,63.373497009277344
4000,3200,800,0.75,22270712,4,8,4,2,0.6392020644908332,1,0,0.9999960064888,0.04286855086684227,0.20761066675186157,58.840965270996094
4000,3200,800,1.0,22270712,3,6,4,2,0.788179244004782,1,0,0.9999908804893494,0.0666315108537674,0.22029638290405273,57.7985954284668
4000,3200,800,1.25,22270712,6,12,4,2,0.6268093657834245,1,0,0.9999532103538513,0.1526871621608734,0.21249976754188538,58.44062042236328
4000,3200,800,2.0,22270712,6,12,4,2,0.704349069728495,1,0,0.9907189011573792,1.424707055091858,0.15711423754692078,63.45949172973633
4000,3200,800,0.0,22271712,1,2,2,2,1.4142135623730951,1,0,0.997952938079834,0.2328677922487259,0.0003415346145629883,88.30433654785156
4000,3200,800,0.25,22271712,1,2,2,2,1.4142135623730951,1,0,0.9975776672363281,0.10156021267175674,0.04584097862243652,75.32553100585938
4000,3200,800,0.5,22271712,4,8,4,2,0.2703230091328316,1,0,0.996465802192688,0.314804345369339,0.12732264399528503,65.37399291992188
4000,3200,800,0.75,22271712,5,10,4,2,0.1174510867242828,1,0,0.9937564134597778,0.7911975383758545,0.17491206526756287,60.89116287231445
4000,3200,800,1.0,22271712,5,10,4,2,0.037825397112459726,1,0,0.9875379800796509,1.479885458946228,0.1867755949497223,59.752784729003906
4000,3200,800,1.25,22271712,6,12,4,2,0.02373591647773984,1,0,0.9745726585388184,2.3205082416534424,0.17854970693588257,60.56242752075195
4000,3200,800,2.0,22271712,7,14,4,2,0.08599501586242257,1,0,0.8597865104675293,5.767312049865723,0.12530788779258728,65.5779037475586
4000,3200,800,0.0,22272712,1,2,2,2,1.4142135623730951,1,0,0.9971989393234253,0.8761435151100159,-0.0009517669677734375,89.06558227539062
4000,3200,800,0.25,22272712,1,2,2,2,1.414213562373095,1,0,0.9972223043441772,0.7508792281150818,0.05536481738090515,73.90243530273438
4000,3200,800,0.5,22272712,5,10,4,2,0.5366636889483927,1,0,0.9967231750488281,0.6581897735595703,0.13974183797836304,64.16057586669922
4000,3200,800,0.75,22272712,6,12,4,2,0.2997800038582855,1,0,0.9953619241714478,0.590467631816864,0.1876836121082306,59.696685791015625
4000,3200,800,1.0,22272712,8,16,4,2,0.05160200051316709,1,0,0.991687536239624,0.7668312788009644,0.19959977269172668,58.69322204589844
4000,3200,800,1.25,22272712,8,16,4,2,0.027639272499253218,1,0,0.9820824861526489,1.3816463947296143,0.19129523634910583,59.3901252746582
4000,3200,800,2.0,22272712,6,12,4,2,0.6582605555316217,1,0,0.8659913539886475,6.211000919342041,0.13733184337615967,64.38951110839844
4000,3200,800,0.0,22273712,1,2,2,2,1.4142135623730951,1,0,0.9989171028137207,0.8772648572921753,-0.0024099349975585938,87.4331283569336
4000,3200,800,0.25,22273712,1,2,2,2,1.4142135623730951,1,0,0.9990028142929077,0.8365260362625122,0.05060872435569763,73.54373168945312
4000,3200,800,0.5,22273712,5,10,4,2,0.12105301789375814,1,0,0.998939037322998,0.8601918816566467,0.13561150431632996,64.3666000366211
4000,3200,800,0.75,22273712,5,10,4,2,0.19479468100631828,1,0,0.9986898899078369,0.9550228714942932,0.18459969758987427,59.88669967651367
4000,3200,800,1.0,22273712,6,12,4,2,0.09695925502653935,1,0,0.9980105757713318,1.1788015365600586,0.197135329246521,58.76628112792969
4000,3200,800,1.25,22273712,7,14,4,2,0.0675360736564389,1,0,0.9960441589355469,1.6706488132476807,0.18912926316261292,59.4946403503418
4000,3200,800,2.0,22273712,6,12,4,2,0.5002066940322276,1,0,0.9556714296340942,5.125908851623535,0.13413521647453308,64.5029525756836
4000,3200,800,0.0,22274712,1,2,2,2,1.4142135623730951,1,0,0.9996010661125183,0.4908198118209839,-0.0014628171920776367,88.48004150390625
4000,3200,800,0.25,22274712,1,2,2,2,1.4142135623730951,1,0,0.9993274807929993,0.6519277691841125,0.029045552015304565,78.50303649902344
4000,3200,800,0.5,22274712,3,6,4,2,0.8045766713113116,1,0,0.9986492395401001,0.9394111633300781,0.10515415668487549,68.79316711425781
4000,3200,800,0.75,22274712,3,6,4,2,0.7800910964225719,1,0,0.9969760179519653,1.4122064113616943,0.15181952714920044,64.09033203125
4000,3200,800,1.0,22274712,4,8,4,2,0.709858014586598,1,0,0.9930344223976135,2.083456039428711,0.1635112762451172,63.09912109375
4000,3200,800,1.25,22274712,4,8,4,2,0.7675241881844078,1,0,0.9844443798065186,2.8766393661499023,0.15513861179351807,63.802825927734375
4000,3200,800,2.0,22274712,5,10,4,2,0.8016109966213064,1,0,0.903903067111969,6.177952766418457,0.10319185256958008,69.00552368164062
4000,3200,800,0.0,22275712,1,2,2,2,1.4142135623730951,1,0,0.9985904693603516,0.08815499395132065,-0.012762904167175293,89.86773681640625
4000,3200,800,0.25,22275712,1,2,2,2,1.4142135623730951,1,0,0.9985626935958862,0.10735809057950974,0.03467869758605957,76.57310485839844
4000,3200,800,0.5,22275712,5,10,4,2,0.23425274064830148,1,0,0.9983522891998291,0.14632457494735718,0.12081685662269592,65.62315368652344
4000,3200,800,0.75,22275712,5,10,4,2,0.22422981845808695,1,0,0.9977569580078125,0.23539528250694275,0.17121601104736328,60.929901123046875
4000,3200,800,1.0,22275712,5,10,4,2,0.2346305642055029,1,0,0.9960843920707703,0.4317811131477356,0.18393120169639587,59.812686920166016
4000,3200,800,1.25,22275712,5,10,4,2,0.4118954825377787,1,0,0.9913037419319153,0.8434464335441589,0.17529019713401794,60.58133316040039
4000,3200,800,2.0,22275712,6,12,4,2,0.6276266136004675,1,0,0.9121913313865662,4.340360641479492,0.11841028928756714,65.90193176269531
4000,3200,800,0.0,22276712,1,2,2,2,1.414213562373095,1,0,0.9989081621170044,0.8122305274009705,-0.004135727882385254,91.53347778320312
4000,3200,800,0.25,22276712,1,2,2,2,1.4142135623730951,1,0,0.9990441799163818,0.7598870992660522,0.05353739857673645,73.248046875
4000,3200,800,0.5,22276712,5,10,4,2,0.34825373142259236,1,0,0.9989945292472839,0.782340407371521,0.1421840488910675,63.331180572509766
4000,3200,800,0.75,22276712,7,14,4,2,0.04509611840910074,1,0,0.998725175857544,0.8842698931694031,0.1927536129951477,59.0569953918457
4000,3200,800,1.0,22276712,6,12,4,2,0.015523261577881043,1,0,0.9980019927024841,1.0979124307632446,0.2056911289691925,58.049259185791016
4000,3200,800,1.25,22276712,5,10,4,2,0.1292168146592651,1,0,0.9959743022918701,1.4944497346878052,0.19745749235153198,58.69135665893555
4000,3200,800,2.0,22276712,4,8,4,2,0.6880048044014891,1,0,0.9507494568824768,4.516147613525391,0.14082446694374084,63.466575622558594
4000,3200,800,0.0,22277712,1,2,2,2,1.4142135623730951,1,0,0.9997634887695312,0.3942748010158539,-0.00241166353225708,89.90995788574219
4000,3200,800,0.25,22277712,1,2,2,2,1.4142135623730951,1,0,0.9997107982635498,0.43716704845428467,0.0521986186504364,75.24702453613281
4000,3200,800,0.5,22277712,5,10,4,2,0.35680699474156174,1,0,0.9995827674865723,0.5273981690406799,0.1384640336036682,65.30052947998047
4000,3200,800,0.75,22277712,5,10,4,2,0.22296719361095896,1,0,0.9992632865905762,0.7056581377983093,0.1878332793712616,60.543575286865234
4000,3200,800,1.0,22277712,6,12,4,2,0.15146373275376096,1,0,0.9984022378921509,1.0472252368927002,0.20036783814430237,59.38587951660156
4000,3200,800,1.25,22277712,5,10,4,2,0.3030273359180983,1,0,0.9960848093032837,1.610355257987976,0.19220778346061707,60.13454055786133
4000,3200,800,2.0,22277712,6,12,4,2,0.3747763580523194,1,0,0.9566518664360046,4.029955863952637,0.1368524432182312,65.45441436767578
4000,3200,800,0.0,22278712,1,2,2,2,1.4142135623730951,1,0,0.998380184173584,1.0233237743377686,-0.00037467479705810547,88.64320373535156
4000,3200,800,0.25,22278712,1,2,2,2,1.4142135623730951,1,0,0.9984371066093445,0.9937264919281006,0.03737261891365051,76.25418853759766
4000,3200,800,0.5,22278712,4,8,4,2,0.2962218497627078,1,0,0.9982831478118896,1.0326884984970093,0.11573997139930725,65.55168151855469
4000,3200,800,0.75,22278712,5,10,4,2,0.08169778203039868,1,0,0.9978300333023071,1.1529641151428223,0.1630418598651886,61.17998123168945
4000,3200,800,1.0,22278712,5,10,4,2,0.10638994368959726,1,0,0.9965505599975586,1.4543709754943848,0.1752743422985077,60.15208053588867
4000,3200,800,1.25,22278712,4,8,4,2,0.3556931486419562,1,0,0.992853045463562,2.12614107131958,0.16735410690307617,60.815311431884766
4000,3200,800,2.0,22278712,5,10,4,2,0.42203810621592835,1,0,0.9336739778518677,7.075751304626465,0.1143694519996643,65.70742797851562
4000,3200,800,0.0,22279712,1,2,2,2,1.4142135623730951,1,0,0.9998361468315125,0.1711980402469635,-0.007309675216674805,88.26272583007812
4000,3200,800,0.25,22279712,1,2,2,2,1.4142135623730951,1,0,0.9997749328613281,0.1957860141992569,0.03127434849739075,78.23287200927734
4000,3200,800,0.5,22279712,4,8,4,2,0.187811130842329,1,0,0.9996391534805298,0.2495526373386383,0.10781148076057434,67.75363159179688
4000,3200,800,0.75,22279712,6,12,4,2,0.029223838007684168,1,0,0.9993083477020264,0.35792258381843567,0.15383794903755188,63.21498489379883
4000,3200,800,1.0,22279712,7,14,4,2,0.04031415683946307,1,0,0.9984193444252014,0.5689265727996826,0.16569167375564575,61.99994659423828
4000,3200,800,1.25,22279712,6,12,4,2,0.09328414380492361,1,0,0.9960087537765503,0.9416428208351135,0.1579979658126831,62.81005859375
4000,3200,800,2.0,22279712,3,6,4,2,0.9465177485935552,1,0,0.9584865570068359,3.182102680206299,0.10673785209655762,67.87380981445312


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr/finite_qr_survival.csv <==
sample_size,shear,runs,threshold,probability_k_ge,runs_k_ge,censored_runs_at_cap
500,0.0,20,1,1.0,20,0
500,0.0,20,2,0.45,9,0
500,0.0,20,3,0.25,5,0
500,0.0,20,4,0.05,1,0
500,0.0,20,5,0.05,1,0
500,0.0,20,6,0.0,0,0
500,0.0,20,7,0.0,0,0
500,0.0,20,8,0.0,0,0
500,0.25,20,1,1.0,20,0
500,0.25,20,2,0.4,8,0
500,0.25,20,3,0.2,4,0
500,0.25,20,4,0.1,2,0
500,0.25,20,5,0.05,1,0
500,0.25,20,6,0.0,0,0
500,0.25,20,7,0.0,0,0
500,0.25,20,8,0.0,0,0
500,0.5,20,1,1.0,20,0
500,0.5,20,2,0.4,8,0
500,0.5,20,3,0.3,6,0
500,0.5,20,4,0.2,4,0
500,0.5,20,5,0.05,1,0
500,0.5,20,6,0.0,0,0
500,0.5,20,7,0.0,0,0
500,0.5,20,8,0.0,0,0
500,0.75,20,1,0.95,19,0
500,0.75,20,2,0.4,8,0
500,0.75,20,3,0.3,6,0
500,0.75,20,4,0.25,5,0
500,0.75,20,5,0.1,2,0
500,0.75,20,6,0.0,0,0
500,0.75,20,7,0.0,0,0
500,0.75,20,8,0.0,0,0
500,1.0,20,1,0.95,19,0
500,1.0,20,2,0.4,8,0
500,1.0,20,3,0.25,5,0
500,1.0,20,4,0.15,3,0
500,1.0,20,5,0.05,1,0
500,1.0,20,6,0.05,1,0
500,1.0,20,7,0.0,0,0
500,1.0,20,8,0.0,0,0
500,1.25,20,1,0.95,19,0
500,1.25,20,2,0.5,10,0
500,1.25,20,3,0.25,5,0
500,1.25,20,4,0.15,3,0
500,1.25,20,5,0.0,0,0
500,1.25,20,6,0.0,0,0
500,1.25,20,7,0.0,0,0
500,1.25,20,8,0.0,0,0
500,2.0,20,1,0.75,15,0
500,2.0,20,2,0.25,5,0
500,2.0,20,3,0.1,2,0
500,2.0,20,4,0.0,0,0
500,2.0,20,5,0.0,0,0
500,2.0,20,6,0.0,0,0
500,2.0,20,7,0.0,0,0
500,2.0,20,8,0.0,0,0
1000,0.0,20,1,1.0,20,0
1000,0.0,20,2,0.0,0,0
1000,0.0,20,3,0.0,0,0
1000,0.0,20,4,0.0,0,0
1000,0.0,20,5,0.0,0,0
1000,0.0,20,6,0.0,0,0
1000,0.0,20,7,0.0,0,0
1000,0.0,20,8,0.0,0,0
1000,0.25,20,1,1.0,20,0
1000,0.25,20,2,0.0,0,0
1000,0.25,20,3,0.0,0,0
1000,0.25,20,4,0.0,0,0
1000,0.25,20,5,0.0,0,0
1000,0.25,20,6,0.0,0,0
1000,0.25,20,7,0.0,0,0
1000,0.25,20,8,0.0,0,0
1000,0.5,20,1,1.0,20,0
1000,0.5,20,2,0.35,7,0
1000,0.5,20,3,0.3,6,0
1000,0.5,20,4,0.1,2,0
1000,0.5,20,5,0.0,0,0
1000,0.5,20,6,0.0,0,0
1000,0.5,20,7,0.0,0,0
1000,0.5,20,8,0.0,0,0
1000,0.75,20,1,1.0,20,0
1000,0.75,20,2,0.6,12,0
1000,0.75,20,3,0.5,10,0
1000,0.75,20,4,0.3,6,0
1000,0.75,20,5,0.15,3,0
1000,0.75,20,6,0.05,1,0
1000,0.75,20,7,0.0,0,0
1000,0.75,20,8,0.0,0,0
1000,1.0,20,1,1.0,20,0
1000,1.0,20,2,0.75,15,0
1000,1.0,20,3,0.75,15,0
1000,1.0,20,4,0.25,5,0
1000,1.0,20,5,0.1,2,0
1000,1.0,20,6,0.05,1,0
1000,1.0,20,7,0.05,1,0
1000,1.0,20,8,0.0,0,0
1000,1.25,20,1,1.0,20,0
1000,1.25,20,2,0.8,16,0
1000,1.25,20,3,0.75,15,0
1000,1.25,20,4,0.45,9,0
1000,1.25,20,5,0.25,5,0
1000,1.25,20,6,0.05,1,0
1000,1.25,20,7,0.0,0,0
1000,1.25,20,8,0.0,0,0
1000,2.0,20,1,1.0,20,1
1000,2.0,20,2,0.45,9,1
1000,2.0,20,3,0.35,7,1
1000,2.0,20,4,0.2,4,1
1000,2.0,20,5,0.15,3,1
1000,2.0,20,6,0.1,2,1
1000,2.0,20,7,0.05,1,1
1000,2.0,20,8,0.05,1,1
4000,0.0,20,1,1.0,20,0
4000,0.0,20,2,0.0,0,0
4000,0.0,20,3,0.0,0,0
4000,0.0,20,4,0.0,0,0
4000,0.0,20,5,0.0,0,0
4000,0.0,20,6,0.0,0,0
4000,0.0,20,7,0.0,0,0
4000,0.0,20,8,0.0,0,0
4000,0.25,20,1,1.0,20,0
4000,0.25,20,2,0.0,0,0
4000,0.25,20,3,0.0,0,0
4000,0.25,20,4,0.0,0,0
4000,0.25,20,5,0.0,0,0
4000,0.25,20,6,0.0,0,0
4000,0.25,20,7,0.0,0,0
4000,0.25,20,8,0.0,0,0
4000,0.5,20,1,1.0,20,0
4000,0.5,20,2,1.0,20,0
4000,0.5,20,3,1.0,20,0
4000,0.5,20,4,0.85,17,0
4000,0.5,20,5,0.5,10,0
4000,0.5,20,6,0.0,0,0
4000,0.5,20,7,0.0,0,0
4000,0.5,20,8,0.0,0,0
4000,0.75,20,1,1.0,20,1
4000,0.75,20,2,1.0,20,1
4000,0.75,20,3,1.0,20,1
4000,0.75,20,4,0.9,18,1
4000,0.75,20,5,0.75,15,1
4000,0.75,20,6,0.35,7,1
4000,0.75,20,7,0.15,3,1
4000,0.75,20,8,0.1,2,1
4000,1.0,20,1,1.0,20,2
4000,1.0,20,2,1.0,20,2
4000,1.0,20,3,1.0,20,2
4000,1.0,20,4,0.9,18,2
4000,1.0,20,5,0.85,17,2
4000,1.0,20,6,0.5,10,2
4000,1.0,20,7,0.3,6,2
4000,1.0,20,8,0.2,4,2
4000,1.25,20,1,1.0,20,3
4000,1.25,20,2,1.0,20,3
4000,1.25,20,3,1.0,20,3
4000,1.25,20,4,0.95,19,3
4000,1.25,20,5,0.8,16,3
4000,1.25,20,6,0.55,11,3
4000,1.25,20,7,0.3,6,3
4000,1.25,20,8,0.25,5,3
4000,2.0,20,1,1.0,20,1
4000,2.0,20,2,1.0,20,1
4000,2.0,20,3,1.0,20,1
4000,2.0,20,4,0.95,19,1
4000,2.0,20,5,0.9,18,1
4000,2.0,20,6,0.65,13,1
4000,2.0,20,7,0.25,5,1
4000,2.0,20,8,0.15,3,1


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr/summary.json <==
{
  "construction": "theta uniform on [-pi,pi], target=(sin(theta),cos(theta)), nuisance~N(0,0.5 I), X_a=(target+a*nuisance,nuisance)",
  "published_procedure_matched": {
    "output": "two-output sin/cos circular regression",
    "loss": "MSE",
    "optimizer": "torch.optim.Adam",
    "learning_rate": 0.001,
    "weight_decay": 0.0001,
    "epochs": 100,
    "split": "80/20 held-out",
    "update": "full coefficient-column QR then right null projection",
    "stopping": "R2 < 0.1 OR circular MAE > 80 degrees"
  },
  "implementation_choice_not_reported_by_source": "minibatch size 128; the source does not report batch size",
  "sample_sizes": [
    500,
    1000,
    4000
  ],
  "shears": [
    0.0,
    0.25,
    0.5,
    0.75,
    1.0,
    1.25,
    2.0
  ],
  "seeds_per_cell": 20,
  "max_updates": 8,
  "same_latents_and_probe_initialization_across_shears": true,
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "aggregate": [
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "mean_accepted_updates": 1.8,
      "count_one_fraction": 0.55,
      "count_two_or_more_fraction": 0.45,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 5,
      "mean_cumulative_edit_rank": 2.9,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.08910506516695023,
      "mean_post_first_circular_mae_degrees": 73.34981479644776,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "mean_accepted_updates": 1.75,
      "count_one_fraction": 0.6,
      "count_two_or_more_fraction": 0.4,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 5,
      "mean_cumulative_edit_rank": 2.8,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.09619481414556504,
      "mean_post_first_circular_mae_degrees": 70.9602596282959,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "mean_accepted_updates": 1.95,
      "count_one_fraction": 0.6,
      "count_two_or_more_fraction": 0.4,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 5,
      "mean_cumulative_edit_rank": 2.8,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.11371678560972213,
      "mean_post_first_circular_mae_degrees": 68.31960220336914,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "mean_accepted_updates": 2.0,
      "count_one_fraction": 0.55,
      "count_two_or_more_fraction": 0.4,
      "minimum_accepted_updates": 0,
      "maximum_accepted_updates": 5,
      "mean_cumulative_edit_rank": 2.7,
      "mean_retained_map_rank": 2.1,
      "post_first_probe_runs": 19,
      "mean_post_first_test_r2": 0.12006686235729017,
      "mean_post_first_circular_mae_degrees": 67.37210183394582,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "mean_accepted_updates": 1.85,
      "count_one_fraction": 0.55,
      "count_two_or_more_fraction": 0.4,
      "minimum_accepted_updates": 0,
      "maximum_accepted_updates": 6,
      "mean_cumulative_edit_rank": 2.7,
      "mean_retained_map_rank": 2.1,
      "post_first_probe_runs": 19,
      "mean_post_first_test_r2": 0.11580316016548559,
      "mean_post_first_circular_mae_degrees": 67.70719086496453,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "mean_accepted_updates": 1.85,
      "count_one_fraction": 0.45,
      "count_two_or_more_fraction": 0.5,
      "minimum_accepted_updates": 0,
      "maximum_accepted_updates": 4,
      "mean_cumulative_edit_rank": 2.9,
      "mean_retained_map_rank": 2.1,
      "post_first_probe_runs": 19,
      "mean_post_first_test_r2": 0.10632389627004925,
      "mean_post_first_circular_mae_degrees": 68.04908692209344,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "mean_accepted_updates": 1.1,
      "count_one_fraction": 0.5,
      "count_two_or_more_fraction": 0.25,
      "minimum_accepted_updates": 0,
      "maximum_accepted_updates": 3,
      "mean_cumulative_edit_rank": 2.0,
      "mean_retained_map_rank": 2.5,
      "post_first_probe_runs": 15,
      "mean_post_first_test_r2": 0.06531498829523723,
      "mean_post_first_circular_mae_degrees": 70.60357131958008,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_edit_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.001120932400226593,
      "mean_post_first_circular_mae_degrees": 85.29230880737305,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_edit_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.029296468198299407,
      "mean_post_first_circular_mae_degrees": 78.4581356048584,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "mean_accepted_updates": 1.75,
      "count_one_fraction": 0.65,
      "count_two_or_more_fraction": 0.35,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 4,
      "mean_cumulative_edit_rank": 2.7,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.07890239655971527,
      "mean_post_first_circular_mae_degrees": 70.81949234008789,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "mean_accepted_updates": 2.6,
      "count_one_fraction": 0.4,
      "count_two_or_more_fraction": 0.6,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 6,
      "mean_cumulative_edit_rank": 3.2,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.11130741834640503,
      "mean_post_first_circular_mae_degrees": 67.16451148986816,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "mean_accepted_updates": 2.95,
      "count_one_fraction": 0.25,
      "count_two_or_more_fraction": 0.75,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 7,
      "mean_cumulative_edit_rank": 3.5,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.12237210124731064,
      "mean_post_first_circular_mae_degrees": 65.9891939163208,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "mean_accepted_updates": 3.3,
      "count_one_fraction": 0.2,
      "count_two_or_more_fraction": 0.8,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 6,
      "mean_cumulative_edit_rank": 3.6,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.135831755399704,
      "mean_post_first_circular_mae_degrees": 64.54916248321533,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "mean_accepted_updates": 2.35,
      "count_one_fraction": 0.55,
      "count_two_or_more_fraction": 0.45,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 8,
      "mean_cumulative_edit_rank": 2.9,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.10855764448642731,
      "mean_post_first_circular_mae_degrees": 67.59115962982177,
      "stopping_frequency": 0.95,
      "censoring_frequency": 0.05,
      "censored_runs": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_edit_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": -0.0022362172603607178,
      "mean_post_first_circular_mae_degrees": 88.86486854553223,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_edit_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.04929066002368927,
      "mean_post_first_circular_mae_degrees": 75.01721801757813,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "mean_accepted_updates": 4.35,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 5,
      "mean_cumulative_edit_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.13372472077608108,
      "mean_post_first_circular_mae_degrees": 65.11576061248779,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "mean_accepted_updates": 5.25,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 8,
      "mean_cumulative_edit_rank": 4.0,
      "mean_retained_map_rank": 1.95,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.1824612572789192,
      "mean_post_first_circular_mae_degrees": 60.62719078063965,
      "stopping_frequency": 0.95,
      "censoring_frequency": 0.05,
      "censored_runs": 1
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "mean_accepted_updates": 5.75,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 8,
      "mean_cumulative_edit_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.1947449713945389,
      "mean_post_first_circular_mae_degrees": 59.541483116149905,
      "stopping_frequency": 0.9,
      "censoring_frequency": 0.1,
      "censored_runs": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "mean_accepted_updates": 5.85,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 8,
      "mean_cumulative_edit_rank": 4.0,
      "mean_retained_map_rank": 1.95,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.1864959716796875,
      "mean_post_first_circular_mae_degrees": 60.276502418518064,
      "stopping_frequency": 0.85,
      "censoring_frequency": 0.15,
      "censored_runs": 3
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "mean_accepted_updates": 5.9,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 8,
      "mean_cumulative_edit_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.1319538712501526,
      "mean_post_first_circular_mae_degrees": 65.29123611450196,
      "stopping_frequency": 0.95,
      "censoring_frequency": 0.05,
      "censored_runs": 1
    }
  ],
  "survival": [
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.45,
      "runs_k_ge": 9,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.4,
      "runs_k_ge": 8,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.2,
      "runs_k_ge": 4,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.1,
      "runs_k_ge": 2,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.4,
      "runs_k_ge": 8,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.3,
      "runs_k_ge": 6,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.2,
      "runs_k_ge": 4,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 0.95,
      "runs_k_ge": 19,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.4,
      "runs_k_ge": 8,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.3,
      "runs_k_ge": 6,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.1,
      "runs_k_ge": 2,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 0.95,
      "runs_k_ge": 19,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.4,
      "runs_k_ge": 8,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.15,
      "runs_k_ge": 3,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 0.95,
      "runs_k_ge": 19,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.5,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.15,
      "runs_k_ge": 3,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 0.75,
      "runs_k_ge": 15,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.1,
      "runs_k_ge": 2,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.35,
      "runs_k_ge": 7,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.3,
      "runs_k_ge": 6,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.1,
      "runs_k_ge": 2,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.6,
      "runs_k_ge": 12,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.5,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.3,
      "runs_k_ge": 6,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.15,
      "runs_k_ge": 3,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.75,
      "runs_k_ge": 15,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.75,
      "runs_k_ge": 15,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.1,
      "runs_k_ge": 2,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.8,
      "runs_k_ge": 16,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.75,
      "runs_k_ge": 15,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.45,
      "runs_k_ge": 9,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.45,
      "runs_k_ge": 9,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.35,
      "runs_k_ge": 7,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.2,
      "runs_k_ge": 4,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.15,
      "runs_k_ge": 3,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.1,
      "runs_k_ge": 2,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.05,
      "runs_k_ge": 1,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.85,
      "runs_k_ge": 17,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.5,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.9,
      "runs_k_ge": 18,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.75,
      "runs_k_ge": 15,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.35,
      "runs_k_ge": 7,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.15,
      "runs_k_ge": 3,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.1,
      "runs_k_ge": 2,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.9,
      "runs_k_ge": 18,
      "censored_runs_at_cap": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.85,
      "runs_k_ge": 17,
      "censored_runs_at_cap": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.5,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.3,
      "runs_k_ge": 6,
      "censored_runs_at_cap": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.2,
      "runs_k_ge": 4,
      "censored_runs_at_cap": 2
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 3
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 3
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 3
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.95,
      "runs_k_ge": 19,
      "censored_runs_at_cap": 3
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.8,
      "runs_k_ge": 16,
      "censored_runs_at_cap": 3
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.55,
      "runs_k_ge": 11,
      "censored_runs_at_cap": 3
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.3,
      "runs_k_ge": 6,
      "censored_runs_at_cap": 3
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 3
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 2,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 3,
      "probability_k_ge": 1.0,
      "runs_k_ge": 20,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 4,
      "probability_k_ge": 0.95,
      "runs_k_ge": 19,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 5,
      "probability_k_ge": 0.9,
      "runs_k_ge": 18,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 6,
      "probability_k_ge": 0.65,
      "runs_k_ge": 13,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 7,
      "probability_k_ge": 0.25,
      "runs_k_ge": 5,
      "censored_runs_at_cap": 1
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "threshold": 8,
      "probability_k_ge": 0.15,
      "runs_k_ge": 3,
      "censored_runs_at_cap": 1
    }
  ],
  "elapsed_seconds": 163.30860062479042
}


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch256/finite_qr_aggregate.csv <==
sample_size,shear,runs,mean_accepted_updates,count_one_fraction,count_two_or_more_fraction,minimum_accepted_updates,maximum_accepted_updates,mean_cumulative_edit_rank,mean_retained_map_rank,post_first_probe_runs,mean_post_first_test_r2,mean_post_first_circular_mae_degrees,stopping_frequency,censoring_frequency,censored_runs
4000,0.0,10,1.0,1.0,0.0,1,1,2.0,2.0,10,-0.0019481569528579713,91.18779296875,1.0,0.0,0
4000,1.0,10,4.9,0.0,1.0,3,6,4.0,2.0,10,0.18103323578834535,60.882303619384764,1.0,0.0,0


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch256/finite_qr_iterations.csv <==
sample_size,shear,seed,shear_index,iteration,accepted_update,stopping_probe,test_r2,test_circular_mae_degrees,cumulative_edit_rank_before,retained_map_rank_before,retained_map_frobenius_norm_before,coefficient_rank
4000,0.0,20260712,0,0,1,0,0.9724658131599426,1.6745587587356567,0,4,2.0,2
4000,0.0,20260712,0,1,0,1,-0.000276714563369751,88.9096908569336,2,2,1.414213562373095,2
4000,1.0,20260712,1,0,1,0,0.937431275844574,5.448305606842041,0,4,2.0,2
4000,1.0,20260712,1,1,1,0,0.15016049146652222,63.8419075012207,2,2,1.4142135623730951,2
4000,1.0,20260712,1,2,1,0,0.15015944838523865,63.899681091308594,4,2,0.9329429116814391,2
4000,1.0,20260712,1,3,1,0,0.13498830795288086,64.50679016113281,4,2,0.6886021216200804,2
4000,1.0,20260712,1,4,0,1,0.09025007486343384,69.6236801147461,4,2,0.4579269146291707,2
4000,0.0,20261712,0,0,1,0,0.9994078874588013,0.49261799454689026,0,4,2.0,2
4000,0.0,20261712,0,1,0,1,-0.0023576021194458008,92.56459045410156,2,2,1.4142135623730951,2
4000,1.0,20261712,1,0,1,0,0.9944216012954712,1.819055199623108,0,4,2.0,2
4000,1.0,20261712,1,1,1,0,0.16847270727157593,62.07295227050781,2,2,1.4142135623730951,2
4000,1.0,20261712,1,2,1,0,0.14217239618301392,64.08722686767578,4,2,0.8601464698266362,2
4000,1.0,20261712,1,3,1,0,0.10147643089294434,68.95913696289062,4,2,0.8077193295257221,2
4000,1.0,20261712,1,4,0,1,0.09113946557044983,71.62150573730469,4,2,0.5334403781593352,2
4000,0.0,20262712,0,0,1,0,0.9286236763000488,8.731169700622559,0,4,2.0,2
4000,0.0,20262712,0,1,0,1,-0.0025377869606018066,90.9853744506836,2,2,1.4142135623730951,2
4000,1.0,20262712,1,0,1,0,0.8899829387664795,9.739837646484375,0,4,2.0,2
4000,1.0,20262712,1,1,1,0,0.198373943567276,60.057518005371094,2,2,1.4142135623730951,2
4000,1.0,20262712,1,2,1,0,0.14741051197052002,62.0115966796875,4,2,0.593381143647492,2
4000,1.0,20262712,1,3,0,1,0.09810623526573181,67.5698013305664,4,2,0.5278289101021867,2
4000,0.0,20263712,0,0,1,0,0.9838194847106934,1.9454907178878784,0,4,2.0,2
4000,0.0,20263712,0,1,0,1,-0.001225113868713379,91.14389038085938,2,2,1.4142135623730951,2
4000,1.0,20263712,1,0,1,0,0.9749747514724731,2.3304224014282227,0,4,2.0,2
4000,1.0,20263712,1,1,1,0,0.19423866271972656,58.796730041503906,2,2,1.4142135623730951,2
4000,1.0,20263712,1,2,1,0,0.1926315724849701,58.86909103393555,4,2,0.9111661243014246,2
4000,1.0,20263712,1,3,1,0,0.1603219211101532,60.24698257446289,4,2,0.7629730217940948,2
4000,1.0,20263712,1,4,1,0,0.12298622727394104,63.9572639465332,4,2,0.5266007681407084,2
4000,1.0,20263712,1,5,0,1,0.09105563163757324,70.30442810058594,4,2,0.42823442524918964,2
4000,0.0,20264712,0,0,1,0,0.9675302505493164,5.304296970367432,0,4,2.0,2
4000,0.0,20264712,0,1,0,1,-0.0025177001953125,91.134521484375,2,2,1.4142135623730951,2
4000,1.0,20264712,1,0,1,0,0.9578791856765747,6.09823751449585,0,4,2.0,2
4000,1.0,20264712,1,1,1,0,0.20422285795211792,59.221717834472656,2,2,1.414213562373095,2
4000,1.0,20264712,1,2,1,0,0.2040978968143463,59.23664093017578,4,2,1.1515779645823103,2
4000,1.0,20264712,1,3,1,0,0.1716386079788208,60.30341339111328,4,2,0.6476375357635209,2
4000,1.0,20264712,1,4,1,0,0.15520119667053223,61.0278205871582,4,2,0.3620904827077619,2
4000,1.0,20264712,1,5,1,0,0.1116468608379364,66.76431274414062,4,2,0.22613231622653931,2
4000,1.0,20264712,1,6,0,1,0.07152318954467773,69.13505554199219,4,2,0.0601710775954537,2
4000,0.0,20265712,0,0,1,0,0.918237566947937,3.7397024631500244,0,4,2.0,2
4000,0.0,20265712,0,1,0,1,-0.003348708152770996,92.58650207519531,2,2,1.414213562373095,2
4000,1.0,20265712,1,0,1,0,0.8552435040473938,7.903670787811279,0,4,2.0,2
4000,1.0,20265712,1,1,1,0,0.1897461712360382,60.084285736083984,2,2,1.4142135623730951,2
4000,1.0,20265712,1,2,1,0,0.18950951099395752,60.090702056884766,4,2,1.2329968866423324,2
4000,1.0,20265712,1,3,1,0,0.18878787755966187,60.137516021728516,4,2,0.9154195972606147,2
4000,1.0,20265712,1,4,1,0,0.14364314079284668,62.03611373901367,4,2,0.22230913683432102,2
4000,1.0,20265712,1,5,1,0,0.11321067810058594,65.70796203613281,4,2,0.13109796087262138,2
4000,1.0,20265712,1,6,0,1,0.07054290175437927,70.49036407470703,4,2,0.06202634849257102,2
4000,0.0,20266712,0,0,1,0,0.9270666837692261,5.712331771850586,0,4,2.0,2
4000,0.0,20266712,0,1,0,1,-0.0017945170402526855,89.85609436035156,2,2,1.4142135623730951,2
4000,1.0,20266712,1,0,1,0,0.8549314141273499,8.491686820983887,0,4,2.0,2
4000,1.0,20266712,1,1,1,0,0.17322412133216858,60.97553253173828,2,2,1.4142135623730951,2
4000,1.0,20266712,1,2,1,0,0.17028456926345825,60.9953727722168,4,2,1.040784459239022,2
4000,1.0,20266712,1,3,1,0,0.1665012538433075,61.130821228027344,4,2,0.8645806500072946,2
4000,1.0,20266712,1,4,1,0,0.17235499620437622,60.989078521728516,4,2,0.5772182011909747,2
4000,1.0,20266712,1,5,1,0,0.10380852222442627,65.56599426269531,4,2,0.4311025782937796,2
4000,1.0,20266712,1,6,0,1,0.07468166947364807,71.5622787475586,4,2,0.3016696301423696,2
4000,0.0,20267712,0,0,1,0,0.9333111643791199,7.4465742111206055,0,4,2.0,2
4000,0.0,20267712,0,1,0,1,-0.0014948248863220215,92.84001922607422,2,2,1.4142135623730951,2
4000,1.0,20267712,1,0,1,0,0.900708794593811,9.626314163208008,0,4,2.0,2
4000,1.0,20267712,1,1,1,0,0.18881407380104065,60.685264587402344,2,2,1.4142135623730951,2
4000,1.0,20267712,1,2,1,0,0.18879812955856323,60.656639099121094,4,2,0.6870928722500699,2
4000,1.0,20267712,1,3,1,0,0.17370536923408508,60.95042037963867,4,2,0.3859384797640083,2
4000,1.0,20267712,1,4,1,0,0.12335354089736938,62.3264045715332,4,2,0.1431052719906542,2
4000,1.0,20267712,1,5,0,1,0.06071794033050537,68.52637481689453,4,2,0.0459446818862511,2
4000,0.0,20268712,0,0,1,0,0.9998661279678345,0.21683721244335175,0,4,2.0,2
4000,0.0,20268712,0,1,0,1,-0.0021799802780151367,90.91410064697266,2,2,1.4142135623730951,2
4000,1.0,20268712,1,0,1,0,0.952104926109314,6.205102443695068,0,4,2.0,2
4000,1.0,20268712,1,1,1,0,0.17314088344573975,62.45216751098633,2,2,1.4142135623730951,2
4000,1.0,20268712,1,2,1,0,0.17255380749702454,62.47208023071289,4,2,1.1377847390504976,2
4000,1.0,20268712,1,3,1,0,0.1606769859790802,62.75468444824219,4,2,0.7017117307243891,2
4000,1.0,20268712,1,4,1,0,0.11621716618537903,66.72050476074219,4,2,0.5211469927666357,2
4000,1.0,20268712,1,5,0,1,0.09593147039413452,72.18696594238281,4,2,0.29129955099684585,2
4000,0.0,20269712,0,0,1,0,0.9953521490097046,1.731605887413025,0,4,2.0,2
4000,0.0,20269712,0,1,0,1,-0.0017486214637756348,90.94314575195312,2,2,1.4142135623730951,2
4000,1.0,20269712,1,0,1,0,0.989855945110321,2.4431610107421875,0,4,2.0,2
4000,1.0,20269712,1,1,1,0,0.16993844509124756,60.63496017456055,2,2,1.4142135623730951,2
4000,1.0,20269712,1,2,1,0,0.1606455147266388,60.8063850402832,4,2,0.913815800345256,2
4000,1.0,20269712,1,3,1,0,0.121339350938797,64.13002014160156,4,2,0.4540456655170402,2
4000,1.0,20269712,1,4,1,0,0.10454243421554565,67.56867980957031,4,2,0.24195885334039374,2
4000,1.0,20269712,1,5,0,1,0.09785395860671997,69.18425750732422,4,2,0.16666906210982466,2


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch256/finite_qr_runs.csv <==
sample_size,train_count,test_count,shear,seed,accepted_updates,nominal_qr_direction_count,cumulative_edit_rank,retained_map_rank,retained_map_frobenius_norm,stopped_by_published_threshold,censored_at_max_updates,initial_test_r2,initial_test_circular_mae_degrees,post_first_test_r2,post_first_test_circular_mae_degrees
4000,3200,800,0.0,20260712,1,2,2,2,1.414213562373095,1,0,0.9724658131599426,1.6745587587356567,-0.000276714563369751,88.9096908569336
4000,3200,800,1.0,20260712,4,8,4,2,0.4579269146291707,1,0,0.937431275844574,5.448305606842041,0.15016049146652222,63.8419075012207
4000,3200,800,0.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.9994078874588013,0.49261799454689026,-0.0023576021194458008,92.56459045410156
4000,3200,800,1.0,20261712,4,8,4,2,0.5334403781593352,1,0,0.9944216012954712,1.819055199623108,0.16847270727157593,62.07295227050781
4000,3200,800,0.0,20262712,1,2,2,2,1.4142135623730951,1,0,0.9286236763000488,8.731169700622559,-0.0025377869606018066,90.9853744506836
4000,3200,800,1.0,20262712,3,6,4,2,0.5278289101021867,1,0,0.8899829387664795,9.739837646484375,0.198373943567276,60.057518005371094
4000,3200,800,0.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.9838194847106934,1.9454907178878784,-0.001225113868713379,91.14389038085938
4000,3200,800,1.0,20263712,5,10,4,2,0.42823442524918964,1,0,0.9749747514724731,2.3304224014282227,0.19423866271972656,58.796730041503906
4000,3200,800,0.0,20264712,1,2,2,2,1.4142135623730951,1,0,0.9675302505493164,5.304296970367432,-0.0025177001953125,91.134521484375
4000,3200,800,1.0,20264712,6,12,4,2,0.0601710775954537,1,0,0.9578791856765747,6.09823751449585,0.20422285795211792,59.221717834472656
4000,3200,800,0.0,20265712,1,2,2,2,1.414213562373095,1,0,0.918237566947937,3.7397024631500244,-0.003348708152770996,92.58650207519531
4000,3200,800,1.0,20265712,6,12,4,2,0.06202634849257102,1,0,0.8552435040473938,7.903670787811279,0.1897461712360382,60.084285736083984
4000,3200,800,0.0,20266712,1,2,2,2,1.4142135623730951,1,0,0.9270666837692261,5.712331771850586,-0.0017945170402526855,89.85609436035156
4000,3200,800,1.0,20266712,6,12,4,2,0.3016696301423696,1,0,0.8549314141273499,8.491686820983887,0.17322412133216858,60.97553253173828
4000,3200,800,0.0,20267712,1,2,2,2,1.4142135623730951,1,0,0.9333111643791199,7.4465742111206055,-0.0014948248863220215,92.84001922607422
4000,3200,800,1.0,20267712,5,10,4,2,0.0459446818862511,1,0,0.900708794593811,9.626314163208008,0.18881407380104065,60.685264587402344
4000,3200,800,0.0,20268712,1,2,2,2,1.4142135623730951,1,0,0.9998661279678345,0.21683721244335175,-0.0021799802780151367,90.91410064697266
4000,3200,800,1.0,20268712,5,10,4,2,0.29129955099684585,1,0,0.952104926109314,6.205102443695068,0.17314088344573975,62.45216751098633
4000,3200,800,0.0,20269712,1,2,2,2,1.4142135623730951,1,0,0.9953521490097046,1.731605887413025,-0.0017486214637756348,90.94314575195312
4000,3200,800,1.0,20269712,5,10,4,2,0.16666906210982466,1,0,0.989855945110321,2.4431610107421875,0.16993844509124756,60.63496017456055


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch256/finite_qr_survival.csv <==
sample_size,shear,runs,threshold,probability_k_ge,runs_k_ge,censored_runs_at_cap
4000,0.0,10,1,1.0,10,0
4000,0.0,10,2,0.0,0,0
4000,0.0,10,3,0.0,0,0
4000,0.0,10,4,0.0,0,0
4000,0.0,10,5,0.0,0,0
4000,0.0,10,6,0.0,0,0
4000,0.0,10,7,0.0,0,0
4000,0.0,10,8,0.0,0,0
4000,1.0,10,1,1.0,10,0
4000,1.0,10,2,1.0,10,0
4000,1.0,10,3,1.0,10,0
4000,1.0,10,4,0.9,9,0
4000,1.0,10,5,0.7,7,0
4000,1.0,10,6,0.3,3,0
4000,1.0,10,7,0.0,0,0
4000,1.0,10,8,0.0,0,0


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch256/summary.json <==
{
  "construction": "theta uniform on [-pi,pi], target=(sin(theta),cos(theta)), nuisance~N(0,0.5 I), X_a=(target+a*nuisance,nuisance)",
  "published_procedure_matched": {
    "output": "two-output sin/cos circular regression",
    "loss": "MSE",
    "optimizer": "torch.optim.Adam",
    "learning_rate": 0.001,
    "weight_decay": 0.0001,
    "epochs": 100,
    "split": "80/20 held-out",
    "update": "full coefficient-column QR then right null projection",
    "stopping": "R2 < 0.1 OR circular MAE > 80 degrees"
  },
  "implementation_choice_not_reported_by_source": "minibatch size 256; the source does not report batch size",
  "sample_sizes": [
    4000
  ],
  "shears": [
    0.0,
    1.0
  ],
  "seeds_per_cell": 10,
  "max_updates": 8,
  "same_latents_and_probe_initialization_across_shears": true,
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "aggregate": [
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_edit_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 10,
      "mean_post_first_test_r2": -0.0019481569528579713,
      "mean_post_first_circular_mae_degrees": 91.18779296875,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "mean_accepted_updates": 4.9,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 6,
      "mean_cumulative_edit_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 10,
      "mean_post_first_test_r2": 0.18103323578834535,
      "mean_post_first_circular_mae_degrees": 60.882303619384764,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    }
  ],
  "survival": [
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 2,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 3,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 4,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 2,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 3,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 4,
      "probability_k_ge": 0.9,
      "runs_k_ge": 9,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 5,
      "probability_k_ge": 0.7,
      "runs_k_ge": 7,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 6,
      "probability_k_ge": 0.3,
      "runs_k_ge": 3,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    }
  ],
  "elapsed_seconds": 8.590801749844104
}


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch64/finite_qr_aggregate.csv <==
sample_size,shear,runs,mean_accepted_updates,count_one_fraction,count_two_or_more_fraction,minimum_accepted_updates,maximum_accepted_updates,mean_cumulative_edit_rank,mean_retained_map_rank,post_first_probe_runs,mean_post_first_test_r2,mean_post_first_circular_mae_degrees,stopping_frequency,censoring_frequency,censored_runs
4000,0.0,10,1.0,1.0,0.0,1,1,2.0,2.0,10,-0.0021210938692092897,90.9222023010254,1.0,0.0,0
4000,1.0,10,5.4,0.0,1.0,4,7,4.0,2.0,10,0.19525126516819,59.65484390258789,1.0,0.0,0


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch64/finite_qr_iterations.csv <==
sample_size,shear,seed,shear_index,iteration,accepted_update,stopping_probe,test_r2,test_circular_mae_degrees,cumulative_edit_rank_before,retained_map_rank_before,retained_map_frobenius_norm_before,coefficient_rank
4000,0.0,20260712,0,0,1,0,0.9999999403953552,0.0005432071047835052,0,4,2.0,2
4000,0.0,20260712,0,1,0,1,-0.0002771914005279541,88.77686309814453,2,2,1.4142135623730951,2
4000,1.0,20260712,1,0,1,0,0.9999997615814209,0.00731698889285326,0,4,2.0,2
4000,1.0,20260712,1,1,1,0,0.17295628786087036,61.87409973144531,2,2,1.4142135623730951,2
4000,1.0,20260712,1,2,1,0,0.17294150590896606,61.885948181152344,4,2,0.911902390190176,2
4000,1.0,20260712,1,3,1,0,0.1730194389820099,61.87899398803711,4,2,0.6998269749474175,2
4000,1.0,20260712,1,4,1,0,0.1605965495109558,62.298526763916016,4,2,0.5053147288823457,2
4000,1.0,20260712,1,5,0,1,0.08692404627799988,71.9223861694336,4,2,0.41749261338396954,2
4000,0.0,20261712,0,0,1,0,0.9999999403953552,0.0003806648019235581,0,4,2.0,2
4000,0.0,20261712,0,1,0,1,-0.0019561052322387695,92.53680419921875,2,2,1.4142135623730951,2
4000,1.0,20261712,1,0,1,0,0.9999997615814209,0.006480495911091566,0,4,2.0,2
4000,1.0,20261712,1,1,1,0,0.17478466033935547,61.467742919921875,2,2,1.4142135623730951,2
4000,1.0,20261712,1,2,1,0,0.17467594146728516,61.411964416503906,4,2,0.8627463567160014,2
4000,1.0,20261712,1,3,1,0,0.11695381999015808,66.39227294921875,4,2,0.8017000800075202,2
4000,1.0,20261712,1,4,0,1,0.09119749069213867,71.63977813720703,4,2,0.5387736884069699,2
4000,0.0,20262712,0,0,1,0,0.9999999403953552,0.00028141436632722616,0,4,2.0,2
4000,0.0,20262712,0,1,0,1,-0.003407895565032959,91.82708740234375,2,2,1.4142135623730951,2
4000,1.0,20262712,1,0,1,0,0.9999998211860657,0.006529432721436024,0,4,2.0,2
4000,1.0,20262712,1,1,1,0,0.21383818984031677,58.513999938964844,2,2,1.4142135623730951,2
4000,1.0,20262712,1,2,1,0,0.21295830607414246,58.48177719116211,4,2,0.6357197162645607,2
4000,1.0,20262712,1,3,1,0,0.15466266870498657,60.961700439453125,4,2,0.5658625088793243,2
4000,1.0,20262712,1,4,0,1,0.09847301244735718,69.92806243896484,4,2,0.42093617830382574,2
4000,0.0,20263712,0,0,1,0,0.9999999403953552,0.00042033311910927296,0,4,2.0,2
4000,0.0,20263712,0,1,0,1,-0.0011355280876159668,91.18272399902344,2,2,1.4142135623730951,2
4000,1.0,20263712,1,0,1,0,0.9999998211860657,0.0065537854097783566,0,4,2.0,2
4000,1.0,20263712,1,1,1,0,0.1980666220188141,58.48048782348633,2,2,1.414213562373095,2
4000,1.0,20263712,1,2,1,0,0.19797199964523315,58.48847579956055,4,2,0.9137396627747255,2
4000,1.0,20263712,1,3,1,0,0.1657223105430603,59.83203125,4,2,0.7497636996849271,2
4000,1.0,20263712,1,4,1,0,0.14302361011505127,61.815765380859375,4,2,0.4942078523143345,2
4000,1.0,20263712,1,5,0,1,0.09333881735801697,70.13055419921875,4,2,0.3690391334576059,2
4000,0.0,20264712,0,0,1,0,0.9999999403953552,0.0003205731918569654,0,4,2.0,2
4000,0.0,20264712,0,1,0,1,-0.003007352352142334,91.07902526855469,2,2,1.414213562373095,2
4000,1.0,20264712,1,0,1,0,0.9999998211860657,0.006490472704172134,0,4,2.0,2
4000,1.0,20264712,1,1,1,0,0.208568274974823,58.86418151855469,2,2,1.4142135623730951,2
4000,1.0,20264712,1,2,1,0,0.20869708061218262,58.846317291259766,4,2,1.1487029946611882,2
4000,1.0,20264712,1,3,1,0,0.20860284566879272,58.85939025878906,4,2,0.6618264013726772,2
4000,1.0,20264712,1,4,1,0,0.18792855739593506,59.23200607299805,4,2,0.34591575938705754,2
4000,1.0,20264712,1,5,1,0,0.11745893955230713,65.46383666992188,4,2,0.2117019865063857,2
4000,1.0,20264712,1,6,1,0,0.10515809059143066,69.00955200195312,4,2,0.06284703658151876,2
4000,1.0,20264712,1,7,0,1,0.08399498462677002,69.11260986328125,4,2,0.025513002263137373,2
4000,0.0,20265712,0,0,1,0,0.9999999403953552,0.00025020859902724624,0,4,2.0,2
4000,0.0,20265712,0,1,0,1,-0.003614187240600586,91.84353637695312,2,2,1.4142135623730951,2
4000,1.0,20265712,1,0,1,0,0.9999997615814209,0.0070003787986934185,0,4,2.0,2
4000,1.0,20265712,1,1,1,0,0.21169286966323853,58.30419921875,2,2,1.414213562373095,2
4000,1.0,20265712,1,2,1,0,0.21137213706970215,58.32135772705078,4,2,1.231242307772955,2
4000,1.0,20265712,1,3,1,0,0.21111303567886353,58.334747314453125,4,2,0.8867559060476526,2
4000,1.0,20265712,1,4,1,0,0.17158332467079163,60.01626968383789,4,2,0.14974537468268864,2
4000,1.0,20265712,1,5,1,0,0.11730211973190308,66.60254669189453,4,2,0.044967389872072966,2
4000,1.0,20265712,1,6,0,1,0.04852786660194397,68.5965805053711,4,2,0.00832550848672883,2
4000,0.0,20266712,0,0,1,0,0.9999999403953552,0.00032177582033909857,0,4,2.0,2
4000,0.0,20266712,0,1,0,1,-0.0017688274383544922,89.81527709960938,2,2,1.4142135623730951,2
4000,1.0,20266712,1,0,1,0,0.9999998211860657,0.006353229284286499,0,4,2.0,2
4000,1.0,20266712,1,1,1,0,0.19432184100151062,59.093048095703125,2,2,1.4142135623730951,2
4000,1.0,20266712,1,2,1,0,0.194204181432724,59.005035400390625,4,2,1.025870290467932,2
4000,1.0,20266712,1,3,1,0,0.19440507888793945,58.98796463012695,4,2,0.8078339889915969,2
4000,1.0,20266712,1,4,1,0,0.19417500495910645,59.05628967285156,4,2,0.5092172370784773,2
4000,1.0,20266712,1,5,1,0,0.1681850552558899,59.91402816772461,4,2,0.3795877318325087,2
4000,1.0,20266712,1,6,0,1,0.09728848934173584,68.46038818359375,4,2,0.21884013758696422,2
4000,0.0,20267712,0,0,1,0,0.9999999403953552,0.0003005335747729987,0,4,2.0,2
4000,0.0,20267712,0,1,0,1,-0.00199967622756958,90.45838928222656,2,2,1.4142135623730951,2
4000,1.0,20267712,1,0,1,0,0.9999997615814209,0.006687450222671032,0,4,2.0,2
4000,1.0,20267712,1,1,1,0,0.19738367199897766,60.068809509277344,2,2,1.4142135623730951,2
4000,1.0,20267712,1,2,1,0,0.19702258706092834,60.086856842041016,4,2,0.6762599701620308,2
4000,1.0,20267712,1,3,1,0,0.19691422581672668,60.10565948486328,4,2,0.35588353405980594,2
4000,1.0,20267712,1,4,1,0,0.19264286756515503,60.20838928222656,4,2,0.1232081380751091,2
4000,1.0,20267712,1,5,0,1,0.09173703193664551,61.58180618286133,4,2,0.01706835752212329,2
4000,0.0,20268712,0,0,1,0,0.9999999403953552,0.0005140535649843514,0,4,2.0,2
4000,0.0,20268712,0,1,0,1,-0.002197265625,90.64494323730469,2,2,1.4142135623730951,2
4000,1.0,20268712,1,0,1,0,0.9999997615814209,0.006220676936209202,0,4,2.0,2
4000,1.0,20268712,1,1,1,0,0.20480993390083313,59.79386901855469,2,2,1.4142135623730951,2
4000,1.0,20268712,1,2,1,0,0.20511236786842346,59.74544906616211,4,2,1.1022434966671875,2
4000,1.0,20268712,1,3,1,0,0.2051512598991394,59.7681884765625,4,2,0.6360299241484829,2
4000,1.0,20268712,1,4,1,0,0.1744743287563324,60.3170051574707,4,2,0.4110492234198851,2
4000,1.0,20268712,1,5,1,0,0.1650676131248474,61.26327133178711,4,2,0.1277645646099885,2
4000,1.0,20268712,1,6,1,0,0.12950816750526428,65.92112731933594,4,2,0.0462905163481247,2
4000,1.0,20268712,1,7,0,1,0.05608317255973816,68.789306640625,4,2,0.01043439733071125,2
4000,0.0,20269712,0,0,1,0,0.9999999403953552,0.0004537399217952043,0,4,2.0,2
4000,0.0,20269712,0,1,0,1,-0.001846909523010254,91.057373046875,2,2,1.414213562373095,2
4000,1.0,20269712,1,0,1,0,0.9999997615814209,0.007392606232315302,0,4,2.0,2
4000,1.0,20269712,1,1,1,0,0.1760903000831604,60.0880012512207,2,2,1.4142135623730951,2
4000,1.0,20269712,1,2,1,0,0.17734691500663757,59.90739440917969,4,2,0.9079801687865101,2
4000,1.0,20269712,1,3,1,0,0.13031962513923645,62.859073638916016,4,2,0.3329557237146758,2
4000,1.0,20269712,1,4,1,0,0.10494843125343323,66.19290924072266,4,2,0.09495703458120708,2
4000,1.0,20269712,1,5,0,1,0.0817684531211853,68.86154174804688,4,2,0.019077333212316108,2


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch64/finite_qr_runs.csv <==
sample_size,train_count,test_count,shear,seed,accepted_updates,nominal_qr_direction_count,cumulative_edit_rank,retained_map_rank,retained_map_frobenius_norm,stopped_by_published_threshold,censored_at_max_updates,initial_test_r2,initial_test_circular_mae_degrees,post_first_test_r2,post_first_test_circular_mae_degrees
4000,3200,800,0.0,20260712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0005432071047835052,-0.0002771914005279541,88.77686309814453
4000,3200,800,1.0,20260712,5,10,4,2,0.41749261338396954,1,0,0.9999997615814209,0.00731698889285326,0.17295628786087036,61.87409973144531
4000,3200,800,0.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0003806648019235581,-0.0019561052322387695,92.53680419921875
4000,3200,800,1.0,20261712,4,8,4,2,0.5387736884069699,1,0,0.9999997615814209,0.006480495911091566,0.17478466033935547,61.467742919921875
4000,3200,800,0.0,20262712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.00028141436632722616,-0.003407895565032959,91.82708740234375
4000,3200,800,1.0,20262712,4,8,4,2,0.42093617830382574,1,0,0.9999998211860657,0.006529432721436024,0.21383818984031677,58.513999938964844
4000,3200,800,0.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.00042033311910927296,-0.0011355280876159668,91.18272399902344
4000,3200,800,1.0,20263712,5,10,4,2,0.3690391334576059,1,0,0.9999998211860657,0.0065537854097783566,0.1980666220188141,58.48048782348633
4000,3200,800,0.0,20264712,1,2,2,2,1.414213562373095,1,0,0.9999999403953552,0.0003205731918569654,-0.003007352352142334,91.07902526855469
4000,3200,800,1.0,20264712,7,14,4,2,0.025513002263137373,1,0,0.9999998211860657,0.006490472704172134,0.208568274974823,58.86418151855469
4000,3200,800,0.0,20265712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.00025020859902724624,-0.003614187240600586,91.84353637695312
4000,3200,800,1.0,20265712,6,12,4,2,0.00832550848672883,1,0,0.9999997615814209,0.0070003787986934185,0.21169286966323853,58.30419921875
4000,3200,800,0.0,20266712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.00032177582033909857,-0.0017688274383544922,89.81527709960938
4000,3200,800,1.0,20266712,6,12,4,2,0.21884013758696422,1,0,0.9999998211860657,0.006353229284286499,0.19432184100151062,59.093048095703125
4000,3200,800,0.0,20267712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0003005335747729987,-0.00199967622756958,90.45838928222656
4000,3200,800,1.0,20267712,5,10,4,2,0.01706835752212329,1,0,0.9999997615814209,0.006687450222671032,0.19738367199897766,60.068809509277344
4000,3200,800,0.0,20268712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0005140535649843514,-0.002197265625,90.64494323730469
4000,3200,800,1.0,20268712,7,14,4,2,0.01043439733071125,1,0,0.9999997615814209,0.006220676936209202,0.20480993390083313,59.79386901855469
4000,3200,800,0.0,20269712,1,2,2,2,1.414213562373095,1,0,0.9999999403953552,0.0004537399217952043,-0.001846909523010254,91.057373046875
4000,3200,800,1.0,20269712,5,10,4,2,0.019077333212316108,1,0,0.9999997615814209,0.007392606232315302,0.1760903000831604,60.0880012512207


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch64/finite_qr_survival.csv <==
sample_size,shear,runs,threshold,probability_k_ge,runs_k_ge,censored_runs_at_cap
4000,0.0,10,1,1.0,10,0
4000,0.0,10,2,0.0,0,0
4000,0.0,10,3,0.0,0,0
4000,0.0,10,4,0.0,0,0
4000,0.0,10,5,0.0,0,0
4000,0.0,10,6,0.0,0,0
4000,0.0,10,7,0.0,0,0
4000,0.0,10,8,0.0,0,0
4000,1.0,10,1,1.0,10,0
4000,1.0,10,2,1.0,10,0
4000,1.0,10,3,1.0,10,0
4000,1.0,10,4,1.0,10,0
4000,1.0,10,5,0.8,8,0
4000,1.0,10,6,0.4,4,0
4000,1.0,10,7,0.2,2,0
4000,1.0,10,8,0.0,0,0


==> anc/artifact_v14_arxiv/results/revision_v13/motivating_finite_qr_batch64/summary.json <==
{
  "construction": "theta uniform on [-pi,pi], target=(sin(theta),cos(theta)), nuisance~N(0,0.5 I), X_a=(target+a*nuisance,nuisance)",
  "published_procedure_matched": {
    "output": "two-output sin/cos circular regression",
    "loss": "MSE",
    "optimizer": "torch.optim.Adam",
    "learning_rate": 0.001,
    "weight_decay": 0.0001,
    "epochs": 100,
    "split": "80/20 held-out",
    "update": "full coefficient-column QR then right null projection",
    "stopping": "R2 < 0.1 OR circular MAE > 80 degrees"
  },
  "implementation_choice_not_reported_by_source": "minibatch size 64; the source does not report batch size",
  "sample_sizes": [
    4000
  ],
  "shears": [
    0.0,
    1.0
  ],
  "seeds_per_cell": 10,
  "max_updates": 8,
  "same_latents_and_probe_initialization_across_shears": true,
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "aggregate": [
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_edit_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 10,
      "mean_post_first_test_r2": -0.0021210938692092897,
      "mean_post_first_circular_mae_degrees": 90.9222023010254,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "mean_accepted_updates": 5.4,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 4,
      "maximum_accepted_updates": 7,
      "mean_cumulative_edit_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 10,
      "mean_post_first_test_r2": 0.19525126516819,
      "mean_post_first_circular_mae_degrees": 59.65484390258789,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0,
      "censored_runs": 0
    }
  ],
  "survival": [
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 2,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 3,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 4,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 5,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 6,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 7,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 1,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 2,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 3,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 4,
      "probability_k_ge": 1.0,
      "runs_k_ge": 10,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 5,
      "probability_k_ge": 0.8,
      "runs_k_ge": 8,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 6,
      "probability_k_ge": 0.4,
      "runs_k_ge": 4,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 7,
      "probability_k_ge": 0.2,
      "runs_k_ge": 2,
      "censored_runs_at_cap": 0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "threshold": 8,
      "probability_k_ge": 0.0,
      "runs_k_ge": 0,
      "censored_runs_at_cap": 0
    }
  ],
  "elapsed_seconds": 30.704016875009984
}


==> anc/artifact_v14_arxiv/results/revision_v5/crossfit_variability/crossfit_variability.csv <==
analysis,dataset,model_id,method,folds,split_seeds,mean_fold_test_auroc,fold_test_auroc_sd,fold_test_auroc_min,fold_test_auroc_max,split_seed_mean_auroc_sd,hierarchical_auroc_lower,hierarchical_auroc_upper,hierarchical_auroc_bootstrap_sd
100doh_dinov2,100DOH,facebook/dinov2-base,intact,10,5,0.8425699999999999,0.02115314791388429,0.8016,0.875,0.007484200024050662,0.7894352216852217,0.8917871646464036,0.026289450312962107
100doh_dinov2,100DOH,facebook/dinov2-base,mp_sal,10,5,0.70366,0.04133605367392168,0.6253,0.7403,0.016258474713207308,0.6632491087682039,0.7445141484627832,0.020493528881797844
100doh_dinov2,100DOH,facebook/dinov2-base,leace_oas,10,5,0.70683,0.03889010299692084,0.6314,0.7411,0.01627177771480428,0.664007281720032,0.7491752546891691,0.02143417874949383
100doh_vjepa2,100DOH,facebook/vjepa2-vitl-fpc64-256,intact,10,5,0.85244,0.013517248240673834,0.8318,0.8753,0.0025761890458582183,0.8040759436958733,0.8963091862098483,0.023022164561930854
100doh_vjepa2,100DOH,facebook/vjepa2-vitl-fpc64-256,mp_sal,10,5,0.7089399999999999,0.03135156207343496,0.6615,0.7703,0.005692473100507359,0.6747100716803712,0.7433740387006252,0.017602132246407966
100doh_vjepa2,100DOH,facebook/vjepa2-vitl-fpc64-256,leace_oas,10,5,0.70962,0.031952040449537616,0.6633,0.7676,0.0050103143613948655,0.6738716755319148,0.7471562337651505,0.018890611751421683
touchmoment_dinov2,TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,intact,10,5,0.7550133895831194,0.004692187088658333,0.7467816028800145,0.7614778946463168,0.0015672831763207619,0.7409237872891542,0.7695617370969023,0.007348844134641317
touchmoment_dinov2,TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,mp_sal,10,5,0.5531297702629422,0.018331069270637414,0.5199607509633094,0.5859310239388068,0.0018662970743557764,0.5486935055662937,0.5577427046471838,0.0023405997057327228
touchmoment_dinov2,TouchMoment,facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415,leace_oas,10,5,0.5522773041191184,0.01812643827428094,0.5189699695897604,0.5843561652998382,0.001795964396281616,0.547799039781924,0.5570443173675236,0.002368095069567197
touchmoment_vjepa2,TouchMoment,facebook/vjepa2-vitl-fpc64-256,intact,10,5,0.8633346392456922,0.002504104221977618,0.8599821074081063,0.8678498312267534,0.0009754972348500488,0.8508133269916502,0.8759022635972333,0.00648482663222782
touchmoment_vjepa2,TouchMoment,facebook/vjepa2-vitl-fpc64-256,mp_sal,10,5,0.5810008265469687,0.020937533934700672,0.5492159748118173,0.6184362973562442,0.005707696826310711,0.5744138755519274,0.5873598725274648,0.003352968737397316
touchmoment_vjepa2,TouchMoment,facebook/vjepa2-vitl-fpc64-256,leace_oas,10,5,0.5813025400791669,0.021024577954018207,0.5494990552042598,0.6187080306443483,0.005736301822371036,0.5743290395864298,0.5879330575858718,0.0034586173854463465


==> anc/artifact_v14_arxiv/results/revision_v5/crossfit_variability/summary.json <==
{
  "analyses": 4,
  "methods": [
    "intact",
    "mp_sal",
    "leace_oas"
  ],
  "bootstrap_replicates": 2000,
  "uncertainty": "Resample five split seeds and official-test groups; both A/B swaps are retained within each sampled seed.",
  "rows": [
    {
      "analysis": "100doh_dinov2",
      "dataset": "100DOH",
      "model_id": "facebook/dinov2-base",
      "method": "intact",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.8425699999999999,
      "fold_test_auroc_sd": 0.02115314791388429,
      "fold_test_auroc_min": 0.8016,
      "fold_test_auroc_max": 0.875,
      "split_seed_mean_auroc_sd": 0.007484200024050662,
      "hierarchical_auroc_lower": 0.7894352216852217,
      "hierarchical_auroc_upper": 0.8917871646464036,
      "hierarchical_auroc_bootstrap_sd": 0.026289450312962107
    },
    {
      "analysis": "100doh_dinov2",
      "dataset": "100DOH",
      "model_id": "facebook/dinov2-base",
      "method": "mp_sal",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.70366,
      "fold_test_auroc_sd": 0.04133605367392168,
      "fold_test_auroc_min": 0.6253,
      "fold_test_auroc_max": 0.7403,
      "split_seed_mean_auroc_sd": 0.016258474713207308,
      "hierarchical_auroc_lower": 0.6632491087682039,
      "hierarchical_auroc_upper": 0.7445141484627832,
      "hierarchical_auroc_bootstrap_sd": 0.020493528881797844
    },
    {
      "analysis": "100doh_dinov2",
      "dataset": "100DOH",
      "model_id": "facebook/dinov2-base",
      "method": "leace_oas",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.70683,
      "fold_test_auroc_sd": 0.03889010299692084,
      "fold_test_auroc_min": 0.6314,
      "fold_test_auroc_max": 0.7411,
      "split_seed_mean_auroc_sd": 0.01627177771480428,
      "hierarchical_auroc_lower": 0.664007281720032,
      "hierarchical_auroc_upper": 0.7491752546891691,
      "hierarchical_auroc_bootstrap_sd": 0.02143417874949383
    },
    {
      "analysis": "100doh_vjepa2",
      "dataset": "100DOH",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "method": "intact",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.85244,
      "fold_test_auroc_sd": 0.013517248240673834,
      "fold_test_auroc_min": 0.8318,
      "fold_test_auroc_max": 0.8753,
      "split_seed_mean_auroc_sd": 0.0025761890458582183,
      "hierarchical_auroc_lower": 0.8040759436958733,
      "hierarchical_auroc_upper": 0.8963091862098483,
      "hierarchical_auroc_bootstrap_sd": 0.023022164561930854
    },
    {
      "analysis": "100doh_vjepa2",
      "dataset": "100DOH",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "method": "mp_sal",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.7089399999999999,
      "fold_test_auroc_sd": 0.03135156207343496,
      "fold_test_auroc_min": 0.6615,
      "fold_test_auroc_max": 0.7703,
      "split_seed_mean_auroc_sd": 0.005692473100507359,
      "hierarchical_auroc_lower": 0.6747100716803712,
      "hierarchical_auroc_upper": 0.7433740387006252,
      "hierarchical_auroc_bootstrap_sd": 0.017602132246407966
    },
    {
      "analysis": "100doh_vjepa2",
      "dataset": "100DOH",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "method": "leace_oas",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.70962,
      "fold_test_auroc_sd": 0.031952040449537616,
      "fold_test_auroc_min": 0.6633,
      "fold_test_auroc_max": 0.7676,
      "split_seed_mean_auroc_sd": 0.0050103143613948655,
      "hierarchical_auroc_lower": 0.6738716755319148,
      "hierarchical_auroc_upper": 0.7471562337651505,
      "hierarchical_auroc_bootstrap_sd": 0.018890611751421683
    },
    {
      "analysis": "touchmoment_dinov2",
      "dataset": "TouchMoment",
      "model_id": "facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415",
      "method": "intact",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.7550133895831194,
      "fold_test_auroc_sd": 0.004692187088658333,
      "fold_test_auroc_min": 0.7467816028800145,
      "fold_test_auroc_max": 0.7614778946463168,
      "split_seed_mean_auroc_sd": 0.0015672831763207619,
      "hierarchical_auroc_lower": 0.7409237872891542,
      "hierarchical_auroc_upper": 0.7695617370969023,
      "hierarchical_auroc_bootstrap_sd": 0.007348844134641317
    },
    {
      "analysis": "touchmoment_dinov2",
      "dataset": "TouchMoment",
      "model_id": "facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415",
      "method": "mp_sal",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.5531297702629422,
      "fold_test_auroc_sd": 0.018331069270637414,
      "fold_test_auroc_min": 0.5199607509633094,
      "fold_test_auroc_max": 0.5859310239388068,
      "split_seed_mean_auroc_sd": 0.0018662970743557764,
      "hierarchical_auroc_lower": 0.5486935055662937,
      "hierarchical_auroc_upper": 0.5577427046471838,
      "hierarchical_auroc_bootstrap_sd": 0.0023405997057327228
    },
    {
      "analysis": "touchmoment_dinov2",
      "dataset": "TouchMoment",
      "model_id": "facebook/dinov2-base@f9e44c814b77203eaa57a6bdbbd535f21ede1415",
      "method": "leace_oas",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.5522773041191184,
      "fold_test_auroc_sd": 0.01812643827428094,
      "fold_test_auroc_min": 0.5189699695897604,
      "fold_test_auroc_max": 0.5843561652998382,
      "split_seed_mean_auroc_sd": 0.001795964396281616,
      "hierarchical_auroc_lower": 0.547799039781924,
      "hierarchical_auroc_upper": 0.5570443173675236,
      "hierarchical_auroc_bootstrap_sd": 0.002368095069567197
    },
    {
      "analysis": "touchmoment_vjepa2",
      "dataset": "TouchMoment",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "method": "intact",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.8633346392456922,
      "fold_test_auroc_sd": 0.002504104221977618,
      "fold_test_auroc_min": 0.8599821074081063,
      "fold_test_auroc_max": 0.8678498312267534,
      "split_seed_mean_auroc_sd": 0.0009754972348500488,
      "hierarchical_auroc_lower": 0.8508133269916502,
      "hierarchical_auroc_upper": 0.8759022635972333,
      "hierarchical_auroc_bootstrap_sd": 0.00648482663222782
    },
    {
      "analysis": "touchmoment_vjepa2",
      "dataset": "TouchMoment",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "method": "mp_sal",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.5810008265469687,
      "fold_test_auroc_sd": 0.020937533934700672,
      "fold_test_auroc_min": 0.5492159748118173,
      "fold_test_auroc_max": 0.6184362973562442,
      "split_seed_mean_auroc_sd": 0.005707696826310711,
      "hierarchical_auroc_lower": 0.5744138755519274,
      "hierarchical_auroc_upper": 0.5873598725274648,
      "hierarchical_auroc_bootstrap_sd": 0.003352968737397316
    },
    {
      "analysis": "touchmoment_vjepa2",
      "dataset": "TouchMoment",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "method": "leace_oas",
      "folds": 10,
      "split_seeds": 5,
      "mean_fold_test_auroc": 0.5813025400791669,
      "fold_test_auroc_sd": 0.021024577954018207,
      "fold_test_auroc_min": 0.5494990552042598,
      "fold_test_auroc_max": 0.6187080306443483,
      "split_seed_mean_auroc_sd": 0.005736301822371036,
      "hierarchical_auroc_lower": 0.5743290395864298,
      "hierarchical_auroc_upper": 0.5879330575858718,
      "hierarchical_auroc_bootstrap_sd": 0.0034586173854463465
    }
  ]
}


==> anc/artifact_v14_arxiv/results/revision_v5/iterative_rank_diagnostics/iterative_rank_diagnostics.csv <==
analysis,method,iteration_count,direction_matrix_rank,cumulative_edit_rank,direction_gram_max_abs_error,rank_identity
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,1,1,1,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,3,3,3,7.762887554996212e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,4,4,4,7.762887554996212e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,5,5,5,7.762887554996212e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,6,6,6,8.161873954470877e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,7,7,7,8.161873954470877e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,8,8,8,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,9,9,9,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,10,10,10,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,11,11,11,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,12,12,12,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,13,13,13,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,14,14,14,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,15,15,15,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,16,16,16,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,17,17,17,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,18,18,18,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,19,19,19,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,20,20,20,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,21,21,21,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,22,22,22,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,23,23,23,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,24,24,24,1.887379141862766e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,25,25,25,1.887379141862766e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,26,26,26,1.887379141862766e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,27,27,27,1.887379141862766e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,28,28,28,1.887379141862766e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,29,29,29,1.887379141862766e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,empirical_floor_0.0001,30,30,30,1.887379141862766e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,1,1,1,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,2,2,2,1.1275702593849246e-17,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,3,3,3,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,4,4,4,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,5,5,5,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,6,6,6,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,7,7,7,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,8,8,8,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,9,9,9,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,10,10,10,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,11,11,11,1.2212453270876722e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,12,12,12,1.2212453270876722e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,13,13,13,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,14,14,14,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,15,15,15,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,16,16,16,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,17,17,17,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,18,18,18,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,19,19,19,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,20,20,20,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,21,21,21,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,22,22,22,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,23,23,23,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,24,24,24,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,25,25,25,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,26,26,26,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,27,27,27,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,28,28,28,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,29,29,29,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,euclidean,30,30,30,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,1,1,1,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,2,2,2,4.9439619065339e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,3,3,3,7.78023478975598e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,4,4,4,7.91033905045424e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,5,5,5,7.91033905045424e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,6,6,6,7.91033905045424e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,7,7,7,7.91033905045424e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,8,8,8,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,9,9,9,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,10,10,10,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,11,11,11,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,12,12,12,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,13,13,13,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,14,14,14,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,15,15,15,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,16,16,16,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,17,17,17,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,18,18,18,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,19,19,19,2.220446049250313e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,1,1,1,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,3,3,3,6.583275591331983e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,4,4,4,8.753848340647963e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,5,5,5,8.933825901280557e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,6,6,6,8.933825901280557e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,7,7,7,8.933825901280557e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,8,8,8,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,9,9,9,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,10,10,10,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,11,11,11,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,12,12,12,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,13,13,13,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,14,14,14,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,15,15,15,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,16,16,16,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,17,17,17,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,18,18,18,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,19,19,19,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,20,20,20,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,21,21,21,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,22,22,22,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,23,23,23,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,24,24,24,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_dinov2,oas_floor_0.0001,25,25,25,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,1,1,1,3.3306690738754696e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,2,2,2,7.862634154864878e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,3,3,3,1.3357370765021415e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,4,4,4,1.3400738851920835e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,5,5,5,1.3400738851920835e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,6,6,6,1.3400738851920835e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,7,7,7,1.3400738851920835e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,8,8,8,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,9,9,9,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,10,10,10,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,11,11,11,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,12,12,12,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,13,13,13,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,14,14,14,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,15,15,15,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,16,16,16,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,17,17,17,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,18,18,18,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,19,19,19,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,20,20,20,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,21,21,21,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,22,22,22,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,23,23,23,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,24,24,24,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,25,25,25,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,26,26,26,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,27,27,27,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,28,28,28,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,29,29,29,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,30,30,30,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,31,31,31,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,32,32,32,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,33,33,33,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,34,34,34,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,35,35,35,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,36,36,36,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,37,37,37,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,38,38,38,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,39,39,39,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,40,40,40,1.9984014443252818e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,1,1,1,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,2,2,2,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,3,3,3,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,4,4,4,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,5,5,5,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,6,6,6,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,7,7,7,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,8,8,8,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,9,9,9,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,10,10,10,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,11,11,11,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,12,12,12,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,13,13,13,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,14,14,14,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,15,15,15,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,16,16,16,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,17,17,17,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,18,18,18,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,19,19,19,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,20,20,20,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,21,21,21,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,22,22,22,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,23,23,23,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,24,24,24,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,25,25,25,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,26,26,26,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,27,27,27,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,28,28,28,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,29,29,29,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,30,30,30,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,31,31,31,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,32,32,32,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,33,33,33,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,34,34,34,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,35,35,35,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,36,36,36,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,37,37,37,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,38,38,38,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,39,39,39,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,40,40,40,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,41,41,41,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,42,42,42,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,43,43,43,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,44,44,44,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,45,45,45,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,46,46,46,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,47,47,47,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,48,48,48,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,49,49,49,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,euclidean,50,50,50,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,1,1,1,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,2,2,2,1.942890293094024e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,3,3,3,2.198762005800603e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,4,4,4,3.9193908535350985e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,5,5,5,3.9193908535350985e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,6,6,6,3.9193908535350985e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,7,7,7,3.9193908535350985e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,8,8,8,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,9,9,9,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,10,10,10,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,11,11,11,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,12,12,12,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,13,13,13,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,14,14,14,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,15,15,15,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,16,16,16,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,17,17,17,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,18,18,18,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,19,19,19,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,20,20,20,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,21,21,21,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,22,22,22,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,23,23,23,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,24,24,24,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,25,25,25,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,26,26,26,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,27,27,27,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,28,28,28,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,29,29,29,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,30,30,30,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,31,31,31,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,32,32,32,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,33,33,33,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,34,34,34,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,35,35,35,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,36,36,36,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,37,37,37,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,38,38,38,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,39,39,39,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,1,1,1,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,2,2,2,4.675079767757495e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,3,3,3,4.675079767757495e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,4,4,4,4.683753385137379e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,5,5,5,4.683753385137379e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,6,6,6,4.683753385137379e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,7,7,7,4.683753385137379e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,8,8,8,1.2212453270876722e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,9,9,9,1.2212453270876722e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,10,10,10,1.2212453270876722e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,11,11,11,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,12,12,12,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,13,13,13,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,14,14,14,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,15,15,15,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,16,16,16,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,17,17,17,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,18,18,18,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,19,19,19,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,20,20,20,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,21,21,21,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,22,22,22,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,23,23,23,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,24,24,24,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,25,25,25,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,26,26,26,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,27,27,27,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,28,28,28,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,29,29,29,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,30,30,30,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,31,31,31,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,32,32,32,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,33,33,33,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,34,34,34,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,35,35,35,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,36,36,36,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/100doh_vjepa2,oas_floor_0.0001,37,37,37,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,1,1,1,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,2,2,2,3.402226417259513e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,3,3,3,3.9898639947466563e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,4,4,4,4.0939474033052647e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,5,5,5,4.0939474033052647e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,6,6,6,4.0939474033052647e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,7,7,7,4.0939474033052647e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,8,8,8,8.881784197001252e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,9,9,9,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,10,10,10,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,11,11,11,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,12,12,12,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,13,13,13,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,14,14,14,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,15,15,15,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,16,16,16,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,17,17,17,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,18,18,18,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,19,19,19,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,20,20,20,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,1,1,1,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,3,3,3,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,4,4,4,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,5,5,5,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,6,6,6,3.3306690738754696e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,7,7,7,3.3306690738754696e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,8,8,8,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,9,9,9,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,10,10,10,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,11,11,11,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,12,12,12,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,13,13,13,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,14,14,14,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,15,15,15,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,16,16,16,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,17,17,17,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,18,18,18,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,19,19,19,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,euclidean,20,20,20,1.4432899320127035e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,1,1,1,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,3,3,3,4.111294638065033e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,4,4,4,6.401129626354418e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,5,5,5,6.401129626354418e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,6,6,6,6.401129626354418e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,7,7,7,6.401129626354418e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,8,8,8,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,9,9,9,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,10,10,10,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,11,11,11,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,12,12,12,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,13,13,13,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,14,14,14,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,15,15,15,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,16,16,16,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,17,17,17,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,18,18,18,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,19,19,19,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,20,20,20,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,1,1,1,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,3,3,3,2.42861286636753e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,4,4,4,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,5,5,5,5.854691731421724e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,6,6,6,5.854691731421724e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,7,7,7,5.854691731421724e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,8,8,8,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,9,9,9,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,10,10,10,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,11,11,11,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,12,12,12,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,13,13,13,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,14,14,14,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,15,15,15,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,16,16,16,1.215596352741212e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,17,17,17,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,18,18,18,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,19,19,19,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,20,20,20,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,1,1,1,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,2,2,2,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,3,3,3,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,4,4,4,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,5,5,5,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,6,6,6,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,7,7,7,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,8,8,8,6.661338147750939e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,9,9,9,8.881784197001252e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,10,10,10,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,11,11,11,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,12,12,12,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,13,13,13,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,14,14,14,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,15,15,15,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,16,16,16,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,17,17,17,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,18,18,18,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,19,19,19,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,20,20,20,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,1,1,1,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,3,3,3,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,4,4,4,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,5,5,5,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,6,6,6,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,7,7,7,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,8,8,8,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,9,9,9,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,10,10,10,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,11,11,11,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,12,12,12,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,13,13,13,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,14,14,14,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,15,15,15,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,16,16,16,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,17,17,17,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,18,18,18,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,19,19,19,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,euclidean,20,20,20,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,1,1,1,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,3,3,3,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,4,4,4,2.0990154059319366e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,5,5,5,2.0990154059319366e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,6,6,6,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,7,7,7,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,8,8,8,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,9,9,9,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,10,10,10,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,11,11,11,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,12,12,12,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,13,13,13,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,14,14,14,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,15,15,15,1.3322676295501878e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,16,16,16,2.1094237467877974e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,17,17,17,2.1094237467877974e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,18,18,18,2.1094237467877974e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,19,19,19,2.1094237467877974e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,20,20,20,2.1094237467877974e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,1,1,1,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,3,3,3,3.3306690738754696e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,4,4,4,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,5,5,5,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,6,6,6,3.3306690738754696e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,7,7,7,3.3306690738754696e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,8,8,8,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,9,9,9,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,10,10,10,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,11,11,11,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,12,12,12,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,13,13,13,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,14,14,14,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,15,15,15,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,16,16,16,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,17,17,17,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,18,18,18,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,19,19,19,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,20,20,20,2.340220482617081e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,1,1,1,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,3,3,3,4.102621020685149e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,4,4,4,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,5,5,5,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,6,6,6,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,7,7,7,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,8,8,8,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,9,9,9,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,10,10,10,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,11,11,11,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,12,12,12,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,13,13,13,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,14,14,14,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,15,15,15,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,16,16,16,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,17,17,17,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,18,18,18,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,19,19,19,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,empirical_floor_0.0001,20,20,20,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,1,1,1,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,2,2,2,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,3,3,3,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,4,4,4,1.1102230246251565e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,5,5,5,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,6,6,6,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,7,7,7,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,8,8,8,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,9,9,9,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,10,10,10,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,11,11,11,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,12,12,12,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,13,13,13,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,14,14,14,1.5543122344752192e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,15,15,15,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,16,16,16,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,17,17,17,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,18,18,18,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,19,19,19,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,euclidean,20,20,20,1.6653345369377348e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,1,1,1,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,2,2,2,2.220446049250313e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,3,3,3,2.3158558404290375e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,4,4,4,2.931682674400804e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,5,5,5,3.458604930228759e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,6,6,6,3.992913313356772e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,7,7,7,3.992913313356772e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,8,8,8,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,9,9,9,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,10,10,10,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,11,11,11,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,12,12,12,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,13,13,13,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,14,14,14,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,15,15,15,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,16,16,16,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,17,17,17,1.7763568394002505e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,0,0,0,0.0,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,1,1,1,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,2,2,2,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,3,3,3,4.440892098500626e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,4,4,4,3.0097452308197603e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,5,5,5,3.0097452308197603e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,6,6,6,4.582922583096227e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,7,7,7,4.582922583096227e-16,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,8,8,8,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,9,9,9,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,10,10,10,1.1102230246251565e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,11,11,11,1.2481903716662926e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,12,12,12,1.2481903716662926e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,13,13,13,1.4542119623497637e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,14,14,14,1.4542119623497637e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,15,15,15,1.4542119623497637e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,16,16,16,1.4542119623497637e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,17,17,17,1.4542119623497637e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,18,18,18,1.4542119623497637e-15,rank(I-W(I-UU^T)W^-1)=rank(U)
full_100doh/affine_erasure,oas_floor_0.0001,19,19,19,1.4542119623497637e-15,rank(I-W(I-UU^T)W^-1)=rank(U)


==> anc/artifact_v14_arxiv/results/revision_v5/iterative_rank_diagnostics/summary.json <==
{
  "archives": 5,
  "rows": 526,
  "all_iteration_counts_equal_cumulative_rank": true,
  "maximum_direction_gram_error": 2.340220482617081e-15,
  "algorithm": {
    "metric_map": "fit once on intact official-training features",
    "eigenvalue_floor": "applied once when fitting the intact metric map",
    "successive_directions": "orthogonalized in the fixed whitened coordinates",
    "edited_covariance": "never recomputed"
  }
}


==> anc/artifact_v14_arxiv/results/revision_v5/metric_matched_controls_val/100doh_vjepa2/metric_matched_controls.csv <==
metric,method,draw,erased_dimensions,evaluation_split,evaluation_auroc,evaluation_auprc,evaluation_balanced_accuracy,val_auroc,val_auprc,val_balanced_accuracy,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio
euclidean,learned,0,1,val,0.8318,0.8491767042121621,0.78,0.8318,0.8491767042121621,0.78,2.7685352956161533,0.0027036477496251497,0.9972963522503748
euclidean,learned,0,2,val,0.7804,0.7977738920675334,0.735,0.7804,0.7977738920675334,0.735,7.400471301307927,0.007227022755183522,0.9927729772448166
euclidean,learned,0,5,val,0.6614,0.685875765830995,0.62,0.6614,0.685875765830995,0.62,25.4591144594329,0.02486241646428994,0.9751375835357101
euclidean,learned,0,10,val,0.5987,0.6147296230645117,0.545,0.5987,0.6147296230645117,0.545,48.50580673481971,0.04736895188947237,0.9526310481105276
euclidean,learned,0,20,val,0.5167,0.5225986185979739,0.535,0.5167,0.5225986185979739,0.535,87.43240827749854,0.08538321120849467,0.9146167887915052
euclidean,top_pca,0,1,val,0.8791,0.8820192925751131,0.77,0.8791,0.8820192925751131,0.77,231.03242633177632,0.2256176038396253,0.7743823961603747
euclidean,top_pca,0,2,val,0.818,0.8183060478185934,0.74,0.818,0.8183060478185934,0.74,275.84258775073755,0.26937752710032964,0.7306224728996706
euclidean,top_pca,0,5,val,0.7897,0.781099998734929,0.71,0.7897,0.781099998734929,0.71,352.3546395893981,0.3440963277240216,0.6559036722759786
euclidean,top_pca,0,10,val,0.7923,0.7859235387610503,0.74,0.7923,0.7859235387610503,0.74,430.94638439358937,0.4208460785093646,0.5791539214906354
euclidean,top_pca,0,20,val,0.7762,0.7680626358304511,0.7050000000000001,0.7762,0.7680626358304511,0.7050000000000001,527.5786396118945,0.5152135152459907,0.4847864847540093
euclidean,gaussian_random,0,1,val,0.8856,0.8866315108762591,0.7949999999999999,0.8856,0.8866315108762591,0.7949999999999999,0.6406374245967486,0.0006256224849577623,0.9993743775150421
euclidean,gaussian_random,0,2,val,0.886,0.8865278240666894,0.79,0.886,0.8865278240666894,0.79,1.6158881823166098,0.0015780158030435643,0.9984219841969564
euclidean,gaussian_random,0,5,val,0.885,0.885880688443396,0.79,0.885,0.885880688443396,0.79,4.153091155228839,0.0040557530812781635,0.9959442469187217
euclidean,gaussian_random,0,10,val,0.8851,0.8849950620667522,0.79,0.8851,0.8849950620667522,0.79,9.10096969148206,0.00888766571433795,0.9911123342856619
euclidean,gaussian_random,0,20,val,0.8813,0.8821436797070596,0.7849999999999999,0.8813,0.8821436797070596,0.7849999999999999,19.209343411115697,0.018759124424917673,0.9812408755750823
euclidean,gaussian_random,1,1,val,0.8851,0.8860747666012414,0.7949999999999999,0.8851,0.8860747666012414,0.7949999999999999,0.7754092975059436,0.000757235642095648,0.9992427643579043
euclidean,gaussian_random,1,2,val,0.8851,0.8860747666012414,0.7949999999999999,0.8851,0.8860747666012414,0.7949999999999999,1.3901532877617282,0.0013575715700798127,0.9986424284299201
euclidean,gaussian_random,1,5,val,0.8851,0.8864800585189858,0.7949999999999999,0.8851,0.8864800585189858,0.7949999999999999,4.291911686452602,0.004191320006301369,0.9958086799936987
euclidean,gaussian_random,1,10,val,0.8844,0.8845618232206752,0.7949999999999999,0.8844,0.8845618232206752,0.7949999999999999,9.125184691490013,0.008911313175283216,0.9910886868247166
euclidean,gaussian_random,1,20,val,0.8839,0.8847555677723589,0.8,0.8839,0.8847555677723589,0.8,18.369153107764987,0.017938626081801745,0.9820613739181983
euclidean,gaussian_random,2,1,val,0.886,0.886905255809602,0.7949999999999999,0.886,0.886905255809602,0.7949999999999999,0.8661980748334764,0.0008458965574545668,0.9991541034425454
euclidean,gaussian_random,2,2,val,0.886,0.8869329846052072,0.7949999999999999,0.886,0.8869329846052072,0.7949999999999999,1.8674819151969928,0.0018237128078095633,0.9981762871921904
euclidean,gaussian_random,2,5,val,0.8861,0.8864233071759791,0.7949999999999999,0.8861,0.8864233071759791,0.7949999999999999,4.836890338656603,0.0047235257213443385,0.9952764742786556
euclidean,gaussian_random,2,10,val,0.8844,0.8855509441555263,0.8,0.8844,0.8855509441555263,0.8,11.553063662002883,0.01128228873242469,0.9887177112675752
euclidean,gaussian_random,2,20,val,0.8847,0.8860389835729587,0.8,0.8847,0.8860389835729587,0.8,21.60781839962171,0.021101385155880576,0.9788986148441193
euclidean,gaussian_random,3,1,val,0.8857,0.8865599171014238,0.7949999999999999,0.8857,0.8865599171014238,0.7949999999999999,1.4390523260669226,0.001405324537174729,0.9985946754628253
euclidean,gaussian_random,3,2,val,0.8857,0.8865757311369995,0.7949999999999999,0.8857,0.8865757311369995,0.7949999999999999,2.545510895960056,0.0024858504843359923,0.9975141495156641
euclidean,gaussian_random,3,5,val,0.8854,0.8860860260334907,0.8049999999999999,0.8854,0.8860860260334907,0.8049999999999999,5.27772048152644,0.005154023907740664,0.9948459760922593
euclidean,gaussian_random,3,10,val,0.8844,0.8856244408132983,0.8,0.8844,0.8856244408132983,0.8,10.287262029580543,0.010046154325762249,0.9899538456742377
euclidean,gaussian_random,3,20,val,0.8811,0.883314380856542,0.8,0.8811,0.883314380856542,0.8,20.84604489157269,0.020357465714426454,0.9796425342855736
euclidean,gaussian_random,4,1,val,0.8843,0.8852029271059749,0.7949999999999999,0.8843,0.8852029271059749,0.7949999999999999,0.6940986971699775,0.0006778307589550562,0.999322169241045
euclidean,gaussian_random,4,2,val,0.8843,0.8853425565747838,0.7949999999999999,0.8843,0.8853425565747838,0.7949999999999999,1.5242241687308598,0.0014885001647762302,0.9985114998352238
euclidean,gaussian_random,4,5,val,0.8848,0.8856396641150285,0.7949999999999999,0.8848,0.8856396641150285,0.7949999999999999,4.104864803058608,0.004008657034236922,0.995991342965763
euclidean,gaussian_random,4,10,val,0.885,0.8861215143824951,0.7949999999999999,0.885,0.8861215143824951,0.7949999999999999,8.86433283592052,0.008656575035078632,0.9913434249649213
euclidean,gaussian_random,4,20,val,0.8824,0.8829929364496609,0.7949999999999999,0.8824,0.8829929364496609,0.7949999999999999,20.328412838647395,0.019851965662741597,0.9801480343372585
euclidean,gaussian_random,5,1,val,0.8857,0.8860125897710694,0.7949999999999999,0.8857,0.8860125897710694,0.7949999999999999,0.7417087792168634,0.0007243249797039682,0.999275675020296
euclidean,gaussian_random,5,2,val,0.8859,0.8865047252382896,0.7949999999999999,0.8859,0.8865047252382896,0.7949999999999999,2.5050484093778853,0.002446336337283091,0.9975536636627169
euclidean,gaussian_random,5,5,val,0.8851,0.8858147695538183,0.8,0.8851,0.8858147695538183,0.8,5.251063708776042,0.005127991903101603,0.9948720080968986
euclidean,gaussian_random,5,10,val,0.8841,0.885300684985571,0.7949999999999999,0.8841,0.885300684985571,0.7949999999999999,9.900997162746656,0.00966894254174478,0.9903310574582551
euclidean,gaussian_random,5,20,val,0.8798,0.8821306000104732,0.7949999999999999,0.8798,0.8821306000104732,0.7949999999999999,20.804019750256288,0.020316425537359656,0.9796835744626403
euclidean,gaussian_random,6,1,val,0.8857,0.8866078054169841,0.7949999999999999,0.8857,0.8866078054169841,0.7949999999999999,1.129311466335531,0.001102843228843292,0.9988971567711568
euclidean,gaussian_random,6,2,val,0.8858,0.8866538858516388,0.79,0.8858,0.8866538858516388,0.79,1.9541072280968173,0.001908307839938298,0.9980916921600615
euclidean,gaussian_random,6,5,val,0.8861,0.8862906215148197,0.7949999999999999,0.8861,0.8862906215148197,0.7949999999999999,4.8758996323341,0.00476162073470127,0.9952383792652987
euclidean,gaussian_random,6,10,val,0.8851,0.8857801656264769,0.7849999999999999,0.8851,0.8857801656264769,0.7849999999999999,9.34914192280821,0.009130021408992392,0.9908699785910077
euclidean,gaussian_random,6,20,val,0.8857,0.8866351515001474,0.79,0.8857,0.8866351515001474,0.79,20.970710584347593,0.020479209555026946,0.9795207904449731
euclidean,gaussian_random,7,1,val,0.8857,0.8866422162583162,0.7949999999999999,0.8857,0.8866422162583162,0.7949999999999999,0.8400551378557454,0.0008203663455622513,0.9991796336544378
euclidean,gaussian_random,7,2,val,0.8851,0.886156066722738,0.8,0.8851,0.886156066722738,0.8,1.7897166772814648,0.0017477701926576804,0.9982522298073423
euclidean,gaussian_random,7,5,val,0.8854,0.8861447514590052,0.8,0.8854,0.8861447514590052,0.8,4.537309562990514,0.004430966370107924,0.995569033629892
euclidean,gaussian_random,7,10,val,0.8837,0.884374363770528,0.8,0.8837,0.884374363770528,0.8,9.884286979292193,0.009652624003215033,0.9903473759967849
euclidean,gaussian_random,7,20,val,0.8834,0.8845202995117887,0.8049999999999999,0.8834,0.8845202995117887,0.8049999999999999,20.9590845467585,0.020467856002693848,0.9795321439973061
euclidean,gaussian_random,8,1,val,0.8857,0.8863600008438243,0.7949999999999999,0.8857,0.8863600008438243,0.7949999999999999,1.1856901769385735,0.0011579005634165757,0.9988420994365833
euclidean,gaussian_random,8,2,val,0.8858,0.8864132046374861,0.7949999999999999,0.8858,0.8864132046374861,0.7949999999999999,1.8760104622973341,0.0018320414670872404,0.9981679585329126
euclidean,gaussian_random,8,5,val,0.8859,0.8866098065258111,0.7949999999999999,0.8859,0.8866098065258111,0.7949999999999999,5.877880871294562,0.005740118038373596,0.9942598819616264
euclidean,gaussian_random,8,10,val,0.8852,0.8859338370899498,0.7949999999999999,0.8852,0.8859338370899498,0.7949999999999999,11.075489868013742,0.01081590807423217,0.9891840919257677
euclidean,gaussian_random,8,20,val,0.8841,0.8848269715695577,0.79,0.8841,0.8848269715695577,0.79,19.548813031896056,0.019090637726460993,0.980909362273539
euclidean,gaussian_random,9,1,val,0.8857,0.8866623771821864,0.7949999999999999,0.8857,0.8866623771821864,0.7949999999999999,1.2090309600573492,0.001180694296931005,0.9988193057030691
euclidean,gaussian_random,9,2,val,0.8857,0.886649675570121,0.8,0.8857,0.886649675570121,0.8,2.0161478731865548,0.001968894407408745,0.9980311055925912
euclidean,gaussian_random,9,5,val,0.8871,0.8876498534100392,0.8,0.8871,0.8876498534100392,0.8,4.210273651114076,0.00411159536241609,0.9958884046375839
euclidean,gaussian_random,9,10,val,0.8876,0.8875995238611555,0.8,0.8876,0.8875995238611555,0.8,8.911976758509363,0.0087031023032318,0.9912968976967682
euclidean,gaussian_random,9,20,val,0.887,0.8866291822235094,0.8,0.887,0.8866291822235094,0.8,19.406131781042227,0.01895130056742405,0.981048699432576
euclidean,gaussian_random,10,1,val,0.8857,0.8868134619030206,0.7949999999999999,0.8857,0.8868134619030206,0.7949999999999999,0.8067206191734939,0.0007878131046616151,0.9992121868953384
euclidean,gaussian_random,10,2,val,0.8859,0.886910047991507,0.7949999999999999,0.8859,0.886910047991507,0.7949999999999999,1.4867032971380558,0.0014518586886113826,0.9985481413113887
euclidean,gaussian_random,10,5,val,0.8861,0.8870728732341979,0.7949999999999999,0.8861,0.8870728732341979,0.7949999999999999,5.165819094513156,0.005044745209485504,0.9949552547905145
euclidean,gaussian_random,10,10,val,0.8847,0.8850400831835186,0.79,0.8847,0.8850400831835186,0.79,10.175368586995322,0.00993688338573762,0.9900631166142623
euclidean,gaussian_random,10,20,val,0.8854,0.8858379098614306,0.79,0.8854,0.8858379098614306,0.79,20.54194681065022,0.020060494932275606,0.9799395050677243
euclidean,gaussian_random,11,1,val,0.8858,0.8867625673532802,0.7949999999999999,0.8858,0.8867625673532802,0.7949999999999999,0.9643723478540356,0.0009417698709512066,0.9990582301290487
euclidean,gaussian_random,11,2,val,0.8857,0.8866652227601357,0.7949999999999999,0.8857,0.8866652227601357,0.7949999999999999,1.7962564316757033,0.001754156671558304,0.9982458433284417
euclidean,gaussian_random,11,5,val,0.8846,0.8851907061052663,0.7949999999999999,0.8846,0.8851907061052663,0.7949999999999999,4.232845030627934,0.004133637725222592,0.9958663622747775
euclidean,gaussian_random,11,10,val,0.8847,0.8858351725931639,0.7949999999999999,0.8847,0.8858351725931639,0.7949999999999999,8.329204083040677,0.008133988362344411,0.9918660116376556
euclidean,gaussian_random,11,20,val,0.8855,0.88653712726942,0.7949999999999999,0.8855,0.88653712726942,0.7949999999999999,17.022800366301734,0.016623828482716537,0.9833761715172834
euclidean,gaussian_random,12,1,val,0.8858,0.8866889770644414,0.7949999999999999,0.8858,0.8866889770644414,0.7949999999999999,1.3842319247582955,0.001351788989021773,0.9986482110109782
euclidean,gaussian_random,12,2,val,0.8863,0.8868834331090288,0.8,0.8863,0.8868834331090288,0.8,2.5109403606525045,0.0024520901959497114,0.9975479098040503
euclidean,gaussian_random,12,5,val,0.8862,0.8868803555992784,0.79,0.8862,0.8868803555992784,0.79,5.438561900914103,0.005311095606361429,0.9946889043936387
euclidean,gaussian_random,12,10,val,0.885,0.8860945853819471,0.7849999999999999,0.885,0.8860945853819471,0.7849999999999999,10.799955004443483,0.010546831059026839,0.9894531689409731
euclidean,gaussian_random,12,20,val,0.8857,0.8865714375785603,0.7949999999999999,0.8857,0.8865714375785603,0.7949999999999999,19.555642166939222,0.019097306803651584,0.9809026931963484
euclidean,gaussian_random,13,1,val,0.8855,0.8865290308542506,0.79,0.8855,0.8865290308542506,0.79,0.7800689220597485,0.0007617860566989732,0.999238213943301
euclidean,gaussian_random,13,2,val,0.8856,0.8867094230111133,0.79,0.8856,0.8867094230111133,0.79,1.8448970791568018,0.0018016573038640642,0.9981983426961359
euclidean,gaussian_random,13,5,val,0.8849,0.8859646187835953,0.79,0.8849,0.8859646187835953,0.79,4.548211950595957,0.004441613233003864,0.995558386766996
euclidean,gaussian_random,13,10,val,0.8836,0.8845773726299235,0.7949999999999999,0.8836,0.8845773726299235,0.7949999999999999,10.525347133723448,0.010278659310276805,0.9897213406897231
euclidean,gaussian_random,13,20,val,0.8834,0.8859180534144043,0.7949999999999999,0.8834,0.8859180534144043,0.7949999999999999,21.745661078216695,0.02123599714669599,0.978764002853304
euclidean,gaussian_random,14,1,val,0.8856,0.8867103052857335,0.7949999999999999,0.8856,0.8867103052857335,0.7949999999999999,1.0315630378278369,0.001007385779128747,0.9989926142208714
euclidean,gaussian_random,14,2,val,0.8855,0.8866178064108208,0.7949999999999999,0.8855,0.8866178064108208,0.7949999999999999,1.9431040031412221,0.0018975625030675997,0.9981024374969324
euclidean,gaussian_random,14,5,val,0.886,0.8866042279631852,0.8,0.886,0.8866042279631852,0.8,4.135813030570398,0.004038879912666405,0.9959611200873336
euclidean,gaussian_random,14,10,val,0.8876,0.8881661211541281,0.7949999999999999,0.8876,0.8881661211541281,0.7949999999999999,9.62714297177783,0.009401506808376788,0.9905984931916231
euclidean,gaussian_random,14,20,val,0.887,0.8875088091923167,0.7949999999999999,0.887,0.8875088091923167,0.7949999999999999,18.477053148362078,0.01804399721519734,0.9819560027848027
euclidean,gaussian_random,15,1,val,0.8856,0.8867330250297378,0.7949999999999999,0.8856,0.8867330250297378,0.7949999999999999,0.9176188932436452,0.0008961122004332473,0.9991038877995666
euclidean,gaussian_random,15,2,val,0.8857,0.8869333838767189,0.7949999999999999,0.8857,0.8869333838767189,0.7949999999999999,1.7513324713129699,0.0017102856165165721,0.9982897143834835
euclidean,gaussian_random,15,5,val,0.8863,0.887414695901617,0.7949999999999999,0.8863,0.887414695901617,0.7949999999999999,5.341962006276198,0.0052167597717540995,0.9947832402282458
euclidean,gaussian_random,15,10,val,0.8858,0.8864830610684773,0.8,0.8858,0.8864830610684773,0.8,11.104534988762216,0.010844272449963102,0.9891557275500369
euclidean,gaussian_random,15,20,val,0.8852,0.8870451279921884,0.7949999999999999,0.8852,0.8870451279921884,0.7949999999999999,20.181154952849653,0.01970815913364224,0.9802918408663578
euclidean,gaussian_random,16,1,val,0.886,0.8873583186849358,0.7949999999999999,0.886,0.8873583186849358,0.7949999999999999,1.3292492837977468,0.001298095003708737,0.9987019049962913
euclidean,gaussian_random,16,2,val,0.886,0.8872641966641501,0.7949999999999999,0.886,0.8872641966641501,0.7949999999999999,2.00285034076559,0.0019559085359038965,0.998044091464096
euclidean,gaussian_random,16,5,val,0.8857,0.88638448678099,0.8,0.8857,0.88638448678099,0.8,5.99469544279126,0.00585419476835084,0.9941458052316492
euclidean,gaussian_random,16,10,val,0.885,0.8856593567415174,0.7949999999999999,0.885,0.8856593567415174,0.7949999999999999,10.556680372499748,0.010309258176269286,0.9896907418237306
euclidean,gaussian_random,16,20,val,0.8861,0.8869938352564315,0.8,0.8861,0.8869938352564315,0.8,20.613448217976167,0.02013032052536735,0.9798696794746327
euclidean,gaussian_random,17,1,val,0.8844,0.8850769694865639,0.7949999999999999,0.8844,0.8850769694865639,0.7949999999999999,0.9473483650832185,0.0009251448877765806,0.9990748551122235
euclidean,gaussian_random,17,2,val,0.8844,0.8850094315499061,0.7849999999999999,0.8844,0.8850094315499061,0.7849999999999999,2.2880393436935793,0.002234413421575761,0.9977655865784243
euclidean,gaussian_random,17,5,val,0.8845,0.8850453297302379,0.7849999999999999,0.8845,0.8850453297302379,0.7849999999999999,5.375194953771259,0.005249213822042245,0.9947507861779578
euclidean,gaussian_random,17,10,val,0.8845,0.8851147496054874,0.7849999999999999,0.8845,0.8851147496054874,0.7849999999999999,9.908300383185397,0.009676074592954489,0.9903239254070454
euclidean,gaussian_random,17,20,val,0.886,0.8856485001187032,0.7949999999999999,0.886,0.8856485001187032,0.7949999999999999,19.79698556730367,0.01933299371806999,0.9806670062819299
euclidean,gaussian_random,18,1,val,0.8857,0.8867065880225715,0.7949999999999999,0.8857,0.8867065880225715,0.7949999999999999,1.8187510359874601,0.001776124058581504,0.9982238759414185
euclidean,gaussian_random,18,2,val,0.8857,0.8867065880225715,0.7949999999999999,0.8857,0.8867065880225715,0.7949999999999999,2.629381683672295,0.0025677555504612258,0.9974322444495388
euclidean,gaussian_random,18,5,val,0.8873,0.8882157458841944,0.7949999999999999,0.8873,0.8882157458841944,0.7949999999999999,5.299257663512816,0.0051750563120242345,0.9948249436879757
euclidean,gaussian_random,18,10,val,0.8876,0.8883665859548459,0.7949999999999999,0.8876,0.8883665859548459,0.7949999999999999,9.975562367468134,0.0097417601244806,0.9902582398755193
euclidean,gaussian_random,18,20,val,0.8863,0.8874030323838931,0.8,0.8863,0.8874030323838931,0.8,19.940763645496624,0.019473401997555297,0.9805265980024447
euclidean,gaussian_random,19,1,val,0.8861,0.8868845007454641,0.79,0.8861,0.8868845007454641,0.79,0.8777701391216545,0.0008571974014859907,0.999142802598514
euclidean,gaussian_random,19,2,val,0.886,0.8868320970088499,0.79,0.886,0.8868320970088499,0.79,2.9052167625296077,0.00283712574465782,0.997162874255342
euclidean,gaussian_random,19,5,val,0.8862,0.8869386714744882,0.7949999999999999,0.8862,0.8869386714744882,0.7949999999999999,6.5886713531305166,0.00643424936829152,0.9935657506317085
euclidean,gaussian_random,19,10,val,0.8868,0.8878732763662351,0.79,0.8868,0.8878732763662351,0.79,10.990432868503149,0.010732844598147606,0.9892671554018524
euclidean,gaussian_random,19,20,val,0.8864,0.887315489766001,0.7949999999999999,0.8864,0.887315489766001,0.7949999999999999,22.60705071844666,0.022077197967233068,0.9779228020327669
euclidean,variance_matched_random,0,1,val,0.8858,0.8868042596833998,0.7949999999999999,0.8858,0.8868042596833998,0.7949999999999999,2.781903878825129,0.002716703006665165,0.9972832969933347
euclidean,variance_matched_random,0,2,val,0.8858,0.8867536298860537,0.7949999999999999,0.8858,0.8867536298860537,0.7949999999999999,5.597731634854584,0.005466534799662679,0.9945334652003374
euclidean,variance_matched_random,0,5,val,0.8851,0.8861495698166262,0.8,0.8851,0.8861495698166262,0.8,14.117275747934983,0.013786402097592756,0.9862135979024071
euclidean,variance_matched_random,0,10,val,0.8863,0.887339479439326,0.8049999999999999,0.8863,0.887339479439326,0.8049999999999999,27.83579388008583,0.02718339246102132,0.9728166075389787
euclidean,variance_matched_random,0,20,val,0.8877,0.8889013955889153,0.8,0.8877,0.8889013955889153,0.8,56.19311162362066,0.05487608556994205,0.9451239144300579
euclidean,variance_matched_random,1,1,val,0.8858,0.8867625673532802,0.7949999999999999,0.8858,0.8867625673532802,0.7949999999999999,2.6439819423381983,0.0025820136155646468,0.9974179863844352
euclidean,variance_matched_random,1,2,val,0.8852,0.8863808117756528,0.7949999999999999,0.8852,0.8863808117756528,0.7949999999999999,7.1374982634069895,0.006970213147858388,0.9930297868521416
euclidean,variance_matched_random,1,5,val,0.8847,0.8856275742238054,0.7949999999999999,0.8847,0.8856275742238054,0.7949999999999999,14.71769069798863,0.014372744822254521,0.9856272551777455
euclidean,variance_matched_random,1,10,val,0.8849,0.8851633011832557,0.79,0.8849,0.8851633011832557,0.79,28.639155271810118,0.02796792507012707,0.972032074929873
euclidean,variance_matched_random,1,20,val,0.884,0.8856781118910365,0.79,0.884,0.8856781118910365,0.79,55.19792063258346,0.053904219367757286,0.9460957806322428
euclidean,variance_matched_random,2,1,val,0.8845,0.8858367403927108,0.79,0.8845,0.8858367403927108,0.79,2.6864034363414957,0.002623440855802242,0.9973765591441976
euclidean,variance_matched_random,2,2,val,0.8851,0.8863320980034943,0.79,0.8851,0.8863320980034943,0.79,6.132964207135035,0.005989222858530307,0.9940107771414697
euclidean,variance_matched_random,2,5,val,0.8858,0.8869246934692657,0.7949999999999999,0.8858,0.8869246934692657,0.7949999999999999,14.457215201707745,0.01411837422041772,0.9858816257795822
euclidean,variance_matched_random,2,10,val,0.8885,0.8890771581946247,0.8,0.8885,0.8890771581946247,0.8,28.80056358360318,0.02812555037461248,0.9718744496253875
euclidean,variance_matched_random,2,20,val,0.8899,0.8896113313507774,0.8,0.8899,0.8896113313507774,0.8,54.51521677796123,0.05323751638472776,0.9467624836152722
euclidean,variance_matched_random,3,1,val,0.8855,0.8863596249394945,0.7949999999999999,0.8855,0.8863596249394945,0.7949999999999999,2.7486326570500363,0.002684211579150426,0.9973157884208496
euclidean,variance_matched_random,3,2,val,0.885,0.8860623305214189,0.79,0.885,0.8860623305214189,0.79,5.073540526007214,0.00495462941992892,0.995045370580071
euclidean,variance_matched_random,3,5,val,0.884,0.8851281526910413,0.7949999999999999,0.884,0.8851281526910413,0.7949999999999999,13.467341888574328,0.013151701063060867,0.986848298936939
euclidean,variance_matched_random,3,10,val,0.8842,0.884646694448285,0.8,0.8842,0.884646694448285,0.8,29.472785463362897,0.02878201705406533,0.9712179829459346
euclidean,variance_matched_random,3,20,val,0.8829,0.8836389049583611,0.79,0.8829,0.8836389049583611,0.79,58.476906600801215,0.057106354102344936,0.942893645897655
euclidean,variance_matched_random,4,1,val,0.8857,0.8864690383325314,0.7949999999999999,0.8857,0.8864690383325314,0.7949999999999999,2.3724686389781735,0.0023168639052521226,0.9976831360947479
euclidean,variance_matched_random,4,2,val,0.8861,0.8867777577131893,0.7949999999999999,0.8861,0.8867777577131893,0.7949999999999999,5.446488909401338,0.005318836825587244,0.9946811631744127
euclidean,variance_matched_random,4,5,val,0.8858,0.8864905668699657,0.7949999999999999,0.8858,0.8864905668699657,0.7949999999999999,14.769054236154986,0.014422904527495103,0.9855770954725049
euclidean,variance_matched_random,4,10,val,0.8877,0.8884447033631605,0.7949999999999999,0.8877,0.8884447033631605,0.7949999999999999,29.61209091285169,0.02891805753208173,0.9710819424679182
euclidean,variance_matched_random,4,20,val,0.8888,0.8884658487677671,0.8,0.8888,0.8884658487677671,0.8,57.493139747774805,0.05614564428493633,0.9438543557150638
euclidean,variance_matched_random,5,1,val,0.8859,0.886826071260745,0.7949999999999999,0.8859,0.886826071260745,0.7949999999999999,2.104679054208364,0.0020553506388753555,0.9979446493611246
euclidean,variance_matched_random,5,2,val,0.8859,0.886826071260745,0.7949999999999999,0.8859,0.886826071260745,0.7949999999999999,5.609082839189295,0.005477619960145796,0.9945223800398542
euclidean,variance_matched_random,5,5,val,0.8849,0.8854683447988897,0.8,0.8849,0.8854683447988897,0.8,13.852611457710022,0.013527940876669944,0.98647205912333
euclidean,variance_matched_random,5,10,val,0.8831,0.8845946864426164,0.7949999999999999,0.8831,0.8845946864426164,0.7949999999999999,27.07798365546734,0.026443343413542323,0.9735566565864576
euclidean,variance_matched_random,5,20,val,0.8825,0.8824232944619778,0.8,0.8825,0.8824232944619778,0.8,54.16887091538533,0.05289928800330598,0.947100711996694
euclidean,variance_matched_random,6,1,val,0.8854,0.8862785292184053,0.7949999999999999,0.8854,0.8862785292184053,0.7949999999999999,2.5729531861165644,0.0025126495958169574,0.997487350404183
euclidean,variance_matched_random,6,2,val,0.8862,0.8865922330665031,0.8,0.8862,0.8865922330665031,0.8,5.875811937352066,0.005738097595070377,0.9942619024049296
euclidean,variance_matched_random,6,5,val,0.8854,0.8858506383723983,0.8,0.8854,0.8858506383723983,0.8,14.468734006637396,0.014129623053356832,0.985870376946643
euclidean,variance_matched_random,6,10,val,0.8843,0.8849304294023295,0.8,0.8843,0.8849304294023295,0.8,28.027241227807746,0.027370352761531002,0.9726296472384689
euclidean,variance_matched_random,6,20,val,0.8846,0.8853508888180559,0.7949999999999999,0.8846,0.8853508888180559,0.7949999999999999,54.906490972048665,0.053619620089891275,0.9463803799101086
euclidean,variance_matched_random,7,1,val,0.8859,0.8869168698972238,0.7949999999999999,0.8859,0.8869168698972238,0.7949999999999999,2.6711391970208407,0.0026085343720906647,0.9973914656279093
euclidean,variance_matched_random,7,2,val,0.8844,0.8846788845542471,0.8,0.8844,0.8846788845542471,0.8,4.958997139933787,0.004842770644466589,0.9951572293555334
euclidean,variance_matched_random,7,5,val,0.8836,0.8839573877950492,0.8,0.8836,0.8839573877950492,0.8,12.54474126304735,0.012250723889694677,0.9877492761103054
euclidean,variance_matched_random,7,10,val,0.8854,0.8864255606104734,0.79,0.8854,0.8864255606104734,0.79,25.36651676176778,0.024771989025163848,0.9752280109748361
euclidean,variance_matched_random,7,20,val,0.8832,0.8838639934476007,0.79,0.8832,0.8838639934476007,0.79,50.5490483720106,0.049364305050791604,0.9506356949492084
euclidean,variance_matched_random,8,1,val,0.8856,0.8866133556767284,0.8,0.8856,0.8866133556767284,0.8,2.7061589307838663,0.0026427333308436194,0.9973572666691564
euclidean,variance_matched_random,8,2,val,0.8861,0.8865632776825807,0.8,0.8861,0.8865632776825807,0.8,5.1296951353844085,0.005009467905648836,0.9949905320943512
euclidean,variance_matched_random,8,5,val,0.8865,0.8865539080761945,0.8,0.8865,0.8865539080761945,0.8,13.448769777150819,0.013133564235498846,0.9868664357645011
euclidean,variance_matched_random,8,10,val,0.8867,0.8874206422307431,0.8,0.8867,0.8874206422307431,0.8,27.524869144849017,0.026879755024266618,0.9731202449757334
euclidean,variance_matched_random,8,20,val,0.8881,0.887910197169127,0.8,0.8881,0.887910197169127,0.8,52.68581907176098,0.051450995187266584,0.9485490048127335
euclidean,variance_matched_random,9,1,val,0.8858,0.8866972358406731,0.7949999999999999,0.8858,0.8866972358406731,0.7949999999999999,2.6185593592951055,0.0025571868743116265,0.9974428131256883
euclidean,variance_matched_random,9,2,val,0.8858,0.8866901089267284,0.7949999999999999,0.8858,0.8866901089267284,0.7949999999999999,5.015257522130779,0.0048977124239558386,0.9951022875760441
euclidean,variance_matched_random,9,5,val,0.8853,0.8861870900629777,0.7949999999999999,0.8853,0.8861870900629777,0.7949999999999999,13.38736676266502,0.013073600354165058,0.986926399645835
euclidean,variance_matched_random,9,10,val,0.8852,0.885334287298574,0.8,0.8852,0.885334287298574,0.8,27.056235103310264,0.02642210459307643,0.9735778954069235
euclidean,variance_matched_random,9,20,val,0.8834,0.8850999516953456,0.7949999999999999,0.8834,0.8850999516953456,0.7949999999999999,54.96094257314429,0.05367279548158622,0.9463272045184137
euclidean,variance_matched_random,10,1,val,0.8854,0.8863839074285315,0.7949999999999999,0.8854,0.8863839074285315,0.7949999999999999,2.5737898769382177,0.0025134666766974782,0.9974865333233025
euclidean,variance_matched_random,10,2,val,0.8865,0.8877730349536435,0.8,0.8865,0.8877730349536435,0.8,4.757123403706385,0.004645628323932016,0.995354371676068
euclidean,variance_matched_random,10,5,val,0.8862,0.8868798653208178,0.8,0.8862,0.8868798653208178,0.8,13.374952009943549,0.013061476572210497,0.9869385234277895
euclidean,variance_matched_random,10,10,val,0.8864,0.8875587367786681,0.8,0.8864,0.8875587367786681,0.8,27.22181655335305,0.02658380522788384,0.973416194772116
euclidean,variance_matched_random,10,20,val,0.8871,0.8888994060741547,0.8,0.8871,0.8888994060741547,0.8,54.054172005759526,0.05278727734937454,0.9472127226506255
euclidean,variance_matched_random,11,1,val,0.8854,0.8864077342609988,0.7949999999999999,0.8854,0.8864077342609988,0.7949999999999999,2.7063587033278043,0.002642928421218559,0.9973570715787814
euclidean,variance_matched_random,11,2,val,0.8844,0.8852409243005298,0.7949999999999999,0.8844,0.8852409243005298,0.7949999999999999,5.643706018825864,0.005511431659009633,0.9944885683409903
euclidean,variance_matched_random,11,5,val,0.8839,0.8846414858746147,0.79,0.8839,0.8846414858746147,0.79,13.728749763458119,0.013406982190877069,0.986593017809123
euclidean,variance_matched_random,11,10,val,0.883,0.8837429415255693,0.79,0.883,0.8837429415255693,0.79,26.90112395973888,0.0262706288669325,0.9737293711330675
euclidean,variance_matched_random,11,20,val,0.8827,0.8832676281962631,0.79,0.8827,0.8832676281962631,0.79,54.50501792218727,0.05322755656463601,0.9467724434353638
euclidean,variance_matched_random,12,1,val,0.8857,0.8866063859078769,0.7949999999999999,0.8857,0.8866063859078769,0.7949999999999999,2.7535110573271857,0.00268897564192108,0.9973110243580788
euclidean,variance_matched_random,12,2,val,0.8862,0.8869142779419293,0.8,0.8862,0.8869142779419293,0.8,5.612286840858283,0.005480748868025667,0.9945192511319744
euclidean,variance_matched_random,12,5,val,0.886,0.8870661867883645,0.8049999999999999,0.886,0.8870661867883645,0.8049999999999999,14.01658488082157,0.013688071172677315,0.9863119288273227
euclidean,variance_matched_random,12,10,val,0.8858,0.886107491952739,0.8049999999999999,0.8858,0.886107491952739,0.8049999999999999,27.510370936983836,0.026865596618148278,0.9731344033818518
euclidean,variance_matched_random,12,20,val,0.8851,0.8854838739499802,0.8,0.8851,0.8854838739499802,0.8,52.35108213000276,0.05112410364258082,0.9488758963574191
euclidean,variance_matched_random,13,1,val,0.8857,0.8864432668137318,0.7949999999999999,0.8857,0.8864432668137318,0.7949999999999999,2.5795362078412802,0.0025190783279700002,0.99748092167203
euclidean,variance_matched_random,13,2,val,0.8856,0.8862891259679253,0.8,0.8856,0.8862891259679253,0.8,4.923312933918282,0.004807922787029573,0.9951920772129705
euclidean,variance_matched_random,13,5,val,0.8845,0.8848598056943087,0.8,0.8845,0.8848598056943087,0.8,13.754410147744286,0.01343204115990653,0.9865679588400934
euclidean,variance_matched_random,13,10,val,0.8865,0.8872419556454457,0.7949999999999999,0.8865,0.8872419556454457,0.7949999999999999,26.843696087688162,0.02621454696063297,0.973785453039367
euclidean,variance_matched_random,13,20,val,0.8848,0.884515406855041,0.7949999999999999,0.8848,0.884515406855041,0.7949999999999999,54.99328796150203,0.05370438277490432,0.9462956172250956
euclidean,variance_matched_random,14,1,val,0.8856,0.8865462851992771,0.7949999999999999,0.8856,0.8865462851992771,0.7949999999999999,2.7986347073557893,0.002733041706402138,0.9972669582935978
euclidean,variance_matched_random,14,2,val,0.8858,0.8862631334388336,0.7949999999999999,0.8858,0.8862631334388336,0.7949999999999999,4.973267790058823,0.004856706826229319,0.9951432931737707
euclidean,variance_matched_random,14,5,val,0.8848,0.8862780076413868,0.7949999999999999,0.8848,0.8862780076413868,0.7949999999999999,13.502425863999752,0.013185962757812258,0.9868140372421876
euclidean,variance_matched_random,14,10,val,0.8884,0.889108946431647,0.7949999999999999,0.8884,0.889108946431647,0.7949999999999999,27.60828099376915,0.026961211907977685,0.9730387880920223
euclidean,variance_matched_random,14,20,val,0.8868,0.8887269872131089,0.8,0.8868,0.8887269872131089,0.8,55.082104379294144,0.05379111755790444,0.9462088824420956
euclidean,variance_matched_random,15,1,val,0.8856,0.8866486374429499,0.8,0.8856,0.8866486374429499,0.8,2.3717043543223073,0.0023161175335178782,0.997683882466482
euclidean,variance_matched_random,15,2,val,0.8852,0.8862294957217207,0.8,0.8852,0.8862294957217207,0.8,4.910069608596,0.0047949898521445315,0.9952050101478553
euclidean,variance_matched_random,15,5,val,0.8846,0.8857262776314215,0.7949999999999999,0.8846,0.8857262776314215,0.7949999999999999,13.899680702726805,0.013573906936256645,0.9864260930637434
euclidean,variance_matched_random,15,10,val,0.8842,0.8851668127206452,0.8,0.8842,0.8851668127206452,0.8,28.658248627768607,0.02798657092555528,0.9720134290744447
euclidean,variance_matched_random,15,20,val,0.8838,0.8849560571975625,0.8,0.8838,0.8849560571975625,0.8,57.50249767683519,0.056154782887534366,0.9438452171124658
euclidean,variance_matched_random,16,1,val,0.8865,0.8868105394030497,0.79,0.8865,0.8868105394030497,0.79,2.504151868370563,0.0024454608089556277,0.9975545391910444
euclidean,variance_matched_random,16,2,val,0.8864,0.8867280407207593,0.79,0.8864,0.8867280407207593,0.79,4.84091291938444,0.004727454022836367,0.9952725459771636
euclidean,variance_matched_random,16,5,val,0.8867,0.8872545847378569,0.79,0.8867,0.8872545847378569,0.79,12.571342522549308,0.012276701682177059,0.9877232983178229
euclidean,variance_matched_random,16,10,val,0.8867,0.8875514409511335,0.79,0.8867,0.8875514409511335,0.79,26.598093510875177,0.02597470069421404,0.974025299305786
euclidean,variance_matched_random,16,20,val,0.8837,0.8855479451074284,0.79,0.8837,0.8855479451074284,0.79,51.414693122790524,0.05020966125272512,0.9497903387472749
euclidean,variance_matched_random,17,1,val,0.8858,0.8867625673532802,0.7949999999999999,0.8858,0.8867625673532802,0.7949999999999999,2.4550329081002573,0.0023974930743166575,0.9976025069256832
euclidean,variance_matched_random,17,2,val,0.8858,0.8867345984750346,0.7949999999999999,0.8858,0.8867345984750346,0.7949999999999999,5.6659386281819675,0.005533143191583953,0.994466856808416
euclidean,variance_matched_random,17,5,val,0.8859,0.8865097893818471,0.79,0.8859,0.8865097893818471,0.79,13.886261600895239,0.013560802344624256,0.9864391976553756
euclidean,variance_matched_random,17,10,val,0.884,0.8848380206583455,0.7949999999999999,0.884,0.8848380206583455,0.7949999999999999,27.449976777999353,0.026806617947264993,0.9731933820527351
euclidean,variance_matched_random,17,20,val,0.8863,0.8869962872444486,0.8,0.8863,0.8869962872444486,0.8,52.810041907706456,0.051572306550494586,0.9484276934495054
euclidean,variance_matched_random,18,1,val,0.8852,0.8862443209530881,0.8,0.8852,0.8862443209530881,0.8,2.578596264601744,0.002518160414650141,0.9974818395853497
euclidean,variance_matched_random,18,2,val,0.8838,0.8844641034086972,0.7949999999999999,0.8838,0.8844641034086972,0.7949999999999999,5.260500169257805,0.005137207196540825,0.9948627928034591
euclidean,variance_matched_random,18,5,val,0.8845,0.885013812028963,0.7949999999999999,0.8845,0.885013812028963,0.7949999999999999,14.045076526462204,0.013715895045373246,0.9862841049546267
euclidean,variance_matched_random,18,10,val,0.886,0.8863777460408383,0.7949999999999999,0.886,0.8863777460408383,0.7949999999999999,27.919433532986858,0.02726507180955748,0.9727349281904425
euclidean,variance_matched_random,18,20,val,0.8865,0.8864215394699226,0.78,0.8865,0.8864215394699226,0.78,54.39948109122243,0.0531244932531469,0.9468755067468532
euclidean,variance_matched_random,19,1,val,0.8855,0.886497797052657,0.7949999999999999,0.8855,0.886497797052657,0.7949999999999999,2.603640144173328,0.0025426173282942655,0.9974573826717057
euclidean,variance_matched_random,19,2,val,0.8846,0.8853007355826412,0.7949999999999999,0.8846,0.8853007355826412,0.7949999999999999,5.313220780060609,0.005188692168027939,0.9948113078319721
euclidean,variance_matched_random,19,5,val,0.884,0.8846315721024345,0.8049999999999999,0.884,0.8846315721024345,0.8049999999999999,13.640043767949692,0.01332035524213837,0.9866796447578616
euclidean,variance_matched_random,19,10,val,0.8841,0.8843894572531498,0.8049999999999999,0.8841,0.8843894572531498,0.8049999999999999,28.344876381196446,0.027680543341012154,0.9723194566589878
euclidean,variance_matched_random,19,20,val,0.8824,0.8829653602133097,0.8,0.8824,0.8829653602133097,0.8,53.1723290116931,0.051926102550481544,0.9480738974495185
euclidean,shuffled_labels,0,1,val,0.8858,0.8867742256198371,0.7949999999999999,0.8858,0.8867742256198371,0.7949999999999999,0.42827568439674957,0.00041823797304370075,0.9995817620269563
euclidean,shuffled_labels,0,2,val,0.8861,0.8863128460193316,0.79,0.8861,0.8863128460193316,0.79,1.4574238258075107,0.0014232654548901472,0.9985767345451098
euclidean,shuffled_labels,0,5,val,0.8821,0.8817108909144651,0.7949999999999999,0.8821,0.8817108909144651,0.7949999999999999,6.752014173591257,0.006593763841397712,0.9934062361586022
euclidean,shuffled_labels,0,10,val,0.8815,0.8821962248094278,0.785,0.8815,0.8821962248094278,0.785,27.571637690582076,0.02692542743220906,0.9730745725677908
euclidean,shuffled_labels,0,20,val,0.8678,0.8728604123351084,0.78,0.8678,0.8728604123351084,0.78,187.5035729776442,0.18310895798598067,0.8168910420140193
euclidean,shuffled_labels,1,1,val,0.8857,0.8868126578211274,0.7949999999999999,0.8857,0.8868126578211274,0.7949999999999999,0.486194202485203,0.00047479902586445606,0.9995252009741356
euclidean,shuffled_labels,1,2,val,0.886,0.8877587647882133,0.8,0.886,0.8877587647882133,0.8,1.4439741386572211,0.0014101309947824425,0.9985898690052175
euclidean,shuffled_labels,1,5,val,0.8889,0.8909729519106364,0.8,0.8889,0.8909729519106364,0.8,6.086640665103679,0.005943985024515311,0.9940560149754848
euclidean,shuffled_labels,1,10,val,0.89,0.8904589569520484,0.79,0.89,0.8904589569520484,0.79,21.522577286290637,0.0210181418811432,0.9789818581188566
euclidean,shuffled_labels,1,20,val,0.8875,0.8824050683729673,0.79,0.8875,0.8824050683729673,0.79,61.19499394376735,0.0597607362732103,0.9402392637267897
euclidean,shuffled_labels,2,1,val,0.8858,0.8867389333461116,0.7949999999999999,0.8858,0.8867389333461116,0.7949999999999999,0.44956157847406786,0.0004390249789785819,0.9995609750210213
euclidean,shuffled_labels,2,2,val,0.8868,0.8887049517926983,0.7949999999999999,0.8868,0.8887049517926983,0.7949999999999999,1.4969864354497064,0.001461900815868854,0.9985380991841311
euclidean,shuffled_labels,2,5,val,0.8819,0.8863142029258549,0.79,0.8819,0.8863142029258549,0.79,7.654095738744937,0.007474702869868103,0.9925252971301319
euclidean,shuffled_labels,2,10,val,0.8794,0.8835202494555191,0.7849999999999999,0.8794,0.8835202494555191,0.7849999999999999,23.980933537077572,0.023418880407302316,0.9765811195926978
euclidean,shuffled_labels,2,20,val,0.882,0.8889586215071221,0.8,0.882,0.8889586215071221,0.8,60.013576339485226,0.05860700814402854,0.9413929918559714
euclidean,shuffled_labels,3,1,val,0.8863,0.8868654112620913,0.7949999999999999,0.8863,0.8868654112620913,0.7949999999999999,0.4248611703096072,0.00041490348663047577,0.9995850965133694
euclidean,shuffled_labels,3,2,val,0.8856,0.8861269636630079,0.7949999999999999,0.8856,0.8861269636630079,0.7949999999999999,1.4149843858231697,0.0013818206892804391,0.9986181793107195
euclidean,shuffled_labels,3,5,val,0.883,0.8853017601529332,0.79,0.883,0.8853017601529332,0.79,6.406590958138281,0.006256436482556915,0.9937435635174431
euclidean,shuffled_labels,3,10,val,0.884,0.8881312358538964,0.79,0.884,0.8881312358538964,0.79,17.90072635797195,0.017481178083956984,0.982518821916043
euclidean,shuffled_labels,3,20,val,0.8784,0.8865204550552507,0.785,0.8784,0.8865204550552507,0.785,67.62156980409219,0.06603668926180878,0.9339633107381912
euclidean,shuffled_labels,4,1,val,0.8856,0.8866586555143281,0.7949999999999999,0.8856,0.8866586555143281,0.7949999999999999,0.4908380897130904,0.00047933407198543984,0.9995206659280146
euclidean,shuffled_labels,4,2,val,0.8851,0.886514595603068,0.7949999999999999,0.8851,0.886514595603068,0.7949999999999999,1.634248805429079,0.0015959460990518349,0.9984040539009481
euclidean,shuffled_labels,4,5,val,0.8849,0.8870198959959515,0.79,0.8849,0.8870198959959515,0.79,7.2870703437688125,0.007116279632586731,0.9928837203674132
euclidean,shuffled_labels,4,10,val,0.8844,0.8848780471006429,0.79,0.8844,0.8848780471006429,0.79,25.700955912080094,0.025098589757890716,0.9749014102421093
euclidean,shuffled_labels,4,20,val,0.8687,0.876307287180543,0.8,0.8687,0.876307287180543,0.8,81.3424769212969,0.07943601261845401,0.920563987381546
oas_floor_0.0001,learned,0,1,val,0.5838,0.6431788178338163,0.575,0.5838,0.6431788178338163,0.575,27.689672136278077,0.02704069544558406,0.9727532534470423
oas_floor_0.0001,learned,0,2,val,0.4934,0.5337220946453237,0.485,0.4934,0.5337220946453237,0.485,38.028668217812715,0.03713737130645773,0.9624389328325904
oas_floor_0.0001,learned,0,5,val,0.5054,0.4902035093460315,0.525,0.5054,0.4902035093460315,0.525,51.22616779192785,0.05002555448430454,0.949604896159986
oas_floor_0.0001,learned,0,10,val,0.4665,0.5130700242729362,0.445,0.4665,0.5130700242729362,0.445,72.93685667278403,0.07122739909451566,0.9281877360026372
oas_floor_0.0001,learned,0,20,val,0.4692,0.4855621760764062,0.49,0.4692,0.4855621760764062,0.49,206.26776909590404,0.2014333682577188,0.7968793221389348
oas_floor_0.0001,top_pca,0,1,val,0.8791,0.8820192925751131,0.77,0.8791,0.8820192925751131,0.77,231.03242633177638,0.22561760383962537,0.7743823961603751
oas_floor_0.0001,top_pca,0,2,val,0.818,0.8183060478185934,0.74,0.818,0.8183060478185934,0.74,275.8425877507375,0.2693775271003296,0.7306224728996704
oas_floor_0.0001,top_pca,0,5,val,0.7897,0.781099998734929,0.71,0.7897,0.781099998734929,0.71,352.354639589398,0.3440963277240215,0.6559036722759786
oas_floor_0.0001,top_pca,0,10,val,0.7923,0.7859235387610503,0.74,0.7923,0.7859235387610503,0.74,430.94638439358954,0.4208460785093648,0.5791539214906354
oas_floor_0.0001,top_pca,0,20,val,0.7762,0.7680626358304511,0.7050000000000001,0.7762,0.7680626358304511,0.7050000000000001,527.5786396118946,0.5152135152459908,0.48478648475400943
oas_floor_0.0001,gaussian_random,0,1,val,0.8846,0.8856443293779976,0.8,0.8846,0.8856443293779976,0.8,1.364872831129305,0.001332883624149712,0.9980140408122403
oas_floor_0.0001,gaussian_random,0,2,val,0.8835,0.884801993278348,0.8,0.8835,0.884801993278348,0.8,2.308272648617869,0.0022541725084158875,0.9966683805960658
oas_floor_0.0001,gaussian_random,0,5,val,0.8851,0.8874000442531039,0.79,0.8851,0.8874000442531039,0.79,4.231251916798334,0.004132081949998373,0.9938582608337498
oas_floor_0.0001,gaussian_random,0,10,val,0.8835,0.8869250206968953,0.7949999999999999,0.8835,0.8869250206968953,0.7949999999999999,8.21571459859822,0.008023158787693574,0.987975180994737
oas_floor_0.0001,gaussian_random,0,20,val,0.8759,0.8799508333105404,0.77,0.8759,0.8799508333105404,0.77,16.605481899654297,0.01621629091763115,0.9757186959656329
oas_floor_0.0001,gaussian_random,1,1,val,0.8839,0.8845377061029114,0.79,0.8839,0.8845377061029114,0.79,1.1641837110776956,0.001136898155349312,0.9982863107989581
oas_floor_0.0001,gaussian_random,1,2,val,0.8826,0.8829709162194608,0.79,0.8826,0.8829709162194608,0.79,1.9249578793270594,0.0018798416790303315,0.9971341041922892
oas_floor_0.0001,gaussian_random,1,5,val,0.8856,0.8869968319872725,0.7949999999999999,0.8856,0.8869968319872725,0.7949999999999999,4.055876734245398,0.003960817123286522,0.99399484141997
oas_floor_0.0001,gaussian_random,1,10,val,0.8871,0.8863453768825329,0.7949999999999999,0.8871,0.8863453768825329,0.7949999999999999,7.429327569998161,0.0072552027050763294,0.9891233654103152
oas_floor_0.0001,gaussian_random,1,20,val,0.8883,0.8881287216634705,0.785,0.8883,0.8881287216634705,0.785,16.019371931565495,0.01564391790191943,0.9766873039281145
oas_floor_0.0001,gaussian_random,2,1,val,0.8857,0.8858409263838182,0.7949999999999999,0.8857,0.8858409263838182,0.7949999999999999,1.0036859300155374,0.0009801620410307983,0.998524842458998
oas_floor_0.0001,gaussian_random,2,2,val,0.8863,0.8865770663557103,0.7949999999999999,0.8863,0.8865770663557103,0.7949999999999999,1.5670872336135502,0.0015303586265757326,0.9977095043074776
oas_floor_0.0001,gaussian_random,2,5,val,0.8847,0.8841611771070124,0.8,0.8847,0.8841611771070124,0.8,3.9568879895795037,0.003864148427323734,0.9942764070162532
oas_floor_0.0001,gaussian_random,2,10,val,0.8843,0.881705769421282,0.79,0.8843,0.881705769421282,0.79,7.799830775002578,0.007617022241213455,0.9887319617304524
oas_floor_0.0001,gaussian_random,2,20,val,0.8792,0.87426934544062,0.785,0.8792,0.87426934544062,0.785,16.686087273781787,0.016295007103302526,0.9756555304196229
oas_floor_0.0001,gaussian_random,3,1,val,0.887,0.8877345749586264,0.7949999999999999,0.887,0.8877345749586264,0.7949999999999999,0.7835220770407565,0.0007651582783601138,0.9988562254487539
oas_floor_0.0001,gaussian_random,3,2,val,0.8862,0.8871864605104496,0.7949999999999999,0.8862,0.8871864605104496,0.7949999999999999,1.6671325976060953,0.0016280591773497025,0.9974625974975535
oas_floor_0.0001,gaussian_random,3,5,val,0.8871,0.889945426306064,0.79,0.8871,0.889945426306064,0.79,3.919670860764464,0.003827803574965297,0.9942383524727384
oas_floor_0.0001,gaussian_random,3,10,val,0.8806,0.8827908807211561,0.79,0.8806,0.8827908807211561,0.79,7.8105272288242045,0.007627467996898637,0.9886061045483088
oas_floor_0.0001,gaussian_random,3,20,val,0.8794,0.8822157732259206,0.79,0.8794,0.8822157732259206,0.79,16.58390088246162,0.016195215705528926,0.9761276616403636
oas_floor_0.0001,gaussian_random,4,1,val,0.8853,0.886645332566692,0.7849999999999999,0.8853,0.886645332566692,0.7849999999999999,0.9752646013663767,0.0009524068372718523,0.9984877364728194
oas_floor_0.0001,gaussian_random,4,2,val,0.8837,0.8840846676001686,0.7849999999999999,0.8837,0.8840846676001686,0.7849999999999999,1.4966438224420526,0.001461566232853567,0.9977165000675947
oas_floor_0.0001,gaussian_random,4,5,val,0.8847,0.8863972442794307,0.79,0.8847,0.8863972442794307,0.79,3.8216577116569597,0.0037320876090399997,0.9943312547259411
oas_floor_0.0001,gaussian_random,4,10,val,0.8812,0.8838494322058624,0.79,0.8812,0.8838494322058624,0.79,7.777637915178769,0.007595349526541766,0.9886256097247924
oas_floor_0.0001,gaussian_random,4,20,val,0.8664,0.8713890095126486,0.78,0.8664,0.8713890095126486,0.78,14.781721779832944,0.01443527517561811,0.978493992514471
oas_floor_0.0001,gaussian_random,5,1,val,0.8849,0.8862403750365098,0.8049999999999999,0.8849,0.8862403750365098,0.8049999999999999,0.7850677976457558,0.0007666677711384334,0.9988604814094539
oas_floor_0.0001,gaussian_random,5,2,val,0.8839,0.8859488296176512,0.8049999999999999,0.8839,0.8859488296176512,0.8049999999999999,1.4550343718017456,0.0014209320037126421,0.9978738253201302
oas_floor_0.0001,gaussian_random,5,5,val,0.8736,0.8760577161140679,0.775,0.8736,0.8760577161140679,0.775,3.4094640504504357,0.0033295547367680036,0.995026017491059
oas_floor_0.0001,gaussian_random,5,10,val,0.8673,0.8722696798709301,0.78,0.8673,0.8722696798709301,0.78,8.471755490978069,0.00827319872165827,0.9878084819426587
oas_floor_0.0001,gaussian_random,5,20,val,0.8683,0.8783710219770846,0.79,0.8683,0.8783710219770846,0.79,15.86267287624857,0.015490891480711495,0.9771557693046015
oas_floor_0.0001,gaussian_random,6,1,val,0.8891,0.8879284475032156,0.7949999999999999,0.8891,0.8879284475032156,0.7949999999999999,0.6985231029238499,0.0006821514676990722,0.9989608291188244
oas_floor_0.0001,gaussian_random,6,2,val,0.889,0.8881306308850728,0.7949999999999999,0.889,0.8881306308850728,0.7949999999999999,1.2703720157852394,0.0012405976716652728,0.998139382490518
oas_floor_0.0001,gaussian_random,6,5,val,0.8887,0.8885151234124629,0.8049999999999999,0.8887,0.8885151234124629,0.8049999999999999,3.164742959774375,0.003090569296654663,0.9953694201144129
oas_floor_0.0001,gaussian_random,6,10,val,0.8827,0.8859658481610313,0.8,0.8827,0.8859658481610313,0.8,7.129940933110029,0.0069628329424902624,0.9895395204578905
oas_floor_0.0001,gaussian_random,6,20,val,0.8637,0.8699319019116882,0.78,0.8637,0.8699319019116882,0.78,15.198611146639717,0.014842393697890349,0.9777110023629996
oas_floor_0.0001,gaussian_random,7,1,val,0.8848,0.8851088425097807,0.8,0.8848,0.8851088425097807,0.8,0.7381197044896609,0.0007208200239156845,0.9989246765376631
oas_floor_0.0001,gaussian_random,7,2,val,0.8854,0.8855037242942208,0.8,0.8854,0.8855037242942208,0.8,1.664253763657753,0.0016252478160720244,0.997545128321361
oas_floor_0.0001,gaussian_random,7,5,val,0.8814,0.8810805366853615,0.7949999999999999,0.8814,0.8810805366853615,0.7949999999999999,3.6949091093452195,0.003608309677094941,0.9946250101267234
oas_floor_0.0001,gaussian_random,7,10,val,0.8773,0.8795511788033838,0.7949999999999999,0.8773,0.8795511788033838,0.7949999999999999,6.8414088023550095,0.006681063283549814,0.9901310336687191
oas_floor_0.0001,gaussian_random,7,20,val,0.8744,0.8778071463321921,0.8,0.8744,0.8778071463321921,0.8,14.867254352212903,0.014518803078332913,0.9784766037837952
oas_floor_0.0001,gaussian_random,8,1,val,0.8864,0.8869191517267258,0.8,0.8864,0.8869191517267258,0.8,0.6848094863077011,0.0006687592639723644,0.9989942898143408
oas_floor_0.0001,gaussian_random,8,2,val,0.886,0.8868655559646843,0.7949999999999999,0.886,0.8868655559646843,0.7949999999999999,1.234358051250357,0.0012054277844241767,0.9982067577631732
oas_floor_0.0001,gaussian_random,8,5,val,0.887,0.8878735156762477,0.7949999999999999,0.887,0.8878735156762477,0.7949999999999999,3.0989463624856954,0.003026314807114937,0.9955102369370834
oas_floor_0.0001,gaussian_random,8,10,val,0.8873,0.8861805137043677,0.79,0.8873,0.8861805137043677,0.79,7.240956918557944,0.007071246990779242,0.9892891789935669
oas_floor_0.0001,gaussian_random,8,20,val,0.8875,0.8913874551243581,0.8,0.8875,0.8913874551243581,0.8,14.845328740426202,0.014497391348072463,0.978227130691399
oas_floor_0.0001,gaussian_random,9,1,val,0.8847,0.8862762477967706,0.7949999999999999,0.8847,0.8862762477967706,0.7949999999999999,0.6186171843167185,0.0006041183440592954,0.9991129708186876
oas_floor_0.0001,gaussian_random,9,2,val,0.8845,0.8868683638387747,0.8,0.8845,0.8868683638387747,0.8,1.6449526408445643,0.0016063990633247698,0.9976003687418158
oas_floor_0.0001,gaussian_random,9,5,val,0.8865,0.8897194856361281,0.785,0.8865,0.8897194856361281,0.785,3.8550126607329194,0.0037646608014969916,0.994349586486041
oas_floor_0.0001,gaussian_random,9,10,val,0.884,0.8870745198032697,0.78,0.884,0.8870745198032697,0.78,7.57958716804973,0.007401940593798564,0.9889698375092121
oas_floor_0.0001,gaussian_random,9,20,val,0.8867,0.8891399424822516,0.77,0.8867,0.8891399424822516,0.77,14.997906225639277,0.014646392798475856,0.9781258728452634
oas_floor_0.0001,gaussian_random,10,1,val,0.8853,0.8852142409402276,0.7849999999999999,0.8853,0.8852142409402276,0.7849999999999999,0.6588259687037836,0.0006433847350622887,0.999059350450675
oas_floor_0.0001,gaussian_random,10,2,val,0.8849,0.8845005878160918,0.78,0.8849,0.8845005878160918,0.78,1.173386424155129,0.0011458851798389932,0.9982921117335039
oas_floor_0.0001,gaussian_random,10,5,val,0.8825,0.8826350040498447,0.7949999999999999,0.8825,0.8826350040498447,0.7949999999999999,3.4287034578311535,0.003348343220538236,0.9949605134174577
oas_floor_0.0001,gaussian_random,10,10,val,0.8818,0.8855222873354052,0.785,0.8818,0.8855222873354052,0.785,7.17896038736183,0.007010703503283037,0.9895954407131076
oas_floor_0.0001,gaussian_random,10,20,val,0.8755,0.8802621058572065,0.805,0.8755,0.8802621058572065,0.805,14.933474772290902,0.014583471457315334,0.9782613235043278
oas_floor_0.0001,gaussian_random,11,1,val,0.8834,0.8865911872498923,0.79,0.8834,0.8865911872498923,0.79,0.7786064917181289,0.0007603579020684853,0.9988433215873063
oas_floor_0.0001,gaussian_random,11,2,val,0.8842,0.8865480303893932,0.7949999999999999,0.8842,0.8865480303893932,0.7949999999999999,1.7712549698256586,0.0017297411814703697,0.9974046103427137
oas_floor_0.0001,gaussian_random,11,5,val,0.8872,0.8872579078456276,0.8049999999999999,0.8872,0.8872579078456276,0.8049999999999999,3.8694211378591,0.0037787315799405275,0.994307923384832
oas_floor_0.0001,gaussian_random,11,10,val,0.8869,0.8872587585588279,0.81,0.8869,0.8872587585588279,0.81,8.107395095703799,0.007917378023148241,0.9882394866326504
oas_floor_0.0001,gaussian_random,11,20,val,0.8788,0.8801982837225502,0.79,0.8788,0.8801982837225502,0.79,16.883441673581043,0.016487736009356487,0.9755527111287787
oas_floor_0.0001,gaussian_random,12,1,val,0.8862,0.8861249569050308,0.79,0.8862,0.8861249569050308,0.79,0.6535566443805945,0.0006382389105279243,0.9990579890472294
oas_floor_0.0001,gaussian_random,12,2,val,0.885,0.8865742135150899,0.7949999999999999,0.885,0.8865742135150899,0.7949999999999999,1.2981901943325076,0.0012677638616528394,0.998134904105549
oas_floor_0.0001,gaussian_random,12,5,val,0.8788,0.8819072466054731,0.79,0.8788,0.8819072466054731,0.79,3.806535067644289,0.003717319401996376,0.9944333277426739
oas_floor_0.0001,gaussian_random,12,10,val,0.8756,0.8782484406124967,0.7849999999999999,0.8756,0.8782484406124967,0.7849999999999999,7.415673985374594,0.007241869126342377,0.989238951737748
oas_floor_0.0001,gaussian_random,12,20,val,0.8709,0.881679291070848,0.78,0.8709,0.881679291070848,0.78,16.356433571913552,0.015973079660071828,0.976177235732859
oas_floor_0.0001,gaussian_random,13,1,val,0.8864,0.8886190633559861,0.8,0.8864,0.8886190633559861,0.8,0.8252359828980126,0.0008058945145488404,0.9988133102549094
oas_floor_0.0001,gaussian_random,13,2,val,0.8865,0.8882555406106326,0.8,0.8865,0.8882555406106326,0.8,1.6516034764085128,0.0016128940199301883,0.9976273242420508
oas_floor_0.0001,gaussian_random,13,5,val,0.8896,0.8914615710140149,0.79,0.8896,0.8914615710140149,0.79,4.3043276911537065,0.0042034450108922915,0.993760921665114
oas_floor_0.0001,gaussian_random,13,10,val,0.8809,0.8927342743134976,0.8,0.8809,0.8927342743134976,0.8,7.6669945780082,0.007487299392586133,0.9888609365069094
oas_floor_0.0001,gaussian_random,13,20,val,0.8665,0.8795816577071398,0.765,0.8665,0.8795816577071398,0.765,15.406589312507762,0.015045497375495862,0.9774733279249097
oas_floor_0.0001,gaussian_random,14,1,val,0.8823,0.8830982726092113,0.8,0.8823,0.8830982726092113,0.8,1.4476839979578282,0.0014137539042556916,0.997872943853213
oas_floor_0.0001,gaussian_random,14,2,val,0.8826,0.8821914942613491,0.8049999999999999,0.8826,0.8821914942613491,0.8049999999999999,2.192332310641599,0.0021409495221109366,0.9968063194895334
oas_floor_0.0001,gaussian_random,14,5,val,0.8815,0.8806595831727569,0.7949999999999999,0.8815,0.8806595831727569,0.7949999999999999,5.848739709932573,0.005711659872981029,0.9915514323189302
oas_floor_0.0001,gaussian_random,14,10,val,0.8763,0.8768531966174906,0.7949999999999999,0.8763,0.8768531966174906,0.7949999999999999,9.62876560799767,0.009403091414060224,0.9860344744570572
oas_floor_0.0001,gaussian_random,14,20,val,0.8692,0.870408825601498,0.7949999999999999,0.8692,0.870408825601498,0.7949999999999999,18.093579730663965,0.01766951145572653,0.9739491801300341
oas_floor_0.0001,gaussian_random,15,1,val,0.8842,0.8853640634561946,0.8049999999999999,0.8842,0.8853640634561946,0.8049999999999999,0.6300297751850532,0.0006152634523291535,0.9990481876917251
oas_floor_0.0001,gaussian_random,15,2,val,0.8888,0.8928500938704302,0.7949999999999999,0.8888,0.8928500938704302,0.7949999999999999,1.3107040720898124,0.0012799844454002075,0.9980659734772495
oas_floor_0.0001,gaussian_random,15,5,val,0.8875,0.8921480361134624,0.79,0.8875,0.8921480361134624,0.79,3.4323715206339074,0.00335192531311905,0.9949414319667903
oas_floor_0.0001,gaussian_random,15,10,val,0.8871,0.8888154906241174,0.7949999999999999,0.8871,0.8888154906241174,0.7949999999999999,8.360714901812436,0.008164760646301207,0.9877667225232862
oas_floor_0.0001,gaussian_random,15,20,val,0.8782,0.8812950763631773,0.765,0.8782,0.8812950763631773,0.765,16.707139523467532,0.016315565940886262,0.9756188289133547
oas_floor_0.0001,gaussian_random,16,1,val,0.8868,0.8879595412923135,0.79,0.8868,0.8879595412923135,0.79,0.6909073031207026,0.0006747141632038111,0.998906062759275
oas_floor_0.0001,gaussian_random,16,2,val,0.8875,0.8876068040863024,0.79,0.8875,0.8876068040863024,0.79,1.400661166790024,0.0013678331706933828,0.9978765643659271
oas_floor_0.0001,gaussian_random,16,5,val,0.8859,0.8840430459781411,0.7849999999999999,0.8859,0.8840430459781411,0.7849999999999999,3.207938102341176,0.0031327520530675546,0.9951952455757656
oas_floor_0.0001,gaussian_random,16,10,val,0.8913,0.8894786756906725,0.79,0.8913,0.8894786756906725,0.79,7.81856173207538,0.007635314191479863,0.9883894639654417
oas_floor_0.0001,gaussian_random,16,20,val,0.8822,0.8827230902591572,0.78,0.8822,0.8827230902591572,0.78,15.381211205311931,0.015020714067687433,0.9773327755548968
oas_floor_0.0001,gaussian_random,17,1,val,0.8873,0.8887127691891492,0.79,0.8873,0.8887127691891492,0.79,1.2163203829655973,0.0011878128739898411,0.9982100793407309
oas_floor_0.0001,gaussian_random,17,2,val,0.8867,0.8878368350030454,0.7949999999999999,0.8867,0.8878368350030454,0.7949999999999999,1.9075612700152562,0.0018628528027492736,0.9971704705120211
oas_floor_0.0001,gaussian_random,17,5,val,0.8851,0.884881598410256,0.79,0.8851,0.884881598410256,0.79,4.564307658939366,0.004457331698182974,0.9933946943292485
oas_floor_0.0001,gaussian_random,17,10,val,0.8782,0.8811847165240512,0.79,0.8782,0.8811847165240512,0.79,8.337660202877274,0.008142246291872338,0.9877861889376451
oas_floor_0.0001,gaussian_random,17,20,val,0.8757,0.8815688572160938,0.76,0.8757,0.8815688572160938,0.76,17.783469794829568,0.01736666972151325,0.9740377004819618
oas_floor_0.0001,gaussian_random,18,1,val,0.8855,0.8862877173294266,0.7949999999999999,0.8855,0.8862877173294266,0.7949999999999999,0.7097159132152795,0.0006930819464992964,0.9989757158147441
oas_floor_0.0001,gaussian_random,18,2,val,0.8835,0.885190536579462,0.79,0.8835,0.885190536579462,0.79,1.2995718609563616,0.0012691131454651968,0.9981171722591486
oas_floor_0.0001,gaussian_random,18,5,val,0.8763,0.8788782660843287,0.7749999999999999,0.8763,0.8788782660843287,0.7749999999999999,3.9743791551563725,0.003881229643707395,0.9942423499962513
oas_floor_0.0001,gaussian_random,18,10,val,0.8777,0.8811332254834032,0.7849999999999999,0.8777,0.8811332254834032,0.7849999999999999,7.197345450771427,0.007028657666768971,0.989566650306653
oas_floor_0.0001,gaussian_random,18,20,val,0.8764,0.8710931785429643,0.77,0.8764,0.8710931785429643,0.77,15.777754798834174,0.015407963670736498,0.9769910532417982
oas_floor_0.0001,gaussian_random,19,1,val,0.8852,0.885027150857073,0.8,0.8852,0.885027150857073,0.8,0.7106221797026384,0.0006939669723658578,0.9989272533710039
oas_floor_0.0001,gaussian_random,19,2,val,0.8858,0.8853060753672427,0.8049999999999999,0.8858,0.8853060753672427,0.8049999999999999,1.3137746000157153,0.001282983007827847,0.9980082398347407
oas_floor_0.0001,gaussian_random,19,5,val,0.8844,0.8849329273921284,0.7949999999999999,0.8844,0.8849329273921284,0.7949999999999999,3.3273745685278233,0.0032493892270779525,0.995126458910238
oas_floor_0.0001,gaussian_random,19,10,val,0.8741,0.8744416699168867,0.79,0.8741,0.8744416699168867,0.79,6.6791288233761925,0.006522586741578313,0.9902446199752637
oas_floor_0.0001,gaussian_random,19,20,val,0.8706,0.8693634619885127,0.8049999999999999,0.8706,0.8693634619885127,0.8049999999999999,14.852584835936533,0.01450447737884427,0.9785530332916241
oas_floor_0.0001,variance_matched_random,0,1,val,0.884,0.8854654806710389,0.79,0.884,0.8854654806710389,0.79,0.9612863730136081,0.0009387562236461016,0.9987177148947245
oas_floor_0.0001,variance_matched_random,0,2,val,0.8834,0.8841924539968703,0.8,0.8834,0.8841924539968703,0.8,1.7763194975640777,0.0017346870093399196,0.997589941381777
oas_floor_0.0001,variance_matched_random,0,5,val,0.878,0.8811587701307789,0.8,0.878,0.8811587701307789,0.8,4.452549484972371,0.004348192856418331,0.9938901153043241
oas_floor_0.0001,variance_matched_random,0,10,val,0.8711,0.8734184686524153,0.79,0.8711,0.8734184686524153,0.79,8.416931069380677,0.008219659247442068,0.9883963882017764
oas_floor_0.0001,variance_matched_random,0,20,val,0.8673,0.8715220311315139,0.775,0.8673,0.8715220311315139,0.775,17.213475122008173,0.016810034298836107,0.976191800188682
oas_floor_0.0001,variance_matched_random,1,1,val,0.8861,0.8869109623450423,0.8,0.8861,0.8869109623450423,0.8,1.064074827526539,0.0010391355737563858,0.9985536083096375
oas_floor_0.0001,variance_matched_random,1,2,val,0.8827,0.8825562967881758,0.81,0.8827,0.8825562967881758,0.81,2.435048083668706,0.0023779766442077205,0.9966785880046994
oas_floor_0.0001,variance_matched_random,1,5,val,0.8825,0.8821037726545847,0.8,0.8825,0.8821037726545847,0.8,4.810808343540934,0.0046980550229891935,0.9934174581232562
oas_floor_0.0001,variance_matched_random,1,10,val,0.8831,0.8846858715135069,0.79,0.8831,0.8846858715135069,0.79,9.46768145346419,0.009245782669398623,0.9869627981449711
oas_floor_0.0001,variance_matched_random,1,20,val,0.8794,0.8799085001847545,0.79,0.8794,0.8799085001847545,0.79,20.107774616190166,0.01963649864862321,0.9722722381274193
oas_floor_0.0001,variance_matched_random,2,1,val,0.8857,0.886271264325595,0.7949999999999999,0.8857,0.886271264325595,0.7949999999999999,0.9901188621358371,0.0009669129513045284,0.9986515087516981
oas_floor_0.0001,variance_matched_random,2,2,val,0.8855,0.8860082814477549,0.7949999999999999,0.8855,0.8860082814477549,0.7949999999999999,1.8710388237068145,0.001827186351276186,0.9974359076496663
oas_floor_0.0001,variance_matched_random,2,5,val,0.8815,0.8810396198671725,0.8,0.8815,0.8810396198671725,0.8,4.006285403103853,0.003912388088968606,0.9945251804073517
oas_floor_0.0001,variance_matched_random,2,10,val,0.8805,0.8813608343749751,0.7949999999999999,0.8805,0.8813608343749751,0.7949999999999999,8.136361082027701,0.007945665119167677,0.9888832183220003
oas_floor_0.0001,variance_matched_random,2,20,val,0.8719,0.8751249097476776,0.765,0.8719,0.8751249097476776,0.765,17.607460704170293,0.017194785843916302,0.9758720710723818
oas_floor_0.0001,variance_matched_random,3,1,val,0.8861,0.8873001741435204,0.79,0.8861,0.8873001741435204,0.79,0.7518494062196126,0.0007342279357613404,0.9989638925348191
oas_floor_0.0001,variance_matched_random,3,2,val,0.8948,0.8948649595518362,0.8200000000000001,0.8948,0.8948649595518362,0.8200000000000001,1.4083270051306556,0.0013753193409479058,0.9980664307370446
oas_floor_0.0001,variance_matched_random,3,5,val,0.8929,0.8935209508378984,0.8049999999999999,0.8929,0.8935209508378984,0.8049999999999999,3.629960397705186,0.003544883200883971,0.9950042016072972
oas_floor_0.0001,variance_matched_random,3,10,val,0.8926,0.8945393291029732,0.815,0.8926,0.8945393291029732,0.815,9.395167038884436,0.009174967811410582,0.9870166414734328
oas_floor_0.0001,variance_matched_random,3,20,val,0.8817,0.8853873181081763,0.81,0.8817,0.8853873181081763,0.81,17.384301154850984,0.016976856596534164,0.9760796424571865
oas_floor_0.0001,variance_matched_random,4,1,val,0.8746,0.8791972399241307,0.7749999999999999,0.8746,0.8791972399241307,0.7749999999999999,0.9584148368051575,0.0009359519890675366,0.9986811897551198
oas_floor_0.0001,variance_matched_random,4,2,val,0.8744,0.8784777624689585,0.7749999999999999,0.8744,0.8784777624689585,0.7749999999999999,2.2052720128852603,0.002153585950083262,0.9969785272123892
oas_floor_0.0001,variance_matched_random,4,5,val,0.8747,0.8757122915803571,0.78,0.8747,0.8757122915803571,0.78,4.921164760165816,0.004805824961099429,0.9932323623760188
oas_floor_0.0001,variance_matched_random,4,10,val,0.8709,0.8725109425749222,0.7949999999999999,0.8709,0.8725109425749222,0.7949999999999999,8.7977084519325,0.008591512160090332,0.9878923440530193
oas_floor_0.0001,variance_matched_random,4,20,val,0.8746,0.8778291102262015,0.78,0.8746,0.8778291102262015,0.78,17.820603272232336,0.01740293288303939,0.9753387044665536
oas_floor_0.0001,variance_matched_random,5,1,val,0.8868,0.8872021223595274,0.8,0.8868,0.8872021223595274,0.8,0.6736579569542767,0.0006578690985881608,0.9990733150338147
oas_floor_0.0001,variance_matched_random,5,2,val,0.888,0.8883965282330417,0.7949999999999999,0.888,0.8883965282330417,0.7949999999999999,1.3825401249727725,0.001350136840793723,0.9981074004043653
oas_floor_0.0001,variance_matched_random,5,5,val,0.8872,0.8874949402281558,0.7949999999999999,0.8872,0.8874949402281558,0.7949999999999999,3.8538925930815946,0.0037635669854312447,0.9946749640891346
oas_floor_0.0001,variance_matched_random,5,10,val,0.887,0.8911234324162431,0.81,0.887,0.8911234324162431,0.81,8.7356714588071,0.00853092915899131,0.9879289895766413
oas_floor_0.0001,variance_matched_random,5,20,val,0.891,0.8985146765847332,0.8049999999999999,0.891,0.8985146765847332,0.8049999999999999,17.07686132164024,0.016676622384414298,0.9764217228569385
oas_floor_0.0001,variance_matched_random,6,1,val,0.887,0.8868612392526442,0.79,0.887,0.8868612392526442,0.79,0.7986558245993688,0.0007799373287103211,0.9989141993463153
oas_floor_0.0001,variance_matched_random,6,2,val,0.882,0.8816473238644461,0.7949999999999999,0.882,0.8816473238644461,0.7949999999999999,1.583978022698866,0.0015468535377918613,0.9978236898203311
oas_floor_0.0001,variance_matched_random,6,5,val,0.882,0.8804345382842031,0.8,0.882,0.8804345382842031,0.8,5.289850034557415,0.005165869174372476,0.9926937617937865
oas_floor_0.0001,variance_matched_random,6,10,val,0.8818,0.8810055360385538,0.7949999999999999,0.8818,0.8810055360385538,0.7949999999999999,9.400975873022034,0.00918064050099808,0.9870820410630341
oas_floor_0.0001,variance_matched_random,6,20,val,0.8799,0.879001421702566,0.78,0.8799,0.879001421702566,0.78,19.383855551460005,0.01892954643697266,0.973590597101756
oas_floor_0.0001,variance_matched_random,7,1,val,0.8852,0.8863453847221929,0.7949999999999999,0.8852,0.8863453847221929,0.7949999999999999,1.148142196183948,0.0011212326134608867,0.9984150760746396
oas_floor_0.0001,variance_matched_random,7,2,val,0.8869,0.887798191380672,0.7949999999999999,0.8869,0.887798191380672,0.7949999999999999,1.8354897869058449,0.0017924704950252391,0.9974542595337934
oas_floor_0.0001,variance_matched_random,7,5,val,0.8926,0.8922411822572357,0.7949999999999999,0.8926,0.8922411822572357,0.7949999999999999,4.416714466170609,0.004313197720869735,0.9939308318303136
oas_floor_0.0001,variance_matched_random,7,10,val,0.8833,0.888916641186397,0.8,0.8833,0.888916641186397,0.8,8.420970877863102,0.008223604372913185,0.9884562818177539
oas_floor_0.0001,variance_matched_random,7,20,val,0.8851,0.8870897258461579,0.8,0.8851,0.8870897258461579,0.8,17.990145676051483,0.017568501636769027,0.9752753199825136
oas_floor_0.0001,variance_matched_random,8,1,val,0.8866,0.8865405184030019,0.7949999999999999,0.8866,0.8865405184030019,0.7949999999999999,0.9159704174364495,0.0008945023607777827,0.9987405336609757
oas_floor_0.0001,variance_matched_random,8,2,val,0.8849,0.8849980092954013,0.7949999999999999,0.8849,0.8849980092954013,0.7949999999999999,1.5864205558109454,0.0015492388240341264,0.9978197321536203
oas_floor_0.0001,variance_matched_random,8,5,val,0.8895,0.8891666862254456,0.78,0.8895,0.8891666862254456,0.78,4.381813437152259,0.0042791146847190025,0.9939725408414815
oas_floor_0.0001,variance_matched_random,8,10,val,0.8826,0.8831182100779625,0.79,0.8826,0.8831182100779625,0.79,8.674913970069424,0.008471595673895922,0.9880497878943001
oas_floor_0.0001,variance_matched_random,8,20,val,0.8774,0.886238351342146,0.78,0.8774,0.886238351342146,0.78,18.67859269833195,0.018240813181964795,0.9743057123191085
oas_floor_0.0001,variance_matched_random,9,1,val,0.8842,0.885065595301852,0.8,0.8842,0.885065595301852,0.8,0.9318626441955863,0.0009100221134722522,0.9987148683382802
oas_floor_0.0001,variance_matched_random,9,2,val,0.884,0.8847433504389682,0.8,0.884,0.8847433504389682,0.8,1.639986926372443,0.0016015497327855888,0.9977476570995671
oas_floor_0.0001,variance_matched_random,9,5,val,0.887,0.8866173109327378,0.7949999999999999,0.887,0.8866173109327378,0.7949999999999999,5.357217084438276,0.005231657309021754,0.9926204854122733
oas_floor_0.0001,variance_matched_random,9,10,val,0.8868,0.8874278793280412,0.8049999999999999,0.8868,0.8874278793280412,0.8049999999999999,9.526087348669876,0.009302819676435425,0.986865805541745
oas_floor_0.0001,variance_matched_random,9,20,val,0.8776,0.8773739520776328,0.8,0.8776,0.8773739520776328,0.8,19.395935349426928,0.018941343114674734,0.9731134073608364
oas_floor_0.0001,variance_matched_random,10,1,val,0.8851,0.8865253196801356,0.7949999999999999,0.8851,0.8865253196801356,0.7949999999999999,0.6240160549525187,0.000609390678664569,0.9991433552786078
oas_floor_0.0001,variance_matched_random,10,2,val,0.8867,0.8881073336932946,0.8,0.8867,0.8881073336932946,0.8,1.92559719545419,0.0018804660111857324,0.9973176235126638
oas_floor_0.0001,variance_matched_random,10,5,val,0.8846,0.8885805935824665,0.7949999999999999,0.8846,0.8885805935824665,0.7949999999999999,4.183517781031751,0.00408546658303882,0.9942322828720969
oas_floor_0.0001,variance_matched_random,10,10,val,0.8861,0.8886738976773644,0.7949999999999999,0.8861,0.8886738976773644,0.7949999999999999,8.502380205186862,0.008303105669127795,0.9881923725116823
oas_floor_0.0001,variance_matched_random,10,20,val,0.8787,0.8819470118398283,0.785,0.8787,0.8819470118398283,0.785,20.33882934952351,0.019862138036644054,0.9717934173365026
oas_floor_0.0001,variance_matched_random,11,1,val,0.887,0.8879083693432304,0.8049999999999999,0.887,0.8879083693432304,0.8049999999999999,0.9858440965765403,0.0009627383755630276,0.998638056418942
oas_floor_0.0001,variance_matched_random,11,2,val,0.8892,0.891886229645377,0.8049999999999999,0.8892,0.891886229645377,0.8049999999999999,1.9463435222279646,0.0019007260959257467,0.9972971406048294
oas_floor_0.0001,variance_matched_random,11,5,val,0.8884,0.8896436221734054,0.8049999999999999,0.8884,0.8896436221734054,0.8049999999999999,4.908407485500234,0.0047933666850588225,0.9932003283708954
oas_floor_0.0001,variance_matched_random,11,10,val,0.8902,0.8903672041031416,0.8,0.8902,0.8903672041031416,0.8,8.725599982585628,0.008521093732993777,0.987982031594305
oas_floor_0.0001,variance_matched_random,11,20,val,0.8868,0.8875456706588551,0.7849999999999999,0.8868,0.8875456706588551,0.7849999999999999,18.60205940449662,0.018166073637203732,0.974574526352874
oas_floor_0.0001,variance_matched_random,12,1,val,0.886,0.8869311535661423,0.7949999999999999,0.886,0.8869311535661423,0.7949999999999999,0.7530348556846931,0.0007353856012545831,0.9989564766882667
oas_floor_0.0001,variance_matched_random,12,2,val,0.8783,0.8803267470302778,0.8,0.8783,0.8803267470302778,0.8,1.3940590727613482,0.0013613858132435041,0.9980767182207199
oas_floor_0.0001,variance_matched_random,12,5,val,0.8795,0.8846076421424571,0.79,0.8795,0.8846076421424571,0.79,4.06663108229063,0.003971319416299444,0.9944044361776401
oas_floor_0.0001,variance_matched_random,12,10,val,0.887,0.8901583200612877,0.79,0.887,0.8901583200612877,0.79,9.941655301842466,0.009708647755705534,0.9861979664342002
oas_floor_0.0001,variance_matched_random,12,20,val,0.8873,0.8949808556503928,0.79,0.8873,0.8949808556503928,0.79,18.64827271600373,0.018211203824222394,0.9742252768106299
oas_floor_0.0001,variance_matched_random,13,1,val,0.8858,0.8889291935964374,0.8,0.8858,0.8889291935964374,0.8,0.811709861469444,0.0007926854115912539,0.9988800725721216
oas_floor_0.0001,variance_matched_random,13,2,val,0.8858,0.8888874319305307,0.8,0.8858,0.8888874319305307,0.8,1.5439206258037732,0.0015077349861364973,0.9978717785549278
oas_floor_0.0001,variance_matched_random,13,5,val,0.8841,0.8863001157324576,0.7949999999999999,0.8841,0.8863001157324576,0.7949999999999999,3.6923511876972204,0.0036058117067355668,0.9949128055763015
oas_floor_0.0001,variance_matched_random,13,10,val,0.8791,0.8838811092468547,0.78,0.8791,0.8838811092468547,0.78,9.307949634216557,0.009089794564664607,0.9871576540012833
oas_floor_0.0001,variance_matched_random,13,20,val,0.8777,0.8801312441125042,0.7749999999999999,0.8777,0.8801312441125042,0.7749999999999999,19.403622130111213,0.01894884973643673,0.9733929789984654
oas_floor_0.0001,variance_matched_random,14,1,val,0.8862,0.8867908380039027,0.7949999999999999,0.8862,0.8867908380039027,0.7949999999999999,0.6071982885756431,0.0005929670786871514,0.9991760870531803
oas_floor_0.0001,variance_matched_random,14,2,val,0.8872,0.8874997874490662,0.8,0.8872,0.8874997874490662,0.8,1.330549161275892,0.0012993644153084882,0.9981957516698629
oas_floor_0.0001,variance_matched_random,14,5,val,0.8826,0.8847604889225208,0.7949999999999999,0.8826,0.8847604889225208,0.7949999999999999,4.07916280604608,0.003983557427779375,0.9944008372475676
oas_floor_0.0001,variance_matched_random,14,10,val,0.8831,0.8863855778548451,0.7749999999999999,0.8831,0.8863855778548451,0.7749999999999999,8.893619095210447,0.008685174897666452,0.9877423152664145
oas_floor_0.0001,variance_matched_random,14,20,val,0.88,0.8818354486924922,0.7749999999999999,0.88,0.8818354486924922,0.7749999999999999,18.151197617300525,0.017725778923145044,0.9750340099274447
oas_floor_0.0001,variance_matched_random,15,1,val,0.8843,0.885117984050709,0.8049999999999999,0.8843,0.885117984050709,0.8049999999999999,0.9654821977766559,0.0009428537087662655,0.9986499647005269
oas_floor_0.0001,variance_matched_random,15,2,val,0.8831,0.8845679482249335,0.8049999999999999,0.8831,0.8845679482249335,0.8049999999999999,1.7592651210580466,0.0017180323447832486,0.9975593444687385
oas_floor_0.0001,variance_matched_random,15,5,val,0.8695,0.8737619371487918,0.77,0.8695,0.8737619371487918,0.77,4.260731198382793,0.004160870310920696,0.9940851070997002
oas_floor_0.0001,variance_matched_random,15,10,val,0.8721,0.8786815467891966,0.765,0.8721,0.8786815467891966,0.765,9.619392626653239,0.009393938111966054,0.9866925762231774
oas_floor_0.0001,variance_matched_random,15,20,val,0.8746,0.8846088362224391,0.79,0.8746,0.8846088362224391,0.79,19.09351695657875,0.018646012652908935,0.9737166305982435
oas_floor_0.0001,variance_matched_random,16,1,val,0.8878,0.887618583947336,0.8049999999999999,0.8878,0.887618583947336,0.8049999999999999,0.689944951693305,0.0006737743668879932,0.9990493366406867
oas_floor_0.0001,variance_matched_random,16,2,val,0.888,0.887599762541782,0.7849999999999999,0.888,0.887599762541782,0.7849999999999999,1.7282297272298603,0.0016877243429979105,0.9976411721196539
oas_floor_0.0001,variance_matched_random,16,5,val,0.8885,0.8888575031642403,0.7949999999999999,0.8885,0.8888575031642403,0.7949999999999999,4.047705256920707,0.0039528371649616275,0.9944183183629696
oas_floor_0.0001,variance_matched_random,16,10,val,0.8891,0.8901691509434013,0.7949999999999999,0.8891,0.8901691509434013,0.7949999999999999,10.236843347564228,0.009996917331605692,0.9858333034263594
oas_floor_0.0001,variance_matched_random,16,20,val,0.879,0.880276719186491,0.7949999999999999,0.879,0.880276719186491,0.7949999999999999,18.065641341182683,0.017642227872248714,0.9751984466342191
oas_floor_0.0001,variance_matched_random,17,1,val,0.8841,0.8854697991301715,0.7949999999999999,0.8841,0.8854697991301715,0.7949999999999999,0.8990202267102364,0.0008779494401467152,0.998742963915623
oas_floor_0.0001,variance_matched_random,17,2,val,0.884,0.8863241655601914,0.78,0.884,0.8863241655601914,0.78,1.5341068168448746,0.0014981511883250729,0.9978691087552175
oas_floor_0.0001,variance_matched_random,17,5,val,0.8805,0.881536315584656,0.7749999999999999,0.8805,0.881536315584656,0.7749999999999999,5.275962803323466,0.0051523074251205725,0.9926776880466117
oas_floor_0.0001,variance_matched_random,17,10,val,0.8824,0.8828099271161096,0.7749999999999999,0.8824,0.8828099271161096,0.7749999999999999,8.431648533809776,0.00823403177129861,0.9883815380903849
oas_floor_0.0001,variance_matched_random,17,20,val,0.867,0.8653412625947837,0.765,0.867,0.8653412625947837,0.765,17.405250733549728,0.016997315169482156,0.9760351070318629
oas_floor_0.0001,variance_matched_random,18,1,val,0.8855,0.886264629601319,0.79,0.8855,0.886264629601319,0.79,1.0108292842241366,0.0009871379728751334,0.9986132968014545
oas_floor_0.0001,variance_matched_random,18,2,val,0.883,0.8840540582711339,0.8,0.883,0.8840540582711339,0.8,2.6824936685480303,0.002619622723191436,0.9962683446061189
oas_floor_0.0001,variance_matched_random,18,5,val,0.8776,0.8773396810833042,0.79,0.8776,0.8773396810833042,0.79,6.049280387431449,0.0059075003783510245,0.9915116201449726
oas_floor_0.0001,variance_matched_random,18,10,val,0.8682,0.8683842430126361,0.8049999999999999,0.8682,0.8683842430126361,0.8049999999999999,10.491811228602032,0.010245909402931672,0.9854794354384029
oas_floor_0.0001,variance_matched_random,18,20,val,0.8707,0.8693033570730816,0.7949999999999999,0.8707,0.8693033570730816,0.7949999999999999,19.677693369599133,0.019216497431249153,0.9728133852249345
oas_floor_0.0001,variance_matched_random,19,1,val,0.8826,0.8842329343628521,0.7949999999999999,0.8826,0.8842329343628521,0.7949999999999999,1.0043889237156238,0.000980848558316039,0.9986135173581557
oas_floor_0.0001,variance_matched_random,19,2,val,0.8861,0.8870750388077583,0.7949999999999999,0.8861,0.8870750388077583,0.7949999999999999,1.7587975243409004,0.0017175757073641606,0.9975645869148715
oas_floor_0.0001,variance_matched_random,19,5,val,0.883,0.8872520177906983,0.79,0.883,0.8872520177906983,0.79,4.064992808010362,0.003969719539072619,0.9944020818250197
oas_floor_0.0001,variance_matched_random,19,10,val,0.8853,0.8871035468922341,0.81,0.8853,0.8871035468922341,0.81,8.90707444374001,0.008698314886464853,0.9877628593165757
oas_floor_0.0001,variance_matched_random,19,20,val,0.8843,0.8881100847072866,0.8,0.8843,0.8881100847072866,0.8,17.30556229621463,0.0168999631798971,0.976199258859054
oas_floor_0.0001,shuffled_labels,0,1,val,0.8865,0.8864855359976511,0.8,0.8865,0.8864855359976511,0.8,3.772097505802398,0.0036836889705101545,0.9961602050630018
oas_floor_0.0001,shuffled_labels,0,2,val,0.888,0.8881591006291454,0.7949999999999999,0.888,0.8881591006291454,0.7949999999999999,6.683724070699823,0.006527074287792796,0.9932801844925484
oas_floor_0.0001,shuffled_labels,0,5,val,0.8885,0.8873895841907611,0.8049999999999999,0.8885,0.8873895841907611,0.8049999999999999,12.438343601742757,0.01214681992357691,0.9876403740893234
oas_floor_0.0001,shuffled_labels,0,10,val,0.8825,0.8815398752327892,0.79,0.8825,0.8815398752327892,0.79,27.216572597478145,0.02657868417722475,0.9731076105978912
oas_floor_0.0001,shuffled_labels,0,20,val,0.8764,0.880727084698515,0.7649999999999999,0.8764,0.880727084698515,0.7649999999999999,77.76248266389437,0.07593992447645935,0.9228506639146571
oas_floor_0.0001,shuffled_labels,1,1,val,0.8862,0.8869794035634773,0.7949999999999999,0.8862,0.8869794035634773,0.7949999999999999,6.187494188945506,0.006042474793892096,0.9936940723646356
oas_floor_0.0001,shuffled_labels,1,2,val,0.886,0.886989980264841,0.7949999999999999,0.886,0.886989980264841,0.7949999999999999,11.638336097757282,0.011365562595466096,0.9882701017134917
oas_floor_0.0001,shuffled_labels,1,5,val,0.8864,0.8869865976605156,0.8049999999999999,0.8864,0.8869865976605156,0.8049999999999999,32.98882438072622,0.03221564880930295,0.9670194420165751
oas_floor_0.0001,shuffled_labels,1,10,val,0.8892,0.8915338684970379,0.805,0.8892,0.8915338684970379,0.805,91.09618671954757,0.08896111984330818,0.90986871256356
oas_floor_0.0001,shuffled_labels,1,20,val,0.886,0.8861615089331194,0.79,0.886,0.8861615089331194,0.79,240.87876745257185,0.2352331713404022,0.763688644266484
oas_floor_0.0001,shuffled_labels,2,1,val,0.8846,0.8844147915310284,0.8,0.8846,0.8844147915310284,0.8,2.7442830921854307,0.0026799639572123346,0.9972171713910271
oas_floor_0.0001,shuffled_labels,2,2,val,0.8841,0.8844045407749963,0.8049999999999999,0.8841,0.8844045407749963,0.8049999999999999,5.126761329436701,0.0050066028607780285,0.994790793878134
oas_floor_0.0001,shuffled_labels,2,5,val,0.884,0.882939704789014,0.7949999999999999,0.884,0.882939704789014,0.7949999999999999,14.319973345916505,0.013984348970621587,0.9857184902041256
oas_floor_0.0001,shuffled_labels,2,10,val,0.8861,0.886098339898192,0.81,0.8861,0.886098339898192,0.81,35.44700149868984,0.0346162124010643,0.9650447677795655
oas_floor_0.0001,shuffled_labels,2,20,val,0.8866,0.8899158925183821,0.8049999999999999,0.8866,0.8899158925183821,0.8049999999999999,105.73431578700584,0.10325616776074789,0.8958963625622144
oas_floor_0.0001,shuffled_labels,3,1,val,0.8821,0.8825513616541805,0.7849999999999999,0.8821,0.8825513616541805,0.7849999999999999,3.4310549372661985,0.003350639587174022,0.9965247306120883
oas_floor_0.0001,shuffled_labels,3,2,val,0.8851,0.8855882899445642,0.77,0.8851,0.8855882899445642,0.77,6.6027127914018795,0.006447961710353398,0.9933067013836387
oas_floor_0.0001,shuffled_labels,3,5,val,0.8686,0.8762591994619571,0.78,0.8686,0.8762591994619571,0.78,18.610773401880362,0.01817458340027379,0.9813853229381713
oas_floor_0.0001,shuffled_labels,3,10,val,0.8626,0.8616857362301108,0.7949999999999999,0.8626,0.8616857362301108,0.7949999999999999,53.498001084464576,0.05224414168404744,0.9471579977022224
oas_floor_0.0001,shuffled_labels,3,20,val,0.8446,0.8393055012905704,0.72,0.8446,0.8393055012905704,0.72,166.43649777727882,0.16253564236062384,0.836642762391346
oas_floor_0.0001,shuffled_labels,4,1,val,0.8816,0.8847831272454217,0.7949999999999999,0.8816,0.8847831272454217,0.7949999999999999,2.485109022564357,0.002426864279848005,0.9974790148699785
oas_floor_0.0001,shuffled_labels,4,2,val,0.8805,0.8864452510387842,0.7849999999999999,0.8805,0.8864452510387842,0.7849999999999999,4.827178886331466,0.004714041881183072,0.9951189566919584
oas_floor_0.0001,shuffled_labels,4,5,val,0.8878,0.8893261307096741,0.79,0.8878,0.8893261307096741,0.79,13.141353418339136,0.012833352947596813,0.9868847968034962
oas_floor_0.0001,shuffled_labels,4,10,val,0.8658,0.8853280456670526,0.77,0.8658,0.8853280456670526,0.77,35.8625568359282,0.035022028160086136,0.9646533225381756
oas_floor_0.0001,shuffled_labels,4,20,val,0.8333,0.8339626342308213,0.75,0.8333,0.8339626342308213,0.75,73.78003258520602,0.07205081307149025,0.9277407091880991


==> anc/artifact_v14_arxiv/results/revision_v5/metric_matched_controls_val/100doh_vjepa2/metric_matched_controls_summary.csv <==
metric,method,erased_dimensions,evaluation_split,draws,mean_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975,mean_evaluation_auprc,mean_val_auroc,val_auroc_q025,val_auroc_q975,mean_val_auprc,mean_relative_squared_displacement
euclidean,gaussian_random,1,val,20,0.8855699999999999,0.8843475,0.8860525,0.886496155569844,0.8855699999999999,0.8843475,0.8860525,0.886496155569844,0.0009950628373771617
euclidean,gaussian_random,2,val,20,0.88561,0.8843475,0.8861574999999999,0.8865181525704997,0.88561,0.8843475,0.8861574999999999,0.8865181525704997,0.0019649907653293275
euclidean,gaussian_random,5,val,20,0.88569,0.8845474999999999,0.887205,0.8864365629103712,0.88569,0.8845474999999999,0.887205,0.8864365629103712,0.004860250894440234
euclidean,gaussian_random,10,val,20,0.885215,0.8836475,0.8876,0.8859526362325836,0.885215,0.8836475,0.8876,0.8859526362325836,0.009767833709094023
euclidean,gaussian_random,20,val,20,0.8845199999999999,0.8804175,0.887,0.8855383538003702,0.8845199999999999,0.8804175,0.887,0.8855383538003702,0.01965488471755693
euclidean,learned,1,val,1,0.8318,0.8318,0.8318,0.8491767042121621,0.8318,0.8318,0.8318,0.8491767042121621,0.0027036477496251497
euclidean,learned,2,val,1,0.7804,0.7804,0.7804,0.7977738920675334,0.7804,0.7804,0.7804,0.7977738920675334,0.007227022755183522
euclidean,learned,5,val,1,0.6614,0.6614,0.6614,0.685875765830995,0.6614,0.6614,0.6614,0.685875765830995,0.02486241646428994
euclidean,learned,10,val,1,0.5987,0.5987,0.5987,0.6147296230645117,0.5987,0.5987,0.5987,0.6147296230645117,0.04736895188947237
euclidean,learned,20,val,1,0.5167,0.5167,0.5167,0.5225986185979739,0.5167,0.5167,0.5167,0.5225986185979739,0.08538321120849467
euclidean,shuffled_labels,1,val,5,0.88584,0.8856100000000001,0.88625,0.8867699767126991,0.88584,0.8856100000000001,0.88625,0.8867699767126991,0.0004452599073005308
euclidean,shuffled_labels,2,val,5,0.8859200000000002,0.88515,0.88673,0.8870836243732638,0.8859200000000002,0.88515,0.88673,0.8870836243732638,0.0014546128107747434
euclidean,shuffled_labels,5,val,5,0.88416,0.88192,0.8885,0.8862639403799681,0.88416,0.88192,0.8885,0.8862639403799681,0.006677033570184954
euclidean,shuffled_labels,10,val,5,0.88386,0.87961,0.88944,0.8858369428343069,0.88386,0.87961,0.88944,0.8858369428343069,0.022788443512500454
euclidean,shuffled_labels,20,val,5,0.8768800000000001,0.86789,0.8869499999999999,0.8814103688901982,0.8768800000000001,0.86789,0.8869499999999999,0.8814103688901982,0.08938988085669645
euclidean,top_pca,1,val,1,0.8791,0.8791,0.8791,0.8820192925751131,0.8791,0.8791,0.8791,0.8820192925751131,0.2256176038396253
euclidean,top_pca,2,val,1,0.818,0.818,0.818,0.8183060478185934,0.818,0.818,0.818,0.8183060478185934,0.26937752710032964
euclidean,top_pca,5,val,1,0.7897,0.7897,0.7897,0.781099998734929,0.7897,0.7897,0.7897,0.781099998734929,0.3440963277240216
euclidean,top_pca,10,val,1,0.7923,0.7923,0.7923,0.7859235387610503,0.7923,0.7923,0.7923,0.7859235387610503,0.4208460785093646
euclidean,top_pca,20,val,1,0.7762,0.7762,0.7762,0.7680626358304511,0.7762,0.7762,0.7762,0.7680626358304511,0.5152135152459907
euclidean,variance_matched_random,1,val,20,0.8856149999999999,0.8848324999999999,0.886215,0.8865457867205315,0.8856149999999999,0.8848324999999999,0.886215,0.8865457867205315,0.0025308513854158327
euclidean,variance_matched_random,2,val,20,0.8854949999999999,0.884085,0.8864525,0.8862797336951165,0.8854949999999999,0.884085,0.8864525,0.8862797336951165,0.005267451523810739
euclidean,variance_matched_random,5,val,20,0.8851100000000001,0.8837425,0.886605,0.8858599656689116,0.8851100000000001,0.8837425,0.886605,0.8858599656689116,0.01345948871221298
euclidean,variance_matched_random,10,val,20,0.8855700000000001,0.8830475,0.8884525,0.8862730246285786,0.8855700000000001,0.8830475,0.8884525,0.8862730246285786,0.027073689080433366
euclidean,variance_matched_random,20,val,20,0.885215,0.8824474999999998,0.8893775,0.8859362204835091,0.885215,0.8824474999999998,0.8893775,0.8859362204835091,0.05319493039531663
oas_floor_0.0001,gaussian_random,1,val,20,0.88545,0.8828224999999998,0.888245,0.8862937448573776,0.88545,0.8828224999999998,0.888245,0.8862937448573776,0.0008368247590898913
oas_floor_0.0001,gaussian_random,2,val,20,0.88533,0.8826,0.8889050000000001,0.8862899210031792,0.88533,0.8826,0.8889050000000001,0.8862899210031792,0.0015406301450281673
oas_floor_0.0001,gaussian_random,5,val,20,0.8841599999999998,0.8748825,0.8891725,0.8853476144061594,0.8841599999999998,0.8748825,0.8891725,0.8853476144061594,0.003758423751262343
oas_floor_0.0001,gaussian_random,10,val,20,0.8812599999999998,0.8705299999999999,0.8894,0.883416447797378,0.8812599999999998,0.8705299999999999,0.8894,0.883416447797378,0.007553119539356031
oas_floor_0.0001,gaussian_random,20,val,20,0.8756899999999999,0.8649825,0.8879199999999999,0.8790382489654961,0.8756899999999999,0.8649825,0.8879199999999999,0.8790382489654961,0.015557813297255849
oas_floor_0.0001,learned,1,val,1,0.5838,0.5838,0.5838,0.6431788178338163,0.5838,0.5838,0.5838,0.6431788178338163,0.02704069544558406
oas_floor_0.0001,learned,2,val,1,0.4934,0.4934,0.4934,0.5337220946453237,0.4934,0.4934,0.4934,0.5337220946453237,0.03713737130645773
oas_floor_0.0001,learned,5,val,1,0.5054,0.5054,0.5054,0.4902035093460315,0.5054,0.5054,0.5054,0.4902035093460315,0.05002555448430454
oas_floor_0.0001,learned,10,val,1,0.4665,0.4665,0.4665,0.5130700242729362,0.4665,0.4665,0.4665,0.5130700242729362,0.07122739909451566
oas_floor_0.0001,learned,20,val,1,0.4692,0.4692,0.4692,0.4855621760764062,0.4692,0.4692,0.4692,0.4855621760764062,0.2014333682577188
oas_floor_0.0001,shuffled_labels,1,val,5,0.8842000000000001,0.88165,0.8864699999999999,0.8850428439983519,0.8842000000000001,0.88165,0.8864699999999999,0.8850428439983519,0.003636726317727322
oas_floor_0.0001,shuffled_labels,2,val,5,0.8847400000000001,0.88086,0.8878,0.8863174325304662,0.8847400000000001,0.88086,0.8878,0.8863174325304662,0.0068122486671146785
oas_floor_0.0001,shuffled_labels,5,val,5,0.8830600000000001,0.8701400000000001,0.8884299999999999,0.8845802433623844,0.8830600000000001,0.8701400000000001,0.8884299999999999,0.8845802433623844,0.01787095081027441
oas_floor_0.0001,shuffled_labels,10,val,5,0.8772399999999999,0.86292,0.88889,0.8812371731050364,0.8772399999999999,0.86292,0.88889,0.8812371731050364,0.04748443725314616
oas_floor_0.0001,shuffled_labels,20,val,5,0.86538,0.83443,0.8865400000000001,0.8660145243342816,0.86538,0.83443,0.8865400000000001,0.8660145243342816,0.12980314380194474
oas_floor_0.0001,top_pca,1,val,1,0.8791,0.8791,0.8791,0.8820192925751131,0.8791,0.8791,0.8791,0.8820192925751131,0.22561760383962537
oas_floor_0.0001,top_pca,2,val,1,0.818,0.818,0.818,0.8183060478185934,0.818,0.818,0.818,0.8183060478185934,0.2693775271003296
oas_floor_0.0001,top_pca,5,val,1,0.7897,0.7897,0.7897,0.781099998734929,0.7897,0.7897,0.7897,0.781099998734929,0.3440963277240215
oas_floor_0.0001,top_pca,10,val,1,0.7923,0.7923,0.7923,0.7859235387610503,0.7923,0.7923,0.7923,0.7859235387610503,0.4208460785093648
oas_floor_0.0001,top_pca,20,val,1,0.7762,0.7762,0.7762,0.7680626358304511,0.7762,0.7762,0.7762,0.7680626358304511,0.5152135152459908
oas_floor_0.0001,variance_matched_random,1,val,20,0.885035,0.8784000000000001,0.8874200000000001,0.8861474393365392,0.885035,0.8784000000000001,0.8874200000000001,0.8861474393365392,0.0008567139690649013
oas_floor_0.0001,variance_matched_random,2,val,20,0.8849,0.8762524999999999,0.8921399999999999,0.8860005830310236,0.8849,0.8762524999999999,0.8921399999999999,0.8860005830310236,0.0017249894177373663
oas_floor_0.0001,variance_matched_random,5,val,20,0.88331,0.8719699999999999,0.8927575,0.8846064990161782,0.88331,0.8719699999999999,0.8927575,0.8846064990161782,0.004382275332105616
oas_floor_0.0001,variance_matched_random,10,val,20,0.8821150000000001,0.8694824999999999,0.8914599999999999,0.8842360834481532,0.8821150000000001,0.8694824999999999,0.8914599999999999,0.8842360834481532,0.008888205225758412
oas_floor_0.0001,variance_matched_random,20,val,20,0.8785999999999999,0.8671424999999999,0.8892424999999999,0.8816035243844856,0.8785999999999999,0.8671424999999999,0.8892424999999999,0.8816035243844856,0.018034699774459133


==> anc/artifact_v14_arxiv/results/revision_v5/metric_matched_controls_val/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "selected_c": 0.01,
  "metrics": [
    "euclidean",
    "oas_floor_0.0001"
  ],
  "probe_coordinates": "original train-standardized features for all controls",
  "evaluation_split": "val",
  "results": [
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8855699999999999,
      "evaluation_auroc_q025": 0.8843475,
      "evaluation_auroc_q975": 0.8860525,
      "mean_evaluation_auprc": 0.886496155569844,
      "mean_val_auroc": 0.8855699999999999,
      "val_auroc_q025": 0.8843475,
      "val_auroc_q975": 0.8860525,
      "mean_val_auprc": 0.886496155569844,
      "mean_relative_squared_displacement": 0.0009950628373771617
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.88561,
      "evaluation_auroc_q025": 0.8843475,
      "evaluation_auroc_q975": 0.8861574999999999,
      "mean_evaluation_auprc": 0.8865181525704997,
      "mean_val_auroc": 0.88561,
      "val_auroc_q025": 0.8843475,
      "val_auroc_q975": 0.8861574999999999,
      "mean_val_auprc": 0.8865181525704997,
      "mean_relative_squared_displacement": 0.0019649907653293275
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.88569,
      "evaluation_auroc_q025": 0.8845474999999999,
      "evaluation_auroc_q975": 0.887205,
      "mean_evaluation_auprc": 0.8864365629103712,
      "mean_val_auroc": 0.88569,
      "val_auroc_q025": 0.8845474999999999,
      "val_auroc_q975": 0.887205,
      "mean_val_auprc": 0.8864365629103712,
      "mean_relative_squared_displacement": 0.004860250894440234
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.885215,
      "evaluation_auroc_q025": 0.8836475,
      "evaluation_auroc_q975": 0.8876,
      "mean_evaluation_auprc": 0.8859526362325836,
      "mean_val_auroc": 0.885215,
      "val_auroc_q025": 0.8836475,
      "val_auroc_q975": 0.8876,
      "mean_val_auprc": 0.8859526362325836,
      "mean_relative_squared_displacement": 0.009767833709094023
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8845199999999999,
      "evaluation_auroc_q025": 0.8804175,
      "evaluation_auroc_q975": 0.887,
      "mean_evaluation_auprc": 0.8855383538003702,
      "mean_val_auroc": 0.8845199999999999,
      "val_auroc_q025": 0.8804175,
      "val_auroc_q975": 0.887,
      "mean_val_auprc": 0.8855383538003702,
      "mean_relative_squared_displacement": 0.01965488471755693
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.8318,
      "evaluation_auroc_q025": 0.8318,
      "evaluation_auroc_q975": 0.8318,
      "mean_evaluation_auprc": 0.8491767042121621,
      "mean_val_auroc": 0.8318,
      "val_auroc_q025": 0.8318,
      "val_auroc_q975": 0.8318,
      "mean_val_auprc": 0.8491767042121621,
      "mean_relative_squared_displacement": 0.0027036477496251497
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7804,
      "evaluation_auroc_q025": 0.7804,
      "evaluation_auroc_q975": 0.7804,
      "mean_evaluation_auprc": 0.7977738920675334,
      "mean_val_auroc": 0.7804,
      "val_auroc_q025": 0.7804,
      "val_auroc_q975": 0.7804,
      "mean_val_auprc": 0.7977738920675334,
      "mean_relative_squared_displacement": 0.007227022755183522
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.6614,
      "evaluation_auroc_q025": 0.6614,
      "evaluation_auroc_q975": 0.6614,
      "mean_evaluation_auprc": 0.685875765830995,
      "mean_val_auroc": 0.6614,
      "val_auroc_q025": 0.6614,
      "val_auroc_q975": 0.6614,
      "mean_val_auprc": 0.685875765830995,
      "mean_relative_squared_displacement": 0.02486241646428994
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.5987,
      "evaluation_auroc_q025": 0.5987,
      "evaluation_auroc_q975": 0.5987,
      "mean_evaluation_auprc": 0.6147296230645117,
      "mean_val_auroc": 0.5987,
      "val_auroc_q025": 0.5987,
      "val_auroc_q975": 0.5987,
      "mean_val_auprc": 0.6147296230645117,
      "mean_relative_squared_displacement": 0.04736895188947237
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.5167,
      "evaluation_auroc_q025": 0.5167,
      "evaluation_auroc_q975": 0.5167,
      "mean_evaluation_auprc": 0.5225986185979739,
      "mean_val_auroc": 0.5167,
      "val_auroc_q025": 0.5167,
      "val_auroc_q975": 0.5167,
      "mean_val_auprc": 0.5225986185979739,
      "mean_relative_squared_displacement": 0.08538321120849467
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.88584,
      "evaluation_auroc_q025": 0.8856100000000001,
      "evaluation_auroc_q975": 0.88625,
      "mean_evaluation_auprc": 0.8867699767126991,
      "mean_val_auroc": 0.88584,
      "val_auroc_q025": 0.8856100000000001,
      "val_auroc_q975": 0.88625,
      "mean_val_auprc": 0.8867699767126991,
      "mean_relative_squared_displacement": 0.0004452599073005308
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.8859200000000002,
      "evaluation_auroc_q025": 0.88515,
      "evaluation_auroc_q975": 0.88673,
      "mean_evaluation_auprc": 0.8870836243732638,
      "mean_val_auroc": 0.8859200000000002,
      "val_auroc_q025": 0.88515,
      "val_auroc_q975": 0.88673,
      "mean_val_auprc": 0.8870836243732638,
      "mean_relative_squared_displacement": 0.0014546128107747434
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.88416,
      "evaluation_auroc_q025": 0.88192,
      "evaluation_auroc_q975": 0.8885,
      "mean_evaluation_auprc": 0.8862639403799681,
      "mean_val_auroc": 0.88416,
      "val_auroc_q025": 0.88192,
      "val_auroc_q975": 0.8885,
      "mean_val_auprc": 0.8862639403799681,
      "mean_relative_squared_displacement": 0.006677033570184954
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.88386,
      "evaluation_auroc_q025": 0.87961,
      "evaluation_auroc_q975": 0.88944,
      "mean_evaluation_auprc": 0.8858369428343069,
      "mean_val_auroc": 0.88386,
      "val_auroc_q025": 0.87961,
      "val_auroc_q975": 0.88944,
      "mean_val_auprc": 0.8858369428343069,
      "mean_relative_squared_displacement": 0.022788443512500454
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.8768800000000001,
      "evaluation_auroc_q025": 0.86789,
      "evaluation_auroc_q975": 0.8869499999999999,
      "mean_evaluation_auprc": 0.8814103688901982,
      "mean_val_auroc": 0.8768800000000001,
      "val_auroc_q025": 0.86789,
      "val_auroc_q975": 0.8869499999999999,
      "mean_val_auprc": 0.8814103688901982,
      "mean_relative_squared_displacement": 0.08938988085669645
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.8791,
      "evaluation_auroc_q025": 0.8791,
      "evaluation_auroc_q975": 0.8791,
      "mean_evaluation_auprc": 0.8820192925751131,
      "mean_val_auroc": 0.8791,
      "val_auroc_q025": 0.8791,
      "val_auroc_q975": 0.8791,
      "mean_val_auprc": 0.8820192925751131,
      "mean_relative_squared_displacement": 0.2256176038396253
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.818,
      "evaluation_auroc_q025": 0.818,
      "evaluation_auroc_q975": 0.818,
      "mean_evaluation_auprc": 0.8183060478185934,
      "mean_val_auroc": 0.818,
      "val_auroc_q025": 0.818,
      "val_auroc_q975": 0.818,
      "mean_val_auprc": 0.8183060478185934,
      "mean_relative_squared_displacement": 0.26937752710032964
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7897,
      "evaluation_auroc_q025": 0.7897,
      "evaluation_auroc_q975": 0.7897,
      "mean_evaluation_auprc": 0.781099998734929,
      "mean_val_auroc": 0.7897,
      "val_auroc_q025": 0.7897,
      "val_auroc_q975": 0.7897,
      "mean_val_auprc": 0.781099998734929,
      "mean_relative_squared_displacement": 0.3440963277240216
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7923,
      "evaluation_auroc_q025": 0.7923,
      "evaluation_auroc_q975": 0.7923,
      "mean_evaluation_auprc": 0.7859235387610503,
      "mean_val_auroc": 0.7923,
      "val_auroc_q025": 0.7923,
      "val_auroc_q975": 0.7923,
      "mean_val_auprc": 0.7859235387610503,
      "mean_relative_squared_displacement": 0.4208460785093646
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7762,
      "evaluation_auroc_q025": 0.7762,
      "evaluation_auroc_q975": 0.7762,
      "mean_evaluation_auprc": 0.7680626358304511,
      "mean_val_auroc": 0.7762,
      "val_auroc_q025": 0.7762,
      "val_auroc_q975": 0.7762,
      "mean_val_auprc": 0.7680626358304511,
      "mean_relative_squared_displacement": 0.5152135152459907
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8856149999999999,
      "evaluation_auroc_q025": 0.8848324999999999,
      "evaluation_auroc_q975": 0.886215,
      "mean_evaluation_auprc": 0.8865457867205315,
      "mean_val_auroc": 0.8856149999999999,
      "val_auroc_q025": 0.8848324999999999,
      "val_auroc_q975": 0.886215,
      "mean_val_auprc": 0.8865457867205315,
      "mean_relative_squared_displacement": 0.0025308513854158327
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8854949999999999,
      "evaluation_auroc_q025": 0.884085,
      "evaluation_auroc_q975": 0.8864525,
      "mean_evaluation_auprc": 0.8862797336951165,
      "mean_val_auroc": 0.8854949999999999,
      "val_auroc_q025": 0.884085,
      "val_auroc_q975": 0.8864525,
      "mean_val_auprc": 0.8862797336951165,
      "mean_relative_squared_displacement": 0.005267451523810739
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8851100000000001,
      "evaluation_auroc_q025": 0.8837425,
      "evaluation_auroc_q975": 0.886605,
      "mean_evaluation_auprc": 0.8858599656689116,
      "mean_val_auroc": 0.8851100000000001,
      "val_auroc_q025": 0.8837425,
      "val_auroc_q975": 0.886605,
      "mean_val_auprc": 0.8858599656689116,
      "mean_relative_squared_displacement": 0.01345948871221298
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8855700000000001,
      "evaluation_auroc_q025": 0.8830475,
      "evaluation_auroc_q975": 0.8884525,
      "mean_evaluation_auprc": 0.8862730246285786,
      "mean_val_auroc": 0.8855700000000001,
      "val_auroc_q025": 0.8830475,
      "val_auroc_q975": 0.8884525,
      "mean_val_auprc": 0.8862730246285786,
      "mean_relative_squared_displacement": 0.027073689080433366
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.885215,
      "evaluation_auroc_q025": 0.8824474999999998,
      "evaluation_auroc_q975": 0.8893775,
      "mean_evaluation_auprc": 0.8859362204835091,
      "mean_val_auroc": 0.885215,
      "val_auroc_q025": 0.8824474999999998,
      "val_auroc_q975": 0.8893775,
      "mean_val_auprc": 0.8859362204835091,
      "mean_relative_squared_displacement": 0.05319493039531663
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.88545,
      "evaluation_auroc_q025": 0.8828224999999998,
      "evaluation_auroc_q975": 0.888245,
      "mean_evaluation_auprc": 0.8862937448573776,
      "mean_val_auroc": 0.88545,
      "val_auroc_q025": 0.8828224999999998,
      "val_auroc_q975": 0.888245,
      "mean_val_auprc": 0.8862937448573776,
      "mean_relative_squared_displacement": 0.0008368247590898913
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.88533,
      "evaluation_auroc_q025": 0.8826,
      "evaluation_auroc_q975": 0.8889050000000001,
      "mean_evaluation_auprc": 0.8862899210031792,
      "mean_val_auroc": 0.88533,
      "val_auroc_q025": 0.8826,
      "val_auroc_q975": 0.8889050000000001,
      "mean_val_auprc": 0.8862899210031792,
      "mean_relative_squared_displacement": 0.0015406301450281673
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8841599999999998,
      "evaluation_auroc_q025": 0.8748825,
      "evaluation_auroc_q975": 0.8891725,
      "mean_evaluation_auprc": 0.8853476144061594,
      "mean_val_auroc": 0.8841599999999998,
      "val_auroc_q025": 0.8748825,
      "val_auroc_q975": 0.8891725,
      "mean_val_auprc": 0.8853476144061594,
      "mean_relative_squared_displacement": 0.003758423751262343
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8812599999999998,
      "evaluation_auroc_q025": 0.8705299999999999,
      "evaluation_auroc_q975": 0.8894,
      "mean_evaluation_auprc": 0.883416447797378,
      "mean_val_auroc": 0.8812599999999998,
      "val_auroc_q025": 0.8705299999999999,
      "val_auroc_q975": 0.8894,
      "mean_val_auprc": 0.883416447797378,
      "mean_relative_squared_displacement": 0.007553119539356031
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8756899999999999,
      "evaluation_auroc_q025": 0.8649825,
      "evaluation_auroc_q975": 0.8879199999999999,
      "mean_evaluation_auprc": 0.8790382489654961,
      "mean_val_auroc": 0.8756899999999999,
      "val_auroc_q025": 0.8649825,
      "val_auroc_q975": 0.8879199999999999,
      "mean_val_auprc": 0.8790382489654961,
      "mean_relative_squared_displacement": 0.015557813297255849
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.5838,
      "evaluation_auroc_q025": 0.5838,
      "evaluation_auroc_q975": 0.5838,
      "mean_evaluation_auprc": 0.6431788178338163,
      "mean_val_auroc": 0.5838,
      "val_auroc_q025": 0.5838,
      "val_auroc_q975": 0.5838,
      "mean_val_auprc": 0.6431788178338163,
      "mean_relative_squared_displacement": 0.02704069544558406
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.4934,
      "evaluation_auroc_q025": 0.4934,
      "evaluation_auroc_q975": 0.4934,
      "mean_evaluation_auprc": 0.5337220946453237,
      "mean_val_auroc": 0.4934,
      "val_auroc_q025": 0.4934,
      "val_auroc_q975": 0.4934,
      "mean_val_auprc": 0.5337220946453237,
      "mean_relative_squared_displacement": 0.03713737130645773
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.5054,
      "evaluation_auroc_q025": 0.5054,
      "evaluation_auroc_q975": 0.5054,
      "mean_evaluation_auprc": 0.4902035093460315,
      "mean_val_auroc": 0.5054,
      "val_auroc_q025": 0.5054,
      "val_auroc_q975": 0.5054,
      "mean_val_auprc": 0.4902035093460315,
      "mean_relative_squared_displacement": 0.05002555448430454
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.4665,
      "evaluation_auroc_q025": 0.4665,
      "evaluation_auroc_q975": 0.4665,
      "mean_evaluation_auprc": 0.5130700242729362,
      "mean_val_auroc": 0.4665,
      "val_auroc_q025": 0.4665,
      "val_auroc_q975": 0.4665,
      "mean_val_auprc": 0.5130700242729362,
      "mean_relative_squared_displacement": 0.07122739909451566
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.4692,
      "evaluation_auroc_q025": 0.4692,
      "evaluation_auroc_q975": 0.4692,
      "mean_evaluation_auprc": 0.4855621760764062,
      "mean_val_auroc": 0.4692,
      "val_auroc_q025": 0.4692,
      "val_auroc_q975": 0.4692,
      "mean_val_auprc": 0.4855621760764062,
      "mean_relative_squared_displacement": 0.2014333682577188
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.8842000000000001,
      "evaluation_auroc_q025": 0.88165,
      "evaluation_auroc_q975": 0.8864699999999999,
      "mean_evaluation_auprc": 0.8850428439983519,
      "mean_val_auroc": 0.8842000000000001,
      "val_auroc_q025": 0.88165,
      "val_auroc_q975": 0.8864699999999999,
      "mean_val_auprc": 0.8850428439983519,
      "mean_relative_squared_displacement": 0.003636726317727322
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.8847400000000001,
      "evaluation_auroc_q025": 0.88086,
      "evaluation_auroc_q975": 0.8878,
      "mean_evaluation_auprc": 0.8863174325304662,
      "mean_val_auroc": 0.8847400000000001,
      "val_auroc_q025": 0.88086,
      "val_auroc_q975": 0.8878,
      "mean_val_auprc": 0.8863174325304662,
      "mean_relative_squared_displacement": 0.0068122486671146785
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.8830600000000001,
      "evaluation_auroc_q025": 0.8701400000000001,
      "evaluation_auroc_q975": 0.8884299999999999,
      "mean_evaluation_auprc": 0.8845802433623844,
      "mean_val_auroc": 0.8830600000000001,
      "val_auroc_q025": 0.8701400000000001,
      "val_auroc_q975": 0.8884299999999999,
      "mean_val_auprc": 0.8845802433623844,
      "mean_relative_squared_displacement": 0.01787095081027441
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.8772399999999999,
      "evaluation_auroc_q025": 0.86292,
      "evaluation_auroc_q975": 0.88889,
      "mean_evaluation_auprc": 0.8812371731050364,
      "mean_val_auroc": 0.8772399999999999,
      "val_auroc_q025": 0.86292,
      "val_auroc_q975": 0.88889,
      "mean_val_auprc": 0.8812371731050364,
      "mean_relative_squared_displacement": 0.04748443725314616
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.86538,
      "evaluation_auroc_q025": 0.83443,
      "evaluation_auroc_q975": 0.8865400000000001,
      "mean_evaluation_auprc": 0.8660145243342816,
      "mean_val_auroc": 0.86538,
      "val_auroc_q025": 0.83443,
      "val_auroc_q975": 0.8865400000000001,
      "mean_val_auprc": 0.8660145243342816,
      "mean_relative_squared_displacement": 0.12980314380194474
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.8791,
      "evaluation_auroc_q025": 0.8791,
      "evaluation_auroc_q975": 0.8791,
      "mean_evaluation_auprc": 0.8820192925751131,
      "mean_val_auroc": 0.8791,
      "val_auroc_q025": 0.8791,
      "val_auroc_q975": 0.8791,
      "mean_val_auprc": 0.8820192925751131,
      "mean_relative_squared_displacement": 0.22561760383962537
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.818,
      "evaluation_auroc_q025": 0.818,
      "evaluation_auroc_q975": 0.818,
      "mean_evaluation_auprc": 0.8183060478185934,
      "mean_val_auroc": 0.818,
      "val_auroc_q025": 0.818,
      "val_auroc_q975": 0.818,
      "mean_val_auprc": 0.8183060478185934,
      "mean_relative_squared_displacement": 0.2693775271003296
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7897,
      "evaluation_auroc_q025": 0.7897,
      "evaluation_auroc_q975": 0.7897,
      "mean_evaluation_auprc": 0.781099998734929,
      "mean_val_auroc": 0.7897,
      "val_auroc_q025": 0.7897,
      "val_auroc_q975": 0.7897,
      "mean_val_auprc": 0.781099998734929,
      "mean_relative_squared_displacement": 0.3440963277240215
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7923,
      "evaluation_auroc_q025": 0.7923,
      "evaluation_auroc_q975": 0.7923,
      "mean_evaluation_auprc": 0.7859235387610503,
      "mean_val_auroc": 0.7923,
      "val_auroc_q025": 0.7923,
      "val_auroc_q975": 0.7923,
      "mean_val_auprc": 0.7859235387610503,
      "mean_relative_squared_displacement": 0.4208460785093648
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7762,
      "evaluation_auroc_q025": 0.7762,
      "evaluation_auroc_q975": 0.7762,
      "mean_evaluation_auprc": 0.7680626358304511,
      "mean_val_auroc": 0.7762,
      "val_auroc_q025": 0.7762,
      "val_auroc_q975": 0.7762,
      "mean_val_auprc": 0.7680626358304511,
      "mean_relative_squared_displacement": 0.5152135152459908
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.885035,
      "evaluation_auroc_q025": 0.8784000000000001,
      "evaluation_auroc_q975": 0.8874200000000001,
      "mean_evaluation_auprc": 0.8861474393365392,
      "mean_val_auroc": 0.885035,
      "val_auroc_q025": 0.8784000000000001,
      "val_auroc_q975": 0.8874200000000001,
      "mean_val_auprc": 0.8861474393365392,
      "mean_relative_squared_displacement": 0.0008567139690649013
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8849,
      "evaluation_auroc_q025": 0.8762524999999999,
      "evaluation_auroc_q975": 0.8921399999999999,
      "mean_evaluation_auprc": 0.8860005830310236,
      "mean_val_auroc": 0.8849,
      "val_auroc_q025": 0.8762524999999999,
      "val_auroc_q975": 0.8921399999999999,
      "mean_val_auprc": 0.8860005830310236,
      "mean_relative_squared_displacement": 0.0017249894177373663
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.88331,
      "evaluation_auroc_q025": 0.8719699999999999,
      "evaluation_auroc_q975": 0.8927575,
      "mean_evaluation_auprc": 0.8846064990161782,
      "mean_val_auroc": 0.88331,
      "val_auroc_q025": 0.8719699999999999,
      "val_auroc_q975": 0.8927575,
      "mean_val_auprc": 0.8846064990161782,
      "mean_relative_squared_displacement": 0.004382275332105616
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8821150000000001,
      "evaluation_auroc_q025": 0.8694824999999999,
      "evaluation_auroc_q975": 0.8914599999999999,
      "mean_evaluation_auprc": 0.8842360834481532,
      "mean_val_auroc": 0.8821150000000001,
      "val_auroc_q025": 0.8694824999999999,
      "val_auroc_q975": 0.8914599999999999,
      "mean_val_auprc": 0.8842360834481532,
      "mean_relative_squared_displacement": 0.008888205225758412
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.8785999999999999,
      "evaluation_auroc_q025": 0.8671424999999999,
      "evaluation_auroc_q975": 0.8892424999999999,
      "mean_evaluation_auprc": 0.8816035243844856,
      "mean_val_auroc": 0.8785999999999999,
      "val_auroc_q025": 0.8671424999999999,
      "val_auroc_q975": 0.8892424999999999,
      "mean_val_auprc": 0.8816035243844856,
      "mean_relative_squared_displacement": 0.018034699774459133
    }
  ],
  "elapsed_seconds": 20.021939374972135
}


==> anc/artifact_v14_arxiv/results/revision_v5/metric_matched_controls_val/touchmoment_vjepa2/metric_matched_controls.csv <==
metric,method,draw,erased_dimensions,evaluation_split,evaluation_auroc,evaluation_auprc,evaluation_balanced_accuracy,val_auroc,val_auprc,val_balanced_accuracy,mean_squared_displacement,relative_squared_displacement,covariance_trace_ratio
euclidean,learned,0,1,val,0.9236183114965281,0.9167414897850436,0.8576051779935275,0.9236183114965281,0.9167414897850436,0.8576051779935275,0.25939282603799557,0.00025331330667773005,0.9997466866933222
euclidean,learned,0,2,val,0.8965762821922686,0.8930651658704997,0.8365695792880259,0.8965762821922686,0.8930651658704997,0.8365695792880259,0.6108074499373862,0.0005964916503294787,0.9994035083496705
euclidean,learned,0,5,val,0.8493417538567882,0.8539130799241398,0.7669902912621359,0.8493417538567882,0.8539130799241398,0.7669902912621359,1.7241404075471836,0.0016837308667452964,0.9983162691332547
euclidean,learned,0,10,val,0.7777987243535363,0.7573016583381853,0.7265372168284789,0.7777987243535363,0.7573016583381853,0.7265372168284789,3.3787237616463077,0.0032995349234827224,0.9967004650765172
euclidean,learned,0,20,val,0.6435940134686482,0.6108526950290386,0.6278317152103561,0.6435940134686482,0.6108526950290386,0.6278317152103561,6.18899188183438,0.006043937384603887,0.9939560626153962
euclidean,top_pca,0,1,val,0.9497910579068087,0.9495996195175569,0.8705501618122977,0.9497910579068087,0.9495996195175569,0.8705501618122977,345.70719953766957,0.33760468704850544,0.662395312951495
euclidean,top_pca,0,2,val,0.9509221729977692,0.9509516787836996,0.8754045307443366,0.9509221729977692,0.9509516787836996,0.8754045307443366,409.33742050068975,0.39974357470770483,0.6002564252922955
euclidean,top_pca,0,5,val,0.9482095914370399,0.94919378904051,0.8640776699029126,0.9482095914370399,0.94919378904051,0.8640776699029126,538.6681292840289,0.5260430950039344,0.4739569049960659
euclidean,top_pca,0,10,val,0.9496967983158953,0.9491150943621485,0.8770226537216829,0.9496967983158953,0.9491150943621485,0.8770226537216829,654.7448148563635,0.6393992332581675,0.36060076674183267
euclidean,top_pca,0,20,val,0.9427634817398226,0.9480427308587718,0.8770226537216829,0.9427634817398226,0.9480427308587718,0.8770226537216829,767.5353245890881,0.7495462154190313,0.25045378458096884
euclidean,gaussian_random,0,1,val,0.9494873325583101,0.9495256161467689,0.8689320388349515,0.9494873325583101,0.9495256161467689,0.8689320388349515,0.4747856702081723,0.00046365788106266827,0.9995363421189373
euclidean,gaussian_random,0,2,val,0.9494349661189138,0.9494809841083497,0.8689320388349515,0.9494349661189138,0.9494809841083497,0.8689320388349515,1.5913947894611735,0.0015540964740831773,0.9984459035259168
euclidean,gaussian_random,0,5,val,0.9494873325583101,0.9494741512179685,0.8689320388349515,0.9494873325583101,0.9494741512179685,0.8689320388349515,3.362454400875074,0.0032836468758545645,0.9967163531241454
euclidean,gaussian_random,0,10,val,0.9492045537855699,0.9490759503865774,0.8737864077669903,0.9492045537855699,0.9490759503865774,0.8737864077669903,8.841827667715798,0.008634597331753709,0.9913654026682462
euclidean,gaussian_random,0,20,val,0.9485866298006933,0.9486726951400415,0.8754045307443366,0.9485866298006933,0.9486726951400415,0.8754045307443366,17.717472851719176,0.017302219581757008,0.982697780418243
euclidean,gaussian_random,1,1,val,0.9499167373613598,0.9498672070429478,0.8673139158576052,0.9499167373613598,0.9498672070429478,0.8673139158576052,0.5702884825141644,0.0005569223462052387,0.9994430776537947
euclidean,gaussian_random,1,2,val,0.9497491647552916,0.9496999701287988,0.8673139158576052,0.9497491647552916,0.9496999701287988,0.8673139158576052,1.2001216125875565,0.0011719937622925356,0.9988280062377077
euclidean,gaussian_random,1,5,val,0.9496549051643782,0.9497674880710085,0.8689320388349515,0.9496549051643782,0.9497674880710085,0.8689320388349515,4.181463990676396,0.004083460928394918,0.9959165390716053
euclidean,gaussian_random,1,10,val,0.9498329510583258,0.9497059782570784,0.8705501618122977,0.9498329510583258,0.9497059782570784,0.8705501618122977,8.676298402503775,0.008472947658695093,0.991527052341305
euclidean,gaussian_random,1,20,val,0.9501890428462207,0.9500923723033727,0.8737864077669903,0.9501890428462207,0.9500923723033727,0.8737864077669903,17.147308926239464,0.016745418873280727,0.9832545811267193
euclidean,gaussian_random,2,1,val,0.9497386914674124,0.9496173478722074,0.8689320388349515,0.9497386914674124,0.9496173478722074,0.8689320388349515,0.6998372033876055,0.0006834347689332085,0.9993165652310668
euclidean,gaussian_random,2,2,val,0.9499167373613598,0.9499737586320747,0.8689320388349515,0.9499167373613598,0.9499737586320747,0.8689320388349515,1.4936145320644134,0.0014586079414691537,0.998541392058531
euclidean,gaussian_random,2,5,val,0.9499586305128769,0.949923540049679,0.8673139158576051,0.9499586305128769,0.949923540049679,0.8673139158576051,3.99481363721835,0.0039011851925960447,0.996098814807404
euclidean,gaussian_random,2,10,val,0.9501995161341,0.950371001654844,0.8737864077669903,0.9501995161341,0.950371001654844,0.8737864077669903,13.027649339053914,0.012722313807669838,0.9872776861923301
euclidean,gaussian_random,2,20,val,0.9503042490128926,0.950411868915811,0.8786407766990292,0.9503042490128926,0.950411868915811,0.8786407766990292,22.52315933132788,0.02199527278449988,0.9780047272155001
euclidean,gaussian_random,3,1,val,0.9501576229825829,0.9502546347698947,0.872168284789644,0.9501576229825829,0.9502546347698947,0.872168284789644,1.3038839116512095,0.0012733241324718843,0.9987266758675282
euclidean,gaussian_random,3,2,val,0.9497701113310502,0.9496078249825973,0.8673139158576052,0.9497701113310502,0.9496078249825973,0.8673139158576052,2.397825884656523,0.0023416268404848855,0.9976583731595152
euclidean,gaussian_random,3,5,val,0.9499167373613598,0.9496088400722392,0.8705501618122977,0.9499167373613598,0.9496088400722392,0.8705501618122977,4.76207399002043,0.004650462880879326,0.9953495371191207
euclidean,gaussian_random,3,10,val,0.9499795770886355,0.9500198846351638,0.8770226537216828,0.9499795770886355,0.9500198846351638,0.8770226537216828,10.033024799252154,0.009797875780519681,0.9902021242194805
euclidean,gaussian_random,3,20,val,0.9496444318764989,0.9493379471270258,0.8689320388349515,0.9496444318764989,0.9493379471270258,0.8689320388349515,21.750678153838784,0.021240896634608188,0.9787591033653918
euclidean,gaussian_random,4,1,val,0.9498643709219635,0.9498951658878941,0.8705501618122977,0.9498643709219635,0.9498951658878941,0.8705501618122977,0.651514563425231,0.0006362446908449521,0.9993637553091549
euclidean,gaussian_random,4,2,val,0.9499481572249976,0.9500777573685989,0.8689320388349515,0.9499481572249976,0.9500777573685989,0.8689320388349515,1.4299955028076594,0.001396479983210605,0.9986035200167895
euclidean,gaussian_random,4,5,val,0.9498015311946879,0.9499514343360574,0.8689320388349515,0.9498015311946879,0.9499514343360574,0.8689320388349515,3.7007021341141866,0.0036139669278458853,0.9963860330721541
euclidean,gaussian_random,4,10,val,0.9498120044825672,0.9502424129776125,0.8737864077669903,0.9498120044825672,0.9502424129776125,0.8737864077669903,8.226373530965647,0.00803356790133364,0.9919664320986664
euclidean,gaussian_random,4,20,val,0.9501785695583415,0.9498737619660588,0.8754045307443366,0.9501785695583415,0.9498737619660588,0.8754045307443366,19.98194273320989,0.019513615950400284,0.9804863840495998
euclidean,gaussian_random,5,1,val,0.9498853174977221,0.949806918660152,0.8689320388349515,0.9498853174977221,0.949806918660152,0.8689320388349515,0.8659472549961597,0.0008456516162071872,0.9991543483837927
euclidean,gaussian_random,5,2,val,0.9499795770886355,0.9500012856027803,0.8689320388349515,0.9499795770886355,0.9500012856027803,0.8689320388349515,2.5234233078541872,0.0024642805740763547,0.9975357194259238
euclidean,gaussian_random,5,5,val,0.9500843099674281,0.9504008717212681,0.872168284789644,0.9500843099674281,0.9504008717212681,0.872168284789644,4.651238109985462,0.004542224716782678,0.9954577752832174
euclidean,gaussian_random,5,10,val,0.9498957907856013,0.9501848352871287,0.8689320388349515,0.9498957907856013,0.9501848352871287,0.8689320388349515,8.970766523165654,0.008760514182778959,0.9912394858172212
euclidean,gaussian_random,5,20,val,0.9501366764068244,0.9500536039683154,0.8737864077669903,0.9501366764068244,0.9500536039683154,0.8737864077669903,19.622941563861755,0.019163028870958745,0.9808369711290413
euclidean,gaussian_random,6,1,val,0.9498748442098428,0.9496913094153733,0.8689320388349515,0.9498748442098428,0.9496913094153733,0.8689320388349515,1.2448023942600124,0.0012156273381445433,0.9987843726618555
euclidean,gaussian_random,6,2,val,0.9499376839371184,0.9497491424911078,0.8689320388349515,0.9499376839371184,0.9497491424911078,0.8689320388349515,2.29944317575912,0.0022455499763272655,0.9977544500236727
euclidean,gaussian_random,6,5,val,0.9496967983158953,0.9494737657977488,0.8737864077669903,0.9496967983158953,0.9494737657977488,0.8737864077669903,5.384245563692354,0.0052580523082933145,0.9947419476917068
euclidean,gaussian_random,6,10,val,0.9493930729673966,0.9494556997199459,0.8705501618122977,0.9493930729673966,0.9494556997199459,0.8705501618122977,10.646296601831223,0.010396774025225803,0.9896032259747743
euclidean,gaussian_random,6,20,val,0.949089347618898,0.9490052631307998,0.8689320388349514,0.949089347618898,0.9490052631307998,0.8689320388349514,23.03524099743165,0.022495352536554346,0.9775046474634458
euclidean,gaussian_random,7,1,val,0.9498015311946879,0.9497284134794748,0.8705501618122977,0.9498015311946879,0.9497284134794748,0.8705501618122977,0.5870203722147285,0.0005732620822409458,0.999426737917759
euclidean,gaussian_random,7,2,val,0.9499062640734806,0.9498202780063655,0.872168284789644,0.9499062640734806,0.9498202780063655,0.872168284789644,1.3759860497705871,0.001343736376729089,0.9986562636232709
euclidean,gaussian_random,7,5,val,0.9498015311946879,0.9497148946695774,0.872168284789644,0.9498015311946879,0.9497148946695774,0.872168284789644,3.666034898557703,0.003580112205622757,0.9964198877943773
euclidean,gaussian_random,7,10,val,0.9496444318764989,0.949739899243502,0.8689320388349515,0.9496444318764989,0.949739899243502,0.8689320388349515,9.95607976275775,0.009722734143318115,0.9902772658566819
euclidean,gaussian_random,7,20,val,0.9496863250280161,0.9502568660117404,0.8656957928802589,0.9496863250280161,0.9502568660117404,0.8656957928802589,21.063475373300214,0.02056980016923849,0.9794301998307616
euclidean,gaussian_random,8,1,val,0.9498538976340842,0.9497826009228179,0.8705501618122977,0.9498538976340842,0.9497826009228179,0.8705501618122977,1.1744411332820788,0.00114691516922078,0.9988530848307792
euclidean,gaussian_random,8,2,val,0.9497805846189294,0.949533799132274,0.8705501618122977,0.9497805846189294,0.949533799132274,0.8705501618122977,1.8813859607658123,0.0018372909773103636,0.9981627090226897
euclidean,gaussian_random,8,5,val,0.9497701113310502,0.9493777876615322,0.8721682847896439,0.9497701113310502,0.9493777876615322,0.8721682847896439,5.150383426824594,0.005029671315258393,0.9949703286847417
euclidean,gaussian_random,8,10,val,0.9498748442098428,0.9495266118712368,0.872168284789644,0.9498748442098428,0.9495266118712368,0.872168284789644,10.691848607343152,0.010441258405608547,0.9895587415943915
euclidean,gaussian_random,8,20,val,0.9505137147704779,0.9509555283808397,0.8673139158576051,0.9505137147704779,0.9509555283808397,0.8673139158576051,18.593075158797035,0.01815729995976273,0.9818427000402372
euclidean,gaussian_random,9,1,val,0.9500214702401525,0.9498812662990729,0.8705501618122977,0.9500214702401525,0.9498812662990729,0.8705501618122977,0.7719882299135359,0.0007538947557749374,0.9992461052442251
euclidean,gaussian_random,9,2,val,0.9498643709219635,0.9500993837836692,0.872168284789644,0.9498643709219635,0.9500993837836692,0.872168284789644,1.6792749080512794,0.0016399169023938276,0.9983600830976064
euclidean,gaussian_random,9,5,val,0.9496653784522575,0.9498472132278664,0.872168284789644,0.9496653784522575,0.9498472132278664,0.872168284789644,4.236137446507835,0.004136852975105308,0.9958631470248949
euclidean,gaussian_random,9,10,val,0.9493721263916381,0.9493370004147615,0.8656957928802589,0.9493721263916381,0.9493370004147615,0.8656957928802589,10.075322954773084,0.00983918257302059,0.9901608174269794
euclidean,gaussian_random,9,20,val,0.9483038510279532,0.947243789609688,0.8689320388349514,0.9483038510279532,0.947243789609688,0.8689320388349514,19.965992692543914,0.019498039738812416,0.9805019602611876
euclidean,gaussian_random,10,1,val,0.9498748442098428,0.9498882098485112,0.8705501618122977,0.9498748442098428,0.9498882098485112,0.8705501618122977,0.5094895749163931,0.0004975484130042902,0.9995024515869958
euclidean,gaussian_random,10,2,val,0.9499062640734806,0.9498614984450805,0.8705501618122977,0.9499062640734806,0.9498614984450805,0.8705501618122977,1.2282096691883246,0.0011994235050667233,0.9988005764949334
euclidean,gaussian_random,10,5,val,0.9492778668007248,0.9493203738675156,0.8705501618122977,0.9492778668007248,0.9493203738675156,0.8705501618122977,4.224879726822433,0.004125859108225032,0.995874140891775
euclidean,gaussian_random,10,10,val,0.9494140195431552,0.9494138017531076,0.8705501618122977,0.9494140195431552,0.9494138017531076,0.8705501618122977,9.087333272421107,0.008874348898848737,0.9911256511011514
euclidean,gaussian_random,10,20,val,0.9497072716037745,0.9501560719235953,0.8770226537216829,0.9497072716037745,0.9501560719235953,0.8770226537216829,17.980073074849585,0.017558665112157798,0.9824413348878422
euclidean,gaussian_random,11,1,val,0.9497596380431709,0.9498562801231438,0.8673139158576052,0.9497596380431709,0.9498562801231438,0.8673139158576052,0.7951458668852276,0.0007765096356301051,0.9992234903643701
euclidean,gaussian_random,11,2,val,0.9497491647552916,0.9499873215582744,0.8673139158576052,0.9497491647552916,0.9499873215582744,0.8673139158576052,1.6569758931400114,0.0016181405206445424,0.9983818594793555
euclidean,gaussian_random,11,5,val,0.9498434243462051,0.9501136403775842,0.8656957928802589,0.9498434243462051,0.9501136403775842,0.8656957928802589,4.0756826801318375,0.003980158867316248,0.9960198411326838
euclidean,gaussian_random,11,10,val,0.9497596380431709,0.9499409207290197,0.8640776699029127,0.9497596380431709,0.9499409207290197,0.8640776699029127,8.96767788061597,0.008757497930289033,0.9912425020697111
euclidean,gaussian_random,11,20,val,0.9498748442098428,0.9502337446590684,0.8689320388349515,0.9498748442098428,0.9502337446590684,0.8689320388349515,18.07080678733769,0.017647272253259464,0.9823527277467405
euclidean,gaussian_random,12,1,val,0.9500738366795488,0.9501686469559821,0.8689320388349515,0.9500738366795488,0.9501686469559821,0.8689320388349515,1.511590654954039,0.0014761627489785537,0.9985238372510215
euclidean,gaussian_random,12,2,val,0.9502623558613755,0.95033078301323,0.872168284789644,0.9502623558613755,0.95033078301323,0.872168284789644,2.8120254977990036,0.0027461186501943394,0.9972538813498057
euclidean,gaussian_random,12,5,val,0.9504299284674438,0.9502600526815931,0.8705501618122977,0.9504299284674438,0.9502600526815931,0.8705501618122977,4.785874264087232,0.004673705336022687,0.9953262946639773
euclidean,gaussian_random,12,10,val,0.951466783967491,0.95054218814135,0.8737864077669903,0.951466783967491,0.95054218814135,0.8737864077669903,11.849016229642674,0.011571304911760423,0.9884286950882396
euclidean,gaussian_random,12,20,val,0.9508593332704937,0.950102101527498,0.8721682847896439,0.9508593332704937,0.950102101527498,0.8721682847896439,20.148795591400944,0.019676558194727484,0.9803234418052725
euclidean,gaussian_random,13,1,val,0.9499795770886355,0.949843291209079,0.8705501618122977,0.9499795770886355,0.949843291209079,0.8705501618122977,0.9209895012839218,0.0008994038098475798,0.9991005961901525
euclidean,gaussian_random,13,2,val,0.9497072716037745,0.9495837558688949,0.8705501618122977,0.9497072716037745,0.9495837558688949,0.8705501618122977,1.7481512841441484,0.00170717898842202,0.998292821011578
euclidean,gaussian_random,13,5,val,0.9496967983158953,0.9497155408999192,0.8705501618122977,0.9496967983158953,0.9497155408999192,0.8705501618122977,3.67553209609531,0.003589386812593076,0.9964106131874069
euclidean,gaussian_random,13,10,val,0.9494768592704308,0.9498092793644842,0.8705501618122977,0.9494768592704308,0.9498092793644842,0.8705501618122977,9.042735352446263,0.008830796242623304,0.9911692037573766
euclidean,gaussian_random,13,20,val,0.949288340088604,0.9496671325851814,0.872168284789644,0.949288340088604,0.9496671325851814,0.872168284789644,22.58921000708137,0.0220597753975404,0.9779402246024597
euclidean,gaussian_random,14,1,val,0.9499691038007562,0.9499402067916637,0.8689320388349515,0.9499691038007562,0.9499402067916637,0.8689320388349515,0.6275604060532227,0.0006128519590363503,0.9993871480409637
euclidean,gaussian_random,14,2,val,0.9501576229825829,0.950241323747832,0.8705501618122977,0.9501576229825829,0.950241323747832,0.8705501618122977,1.2139576194268638,0.0011855054877215466,0.9988144945122786
euclidean,gaussian_random,14,5,val,0.950398508603806,0.9503987837554618,0.8754045307443366,0.950398508603806,0.9503987837554618,0.8754045307443366,2.914826166548178,0.002846509928269705,0.9971534900717303
euclidean,gaussian_random,14,10,val,0.9502518825734962,0.9503997244589587,0.872168284789644,0.9502518825734962,0.9503997244589587,0.872168284789644,8.819203255955534,0.008612503179644076,0.9913874968203561
euclidean,gaussian_random,14,20,val,0.9506603408007875,0.9509789123276552,0.8770226537216828,0.9506603408007875,0.9509789123276552,0.8770226537216828,16.192407772219642,0.015812898215058244,0.9841871017849417
euclidean,gaussian_random,15,1,val,0.9500005236643939,0.9500606465849454,0.8689320388349515,0.9500005236643939,0.9500606465849454,0.8689320388349515,0.6414417660248802,0.0006264079746336721,0.9993735920253665
euclidean,gaussian_random,15,2,val,0.9501890428462207,0.9503482287160202,0.8673139158576051,0.9501890428462207,0.9503482287160202,0.8673139158576051,1.1454641301892294,0.0011186173146379194,0.9988813826853621
euclidean,gaussian_random,15,5,val,0.9508279134068558,0.9503159638009555,0.8705501618122977,0.9508279134068558,0.9503159638009555,0.8705501618122977,5.077323286326295,0.004958323521803022,0.9950416764781971
euclidean,gaussian_random,15,10,val,0.9510583257401997,0.9509312986789988,0.8754045307443366,0.9510583257401997,0.9509312986789988,0.8754045307443366,11.100492180421853,0.010840324394943215,0.9891596756050569
euclidean,gaussian_random,15,20,val,0.9513934709523361,0.9511859499719102,0.872168284789644,0.9513934709523361,0.9511859499719102,0.872168284789644,19.33051612552058,0.018877457153828693,0.9811225428461713
euclidean,gaussian_random,16,1,val,0.9497805846189294,0.9496886225691626,0.8689320388349515,0.9497805846189294,0.9496886225691626,0.8689320388349515,1.5468152863325595,0.0015105618030591401,0.9984894381969409
euclidean,gaussian_random,16,2,val,0.9497910579068087,0.9496936071205083,0.8689320388349515,0.9497910579068087,0.9496936071205083,0.8689320388349515,2.0748239668233426,0.0020261952801009205,0.9979738047198992
euclidean,gaussian_random,16,5,val,0.9495187524219478,0.9492391011866097,0.8689320388349515,0.9495187524219478,0.9492391011866097,0.8689320388349515,6.587593907177272,0.006433197174977805,0.9935668028250222
euclidean,gaussian_random,16,10,val,0.9494035462552759,0.9488433464278295,0.872168284789644,0.9494035462552759,0.9488433464278295,0.872168284789644,10.33965726873779,0.010097321551501748,0.9899026784484982
euclidean,gaussian_random,16,20,val,0.9507336538159424,0.9489671177028273,0.8770226537216829,0.9507336538159424,0.9489671177028273,0.8770226537216829,18.803851592041855,0.018363136320353374,0.9816368636796466
euclidean,gaussian_random,17,1,val,0.9500319435280318,0.9501087998654114,0.8689320388349515,0.9500319435280318,0.9501087998654114,0.8689320388349515,0.8675713132527675,0.0008472376105984057,0.9991527623894016
euclidean,gaussian_random,17,2,val,0.9497386914674124,0.949924828692335,0.8689320388349515,0.9497386914674124,0.949924828692335,0.8689320388349515,2.171369330957201,0.0021204778622628917,0.9978795221377372
euclidean,gaussian_random,17,5,val,0.9493407065280003,0.9495650846690976,0.8673139158576051,0.9493407065280003,0.9495650846690976,0.8673139158576051,4.605570769759059,0.004497627704842831,0.9955023722951571
euclidean,gaussian_random,17,10,val,0.9489217750128298,0.9494548168211786,0.8673139158576051,0.9489217750128298,0.9494548168211786,0.8673139158576051,9.359713914708086,0.009140345619832116,0.990859654380168
euclidean,gaussian_random,17,20,val,0.9484714236340215,0.9493962280530094,0.8705501618122977,0.9484714236340215,0.9493962280530094,0.8705501618122977,19.78984411117726,0.019326019639821543,0.9806739803601784
euclidean,gaussian_random,18,1,val,0.9499062640734806,0.9502459607609824,0.8705501618122977,0.9499062640734806,0.9502459607609824,0.8705501618122977,1.4623953970556094,0.0014281205049371185,0.998571879495063
euclidean,gaussian_random,18,2,val,0.9499272106492391,0.9502890525257174,0.8705501618122977,0.9499272106492391,0.9502890525257174,0.8705501618122977,2.100594185873442,0.0020513615096420332,0.997948638490358
euclidean,gaussian_random,18,5,val,0.9498224777704465,0.9501776076021825,0.8656957928802589,0.9498224777704465,0.9501776076021825,0.8656957928802589,4.717360759374803,0.004606797616576956,0.9953932023834232
euclidean,gaussian_random,18,10,val,0.9503775620280475,0.9506143695497029,0.8689320388349515,0.9503775620280475,0.9506143695497029,0.8689320388349515,9.293448972976229,0.009075633762672099,0.990924366237328
euclidean,gaussian_random,18,20,val,0.9502833024371341,0.950807812691221,0.8673139158576052,0.9502833024371341,0.950807812691221,0.8673139158576052,19.56057421524731,0.01910212325707745,0.9808978767429226
euclidean,gaussian_random,19,1,val,0.9498957907856013,0.949807797088467,0.8705501618122977,0.9498957907856013,0.949807797088467,0.8705501618122977,0.6073961010318607,0.0005931602549139265,0.9994068397450862
euclidean,gaussian_random,19,2,val,0.9499062640734806,0.9498291444745869,0.8705501618122977,0.9499062640734806,0.9498291444745869,0.8705501618122977,2.9927977782619535,0.002922654080333939,0.9970773459196661
euclidean,gaussian_random,19,5,val,0.9498853174977221,0.9495275569084672,0.872168284789644,0.9498853174977221,0.9495275569084672,0.872168284789644,6.008305262081646,0.005867485607501608,0.9941325143924984
euclidean,gaussian_random,19,10,val,0.9491626606340529,0.9488531450381398,0.8689320388349515,0.9491626606340529,0.9488531450381398,0.8689320388349515,10.063844150183066,0.00982797280291315,0.990172027197087
euclidean,gaussian_random,19,20,val,0.948220064724919,0.9481227223663311,0.8689320388349515,0.948220064724919,0.9481227223663311,0.8689320388349515,22.851742612540104,0.022316154895058695,0.9776838451049413
euclidean,variance_matched_random,0,1,val,0.9499586305128769,0.9498487507279815,0.8705501618122977,0.9499586305128769,0.9498487507279815,0.8705501618122977,0.3405796396577768,0.0003325973043532977,0.9996674026956468
euclidean,variance_matched_random,0,2,val,0.9496863250280161,0.9496918896630173,0.8705501618122977,0.9496863250280161,0.9496918896630173,0.8705501618122977,0.7446974923330641,0.000727243644856508,0.9992727563551435
euclidean,variance_matched_random,0,5,val,0.9500738366795488,0.9495972304244695,0.8705501618122977,0.9500738366795488,0.9495972304244695,0.8705501618122977,2.0351876165977636,0.0019874879068337535,0.9980125120931663
euclidean,variance_matched_random,0,10,val,0.9482724311643154,0.9477431633246447,0.8689320388349515,0.9482724311643154,0.9477431633246447,0.8689320388349515,4.04085765442321,0.003946150053147666,0.9960538499468524
euclidean,variance_matched_random,0,20,val,0.9486180496643312,0.9480244898373664,0.8673139158576051,0.9486180496643312,0.9480244898373664,0.8673139158576051,7.869515878263572,0.0076850740998667694,0.9923149259001331
euclidean,variance_matched_random,1,1,val,0.9500633633916695,0.9502249987564257,0.8673139158576051,0.9500633633916695,0.9502249987564257,0.8673139158576051,0.3418797601649898,0.00033386695328612283,0.9996661330467139
euclidean,variance_matched_random,1,2,val,0.9500214702401525,0.9501966956747165,0.8673139158576051,0.9500214702401525,0.9501966956747165,0.8673139158576051,0.761369948324831,0.0007435253401609677,0.9992564746598391
euclidean,variance_matched_random,1,5,val,0.9496653784522575,0.9497061807652718,0.8640776699029126,0.9496653784522575,0.9497061807652718,0.8640776699029126,1.9614743220368378,0.0019155022676140994,0.998084497732386
euclidean,variance_matched_random,1,10,val,0.9502623558613755,0.9501820287052059,0.8689320388349514,0.9502623558613755,0.9501820287052059,0.8689320388349514,3.8164192982893534,0.0037269719709856967,0.9962730280290144
euclidean,variance_matched_random,1,20,val,0.9498957907856013,0.9496521468317682,0.8737864077669903,0.9498957907856013,0.9496521468317682,0.8737864077669903,7.917940347685464,0.007732363620786586,0.9922676363792134
euclidean,variance_matched_random,2,1,val,0.9498120044825672,0.9497816630558064,0.8705501618122977,0.9498120044825672,0.9497816630558064,0.8705501618122977,0.38003043651789664,0.00037112347316200844,0.9996288765268381
euclidean,variance_matched_random,2,2,val,0.9498748442098428,0.9495876124516733,0.872168284789644,0.9498748442098428,0.9495876124516733,0.872168284789644,0.7456171762692627,0.0007281417737004519,0.9992718582262996
euclidean,variance_matched_random,2,5,val,0.9499376839371184,0.9498506710651807,0.8721682847896439,0.9499376839371184,0.9498506710651807,0.8721682847896439,1.9421155663058316,0.0018965972327205387,0.9981034027672796
euclidean,variance_matched_random,2,10,val,0.9500633633916695,0.9500267457876682,0.8705501618122977,0.9500633633916695,0.9500267457876682,0.8705501618122977,3.957098807552474,0.003864354304250463,0.9961356456957495
euclidean,variance_matched_random,2,20,val,0.9502204627098585,0.9502638158859045,0.8770226537216828,0.9502204627098585,0.9502638158859045,0.8770226537216828,7.947946174970336,0.007761666186494469,0.9922383338135056
euclidean,variance_matched_random,3,1,val,0.9500109969522732,0.9500125856385159,0.872168284789644,0.9500109969522732,0.9500125856385159,0.872168284789644,0.3708598394289254,0.00036216781194231,0.9996378321880576
euclidean,variance_matched_random,3,2,val,0.9499481572249976,0.9502595026395989,0.872168284789644,0.9499481572249976,0.9502595026395989,0.872168284789644,0.748117655135233,0.000730583647593001,0.9992694163524071
euclidean,variance_matched_random,3,5,val,0.948377164043108,0.948465497586488,0.8689320388349515,0.948377164043108,0.948465497586488,0.8689320388349515,1.9827593239972081,0.0019362884023410235,0.998063711597659
euclidean,variance_matched_random,3,10,val,0.9482829044521947,0.9483562060306168,0.8689320388349515,0.9482829044521947,0.9483562060306168,0.8689320388349515,3.8778070286345385,0.0037869209264009165,0.9962130790735991
euclidean,variance_matched_random,3,20,val,0.9485971030885726,0.9479004416967877,0.872168284789644,0.9485971030885726,0.9479004416967877,0.872168284789644,7.892852875994095,0.007707864136712983,0.992292135863287
euclidean,variance_matched_random,4,1,val,0.9498434243462051,0.94972143691068,0.8689320388349515,0.9498434243462051,0.94972143691068,0.8689320388349515,0.45596891365639336,0.00044528214224257164,0.9995547178577575
euclidean,variance_matched_random,4,2,val,0.9498434243462051,0.9496740177267652,0.8689320388349515,0.9498434243462051,0.9496740177267652,0.8689320388349515,0.8164099317632165,0.0007972753239875161,0.9992027246760125
euclidean,variance_matched_random,4,5,val,0.9500738366795488,0.9498545129767405,0.8721682847896439,0.9500738366795488,0.9498545129767405,0.8721682847896439,2.0367667453827663,0.0019890300247878577,0.9980109699752122
euclidean,variance_matched_random,4,10,val,0.9493930729673966,0.9493482312356858,0.8689320388349515,0.9493930729673966,0.9493482312356858,0.8689320388349515,4.064370984187936,0.003969112289246031,0.9960308877107539
euclidean,variance_matched_random,4,20,val,0.9490998209067772,0.9491570380851136,0.8721682847896439,0.9490998209067772,0.9491570380851136,0.8721682847896439,8.134609515378243,0.007943954604861565,0.9920560453951384
euclidean,variance_matched_random,5,1,val,0.9500319435280318,0.9498720577178446,0.8656957928802589,0.9500319435280318,0.9498720577178446,0.8656957928802589,0.4118285786502088,0.0004021763463380945,0.9995978236536619
euclidean,variance_matched_random,5,2,val,0.9501262031189451,0.9499126110267426,0.8656957928802589,0.9501262031189451,0.9499126110267426,0.8656957928802589,0.7764893942383017,0.0007582904240608415,0.9992417095759393
euclidean,variance_matched_random,5,5,val,0.9500214702401525,0.9499501635420108,0.8705501618122977,0.9500214702401525,0.9499501635420108,0.8705501618122977,1.9563309360134096,0.0019104794297005953,0.9980895205702994
euclidean,variance_matched_random,5,10,val,0.9505451346341157,0.9506692392884131,0.8737864077669903,0.9505451346341157,0.9506692392884131,0.8737864077669903,3.739945679471291,0.0036522907026086825,0.9963477092973914
euclidean,variance_matched_random,5,20,val,0.9506812873765461,0.9508974670611986,0.8737864077669903,0.9506812873765461,0.9508974670611986,0.8737864077669903,7.565961695544503,0.007388634468305178,0.9926113655316948
euclidean,variance_matched_random,6,1,val,0.9498224777704465,0.9495160766519286,0.872168284789644,0.9498224777704465,0.9495160766519286,0.872168284789644,0.36566076134777087,0.0003570905872536825,0.9996429094127464
euclidean,variance_matched_random,6,2,val,0.9498015311946879,0.94949741118081,0.872168284789644,0.9498015311946879,0.94949741118081,0.872168284789644,0.768955753132576,0.0007509333526685313,0.9992490666473314
euclidean,variance_matched_random,6,5,val,0.9493511798158796,0.9492321721450835,0.872168284789644,0.9493511798158796,0.9492321721450835,0.872168284789644,1.9808372347440446,0.001934411362054731,0.9980655886379453
euclidean,variance_matched_random,6,10,val,0.9492464469370869,0.9486895822636704,0.8705501618122977,0.9492464469370869,0.9486895822636704,0.8705501618122977,3.949311448508038,0.003856749461433631,0.9961432505385663
euclidean,variance_matched_random,6,20,val,0.948534263361297,0.9478820865926487,0.8705501618122977,0.948534263361297,0.9478820865926487,0.8705501618122977,7.731146102709427,0.007549947365927174,0.9924500526340729
euclidean,variance_matched_random,7,1,val,0.9499481572249976,0.9499718476985329,0.8689320388349515,0.9499481572249976,0.9499718476985329,0.8689320388349515,0.3961301593468161,0.0003868458587371251,0.9996131541412628
euclidean,variance_matched_random,7,2,val,0.9499691038007562,0.9497114406987938,0.872168284789644,0.9499691038007562,0.9497114406987938,0.872168284789644,0.7952331933355105,0.0007765949153667094,0.9992234050846334
euclidean,variance_matched_random,7,5,val,0.9505346613462364,0.9500558578597851,0.8673139158576052,0.9505346613462364,0.9500558578597851,0.8673139158576052,2.018916792492774,0.0019715984301687246,0.9980284015698313
euclidean,variance_matched_random,7,10,val,0.9501052565431866,0.9500651578215585,0.8673139158576051,0.9501052565431866,0.9500651578215585,0.8673139158576051,4.007761838719298,0.003913829920624314,0.9960861700793757
euclidean,variance_matched_random,7,20,val,0.9499062640734806,0.9497175245046792,0.8640776699029127,0.9499062640734806,0.9497175245046792,0.8640776699029127,7.9238554786429765,0.007738140115862282,0.9922618598841377
euclidean,variance_matched_random,8,1,val,0.9498015311946879,0.9496335888180855,0.8689320388349515,0.9498015311946879,0.9496335888180855,0.8689320388349515,0.38388353880540504,0.00037488626836465336,0.9996251137316353
euclidean,variance_matched_random,8,2,val,0.9497491647552916,0.9495526499528179,0.8689320388349515,0.9497491647552916,0.9495526499528179,0.8689320388349515,0.7291670749602157,0.0007120772216408357,0.9992879227783592
euclidean,variance_matched_random,8,5,val,0.9498224777704465,0.9491739917388579,0.8802588996763754,0.9498224777704465,0.9491739917388579,0.8802588996763754,1.9290913960174345,0.0018838783164232759,0.9981161216835768
euclidean,variance_matched_random,8,10,val,0.9495606455734649,0.9491167110728959,0.8818770226537217,0.9495606455734649,0.9491167110728959,0.8818770226537217,3.889839518550495,0.0037986714048344676,0.9962013285951655
euclidean,variance_matched_random,8,20,val,0.9502204627098585,0.9502482189255907,0.8802588996763754,0.9502204627098585,0.9502482189255907,0.8802588996763754,7.814278194631469,0.007631131049444794,0.9923688689505553
euclidean,variance_matched_random,9,1,val,0.9498853174977221,0.9496744678937785,0.8705501618122977,0.9498853174977221,0.9496744678937785,0.8705501618122977,0.38008581667023256,0.000371177555342024,0.999628822444658
euclidean,variance_matched_random,9,2,val,0.9497491647552916,0.9494393998613065,0.8721682847896439,0.9497491647552916,0.9494393998613065,0.8721682847896439,0.7865953813669359,0.0007681595521161483,0.999231840447884
euclidean,variance_matched_random,9,5,val,0.9506393942250291,0.9499541805935554,0.8737864077669903,0.9506393942250291,0.9499541805935554,0.8737864077669903,1.9677977944578338,0.0019216775336502283,0.9980783224663499
euclidean,variance_matched_random,9,10,val,0.951152585331113,0.9506203669861663,0.8754045307443366,0.951152585331113,0.9506203669861663,0.8754045307443366,3.958141017279527,0.003865372087187038,0.996134627912813
euclidean,variance_matched_random,9,20,val,0.9513829976644568,0.9506525533564522,0.8802588996763754,0.9513829976644568,0.9506525533564522,0.8802588996763754,7.852621726761804,0.007668575905040824,0.9923314240949593
euclidean,variance_matched_random,10,1,val,0.9499272106492391,0.9498357006468192,0.8705501618122977,0.9499272106492391,0.9498357006468192,0.8705501618122977,0.36995933779296813,0.00036128841581344544,0.9996387115841866
euclidean,variance_matched_random,10,2,val,0.9500005236643939,0.9500033429904507,0.8705501618122977,0.9500005236643939,0.9500033429904507,0.8705501618122977,0.7241897611808351,0.0007072165636531593,0.9992927834363469
euclidean,variance_matched_random,10,5,val,0.9503356688765304,0.9501009050924937,0.8689320388349515,0.9503356688765304,0.9501009050924937,0.8689320388349515,1.9005317238004606,0.0018559880115238874,0.998144011988476
euclidean,variance_matched_random,10,10,val,0.9505032414825987,0.9501652412241492,0.8705501618122977,0.9505032414825987,0.9501652412241492,0.8705501618122977,3.9361569577013396,0.0038439032790052144,0.9961560967209949
euclidean,variance_matched_random,10,20,val,0.9483038510279532,0.948098602015079,0.8737864077669903,0.9483038510279532,0.948098602015079,0.8737864077669903,7.848751402170309,0.007664796291181942,0.9923352037088181
euclidean,variance_matched_random,11,1,val,0.9498853174977221,0.949955061432087,0.8673139158576051,0.9498853174977221,0.949955061432087,0.8673139158576051,0.38516421164597253,0.00037613692543552005,0.9996238630745645
euclidean,variance_matched_random,11,2,val,0.9501052565431866,0.950222902363403,0.8656957928802589,0.9501052565431866,0.950222902363403,0.8656957928802589,0.7894450240496069,0.0007709424062984443,0.9992290575937017
euclidean,variance_matched_random,11,5,val,0.9498538976340842,0.9501814067971026,0.8656957928802589,0.9498538976340842,0.9501814067971026,0.8656957928802589,1.8019221234159628,0.0017596895736484012,0.9982403104263516
euclidean,variance_matched_random,11,10,val,0.9503251955886511,0.9507802512774332,0.8770226537216828,0.9503251955886511,0.9507802512774332,0.8770226537216828,3.676192566580514,0.003590031803301283,0.9964099681966988
euclidean,variance_matched_random,11,20,val,0.9503670887401682,0.9510776146103767,0.8770226537216828,0.9503670887401682,0.9510776146103767,0.8770226537216828,7.686039601746932,0.007505898048580989,0.992494101951419
euclidean,variance_matched_random,12,1,val,0.9499586305128769,0.9498840726698696,0.8705501618122977,0.9499586305128769,0.9498840726698696,0.8705501618122977,0.40640035954396353,0.0003968753511171519,0.999603124648883
euclidean,variance_matched_random,12,2,val,0.9500843099674281,0.9504033835822254,0.8656957928802589,0.9500843099674281,0.9504033835822254,0.8656957928802589,0.8743926890095522,0.0008538991103608909,0.9991461008896392
euclidean,variance_matched_random,12,5,val,0.9504822949068401,0.9511405872343993,0.8689320388349515,0.9504822949068401,0.9511405872343993,0.8689320388349515,2.0304547402178725,0.001982865957244016,0.998017134042756
euclidean,variance_matched_random,12,10,val,0.9511421120432337,0.9517349701118513,0.8754045307443366,0.9511421120432337,0.9517349701118513,0.8754045307443366,4.000366415525561,0.003906607827661681,0.9960933921723384
euclidean,variance_matched_random,12,20,val,0.9507127072401839,0.9505939335261685,0.8754045307443366,0.9507127072401839,0.9505939335261685,0.8754045307443366,7.898710852107745,0.0077135848165114694,0.9922864151834887
euclidean,variance_matched_random,13,1,val,0.9499481572249976,0.9499283005998984,0.8689320388349515,0.9499481572249976,0.9499283005998984,0.8689320388349515,0.4297410684954616,0.00041966901220259924,0.9995803309877974
euclidean,variance_matched_random,13,2,val,0.9499376839371184,0.9495614325643925,0.8737864077669903,0.9499376839371184,0.9495614325643925,0.8737864077669903,0.843938857553448,0.0008241590405795391,0.9991758409594205
euclidean,variance_matched_random,13,5,val,0.9496758517401368,0.9493738627480148,0.872168284789644,0.9496758517401368,0.9493738627480148,0.872168284789644,2.067524226201838,0.0020190666271502323,0.9979809333728498
euclidean,variance_matched_random,13,10,val,0.9504299284674438,0.9502435602297544,0.8705501618122977,0.9504299284674438,0.9502435602297544,0.8705501618122977,4.023135108371316,0.0039288428792688635,0.9960711571207312
euclidean,variance_matched_random,13,20,val,0.9494663859825515,0.9499219419511484,0.8754045307443366,0.9494663859825515,0.9499219419511484,0.8754045307443366,7.825428862954617,0.007642020373979118,0.9923579796260208
euclidean,variance_matched_random,14,1,val,0.9498853174977221,0.9497182597757035,0.8673139158576051,0.9498853174977221,0.9497182597757035,0.8673139158576051,0.4290699605976814,0.0004190136333961732,0.9995809863666039
euclidean,variance_matched_random,14,2,val,0.9498957907856013,0.9497924857832112,0.8705501618122977,0.9498957907856013,0.9497924857832112,0.8705501618122977,0.8288027490031914,0.0008093776845734291,0.9991906223154265
euclidean,variance_matched_random,14,5,val,0.9502309359977378,0.949916663667981,0.8689320388349515,0.9502309359977378,0.949916663667981,0.8689320388349515,1.9969490845416924,0.0019501455903727465,0.9980498544096273
euclidean,variance_matched_random,14,10,val,0.9498329510583258,0.9494203489977785,0.872168284789644,0.9498329510583258,0.9494203489977785,0.872168284789644,4.076569972406956,0.003981025363678668,0.9960189746363214
euclidean,variance_matched_random,14,20,val,0.9503356688765304,0.9491543347307687,0.8802588996763754,0.9503356688765304,0.9491543347307687,0.8802588996763754,8.101960632831181,0.0079120709304992,0.9920879290695008
euclidean,variance_matched_random,15,1,val,0.9499272106492391,0.9498200538070306,0.8705501618122977,0.9499272106492391,0.9498200538070306,0.8705501618122977,0.34219055200222936,0.0003341704609396771,0.9996658295390602
euclidean,variance_matched_random,15,2,val,0.9497701113310502,0.9497867374187159,0.8689320388349515,0.9497701113310502,0.9497867374187159,0.8689320388349515,0.7165408200207717,0.0006997468945515348,0.9993002531054486
euclidean,variance_matched_random,15,5,val,0.9498329510583258,0.9498573780919027,0.8705501618122977,0.9498329510583258,0.9498573780919027,0.8705501618122977,1.9155073759305539,0.0018706126718071815,0.9981293873281929
euclidean,variance_matched_random,15,10,val,0.9500319435280318,0.9502957467532923,0.8689320388349515,0.9500319435280318,0.9502957467532923,0.8689320388349515,3.750439715196125,0.003662538784371216,0.9963374612156288
euclidean,variance_matched_random,15,20,val,0.950953592861407,0.9515071990269948,0.8754045307443366,0.950953592861407,0.9515071990269948,0.8754045307443366,7.63316136326392,0.007454259143812422,0.9925457408561876
euclidean,variance_matched_random,16,1,val,0.9499481572249976,0.9497590443382239,0.8705501618122977,0.9499481572249976,0.9497590443382239,0.8705501618122977,0.3853424380125033,0.00037631097462158524,0.9996236890253786
euclidean,variance_matched_random,16,2,val,0.9499272106492391,0.9497570824758806,0.8705501618122977,0.9499272106492391,0.9497570824758806,0.8705501618122977,0.7435646734045884,0.0007261373763716684,0.9992738626236284
euclidean,variance_matched_random,16,5,val,0.9497072716037745,0.9490379191776507,0.8721682847896439,0.9497072716037745,0.9490379191776507,0.8721682847896439,1.9935414323483345,0.0019468178050276704,0.9980531821949723
euclidean,variance_matched_random,16,10,val,0.9498224777704465,0.9486891828370344,0.8737864077669903,0.9498224777704465,0.9486891828370344,0.8737864077669903,3.811411453520734,0.0037220814975788418,0.9962779185024212
euclidean,variance_matched_random,16,20,val,0.9498120044825672,0.949849825963499,0.8754045307443366,0.9498120044825672,0.949849825963499,0.8754045307443366,7.650521550254396,0.007471212451420309,0.9925287875485799
euclidean,variance_matched_random,17,1,val,0.9503775620280475,0.9503321502853519,0.872168284789644,0.9503775620280475,0.9503321502853519,0.872168284789644,0.4007578118337548,0.0003913650506189012,0.9996086349493811
euclidean,variance_matched_random,17,2,val,0.9502414092856171,0.9501665044748685,0.8737864077669903,0.9502414092856171,0.9501665044748685,0.8737864077669903,0.7587092088378611,0.0007409269617557237,0.9992590730382443
euclidean,variance_matched_random,17,5,val,0.9501680962704622,0.9498389874868587,0.8673139158576051,0.9501680962704622,0.9498389874868587,0.8673139158576051,1.9425893593153878,0.0018970599212064334,0.9981029400787936
euclidean,variance_matched_random,17,10,val,0.9502937757250134,0.9499751989598004,0.8689320388349515,0.9502937757250134,0.9499751989598004,0.8689320388349515,3.939435778833631,0.0038471052527672177,0.9961528947472329
euclidean,variance_matched_random,17,20,val,0.948890355149192,0.9489827347029517,0.8705501618122977,0.948890355149192,0.9489827347029517,0.8705501618122977,7.805335844913151,0.007622398286047999,0.9923776017139522
euclidean,variance_matched_random,18,1,val,0.9499376839371184,0.9497720870936834,0.8689320388349515,0.9499376839371184,0.9497720870936834,0.8689320388349515,0.39614776100803917,0.00038686304785941325,0.9996131369521407
euclidean,variance_matched_random,18,2,val,0.9498015311946879,0.9495305229121904,0.8754045307443366,0.9498015311946879,0.9495305229121904,0.8754045307443366,0.7958675833487033,0.0007772144368639681,0.9992227855631362
euclidean,variance_matched_random,18,5,val,0.9495606455734649,0.9492608962146906,0.8689320388349515,0.9495606455734649,0.9492608962146906,0.8689320388349515,1.9271702886982358,0.001882002235056871,0.9981179977649433
euclidean,variance_matched_random,18,10,val,0.9498224777704465,0.9501253219131293,0.8754045307443366,0.9498224777704465,0.9501253219131293,0.8754045307443366,3.9539297737370394,0.0038612595446650775,0.996138740455335
euclidean,variance_matched_random,18,20,val,0.9509745394371655,0.9510103394457149,0.8754045307443366,0.9509745394371655,0.9510103394457149,0.8754045307443366,7.894147813518039,0.00770912872413871,0.9922908712758614
euclidean,variance_matched_random,19,1,val,0.9500528901037902,0.9500057079562215,0.8689320388349515,0.9500528901037902,0.9500057079562215,0.8689320388349515,0.331213001219581,0.0003234501965034971,0.9996765498034966
euclidean,variance_matched_random,19,2,val,0.9500738366795488,0.9500777974700858,0.8673139158576052,0.9500738366795488,0.9500777974700858,0.8673139158576052,0.7291760823834038,0.0007120860179525428,0.9992879139820476
euclidean,variance_matched_random,19,5,val,0.9500214702401525,0.9501754475141572,0.8689320388349515,0.9500214702401525,0.9501754475141572,0.8689320388349515,1.9457486893398164,0.0019001452044334144,0.9980998547955665
euclidean,variance_matched_random,19,10,val,0.9503356688765304,0.950952056291893,0.8705501618122977,0.9503356688765304,0.950952056291893,0.8705501618122977,3.8647008298802557,0.003774121904179937,0.9962258780958201
euclidean,variance_matched_random,19,20,val,0.9500005236643939,0.9505588742467669,0.8705501618122977,0.9500005236643939,0.9505588742467669,0.8705501618122977,7.911451438271016,0.007726026795186539,0.9922739732048137
euclidean,shuffled_labels,0,1,val,0.9500319435280318,0.9500144755503757,0.8705501618122977,0.9500319435280318,0.9500144755503757,0.8705501618122977,0.026476626707649307,2.5856080769188776e-05,0.9999741439192309
euclidean,shuffled_labels,0,2,val,0.9499900503765147,0.9500301545050593,0.8689320388349515,0.9499900503765147,0.9500301545050593,0.8689320388349515,0.06915155714233441,6.753081752181095e-05,0.9999324691824782
euclidean,shuffled_labels,0,5,val,0.9499691038007562,0.9498216931874783,0.8689320388349515,0.9499691038007562,0.9498216931874783,0.8689320388349515,0.27869607408788316,0.0002721641348514484,0.9997278358651488
euclidean,shuffled_labels,0,10,val,0.9490369811795016,0.9486265381324513,0.8673139158576051,0.9490369811795016,0.9486265381324513,0.8673139158576051,0.8797777915810859,0.0008591579995909042,0.9991408420004092
euclidean,shuffled_labels,0,20,val,0.9495606455734649,0.9491466192283318,0.8721682847896439,0.9495606455734649,0.9491466192283318,0.8721682847896439,2.94867837273637,0.0028795687233753612,0.9971204312766248
euclidean,shuffled_labels,1,1,val,0.9496234853007405,0.9496898355897664,0.8705501618122977,0.9496234853007405,0.9496898355897664,0.8705501618122977,0.02841049202477322,2.7744621117942598e-05,0.9999722553788821
euclidean,shuffled_labels,1,2,val,0.9493302332401211,0.9494903029074327,0.8705501618122977,0.9493302332401211,0.9494903029074327,0.8705501618122977,0.07328833086826309,7.157063561353817e-05,0.9999284293643865
euclidean,shuffled_labels,1,5,val,0.9499272106492391,0.9500148353068786,0.8705501618122977,0.9499272106492391,0.9500148353068786,0.8705501618122977,0.28737272681962994,0.00028063742853479487,0.9997193625714653
euclidean,shuffled_labels,1,10,val,0.9492988133764833,0.9492601616347447,0.8770226537216828,0.9492988133764833,0.9492601616347447,0.8770226537216828,0.9119583533939075,0.0008905843294862378,0.9991094156705138
euclidean,shuffled_labels,1,20,val,0.9487123092552445,0.9485415641563316,0.8673139158576052,0.9487123092552445,0.9485415641563316,0.8673139158576052,3.568300729885903,0.0034846686815292022,0.9965153313184709
euclidean,shuffled_labels,2,1,val,0.9499691038007562,0.9498843828219478,0.8705501618122977,0.9499691038007562,0.9498843828219478,0.8705501618122977,0.028276079409373885,2.7613358798216684e-05,0.9999723866412018
euclidean,shuffled_labels,2,2,val,0.9501052565431866,0.9498979498255461,0.8737864077669903,0.9501052565431866,0.9498979498255461,0.8737864077669903,0.08079188352158832,7.88983237515511e-05,0.9999211016762486
euclidean,shuffled_labels,2,5,val,0.9500843099674281,0.9501767666795067,0.872168284789644,0.9500843099674281,0.9501767666795067,0.872168284789644,0.279391536534072,0.0002728432973965547,0.9997271567026035
euclidean,shuffled_labels,2,10,val,0.9500843099674281,0.9503353808259369,0.872168284789644,0.9500843099674281,0.9503353808259369,0.872168284789644,0.9165859627184104,0.0008951034792171977,0.9991048965207827
euclidean,shuffled_labels,2,20,val,0.9490160346037432,0.9497094059733152,0.8754045307443366,0.9490160346037432,0.9497094059733152,0.8754045307443366,3.5286582188203615,0.0034459552918167592,0.9965540447081833
euclidean,shuffled_labels,3,1,val,0.9498120044825672,0.9497096399535362,0.8689320388349515,0.9498120044825672,0.9497096399535362,0.8689320388349515,0.025032084148394036,2.444539467616605e-05,0.9999755546053238
euclidean,shuffled_labels,3,2,val,0.9498329510583258,0.9497454453434483,0.8689320388349515,0.9498329510583258,0.9497454453434483,0.8689320388349515,0.06681709017387068,6.525106462292058e-05,0.9999347489353771
euclidean,shuffled_labels,3,5,val,0.9499481572249976,0.9497641368341575,0.8689320388349515,0.9499481572249976,0.9497641368341575,0.8689320388349515,0.26879358156188854,0.0002624937319940318,0.9997375062680061
euclidean,shuffled_labels,3,10,val,0.9499272106492391,0.9495271863756962,0.8673139158576052,0.9499272106492391,0.9495271863756962,0.8673139158576052,0.9450575413736376,0.000922907755247693,0.9990770922447524
euclidean,shuffled_labels,3,20,val,0.9485028434976592,0.9477818429128196,0.8673139158576052,0.9485028434976592,0.9477818429128196,0.8673139158576052,3.536259961753703,0.0034533788689001007,0.9965466211310998
euclidean,shuffled_labels,4,1,val,0.9498957907856013,0.9499352763519314,0.8673139158576052,0.9498957907856013,0.9499352763519314,0.8673139158576052,0.026161567651678288,2.5548405909842078e-05,0.9999744515940903
euclidean,shuffled_labels,4,2,val,0.9498853174977221,0.9499020486127696,0.8673139158576052,0.9498853174977221,0.9499020486127696,0.8673139158576052,0.06822203840513877,6.662308438001833e-05,0.9999333769156201
euclidean,shuffled_labels,4,5,val,0.9497805846189294,0.9498339138712949,0.8673139158576052,0.9497805846189294,0.9498339138712949,0.8673139158576052,0.2766778924957546,0.00027019325439038534,0.9997298067456096
euclidean,shuffled_labels,4,10,val,0.9502728291492548,0.950348688069458,0.8737864077669903,0.9502728291492548,0.950348688069458,0.8737864077669903,0.9256191342837049,0.0009039249358239306,0.9990960750641761
euclidean,shuffled_labels,4,20,val,0.9502204627098585,0.9495017084996956,0.8786407766990292,0.9502204627098585,0.9495017084996956,0.8786407766990292,3.340849694101421,0.003262548529395919,0.9967374514706041
oas_floor_0.0001,learned,0,1,val,0.7224159780479886,0.6863424677302631,0.6682847896440129,0.7224159780479886,0.6863424677302631,0.6682847896440129,5.535122768859827,0.005405393328964675,0.9941905332246634
oas_floor_0.0001,learned,0,2,val,0.7041505639865523,0.6803427371089306,0.6585760517799353,0.7041505639865523,0.6803427371089306,0.6585760517799353,6.1539575379526825,0.0060097241581569165,0.9904654056762561
oas_floor_0.0001,learned,0,5,val,0.5552832500706947,0.5527340708953854,0.5420711974110033,0.5552832500706947,0.5527340708953854,0.5420711974110033,15.44894700739233,0.015086862311906573,0.9838597990747838
oas_floor_0.0001,learned,0,10,val,0.44187848891402476,0.4707269783207235,0.46601941747572817,0.44187848891402476,0.4707269783207235,0.46601941747572817,18.896599093236087,0.018453710051988367,0.9786290615938688
oas_floor_0.0001,learned,0,20,val,0.5084676532503849,0.4929158739626482,0.5,0.5084676532503849,0.4929158739626482,0.5,421.69418479249447,0.4118107273364204,0.5875071182308071
oas_floor_0.0001,top_pca,0,1,val,0.9497910579068087,0.9495996195175569,0.8705501618122977,0.9497910579068087,0.9495996195175569,0.8705501618122977,345.707199537669,0.3376046870485049,0.6623953129514947
oas_floor_0.0001,top_pca,0,2,val,0.9509221729977692,0.9509516787836996,0.8754045307443366,0.9509221729977692,0.9509516787836996,0.8754045307443366,409.3374205006891,0.3997435747077042,0.6002564252922953
oas_floor_0.0001,top_pca,0,5,val,0.9482095914370399,0.94919378904051,0.8640776699029126,0.9482095914370399,0.94919378904051,0.8640776699029126,538.6681292840283,0.5260430950039339,0.47395690499606613
oas_floor_0.0001,top_pca,0,10,val,0.9496967983158953,0.9491150943621485,0.8770226537216829,0.9496967983158953,0.9491150943621485,0.8770226537216829,654.7448148563631,0.639399233258167,0.36060076674183283
oas_floor_0.0001,top_pca,0,20,val,0.9427634817398226,0.9480427308587718,0.8770226537216829,0.9427634817398226,0.9480427308587718,0.8770226537216829,767.5353245890877,0.749546215419031,0.25045378458096884
oas_floor_0.0001,gaussian_random,0,1,val,0.9493511798158796,0.9491305689166548,0.872168284789644,0.9493511798158796,0.9491305689166548,0.872168284789644,1.015297515141691,0.0009915014796305576,0.9981746971613062
oas_floor_0.0001,gaussian_random,0,2,val,0.9493616531037589,0.9490172138056845,0.872168284789644,0.9493616531037589,0.9490172138056845,0.872168284789644,1.91918001526988,0.001874199233661992,0.9964662396321331
oas_floor_0.0001,gaussian_random,0,5,val,0.9499272106492391,0.949969106392005,0.8754045307443366,0.9499272106492391,0.949969106392005,0.8754045307443366,3.458719253770714,0.003377655521260463,0.9937227648933372
oas_floor_0.0001,gaussian_random,0,10,val,0.9501890428462207,0.949969704148036,0.8705501618122977,0.9501890428462207,0.949969704148036,0.8705501618122977,7.4155442591975795,0.007241742440622636,0.9865674117202103
oas_floor_0.0001,gaussian_random,0,20,val,0.9498957907856013,0.9475701420012479,0.8867313915857605,0.9498957907856013,0.9475701420012479,0.8867313915857605,16.489740367142243,0.016103262077287347,0.9713929360809883
oas_floor_0.0001,gaussian_random,1,1,val,0.9506289209371498,0.9503533792097633,0.8689320388349515,0.9506289209371498,0.9503533792097633,0.8689320388349515,1.1285624000341314,0.0011021117187833315,0.9980393594997895
oas_floor_0.0001,gaussian_random,1,2,val,0.9505870277856328,0.9502637873818994,0.8689320388349515,0.9505870277856328,0.9502637873818994,0.8689320388349515,1.7864161650833783,0.0017445470362142366,0.9968361789904238
oas_floor_0.0001,gaussian_random,1,5,val,0.9494244928310345,0.9485818686949709,0.8705501618122977,0.9494244928310345,0.9485818686949709,0.8705501618122977,3.545654362784691,0.003462553088656925,0.993757802991278
oas_floor_0.0001,gaussian_random,1,10,val,0.9478325530733863,0.9469934569183487,0.8818770226537217,0.9478325530733863,0.9469934569183487,0.8818770226537217,6.394528961528947,0.006244657188993113,0.9888943644269402
oas_floor_0.0001,gaussian_random,1,20,val,0.9460520941339114,0.9466685537100367,0.8754045307443366,0.9460520941339114,0.9466685537100367,0.8754045307443366,13.268125280448674,0.012957153594188158,0.9763318159582556
oas_floor_0.0001,gaussian_random,2,1,val,0.9500109969522732,0.949975452873823,0.8705501618122977,0.9500109969522732,0.949975452873823,0.8705501618122977,1.1663903936104703,0.0011390531187602249,0.9978978932445102
oas_floor_0.0001,gaussian_random,2,2,val,0.9493511798158796,0.9496365102559021,0.8721682847896439,0.9493511798158796,0.9496365102559021,0.8721682847896439,1.5431384402339616,0.0015069711330409782,0.9972529178146462
oas_floor_0.0001,gaussian_random,2,5,val,0.9491731339219321,0.9491051820898615,0.8721682847896439,0.9491731339219321,0.9491051820898615,0.8721682847896439,3.0202267510380443,0.00294944018656059,0.9946450738049251
oas_floor_0.0001,gaussian_random,2,10,val,0.946628124967271,0.9455190192255889,0.8673139158576052,0.946628124967271,0.9455190192255889,0.8673139158576052,5.858614388801087,0.005721303114063561,0.9896610350327457
oas_floor_0.0001,gaussian_random,2,20,val,0.9447534064368828,0.9429483012302808,0.8624595469255663,0.9447534064368828,0.9429483012302808,0.8624595469255663,13.121064495862896,0.01281353954674111,0.976726240935918
oas_floor_0.0001,gaussian_random,3,1,val,0.9499062640734806,0.9498730941338084,0.8705501618122977,0.9499062640734806,0.9498730941338084,0.8705501618122977,0.8238403955316327,0.00080453163626136,0.9985226199901528
oas_floor_0.0001,gaussian_random,3,2,val,0.9499795770886355,0.9500899533876812,0.8673139158576051,0.9499795770886355,0.9500899533876812,0.8673139158576051,1.8154611691392293,0.0017729112979875286,0.9966719969756376
oas_floor_0.0001,gaussian_random,3,5,val,0.9505241880583571,0.9503532038119513,0.872168284789644,0.9505241880583571,0.9503532038119513,0.872168284789644,3.6825957589248395,0.0035962849208250386,0.9931601029552419
oas_floor_0.0001,gaussian_random,3,10,val,0.9502309359977378,0.95077116053727,0.8770226537216829,0.9502309359977378,0.95077116053727,0.8770226537216829,6.696241075860692,0.006539297925645207,0.9877219935492709
oas_floor_0.0001,gaussian_random,3,20,val,0.9487123092552445,0.9474898380203632,0.872168284789644,0.9487123092552445,0.9474898380203632,0.872168284789644,14.323421555260499,0.01398771636255908,0.9746270945425919
oas_floor_0.0001,gaussian_random,4,1,val,0.9500947832553074,0.9500857568666602,0.8705501618122977,0.9500947832553074,0.9500857568666602,0.8705501618122977,0.8254922019942766,0.0008061447285100358,0.9984880514305363
oas_floor_0.0001,gaussian_random,4,2,val,0.9497386914674124,0.9500228033230416,0.8656957928802589,0.9497386914674124,0.9500228033230416,0.8656957928802589,1.29342626428334,0.0012631115862141993,0.9976907188091152
oas_floor_0.0001,gaussian_random,4,5,val,0.9494454394067929,0.9497872600953067,0.8673139158576051,0.9494454394067929,0.9497872600953067,0.8673139158576051,3.040534462114324,0.0029692719356585197,0.9945873639900663
oas_floor_0.0001,gaussian_random,4,10,val,0.9485866298006933,0.9499321411218626,0.8689320388349515,0.9485866298006933,0.9499321411218626,0.8689320388349515,6.734602833717149,0.006576760579801904,0.9879141930628127
oas_floor_0.0001,gaussian_random,4,20,val,0.9460835139975492,0.9484977975149096,0.8624595469255663,0.9460835139975492,0.9484977975149096,0.8624595469255663,13.736930998285786,0.013414971678013463,0.9755320658321281
oas_floor_0.0001,gaussian_random,5,1,val,0.9499795770886355,0.9501719062674167,0.8673139158576051,0.9499795770886355,0.9501719062674167,0.8673139158576051,0.6485641163996154,0.0006333633949214994,0.9988507293340545
oas_floor_0.0001,gaussian_random,5,2,val,0.9500947832553074,0.9505856467459505,0.8689320388349515,0.9500947832553074,0.9505856467459505,0.8689320388349515,1.3728086899545082,0.0013406334862836994,0.9976020002943913
oas_floor_0.0001,gaussian_random,5,5,val,0.9519799750735749,0.9516164242066452,0.8786407766990292,0.9519799750735749,0.9516164242066452,0.8786407766990292,3.0074533878672067,0.002936966199089069,0.9947514238573943
oas_floor_0.0001,gaussian_random,5,10,val,0.953215823043328,0.951257245665228,0.8883495145631068,0.953215823043328,0.951257245665228,0.8883495145631068,7.579858255719141,0.007402205327850723,0.9864973677945672
oas_floor_0.0001,gaussian_random,5,20,val,0.951550570270525,0.9492794321804262,0.883495145631068,0.951550570270525,0.9492794321804262,0.883495145631068,13.270348816697718,0.012959325016306365,0.9765093449613014
oas_floor_0.0001,gaussian_random,6,1,val,0.9500424168159111,0.9497248047491984,0.872168284789644,0.9500424168159111,0.9497248047491984,0.872168284789644,1.3182404924658364,0.0012873442309236684,0.9977566600843466
oas_floor_0.0001,gaussian_random,6,2,val,0.9501471496947037,0.9500970528361774,0.8737864077669903,0.9501471496947037,0.9500970528361774,0.8737864077669903,1.6430569498632033,0.0016045478026007844,0.9972033354795271
oas_floor_0.0001,gaussian_random,6,5,val,0.9491731339219321,0.949797870639769,0.8705501618122977,0.9491731339219321,0.949797870639769,0.8705501618122977,3.3591158262936855,0.0032803865491149273,0.994181203392961
oas_floor_0.0001,gaussian_random,6,10,val,0.9488065688461579,0.9497117640849366,0.8705501618122977,0.9488065688461579,0.9497117640849366,0.8705501618122977,6.8418969616588186,0.00668154000161994,0.9881102529226441
oas_floor_0.0001,gaussian_random,6,20,val,0.9467223845581844,0.9456240172569623,0.8689320388349515,0.9467223845581844,0.9456240172569623,0.8689320388349515,14.065189898638316,0.01373553701038898,0.9756108682491678
oas_floor_0.0001,gaussian_random,7,1,val,0.9504508750432024,0.9506811576220484,0.8705501618122977,0.9504508750432024,0.9506811576220484,0.8705501618122977,0.4859680737436821,0.00047457819701531457,0.9991173058354682
oas_floor_0.0001,gaussian_random,7,2,val,0.9502099894219792,0.9507409445149239,0.872168284789644,0.9502099894219792,0.9507409445149239,0.872168284789644,1.3981186198358633,0.0013653502146834602,0.9975415192609672
oas_floor_0.0001,gaussian_random,7,5,val,0.9495082791340685,0.9499296984083592,0.8770226537216829,0.9495082791340685,0.9499296984083592,0.8770226537216829,2.56424198244131,0.002504142560977842,0.995511590018653
oas_floor_0.0001,gaussian_random,7,10,val,0.9501366764068244,0.9505300952298991,0.872168284789644,0.9501366764068244,0.9505300952298991,0.872168284789644,5.247420996786465,0.005124434567174282,0.9909299310434512
oas_floor_0.0001,gaussian_random,7,20,val,0.9497386914674124,0.9496648907894195,0.8786407766990292,0.9497386914674124,0.9496648907894195,0.8786407766990292,11.822225288276698,0.011545141883082713,0.9791536858464123
oas_floor_0.0001,gaussian_random,8,1,val,0.9499272106492391,0.9493525126856354,0.872168284789644,0.9499272106492391,0.9493525126856354,0.872168284789644,0.5343670084466648,0.0005218427816861961,0.9990401697660748
oas_floor_0.0001,gaussian_random,8,2,val,0.9499376839371184,0.9493863962529251,0.8737864077669903,0.9499376839371184,0.9493863962529251,0.8737864077669903,1.0043105331688904,0.0009807720050477445,0.9982124460079095
oas_floor_0.0001,gaussian_random,8,5,val,0.9493511798158796,0.9489403705769157,0.872168284789644,0.9493511798158796,0.9489403705769157,0.872168284789644,2.7448672915891916,0.00268053446444257,0.9951000354301598
oas_floor_0.0001,gaussian_random,8,10,val,0.948534263361297,0.9496018896972577,0.8737864077669903,0.948534263361297,0.9496018896972577,0.8737864077669903,6.621161256047296,0.006465977789108688,0.9880783240756833
oas_floor_0.0001,gaussian_random,8,20,val,0.9502414092856171,0.950949929839974,0.8770226537216828,0.9502414092856171,0.950949929839974,0.8770226537216828,13.139142953993423,0.012831194291009202,0.9762560302720088
oas_floor_0.0001,gaussian_random,9,1,val,0.9493721263916381,0.9498174867925837,0.8770226537216829,0.9493721263916381,0.9498174867925837,0.8770226537216829,0.6884887380100546,0.000672352283212944,0.9988195906112374
oas_floor_0.0001,gaussian_random,9,2,val,0.9493407065280003,0.9497515642766009,0.8786407766990292,0.9493407065280003,0.9497515642766009,0.8786407766990292,1.2506905464153975,0.0012213774867337866,0.9978550379045442
oas_floor_0.0001,gaussian_random,9,5,val,0.9485971030885726,0.9496460595356971,0.8770226537216829,0.9485971030885726,0.9496460595356971,0.8770226537216829,2.958526946796357,0.0028891864714808172,0.9947734344270225
oas_floor_0.0001,gaussian_random,9,10,val,0.94607304070967,0.9482097751485254,0.8689320388349515,0.94607304070967,0.9482097751485254,0.8689320388349515,6.619515206627092,0.00646437031897177,0.9883399958071162
oas_floor_0.0001,gaussian_random,9,20,val,0.94265874886103,0.9447870205657237,0.8656957928802589,0.94265874886103,0.9447870205657237,0.8656957928802589,13.937260444831193,0.013610605903155461,0.9748808072270716
oas_floor_0.0001,gaussian_random,10,1,val,0.9494349661189138,0.9495756118958062,0.8737864077669903,0.9494349661189138,0.9495756118958062,0.8737864077669903,0.40975199532261053,0.00040014843293223685,0.9992370616183073
oas_floor_0.0001,gaussian_random,10,2,val,0.9492045537855699,0.9494632976242899,0.8737864077669903,0.9492045537855699,0.9494632976242899,0.8737864077669903,0.7858306600002641,0.0007674127539065079,0.9985502349900399
oas_floor_0.0001,gaussian_random,10,5,val,0.9492045537855699,0.9493121693103012,0.8754045307443366,0.9492045537855699,0.9493121693103012,0.8754045307443366,2.747429010551598,0.002683036143116795,0.9950508973823318
oas_floor_0.0001,gaussian_random,10,10,val,0.9489008284370712,0.9483295669238749,0.8770226537216828,0.9489008284370712,0.9483295669238749,0.8770226537216828,6.205123246542832,0.006059690670451984,0.9887945759262847
oas_floor_0.0001,gaussian_random,10,20,val,0.9452037578156911,0.9452115902765165,0.8818770226537216,0.9452037578156911,0.9452115902765165,0.8818770226537216,14.160611978098611,0.013828722634861925,0.9748844089741245
oas_floor_0.0001,gaussian_random,11,1,val,0.9500214702401525,0.9504483050147524,0.8705501618122977,0.9500214702401525,0.9504483050147524,0.8705501618122977,0.5517695409647555,0.000538837442348394,0.9989936017060059
oas_floor_0.0001,gaussian_random,11,2,val,0.9499062640734806,0.9503563667407723,0.8705501618122977,0.9499062640734806,0.9503563667407723,0.8705501618122977,1.2693254071696467,0.001239575592939108,0.9977117240831422
oas_floor_0.0001,gaussian_random,11,5,val,0.9497386914674124,0.9504531434605676,0.8770226537216828,0.9497386914674124,0.9504531434605676,0.8770226537216828,3.4136929291500575,0.003333684501123103,0.9939577109889207
oas_floor_0.0001,gaussian_random,11,10,val,0.9512782647856641,0.9529797729229399,0.8721682847896439,0.9512782647856641,0.9529797729229399,0.8721682847896439,7.277069492835425,0.007106513176597095,0.987201481747187
oas_floor_0.0001,gaussian_random,11,20,val,0.951267791497785,0.9538846889822895,0.8818770226537217,0.951267791497785,0.9538846889822895,0.8818770226537217,14.849290227979825,0.014501259988261548,0.9734085280960112
oas_floor_0.0001,gaussian_random,12,1,val,0.9497177448916538,0.9500116682637572,0.8754045307443366,0.9497177448916538,0.9500116682637572,0.8754045307443366,0.48706724111010696,0.00047565160264658883,0.999124967081347
oas_floor_0.0001,gaussian_random,12,2,val,0.948890355149192,0.9494682500629728,0.872168284789644,0.948890355149192,0.9494682500629728,0.872168284789644,1.078673681694342,0.001053392267279631,0.9981274339503201
oas_floor_0.0001,gaussian_random,12,5,val,0.9482514845885569,0.9489448736816328,0.872168284789644,0.9482514845885569,0.9489448736816328,0.872168284789644,3.459310513584168,0.003378232923422039,0.9939370539054087
oas_floor_0.0001,gaussian_random,12,10,val,0.948021072255213,0.948647576568844,0.8754045307443366,0.948021072255213,0.948647576568844,0.8754045307443366,6.286734656291607,0.006139389312784772,0.9890654726734083
oas_floor_0.0001,gaussian_random,12,20,val,0.9473193619673024,0.9477267825515491,0.8689320388349514,0.9473193619673024,0.9477267825515491,0.8689320388349514,13.990335185104326,0.013662436704203444,0.9760082944868751
oas_floor_0.0001,gaussian_random,13,1,val,0.9500633633916695,0.9502307929048314,0.8705501618122977,0.9500633633916695,0.9502307929048314,0.8705501618122977,0.7359157515662744,0.0007186677261389399,0.9987014584693348
oas_floor_0.0001,gaussian_random,13,2,val,0.9505032414825987,0.9508145989507293,0.8754045307443366,0.9505032414825987,0.9508145989507293,0.8754045307443366,1.4527891668299133,0.0014187394207323372,0.9974833314973457
oas_floor_0.0001,gaussian_random,13,5,val,0.9507022339523047,0.9510394803357306,0.8705501618122977,0.9507022339523047,0.9510394803357306,0.8705501618122977,3.888165664896966,0.003797036782125943,0.9929052279646969
oas_floor_0.0001,gaussian_random,13,10,val,0.9508907531341314,0.9531889574133084,0.8770226537216828,0.9508907531341314,0.9531889574133084,0.8770226537216828,7.077872008023146,0.006911984382835103,0.987142237188888
oas_floor_0.0001,gaussian_random,13,20,val,0.9513306312250605,0.9524318273341384,0.8851132686084142,0.9513306312250605,0.9524318273341384,0.8851132686084142,13.161179266438385,0.012852714127381235,0.9763678913708614
oas_floor_0.0001,gaussian_random,14,1,val,0.9500424168159111,0.9501706811272667,0.8689320388349515,0.9500424168159111,0.9501706811272667,0.8689320388349515,1.4231105839002722,0.0013897564295901096,0.9975774619022424
oas_floor_0.0001,gaussian_random,14,2,val,0.9489636681643469,0.9496712035890059,0.8689320388349515,0.9489636681643469,0.9496712035890059,0.8689320388349515,1.8394739179358484,0.001796361247984227,0.9967698298677042
oas_floor_0.0001,gaussian_random,14,5,val,0.9494140195431552,0.950361225303527,0.8689320388349515,0.9494140195431552,0.950361225303527,0.8689320388349515,5.731978897463214,0.00559763564205392,0.9894202153529228
oas_floor_0.0001,gaussian_random,14,10,val,0.9496549051643782,0.9508021986797391,0.8737864077669903,0.9496549051643782,0.9508021986797391,0.8737864077669903,9.467009816021566,0.00924512677345856,0.9830047572503906
oas_floor_0.0001,gaussian_random,14,20,val,0.9486704161037275,0.9508296100538656,0.8754045307443366,0.9486704161037275,0.9508296100538656,0.8754045307443366,17.29187891017572,0.016886600498218475,0.9696549910475704
oas_floor_0.0001,gaussian_random,15,1,val,0.9496653784522575,0.949884307566502,0.8689320388349515,0.9496653784522575,0.949884307566502,0.8689320388349515,0.423699004877249,0.00041376855945043846,0.9992409945447612
oas_floor_0.0001,gaussian_random,15,2,val,0.9491731339219321,0.9492817598716661,0.872168284789644,0.9491731339219321,0.9492817598716661,0.872168284789644,0.8480752549256123,0.0008281984911382933,0.9985223695732671
oas_floor_0.0001,gaussian_random,15,5,val,0.9489846147401053,0.950153273953223,0.8721682847896439,0.9489846147401053,0.950153273953223,0.8721682847896439,2.5149750808165954,0.0024560303523599564,0.9955527952729339
oas_floor_0.0001,gaussian_random,15,10,val,0.947424094846095,0.948133971433648,0.8705501618122977,0.947424094846095,0.948133971433648,0.8705501618122977,6.767037500466407,0.006608435059049226,0.9877089971623753
oas_floor_0.0001,gaussian_random,15,20,val,0.946984216755166,0.9480231569726636,0.8754045307443366,0.946984216755166,0.9480231569726636,0.8754045307443366,14.182867225909293,0.013850456275302044,0.9745481153384853
oas_floor_0.0001,gaussian_random,16,1,val,0.9498015311946879,0.9495726910056541,0.872168284789644,0.9498015311946879,0.9495726910056541,0.872168284789644,0.5639568612859464,0.000550739122349557,0.9989394319991587
oas_floor_0.0001,gaussian_random,16,2,val,0.9495815921492234,0.9496186335328987,0.8737864077669903,0.9495815921492234,0.9496186335328987,0.8737864077669903,1.6186173286058199,0.001580680984966621,0.9970002243147412
oas_floor_0.0001,gaussian_random,16,5,val,0.9491836072098114,0.9492713643574332,0.872168284789644,0.9491836072098114,0.9492713643574332,0.872168284789644,3.5320730948307473,0.0034492901316706516,0.9936222113702026
oas_floor_0.0001,gaussian_random,16,10,val,0.9482095914370399,0.9477975720613404,0.8705501618122977,0.9482095914370399,0.9477975720613404,0.8705501618122977,7.73221904992325,0.007550995165940674,0.9861522662635251
oas_floor_0.0001,gaussian_random,16,20,val,0.9472774688157853,0.9461715931507386,0.8754045307443366,0.9472774688157853,0.9461715931507386,0.8754045307443366,14.22318982953688,0.013889833817907109,0.9745186703112015
oas_floor_0.0001,gaussian_random,17,1,val,0.9499900503765147,0.9498384122069123,0.8689320388349515,0.9499900503765147,0.9498384122069123,0.8689320388349515,1.0342112280181623,0.0010099719023614867,0.9981785116744472
oas_floor_0.0001,gaussian_random,17,2,val,0.9494244928310345,0.9487660547822279,0.8689320388349514,0.9494244928310345,0.9487660547822279,0.8689320388349514,1.6299155173458812,0.0015917143724080872,0.9971159486440276
oas_floor_0.0001,gaussian_random,17,5,val,0.949089347618898,0.948253140353645,0.8705501618122977,0.949089347618898,0.948253140353645,0.8705501618122977,3.90070604655245,0.003809283248586377,0.9931745163965788
oas_floor_0.0001,gaussian_random,17,10,val,0.9477173469067144,0.9463478254699873,0.8737864077669903,0.9477173469067144,0.9463478254699873,0.8737864077669903,8.149229877416627,0.007958232302164674,0.9855530453818867
oas_floor_0.0001,gaussian_random,17,20,val,0.9445544139671768,0.9385824293968222,0.8737864077669903,0.9445544139671768,0.9385824293968222,0.8737864077669903,17.43721579737937,0.01702853105212829,0.9691041488404663
oas_floor_0.0001,gaussian_random,18,1,val,0.9498015311946879,0.9498824884694249,0.8705501618122977,0.9498015311946879,0.9498824884694249,0.8705501618122977,0.5694135317667776,0.0005560679021159937,0.9989600798230164
oas_floor_0.0001,gaussian_random,18,2,val,0.9500424168159111,0.9503027696799375,0.8705501618122977,0.9500424168159111,0.9503027696799375,0.8705501618122977,0.8832540036663153,0.0008625527379553861,0.9983900100241421
oas_floor_0.0001,gaussian_random,18,5,val,0.9508698065583728,0.9511885531248746,0.8754045307443366,0.9508698065583728,0.9511885531248746,0.8754045307443366,3.715742514220968,0.003628654799043914,0.9932376754080499
oas_floor_0.0001,gaussian_random,18,10,val,0.9502623558613755,0.9495768278308896,0.8786407766990292,0.9502623558613755,0.9495768278308896,0.8786407766990292,6.402982505017504,0.006252912602556156,0.9886011952047108
oas_floor_0.0001,gaussian_random,18,20,val,0.948576156512814,0.9463008770908095,0.8705501618122977,0.948576156512814,0.9463008770908095,0.8705501618122977,14.626038384562987,0.014283240609924792,0.9746414264874607
oas_floor_0.0001,gaussian_random,19,1,val,0.9501576229825829,0.9502146621846124,0.8737864077669903,0.9501576229825829,0.9502146621846124,0.8737864077669903,0.4387252170122627,0.0004284425947385378,0.999244040542734
oas_floor_0.0001,gaussian_random,19,2,val,0.9501052565431866,0.9501793997652598,0.8737864077669903,0.9501052565431866,0.9501793997652598,0.8737864077669903,0.9125425812553403,0.0008911548645071682,0.9984499894759221
oas_floor_0.0001,gaussian_random,19,5,val,0.9507022339523047,0.950146842981253,0.872168284789644,0.9507022339523047,0.950146842981253,0.872168284789644,2.349044464062267,0.0022939887344358076,0.9959404381084046
oas_floor_0.0001,gaussian_random,19,10,val,0.948178171573402,0.947397753358921,0.8656957928802589,0.948178171573402,0.947397753358921,0.8656957928802589,5.119813434359522,0.004999817806991721,0.9910828527017286
oas_floor_0.0001,gaussian_random,19,20,val,0.9435699249065259,0.9438166776726548,0.872168284789644,0.9435699249065259,0.9438166776726548,0.872168284789644,12.840852465649109,0.012539894985985458,0.9774895814526219
oas_floor_0.0001,variance_matched_random,0,1,val,0.9497805846189294,0.9496012428855608,0.872168284789644,0.9497805846189294,0.9496012428855608,0.872168284789644,0.8780368739718575,0.0008574578847381421,0.9986542112748503
oas_floor_0.0001,variance_matched_random,0,2,val,0.9497282181795331,0.9490069495991853,0.8754045307443366,0.9497282181795331,0.9490069495991853,0.8754045307443366,1.5074024560442731,0.0014720727109807355,0.9973958844019916
oas_floor_0.0001,variance_matched_random,0,5,val,0.9507336538159424,0.9491346451585926,0.8802588996763754,0.9507336538159424,0.9491346451585926,0.8802588996763754,3.6695025596911734,0.0035834985934484116,0.9932014263927411
oas_floor_0.0001,variance_matched_random,0,10,val,0.9491626606340529,0.9469897053413956,0.8867313915857605,0.9491626606340529,0.9469897053413956,0.8867313915857605,6.804529824685612,0.006645048656919543,0.9871268053912727
oas_floor_0.0001,variance_matched_random,0,20,val,0.9447324598611242,0.9394379014230865,0.8802588996763754,0.9447324598611242,0.9394379014230865,0.8802588996763754,13.481094822302188,0.01316513166240448,0.9755200504777473
oas_floor_0.0001,variance_matched_random,1,1,val,0.9492045537855699,0.9491019704538401,0.8705501618122977,0.9492045537855699,0.9491019704538401,0.8705501618122977,0.9935626471502489,0.0009702760226076649,0.998423767301778
oas_floor_0.0001,variance_matched_random,1,2,val,0.9495187524219478,0.949649480593734,0.8705501618122977,0.9495187524219478,0.949649480593734,0.8705501618122977,1.7842963969796584,0.0017424769501754476,0.9968778654486814
oas_floor_0.0001,variance_matched_random,1,5,val,0.9493407065280003,0.9496864821424896,0.8689320388349515,0.9493407065280003,0.9496864821424896,0.8689320388349515,4.13169332667633,0.004034856764332353,0.9921693495658471
oas_floor_0.0001,variance_matched_random,1,10,val,0.9495920654371026,0.9495457699448976,0.872168284789644,0.9495920654371026,0.9495457699448976,0.872168284789644,6.3017107209239756,0.00615401437590232,0.9880174099367651
oas_floor_0.0001,variance_matched_random,1,20,val,0.947979179103696,0.946454505525242,0.8754045307443366,0.947979179103696,0.946454505525242,0.8754045307443366,15.084448129458973,0.014730906376424779,0.9727524726548802
oas_floor_0.0001,variance_matched_random,2,1,val,0.9488798818613127,0.9489452613386569,0.8689320388349515,0.9488798818613127,0.9489452613386569,0.8689320388349515,0.9220692579242613,0.0009004582596916614,0.9985236836428326
oas_floor_0.0001,variance_matched_random,2,2,val,0.9488484619976749,0.9480447936057664,0.8689320388349515,0.9488484619976749,0.9480447936057664,0.8689320388349515,1.300448972572596,0.0012699696997779258,0.9977871512835201
oas_floor_0.0001,variance_matched_random,2,5,val,0.9498015311946879,0.9481478484596003,0.872168284789644,0.9498015311946879,0.9481478484596003,0.872168284789644,2.7568013990545865,0.0026921888662642447,0.9949810415382193
oas_floor_0.0001,variance_matched_random,2,10,val,0.9502623558613755,0.9475896603121602,0.8737864077669902,0.9502623558613755,0.9475896603121602,0.8737864077669902,5.708325993424147,0.005574537102953268,0.98936427326522
oas_floor_0.0001,variance_matched_random,2,20,val,0.9494454394067929,0.9477293284416805,0.8705501618122977,0.9494454394067929,0.9477293284416805,0.8705501618122977,12.914815650536095,0.012612124658726655,0.976425774147179
oas_floor_0.0001,variance_matched_random,3,1,val,0.9497177448916538,0.9505187651688628,0.8737864077669903,0.9497177448916538,0.9505187651688628,0.8737864077669903,0.5784149655955423,0.0005648583648393968,0.999064939074649
oas_floor_0.0001,variance_matched_random,3,2,val,0.9496234853007405,0.9504551370744856,0.8737864077669903,0.9496234853007405,0.9504551370744856,0.8737864077669903,0.9598319255494399,0.0009373358647943749,0.9983383063012993
oas_floor_0.0001,variance_matched_random,3,5,val,0.9493616531037589,0.9498224933889968,0.8705501618122977,0.9493616531037589,0.9498224933889968,0.8705501618122977,2.526216020788274,0.002467007832801049,0.9952937675132024
oas_floor_0.0001,variance_matched_random,3,10,val,0.948021072255213,0.9486081865998808,0.8673139158576052,0.948021072255213,0.9486081865998808,0.8673139158576052,5.499770340942301,0.005370869473576466,0.9895627705143555
oas_floor_0.0001,variance_matched_random,3,20,val,0.9465338653763576,0.9470909130358474,0.8689320388349515,0.9465338653763576,0.9470909130358474,0.8689320388349515,11.817872162483905,0.011540890783675688,0.9782647705862715
oas_floor_0.0001,variance_matched_random,4,1,val,0.9516343565735591,0.9502473481702776,0.8818770226537217,0.9516343565735591,0.9502473481702776,0.8818770226537217,0.8334096710494237,0.0008138766318842028,0.9986538273738687
oas_floor_0.0001,variance_matched_random,4,2,val,0.9512573182099057,0.949808272816987,0.883495145631068,0.9512573182099057,0.949808272816987,0.883495145631068,1.1819283067763178,0.0011542268620862478,0.9979629080240061
oas_floor_0.0001,variance_matched_random,4,5,val,0.9497805846189294,0.9481094145370677,0.8737864077669903,0.9497805846189294,0.9481094145370677,0.8737864077669903,3.3817835824916846,0.003302523029777036,0.9937023646478235
oas_floor_0.0001,variance_matched_random,4,10,val,0.9501890428462207,0.9483479194624503,0.8770226537216829,0.9501890428462207,0.9483479194624503,0.8770226537216829,6.086760557000209,0.005944102106445516,0.9884669998641743
oas_floor_0.0001,variance_matched_random,4,20,val,0.9494035462552759,0.9485339472801954,0.872168284789644,0.9494035462552759,0.9485339472801954,0.872168284789644,13.165274614883756,0.012856713491097418,0.9757853914661797
oas_floor_0.0001,variance_matched_random,5,1,val,0.9502833024371341,0.9509256966103267,0.8689320388349515,0.9502833024371341,0.9509256966103267,0.8689320388349515,0.4681430135700775,0.0004571709116895288,0.9992312583534915
oas_floor_0.0001,variance_matched_random,5,2,val,0.9498957907856013,0.9506026070705268,0.8673139158576051,0.9498957907856013,0.9506026070705268,0.8673139158576051,0.8696343606542605,0.0008492523053264262,0.9984550611530396
oas_floor_0.0001,variance_matched_random,5,5,val,0.9496025387249819,0.9501989786383165,0.8673139158576051,0.9496025387249819,0.9501989786383165,0.8673139158576051,2.2268503480129276,0.0021746585429813746,0.9957900730229111
oas_floor_0.0001,variance_matched_random,5,10,val,0.9501366764068244,0.9507899818971479,0.872168284789644,0.9501366764068244,0.9507899818971479,0.872168284789644,5.7169552035955,0.0055829640660112305,0.9890143428016399
oas_floor_0.0001,variance_matched_random,5,20,val,0.9507650736795802,0.9509950088940411,0.8786407766990292,0.9507650736795802,0.9509950088940411,0.8786407766990292,12.308679223745107,0.012020194554438582,0.9775081191065687
oas_floor_0.0001,variance_matched_random,6,1,val,0.9498538976340842,0.9498440161218115,0.8705501618122977,0.9498538976340842,0.9498440161218115,0.8705501618122977,0.6582961154278285,0.0006428673002224888,0.9989568564490409
oas_floor_0.0001,variance_matched_random,6,2,val,0.9499900503765147,0.9500981043043958,0.8689320388349515,0.9499900503765147,0.9500981043043958,0.8689320388349515,1.0260136709750778,0.0010019664755615994,0.9982463941410514
oas_floor_0.0001,variance_matched_random,6,5,val,0.9492988133764833,0.9483672377285646,0.8673139158576051,0.9492988133764833,0.9483672377285646,0.8673139158576051,3.3292289955036267,0.0032512001909215105,0.9936968365510805
oas_floor_0.0001,variance_matched_random,6,10,val,0.9486704161037275,0.9486806959867671,0.8737864077669903,0.9486704161037275,0.9486806959867671,0.8737864077669903,6.810066957864413,0.0066504560135394655,0.9868460861441926
oas_floor_0.0001,variance_matched_random,6,20,val,0.9478534996491449,0.9486597475686399,0.8754045307443366,0.9478534996491449,0.9486597475686399,0.8754045307443366,13.43741253886149,0.013122473182481924,0.9752167630234592
oas_floor_0.0001,variance_matched_random,7,1,val,0.9499795770886355,0.9498833304771152,0.8705501618122977,0.9499795770886355,0.9498833304771152,0.8705501618122977,1.1278142636439656,0.0011013811168398102,0.9981436311360791
oas_floor_0.0001,variance_matched_random,7,2,val,0.9498120044825672,0.9498090176866446,0.8705501618122977,0.9498120044825672,0.9498090176866446,0.8705501618122977,1.8571941591055354,0.0018136661710014994,0.9967269597497169
oas_floor_0.0001,variance_matched_random,7,5,val,0.9498120044825672,0.949477547140334,0.8770226537216829,0.9498120044825672,0.949477547140334,0.8770226537216829,3.6178622373719413,0.0035330685911835365,0.9933235203554915
oas_floor_0.0001,variance_matched_random,7,10,val,0.9500319435280318,0.9489908231112634,0.8818770226537217,0.9500319435280318,0.9489908231112634,0.8818770226537217,5.965349322727772,0.00582553644797634,0.9887968592194712
oas_floor_0.0001,variance_matched_random,7,20,val,0.9483247976037117,0.9451272752296916,0.8818770226537217,0.9483247976037117,0.9451272752296916,0.8818770226537217,12.453475236432656,0.012161596910578765,0.9772055393399028
oas_floor_0.0001,variance_matched_random,8,1,val,0.9499481572249976,0.9495893740619855,0.872168284789644,0.9499481572249976,0.9495893740619855,0.872168284789644,0.811116324185131,0.000792105785337042,0.9986894535569675
oas_floor_0.0001,variance_matched_random,8,2,val,0.9502833024371341,0.9497310179715266,0.8770226537216828,0.9502833024371341,0.9497310179715266,0.8770226537216828,2.066951254206413,0.00201850708418595,0.9961321668548249
oas_floor_0.0001,variance_matched_random,8,5,val,0.9496967983158953,0.949440952881141,0.8754045307443366,0.9496967983158953,0.949440952881141,0.8754045307443366,3.5630435972318066,0.003479534762921686,0.9931718183030185
oas_floor_0.0001,variance_matched_random,8,10,val,0.9479268126642997,0.946840013290605,0.8754045307443366,0.9479268126642997,0.946840013290605,0.8754045307443366,6.287299763533429,0.006139941175325615,0.9880073067648479
oas_floor_0.0001,variance_matched_random,8,20,val,0.9498748442098428,0.9475928219130391,0.8754045307443366,0.9498748442098428,0.9475928219130391,0.8754045307443366,13.985027557978572,0.01365725347458845,0.9744718522982173
oas_floor_0.0001,variance_matched_random,9,1,val,0.9492569202249662,0.9494900729016246,0.8737864077669903,0.9492569202249662,0.9494900729016246,0.8737864077669903,0.8509796858565469,0.0008310348494692841,0.998638555587187
oas_floor_0.0001,variance_matched_random,9,2,val,0.9490684010431395,0.9488539958340666,0.8689320388349515,0.9490684010431395,0.9488539958340666,0.8689320388349515,1.0899683187033766,0.0010644221862337662,0.9981702571675515
oas_floor_0.0001,variance_matched_random,9,5,val,0.9505870277856328,0.9517502720927691,0.8737864077669903,0.9505870277856328,0.9517502720927691,0.8737864077669903,2.644442246442626,0.002582463131291627,0.9951323597062097
oas_floor_0.0001,variance_matched_random,9,10,val,0.9507336538159424,0.9516509530669034,0.8721682847896439,0.9507336538159424,0.9516509530669034,0.8721682847896439,4.469107524722186,0.00436436281711151,0.9916173355512171
oas_floor_0.0001,variance_matched_random,9,20,val,0.9514772572553701,0.9533640600026183,0.8737864077669902,0.9514772572553701,0.9533640600026183,0.8737864077669902,14.06760282354556,0.01373789338236871,0.9756778765588466
oas_floor_0.0001,variance_matched_random,10,1,val,0.9499691038007562,0.9499144618346655,0.8705501618122977,0.9499691038007562,0.9499144618346655,0.8705501618122977,0.4391598216784398,0.0004288670133578514,0.999291429385755
oas_floor_0.0001,variance_matched_random,10,2,val,0.9497701113310502,0.949794178476571,0.8737864077669903,0.9497701113310502,0.949794178476571,0.8737864077669903,1.0216030679293893,0.0009976592460247942,0.99815835417373
oas_floor_0.0001,variance_matched_random,10,5,val,0.9489950880279846,0.9478257000556279,0.872168284789644,0.9489950880279846,0.9478257000556279,0.872168284789644,2.9987074513541816,0.002928425245463068,0.9942649259983073
oas_floor_0.0001,variance_matched_random,10,10,val,0.9477068736188352,0.9466371359562776,0.8770226537216828,0.9477068736188352,0.9466371359562776,0.8770226537216828,6.628512619969235,0.006473156855438706,0.9872334945736129
oas_floor_0.0001,variance_matched_random,10,20,val,0.946272033179376,0.9444480080419627,0.8721682847896439,0.946272033179376,0.9444480080419627,0.8721682847896439,13.732172774853083,0.013410324975442464,0.9746892489669022
oas_floor_0.0001,variance_matched_random,11,1,val,0.9505660812098742,0.9498096541328156,0.8786407766990292,0.9505660812098742,0.9498096541328156,0.8786407766990292,0.8758219490185123,0.0008552948720883909,0.9985531775689267
oas_floor_0.0001,variance_matched_random,11,2,val,0.9504404017553231,0.9500329325018103,0.8705501618122977,0.9504404017553231,0.9500329325018103,0.8705501618122977,1.2627888637398204,0.0012331922497459183,0.9978052033191259
oas_floor_0.0001,variance_matched_random,11,5,val,0.950754600391701,0.9510591918045398,0.8786407766990292,0.950754600391701,0.9510591918045398,0.8786407766990292,2.866445067941837,0.0027992627616619504,0.994705273548224
oas_floor_0.0001,variance_matched_random,11,10,val,0.9500738366795488,0.9505020804934925,0.8737864077669903,0.9500738366795488,0.9505020804934925,0.8737864077669903,5.195961110619284,0.0050741807720891445,0.990214361047349
oas_floor_0.0001,variance_matched_random,11,20,val,0.9479896523915753,0.9493968706767855,0.8592233009708737,0.9479896523915753,0.9493968706767855,0.8592233009708737,13.35214282171812,0.013039201974334102,0.9762241997512654
oas_floor_0.0001,variance_matched_random,12,1,val,0.9503251955886511,0.950237814955922,0.8689320388349515,0.9503251955886511,0.950237814955922,0.8689320388349515,0.5948708211396733,0.0005809285362692122,0.9990169100387108
oas_floor_0.0001,variance_matched_random,12,2,val,0.9498853174977221,0.9495084376431092,0.8770226537216829,0.9498853174977221,0.9495084376431092,0.8770226537216829,1.0826283112988146,0.0010572542102527487,0.9980323804366753
oas_floor_0.0001,variance_matched_random,12,5,val,0.9500843099674281,0.9505317100874399,0.8737864077669903,0.9500843099674281,0.9505317100874399,0.8737864077669903,2.4225189445359177,0.002365741156773357,0.9954769105346649
oas_floor_0.0001,variance_matched_random,12,10,val,0.9501890428462207,0.9496210314299425,0.8770226537216828,0.9501890428462207,0.9496210314299425,0.8770226537216828,5.215713336730502,0.005093470055400881,0.9901997090074105
oas_floor_0.0001,variance_matched_random,12,20,val,0.9496863250280161,0.9501839890037209,0.8737864077669903,0.9496863250280161,0.9501839890037209,0.8737864077669903,13.13038058266786,0.012822637287761582,0.9753364528581041
oas_floor_0.0001,variance_matched_random,13,1,val,0.9506917606644254,0.951442962558717,0.8705501618122977,0.9506917606644254,0.951442962558717,0.8705501618122977,0.45342073645342196,0.0004427936879427949,0.9992570363853007
oas_floor_0.0001,variance_matched_random,13,2,val,0.9508279134068558,0.9516466769739497,0.8705501618122977,0.9508279134068558,0.9516466769739497,0.8705501618122977,0.7746696590735725,0.0007565133389390357,0.9986376376909064
oas_floor_0.0001,variance_matched_random,13,5,val,0.9500633633916695,0.949812975876592,0.8786407766990292,0.9500633633916695,0.949812975876592,0.8786407766990292,2.6047632494730277,0.0025437141108135036,0.9950240443857394
oas_floor_0.0001,variance_matched_random,13,10,val,0.947979179103696,0.9467291488420223,0.8673139158576052,0.947979179103696,0.9467291488420223,0.8673139158576052,5.200883415940324,0.005078987710879223,0.9899302713802569
oas_floor_0.0001,variance_matched_random,13,20,val,0.9458321550884469,0.9443761724025804,0.872168284789644,0.9458321550884469,0.9443761724025804,0.872168284789644,11.644569409207751,0.011371649813679444,0.9786214818020486
oas_floor_0.0001,variance_matched_random,14,1,val,0.9505346613462364,0.9504032629748141,0.8705501618122977,0.9505346613462364,0.9504032629748141,0.8705501618122977,0.4090624383079861,0.0003994750374101427,0.9993524364626866
oas_floor_0.0001,variance_matched_random,14,2,val,0.9505660812098742,0.950929267345829,0.872168284789644,0.9505660812098742,0.950929267345829,0.872168284789644,1.0941987785130394,0.00106855349464164,0.9980032531735655
oas_floor_0.0001,variance_matched_random,14,5,val,0.9508488599826144,0.9511672627687244,0.8737864077669903,0.9508488599826144,0.9511672627687244,0.8737864077669903,2.568389280461903,0.002508192656701077,0.9951341200180781
oas_floor_0.0001,variance_matched_random,14,10,val,0.9495082791340685,0.950995015261738,0.8770226537216829,0.9495082791340685,0.950995015261738,0.8770226537216829,6.05509858176339,0.005913182208753311,0.9883220146410396
oas_floor_0.0001,variance_matched_random,14,20,val,0.9465757585278747,0.9491052945332514,0.8721682847896439,0.9465757585278747,0.9491052945332514,0.8721682847896439,13.680657654672828,0.013360017240891434,0.9746676028651876
oas_floor_0.0001,variance_matched_random,15,1,val,0.9493407065280003,0.9492059242431142,0.872168284789644,0.9493407065280003,0.9492059242431142,0.872168284789644,0.7324027223588362,0.000715237033553551,0.998793078365659
oas_floor_0.0001,variance_matched_random,15,2,val,0.9494140195431552,0.9492232950000902,0.8737864077669903,0.9494140195431552,0.9492232950000902,0.8737864077669903,1.2268057516509496,0.0011980524918466305,0.9978152843207818
oas_floor_0.0001,variance_matched_random,15,5,val,0.9476021407400426,0.9476312859237437,0.8737864077669903,0.9476021407400426,0.9476312859237437,0.8737864077669903,2.3722914722582984,0.0023166908908772445,0.9955860106824398
oas_floor_0.0001,variance_matched_random,15,10,val,0.9491521873461736,0.9492056226197719,0.8737864077669903,0.9491521873461736,0.9492056226197719,0.8737864077669903,4.614192468155522,0.004506047332183127,0.9912541673091567
oas_floor_0.0001,variance_matched_random,15,20,val,0.9480524921188509,0.9485118765260333,0.8656957928802589,0.9480524921188509,0.9485118765260333,0.8656957928802589,12.357362010079857,0.01206773633796861,0.9776805732774793
oas_floor_0.0001,variance_matched_random,16,1,val,0.9500528901037902,0.9499041362268653,0.8705501618122977,0.9500528901037902,0.9499041362268653,0.8705501618122977,0.42285165033700706,0.00041294106478223345,0.9993047451691092
oas_floor_0.0001,variance_matched_random,16,2,val,0.9504404017553231,0.9510018190272114,0.8754045307443366,0.9504404017553231,0.9510018190272114,0.8754045307443366,1.0506936726274325,0.001026068039675227,0.9980590201928504
oas_floor_0.0001,variance_matched_random,16,5,val,0.9504927681947194,0.9512907463760036,0.8689320388349515,0.9504927681947194,0.9512907463760036,0.8689320388349515,2.8710289837072027,0.002803739241901565,0.9945085021375794
oas_floor_0.0001,variance_matched_random,16,10,val,0.9482410113006776,0.9497904420805047,0.8754045307443366,0.9482410113006776,0.9497904420805047,0.8754045307443366,5.465442065440854,0.005337345767032084,0.9894444135632738
oas_floor_0.0001,variance_matched_random,16,20,val,0.9477173469067144,0.9496816351618836,0.872168284789644,0.9477173469067144,0.9496816351618836,0.872168284789644,11.38709682821151,0.011120211746300302,0.9787041292288853
oas_floor_0.0001,variance_matched_random,17,1,val,0.9498853174977221,0.949598368529589,0.8689320388349515,0.9498853174977221,0.949598368529589,0.8689320388349515,0.3529386635067845,0.00034466666358084423,0.9994277799191096
oas_floor_0.0001,variance_matched_random,17,2,val,0.9494663859825515,0.9488119214667572,0.8689320388349514,0.9494663859825515,0.9488119214667572,0.8689320388349514,0.9201162704669443,0.0008985510453778753,0.998328528271272
oas_floor_0.0001,variance_matched_random,17,5,val,0.947937285952179,0.9483205163666558,0.872168284789644,0.947937285952179,0.9483205163666558,0.872168284789644,2.488227115631154,0.002429909292608549,0.9953038175304382
oas_floor_0.0001,variance_matched_random,17,10,val,0.9481676982855227,0.9484413430845597,0.8737864077669903,0.9481676982855227,0.9484413430845597,0.8737864077669903,4.601778051050416,0.004493923877978922,0.991258740405946
oas_floor_0.0001,variance_matched_random,17,20,val,0.9467433311339429,0.9453700037862525,0.8705501618122977,0.9467433311339429,0.9453700037862525,0.8705501618122977,11.999831179389826,0.011718585136122877,0.9779327074440588
oas_floor_0.0001,variance_matched_random,18,1,val,0.9498538976340842,0.9497860116928762,0.8705501618122977,0.9498538976340842,0.9497860116928762,0.8705501618122977,0.9231618893573581,0.000901525282575545,0.9985012303649202
oas_floor_0.0001,variance_matched_random,18,2,val,0.9499900503765147,0.9506920129446995,0.8689320388349515,0.9499900503765147,0.9506920129446995,0.8689320388349515,1.3044004150535542,0.0012738285303257365,0.997806965249761
oas_floor_0.0001,variance_matched_random,18,5,val,0.9496863250280161,0.9505290757628699,0.8705501618122977,0.9496863250280161,0.9505290757628699,0.8705501618122977,2.8378738073074956,0.002771361139948726,0.9948263003987765
oas_floor_0.0001,variance_matched_random,18,10,val,0.9486075763764519,0.9493937421490588,0.8689320388349515,0.9486075763764519,0.9493937421490588,0.8689320388349515,5.49527299978559,0.0053664775388531155,0.9896442356642138
oas_floor_0.0001,variance_matched_random,18,20,val,0.9473612551188194,0.9473181364040848,0.8754045307443366,0.9473612551188194,0.9473181364040848,0.8754045307443366,11.679910940019738,0.011406163027363025,0.9785155510241037
oas_floor_0.0001,variance_matched_random,19,1,val,0.9500319435280318,0.9500118816359864,0.8754045307443366,0.9500319435280318,0.9500118816359864,0.8754045307443366,0.9533769807589385,0.0009310322077724009,0.9984400963559108
oas_floor_0.0001,variance_matched_random,19,2,val,0.9501052565431866,0.950182665858623,0.8754045307443366,0.9501052565431866,0.950182665858623,0.8754045307443366,1.3932338215948301,0.0013605799039012013,0.9976021782661686
oas_floor_0.0001,variance_matched_random,19,5,val,0.9500738366795488,0.9503717662354377,0.8754045307443366,0.9500738366795488,0.9503717662354377,0.8754045307443366,3.2978421324814824,0.0032205489575014476,0.9938565247889072
oas_floor_0.0001,variance_matched_random,19,10,val,0.950953592861407,0.9514037579092989,0.8754045307443366,0.950953592861407,0.9514037579092989,0.8754045307443366,6.240736933230978,0.006094469661358377,0.9880920239247675
oas_floor_0.0001,variance_matched_random,19,20,val,0.948932248300709,0.9505597820668151,0.8689320388349515,0.948932248300709,0.9505597820668151,0.8689320388349515,12.985860639716021,0.012681504530972677,0.9761675429620605
oas_floor_0.0001,shuffled_labels,0,1,val,0.9508069668310973,0.9508982403395273,0.872168284789644,0.9508069668310973,0.9508982403395273,0.872168284789644,0.6263298607234008,0.0006116502546126961,0.9985245334266815
oas_floor_0.0001,shuffled_labels,0,2,val,0.9501157298310658,0.9495654012472131,0.8737864077669902,0.9501157298310658,0.9495654012472131,0.8737864077669902,1.5867508179364063,0.0015495613456410217,0.9978088775447597
oas_floor_0.0001,shuffled_labels,0,5,val,0.949288340088604,0.9487256880765305,0.8770226537216828,0.949288340088604,0.9487256880765305,0.8770226537216828,2.4283339669861284,0.002371419889634891,0.9974549206356872
oas_floor_0.0001,shuffled_labels,0,10,val,0.9481153318461265,0.9450910987857931,0.8705501618122977,0.9481153318461265,0.9450910987857931,0.8705501618122977,3.1527096068035707,0.003078817975394112,0.996406427007082
oas_floor_0.0001,shuffled_labels,0,20,val,0.9426273289973921,0.9412940310806158,0.872168284789644,0.9426273289973921,0.9412940310806158,0.872168284789644,480.70394208682217,0.4694374434441623,0.530412052350313
oas_floor_0.0001,shuffled_labels,1,1,val,0.9498224777704465,0.9499840510759615,0.872168284789644,0.9498224777704465,0.9499840510759615,0.872168284789644,0.3522435093086227,0.00034398780205920185,0.9991236379912363
oas_floor_0.0001,shuffled_labels,1,2,val,0.9496549051643782,0.9497562455799821,0.872168284789644,0.9496549051643782,0.9497562455799821,0.872168284789644,0.9812872693100478,0.0009582883489355936,0.9986458041593591
oas_floor_0.0001,shuffled_labels,1,5,val,0.9496758517401368,0.9497737080929457,0.8705501618122977,0.9496758517401368,0.9497737080929457,0.8705501618122977,1.435257014676682,0.0014016181783951974,0.9984572955787259
oas_floor_0.0001,shuffled_labels,1,10,val,0.9503147223007719,0.9507551048862672,0.8737864077669903,0.9503147223007719,0.9507551048862672,0.8737864077669903,2.5108146029728498,0.0024519673857156736,0.996883289380182
oas_floor_0.0001,shuffled_labels,1,20,val,0.9486494695279689,0.9480862421556169,0.8640776699029127,0.9486494695279689,0.9480862421556169,0.8640776699029127,475.29901599718465,0.46415919530975064,0.5356516950056326
oas_floor_0.0001,shuffled_labels,2,1,val,0.9501471496947037,0.9501031973078967,0.8689320388349515,0.9501471496947037,0.9501031973078967,0.8689320388349515,0.2706590933920506,0.0002643155208906744,0.9994144749427208
oas_floor_0.0001,shuffled_labels,2,2,val,0.9502833024371341,0.9502880268966156,0.8737864077669903,0.9502833024371341,0.9502880268966156,0.8737864077669903,0.6199083070623613,0.0006053792061155872,0.9991632138152744
oas_floor_0.0001,shuffled_labels,2,5,val,0.9506289209371498,0.9507200181609967,0.8754045307443366,0.9506289209371498,0.9507200181609967,0.8754045307443366,0.9146376926370704,0.0008932008717158891,0.9990308622015214
oas_floor_0.0001,shuffled_labels,2,10,val,0.9508802798462521,0.9508281376791948,0.8737864077669903,0.9508802798462521,0.9508281376791948,0.8737864077669903,1.4068713327723883,0.0013738977859105354,0.9983406851193102
oas_floor_0.0001,shuffled_labels,2,20,val,0.950796493543218,0.9516517120852107,0.8754045307443366,0.950796493543218,0.9516517120852107,0.8754045307443366,448.65213953653836,0.43813685501615074,0.5616276657778024
oas_floor_0.0001,shuffled_labels,3,1,val,0.9500424168159111,0.949971111656606,0.8689320388349515,0.9500424168159111,0.949971111656606,0.8689320388349515,1.1927596970794938,0.0011648043916791932,0.99740642036682
oas_floor_0.0001,shuffled_labels,3,2,val,0.9503880353159267,0.950006275622978,0.8737864077669903,0.9503880353159267,0.950006275622978,0.8737864077669903,2.8091743549295956,0.002743334330985933,0.9963749096498209
oas_floor_0.0001,shuffled_labels,3,5,val,0.9501890428462207,0.9496319977703686,0.8705501618122977,0.9501890428462207,0.9496319977703686,0.8705501618122977,3.6931562617538805,0.003606597911869024,0.9961141542569409
oas_floor_0.0001,shuffled_labels,3,10,val,0.9504089818916852,0.9500777325344447,0.8721682847896439,0.9504089818916852,0.9500777325344447,0.8721682847896439,5.945176528128397,0.005805836453250388,0.9930677565423625
oas_floor_0.0001,shuffled_labels,3,20,val,0.9500843099674281,0.9501341900903929,0.8737864077669902,0.9500843099674281,0.9501341900903929,0.8737864077669902,471.89402232073917,0.46083400617259684,0.5389578668044931
oas_floor_0.0001,shuffled_labels,4,1,val,0.9502204627098585,0.950195506248021,0.8656957928802589,0.9502204627098585,0.950195506248021,0.8656957928802589,0.22388700723946195,0.00021863965550728706,0.9994783406125444
oas_floor_0.0001,shuffled_labels,4,2,val,0.9504613483310815,0.9504979396168239,0.8689320388349515,0.9504613483310815,0.9504979396168239,0.8689320388349515,0.5842214687019424,0.0005705287780292406,0.9991943349140433
oas_floor_0.0001,shuffled_labels,4,5,val,0.9503356688765304,0.9504055296993161,0.8673139158576052,0.9503356688765304,0.9504055296993161,0.8673139158576052,0.9091925330711093,0.0008878833330772551,0.9990428288871471
oas_floor_0.0001,shuffled_labels,4,10,val,0.9497701113310502,0.9494199049037557,0.8737864077669903,0.9497701113310502,0.9494199049037557,0.8737864077669903,1.34334891756127,0.0013118641773059278,0.9984369703236198
oas_floor_0.0001,shuffled_labels,4,20,val,0.9499795770886355,0.95116256939178,0.8754045307443366,0.9499795770886355,0.95116256939178,0.8754045307443366,467.5760310475461,0.45661721781986925,0.5431156540884071


==> anc/artifact_v14_arxiv/results/revision_v5/metric_matched_controls_val/touchmoment_vjepa2/metric_matched_controls_summary.csv <==
metric,method,erased_dimensions,evaluation_split,draws,mean_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975,mean_evaluation_auprc,mean_val_auroc,val_auroc_q025,val_auroc_q975,mean_val_auprc,mean_relative_squared_displacement
euclidean,gaussian_random,1,val,20,0.9498936961280252,0.9496067280401337,0.9501178244886417,0.9498829471146977,0.9498936961280252,0.9496067280401337,0.9501178244886417,0.9498829471146977,0.0008708449747872743
euclidean,gaussian_random,2,val,20,0.9498811281825704,0.9495643112242226,0.9502275321791771,0.9499066864199548,0.9498811281825704,0.9495643112242226,0.9502275321791771,0.9499066864199548,0.0018074626503702066
euclidean,gaussian_random,5,val,20,0.949843948010599,0.9493077156711807,0.9506388705606351,0.9498086846287166,0.949843948010599,0.9493077156711807,0.9506388705606351,0.9498086846287166,0.004382934400238107
euclidean,gaussian_random,10,val,20,0.9498250960924164,0.9490361956829108,0.9512727663095275,0.949823108270531,0.9498250960924164,0.9490361956829108,0.9512727663095275,0.949823108270531,0.009622490755247595
euclidean,gaussian_random,20,val,20,0.9498062441742336,0.9482598632188602,0.9511397555534609,0.9497760745180994,0.9498062441742336,0.9482598632188602,0.9511397555534609,0.9497760745180994,0.019371050276937796
euclidean,learned,1,val,1,0.9236183114965281,0.9236183114965281,0.9236183114965281,0.9167414897850436,0.9236183114965281,0.9236183114965281,0.9236183114965281,0.9167414897850436,0.00025331330667773005
euclidean,learned,2,val,1,0.8965762821922686,0.8965762821922686,0.8965762821922686,0.8930651658704997,0.8965762821922686,0.8965762821922686,0.8965762821922686,0.8930651658704997,0.0005964916503294787
euclidean,learned,5,val,1,0.8493417538567882,0.8493417538567882,0.8493417538567882,0.8539130799241398,0.8493417538567882,0.8493417538567882,0.8493417538567882,0.8539130799241398,0.0016837308667452964
euclidean,learned,10,val,1,0.7777987243535363,0.7777987243535363,0.7777987243535363,0.7573016583381853,0.7777987243535363,0.7777987243535363,0.7777987243535363,0.7573016583381853,0.0032995349234827224
euclidean,learned,20,val,1,0.6435940134686482,0.6435940134686482,0.6435940134686482,0.6108526950290386,0.6435940134686482,0.6435940134686482,0.6435940134686482,0.6108526950290386,0.006043937384603887
euclidean,shuffled_labels,1,val,5,0.9498664655795395,0.9496423372189232,0.9500256595553043,0.9498467220535115,0.9498664655795395,0.9496423372189232,0.9500256595553043,0.9498467220535115,2.6241572254271233e-05
euclidean,shuffled_labels,2,val,5,0.9498287617431741,0.9493805050219416,0.9500937359265194,0.9498131802388514,0.9498287617431741,0.9493805050219416,0.9500937359265194,0.9498131802388514,6.997478517796781e-05
euclidean,shuffled_labels,5,val,5,0.9499418732522701,0.9497952472219605,0.9500727893507609,0.9499222691758632,0.9499418732522701,0.9497952472219605,0.9500727893507609,0.9499222691758632,0.00027166636943344304
euclidean,shuffled_labels,10,val,5,0.9497240288643815,0.9490631643991998,0.9502539772310721,0.9496195910076575,0.9497240288643815,0.9490631643991998,0.9502539772310721,0.9496195910076575,0.0008943356998731926
euclidean,shuffled_labels,20,val,5,0.9492024591279942,0.9485237900734178,0.950154480996219,0.9489362281540987,0.9492024591279942,0.9485237900734178,0.950154480996219,0.9489362281540987,0.0033052240190034688
euclidean,top_pca,1,val,1,0.9497910579068087,0.9497910579068087,0.9497910579068087,0.9495996195175569,0.9497910579068087,0.9497910579068087,0.9497910579068087,0.9495996195175569,0.33760468704850544
euclidean,top_pca,2,val,1,0.9509221729977692,0.9509221729977692,0.9509221729977692,0.9509516787836996,0.9509221729977692,0.9509221729977692,0.9509221729977692,0.9509516787836996,0.39974357470770483
euclidean,top_pca,5,val,1,0.9482095914370399,0.9482095914370399,0.9482095914370399,0.94919378904051,0.9482095914370399,0.9482095914370399,0.9482095914370399,0.94919378904051,0.5260430950039344
euclidean,top_pca,10,val,1,0.9496967983158953,0.9496967983158953,0.9496967983158953,0.9491150943621485,0.9496967983158953,0.9496967983158953,0.9496967983158953,0.9491150943621485,0.6393992332581675
euclidean,top_pca,20,val,1,0.9427634817398226,0.9427634817398226,0.9427634817398226,0.9480427308587718,0.9427634817398226,0.9427634817398226,0.9427634817398226,0.9480427308587718,0.7495462154190313
euclidean,variance_matched_random,1,val,20,0.9499512992113616,0.9498065060064305,0.950228317675768,0.9498633956237235,0.9499512992113616,0.9498065060064305,0.950228317675768,0.9498633956237235,0.0003761178684764927
euclidean,variance_matched_random,2,val,20,0.949930352635603,0.9497161738984718,0.9501866863564479,0.9498412711455835,0.949930352635603,0.9497161738984718,0.9501866863564479,0.9498412711455835,0.0007557265844556206
euclidean,variance_matched_random,5,val,20,0.9499183083545418,0.9488398215351744,0.9505896461076025,0.9497362256361349,0.9499183083545418,0.9488398215351744,0.9505896461076025,0.9497362256361349,0.0019205672251882838
euclidean,variance_matched_random,10,val,20,0.9499711984583319,0.9482774059760579,0.9511476105193704,0.9498599655556322,0.9499711984583319,0.9482774059760579,0.9511476105193704,0.9498599655556322,0.003824897062859845
euclidean,variance_matched_random,20,val,20,0.9498486609901446,0.9484132968862915,0.9511889800064934,0.949757559149849,0.9498486609901446,0.9484132968862915,0.9511889800064934,0.949757559149849,0.007661437370733067
oas_floor_0.0001,gaussian_random,1,val,20,0.9499230213340872,0.9493611294393649,0.9505443491375247,0.9499497870378555,0.9499230213340872,0.9493611294393649,0.9505443491375247,0.9499497870378555,0.0007457437642188707
oas_floor_0.0001,gaussian_random,2,val,20,0.9497271708507451,0.9489251788313904,0.9505472292916916,0.9498757103690275,0.9497271708507451,0.9489251788313904,0.9505472292916916,0.9498757103690275,0.001335210200814289
oas_floor_0.0001,gaussian_random,5,val,20,0.9496622364658938,0.9484156533760644,0.9514526450288538,0.9498425555656838,0.9496622364658938,0.9484156533760644,0.9514526450288538,0.9498425555656838,0.0032536647578002634
oas_floor_0.0001,gaussian_random,10,val,20,0.9490385521726836,0.9463367057320304,0.9522954828709376,0.9492849137220223,0.9490385521726836,0.9463367057320304,0.9522954828709376,0.9492849137220223,0.006664769325334089
oas_floor_0.0001,gaussian_random,20,val,20,0.9475581529309496,0.9430915574826405,0.9514460992239293,0.9473229578295694,0.9475581529309496,0.9430915574826405,0.9514460992239293,0.9473229578295694,0.01386410690284531
oas_floor_0.0001,learned,1,val,1,0.7224159780479886,0.7224159780479886,0.7224159780479886,0.6863424677302631,0.7224159780479886,0.7224159780479886,0.7224159780479886,0.6863424677302631,0.005405393328964675
oas_floor_0.0001,learned,2,val,1,0.7041505639865523,0.7041505639865523,0.7041505639865523,0.6803427371089306,0.7041505639865523,0.7041505639865523,0.7041505639865523,0.6803427371089306,0.0060097241581569165
oas_floor_0.0001,learned,5,val,1,0.5552832500706947,0.5552832500706947,0.5552832500706947,0.5527340708953854,0.5552832500706947,0.5552832500706947,0.5552832500706947,0.5527340708953854,0.015086862311906573
oas_floor_0.0001,learned,10,val,1,0.44187848891402476,0.44187848891402476,0.44187848891402476,0.4707269783207235,0.44187848891402476,0.44187848891402476,0.44187848891402476,0.4707269783207235,0.018453710051988367
oas_floor_0.0001,learned,20,val,1,0.5084676532503849,0.5084676532503849,0.5084676532503849,0.4929158739626482,0.5084676532503849,0.5084676532503849,0.5084676532503849,0.4929158739626482,0.4118107273364204
oas_floor_0.0001,shuffled_labels,1,val,5,0.9502078947644034,0.949844471674993,0.9507483164189734,0.9502304213256025,0.9502078947644034,0.949844471674993,0.9507483164189734,0.9502304213256025,0.0005206795249498104
oas_floor_0.0001,shuffled_labels,2,val,5,0.9501806642159174,0.949700987631047,0.9504540170295661,0.9500227777927226,0.9501806642159174,0.949700987631047,0.9504540170295661,0.9500227777927226,0.0012854184019414753
oas_floor_0.0001,shuffled_labels,5,val,5,0.9500235648977282,0.9493270912537572,0.9505995957310878,0.9498513883600316,0.9500235648977282,0.9493270912537572,0.9505995957310878,0.9498513883600316,0.0018321440369384514
oas_floor_0.0001,shuffled_labels,10,val,5,0.9498978854431772,0.9482808097946189,0.9508331500507954,0.949234395757891,0.9498978854431772,0.9482808097946189,0.9508331500507954,0.949234395757891,0.002804476755515327
oas_floor_0.0001,shuffled_labels,20,val,5,0.9484274358249285,0.9432295430504498,0.950725275185639,0.9484657489607233,0.9484274358249285,0.9432295430504498,0.950725275185639,0.9484657489607233,0.457836943552506
oas_floor_0.0001,top_pca,1,val,1,0.9497910579068087,0.9497910579068087,0.9497910579068087,0.9495996195175569,0.9497910579068087,0.9497910579068087,0.9497910579068087,0.9495996195175569,0.3376046870485049
oas_floor_0.0001,top_pca,2,val,1,0.9509221729977692,0.9509221729977692,0.9509221729977692,0.9509516787836996,0.9509221729977692,0.9509221729977692,0.9509221729977692,0.9509516787836996,0.3997435747077042
oas_floor_0.0001,top_pca,5,val,1,0.9482095914370399,0.9482095914370399,0.9482095914370399,0.94919378904051,0.9482095914370399,0.9482095914370399,0.9482095914370399,0.94919378904051,0.5260430950039339
oas_floor_0.0001,top_pca,10,val,1,0.9496967983158953,0.9496967983158953,0.9496967983158953,0.9491150943621485,0.9496967983158953,0.9496967983158953,0.9496967983158953,0.9491150943621485,0.639399233258167
oas_floor_0.0001,top_pca,20,val,1,0.9427634817398226,0.9427634817398226,0.9427634817398226,0.9480427308587718,0.9427634817398226,0.9427634817398226,0.9427634817398226,0.9480427308587718,0.749546215419031
oas_floor_0.0001,variance_matched_random,1,val,20,0.9499895267121208,0.9490341010253348,0.9511866235167206,0.9499230778487714,0.9499895267121208,0.9490341010253348,0.9511866235167206,0.9499230778487714,0.0006972124263326093
oas_floor_0.0001,variance_matched_random,2,val,20,0.9499465862318155,0.9489529330442705,0.9510533509284569,0.9498941291897985,0.9499465862318155,0.9489529330442705,0.9510533509284569,0.9498941291897985,0.001209707443042739
oas_floor_0.0001,variance_matched_random,5,val,20,0.9497276945151392,0.9477613347158073,0.9508040866769305,0.9496338051712755,0.9497276945151392,0.9477613347158073,0.9508040866769305,0.9496338051712755,0.002889429288008666
oas_floor_0.0001,variance_matched_random,10,val,20,0.9492652988552697,0.9478113446654308,0.9508491218148113,0.949037651442007,0.9492652988552697,0.9478113446654308,0.9508491218148113,0.949037651442007,0.005584153700786408
oas_floor_0.0001,variance_matched_random,20,val,20,0.9480776280097611,0.9452548150941025,0.9511389700568699,0.9476968638958725,0.9480776280097611,0.9452548150941025,0.9511389700568699,0.9476968638958725,0.012630160527381099


==> anc/artifact_v14_arxiv/results/revision_v5/metric_matched_controls_val/touchmoment_vjepa2/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "selected_c": 0.1,
  "metrics": [
    "euclidean",
    "oas_floor_0.0001"
  ],
  "probe_coordinates": "original train-standardized features for all controls",
  "evaluation_split": "val",
  "results": [
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9498936961280252,
      "evaluation_auroc_q025": 0.9496067280401337,
      "evaluation_auroc_q975": 0.9501178244886417,
      "mean_evaluation_auprc": 0.9498829471146977,
      "mean_val_auroc": 0.9498936961280252,
      "val_auroc_q025": 0.9496067280401337,
      "val_auroc_q975": 0.9501178244886417,
      "mean_val_auprc": 0.9498829471146977,
      "mean_relative_squared_displacement": 0.0008708449747872743
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9498811281825704,
      "evaluation_auroc_q025": 0.9495643112242226,
      "evaluation_auroc_q975": 0.9502275321791771,
      "mean_evaluation_auprc": 0.9499066864199548,
      "mean_val_auroc": 0.9498811281825704,
      "val_auroc_q025": 0.9495643112242226,
      "val_auroc_q975": 0.9502275321791771,
      "mean_val_auprc": 0.9499066864199548,
      "mean_relative_squared_displacement": 0.0018074626503702066
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.949843948010599,
      "evaluation_auroc_q025": 0.9493077156711807,
      "evaluation_auroc_q975": 0.9506388705606351,
      "mean_evaluation_auprc": 0.9498086846287166,
      "mean_val_auroc": 0.949843948010599,
      "val_auroc_q025": 0.9493077156711807,
      "val_auroc_q975": 0.9506388705606351,
      "mean_val_auprc": 0.9498086846287166,
      "mean_relative_squared_displacement": 0.004382934400238107
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9498250960924164,
      "evaluation_auroc_q025": 0.9490361956829108,
      "evaluation_auroc_q975": 0.9512727663095275,
      "mean_evaluation_auprc": 0.949823108270531,
      "mean_val_auroc": 0.9498250960924164,
      "val_auroc_q025": 0.9490361956829108,
      "val_auroc_q975": 0.9512727663095275,
      "mean_val_auprc": 0.949823108270531,
      "mean_relative_squared_displacement": 0.009622490755247595
    },
    {
      "metric": "euclidean",
      "method": "gaussian_random",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9498062441742336,
      "evaluation_auroc_q025": 0.9482598632188602,
      "evaluation_auroc_q975": 0.9511397555534609,
      "mean_evaluation_auprc": 0.9497760745180994,
      "mean_val_auroc": 0.9498062441742336,
      "val_auroc_q025": 0.9482598632188602,
      "val_auroc_q975": 0.9511397555534609,
      "mean_val_auprc": 0.9497760745180994,
      "mean_relative_squared_displacement": 0.019371050276937796
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9236183114965281,
      "evaluation_auroc_q025": 0.9236183114965281,
      "evaluation_auroc_q975": 0.9236183114965281,
      "mean_evaluation_auprc": 0.9167414897850436,
      "mean_val_auroc": 0.9236183114965281,
      "val_auroc_q025": 0.9236183114965281,
      "val_auroc_q975": 0.9236183114965281,
      "mean_val_auprc": 0.9167414897850436,
      "mean_relative_squared_displacement": 0.00025331330667773005
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.8965762821922686,
      "evaluation_auroc_q025": 0.8965762821922686,
      "evaluation_auroc_q975": 0.8965762821922686,
      "mean_evaluation_auprc": 0.8930651658704997,
      "mean_val_auroc": 0.8965762821922686,
      "val_auroc_q025": 0.8965762821922686,
      "val_auroc_q975": 0.8965762821922686,
      "mean_val_auprc": 0.8930651658704997,
      "mean_relative_squared_displacement": 0.0005964916503294787
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.8493417538567882,
      "evaluation_auroc_q025": 0.8493417538567882,
      "evaluation_auroc_q975": 0.8493417538567882,
      "mean_evaluation_auprc": 0.8539130799241398,
      "mean_val_auroc": 0.8493417538567882,
      "val_auroc_q025": 0.8493417538567882,
      "val_auroc_q975": 0.8493417538567882,
      "mean_val_auprc": 0.8539130799241398,
      "mean_relative_squared_displacement": 0.0016837308667452964
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7777987243535363,
      "evaluation_auroc_q025": 0.7777987243535363,
      "evaluation_auroc_q975": 0.7777987243535363,
      "mean_evaluation_auprc": 0.7573016583381853,
      "mean_val_auroc": 0.7777987243535363,
      "val_auroc_q025": 0.7777987243535363,
      "val_auroc_q975": 0.7777987243535363,
      "mean_val_auprc": 0.7573016583381853,
      "mean_relative_squared_displacement": 0.0032995349234827224
    },
    {
      "metric": "euclidean",
      "method": "learned",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.6435940134686482,
      "evaluation_auroc_q025": 0.6435940134686482,
      "evaluation_auroc_q975": 0.6435940134686482,
      "mean_evaluation_auprc": 0.6108526950290386,
      "mean_val_auroc": 0.6435940134686482,
      "val_auroc_q025": 0.6435940134686482,
      "val_auroc_q975": 0.6435940134686482,
      "mean_val_auprc": 0.6108526950290386,
      "mean_relative_squared_displacement": 0.006043937384603887
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9498664655795395,
      "evaluation_auroc_q025": 0.9496423372189232,
      "evaluation_auroc_q975": 0.9500256595553043,
      "mean_evaluation_auprc": 0.9498467220535115,
      "mean_val_auroc": 0.9498664655795395,
      "val_auroc_q025": 0.9496423372189232,
      "val_auroc_q975": 0.9500256595553043,
      "mean_val_auprc": 0.9498467220535115,
      "mean_relative_squared_displacement": 2.6241572254271233e-05
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9498287617431741,
      "evaluation_auroc_q025": 0.9493805050219416,
      "evaluation_auroc_q975": 0.9500937359265194,
      "mean_evaluation_auprc": 0.9498131802388514,
      "mean_val_auroc": 0.9498287617431741,
      "val_auroc_q025": 0.9493805050219416,
      "val_auroc_q975": 0.9500937359265194,
      "mean_val_auprc": 0.9498131802388514,
      "mean_relative_squared_displacement": 6.997478517796781e-05
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9499418732522701,
      "evaluation_auroc_q025": 0.9497952472219605,
      "evaluation_auroc_q975": 0.9500727893507609,
      "mean_evaluation_auprc": 0.9499222691758632,
      "mean_val_auroc": 0.9499418732522701,
      "val_auroc_q025": 0.9497952472219605,
      "val_auroc_q975": 0.9500727893507609,
      "mean_val_auprc": 0.9499222691758632,
      "mean_relative_squared_displacement": 0.00027166636943344304
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9497240288643815,
      "evaluation_auroc_q025": 0.9490631643991998,
      "evaluation_auroc_q975": 0.9502539772310721,
      "mean_evaluation_auprc": 0.9496195910076575,
      "mean_val_auroc": 0.9497240288643815,
      "val_auroc_q025": 0.9490631643991998,
      "val_auroc_q975": 0.9502539772310721,
      "mean_val_auprc": 0.9496195910076575,
      "mean_relative_squared_displacement": 0.0008943356998731926
    },
    {
      "metric": "euclidean",
      "method": "shuffled_labels",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9492024591279942,
      "evaluation_auroc_q025": 0.9485237900734178,
      "evaluation_auroc_q975": 0.950154480996219,
      "mean_evaluation_auprc": 0.9489362281540987,
      "mean_val_auroc": 0.9492024591279942,
      "val_auroc_q025": 0.9485237900734178,
      "val_auroc_q975": 0.950154480996219,
      "mean_val_auprc": 0.9489362281540987,
      "mean_relative_squared_displacement": 0.0033052240190034688
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9497910579068087,
      "evaluation_auroc_q025": 0.9497910579068087,
      "evaluation_auroc_q975": 0.9497910579068087,
      "mean_evaluation_auprc": 0.9495996195175569,
      "mean_val_auroc": 0.9497910579068087,
      "val_auroc_q025": 0.9497910579068087,
      "val_auroc_q975": 0.9497910579068087,
      "mean_val_auprc": 0.9495996195175569,
      "mean_relative_squared_displacement": 0.33760468704850544
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9509221729977692,
      "evaluation_auroc_q025": 0.9509221729977692,
      "evaluation_auroc_q975": 0.9509221729977692,
      "mean_evaluation_auprc": 0.9509516787836996,
      "mean_val_auroc": 0.9509221729977692,
      "val_auroc_q025": 0.9509221729977692,
      "val_auroc_q975": 0.9509221729977692,
      "mean_val_auprc": 0.9509516787836996,
      "mean_relative_squared_displacement": 0.39974357470770483
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9482095914370399,
      "evaluation_auroc_q025": 0.9482095914370399,
      "evaluation_auroc_q975": 0.9482095914370399,
      "mean_evaluation_auprc": 0.94919378904051,
      "mean_val_auroc": 0.9482095914370399,
      "val_auroc_q025": 0.9482095914370399,
      "val_auroc_q975": 0.9482095914370399,
      "mean_val_auprc": 0.94919378904051,
      "mean_relative_squared_displacement": 0.5260430950039344
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9496967983158953,
      "evaluation_auroc_q025": 0.9496967983158953,
      "evaluation_auroc_q975": 0.9496967983158953,
      "mean_evaluation_auprc": 0.9491150943621485,
      "mean_val_auroc": 0.9496967983158953,
      "val_auroc_q025": 0.9496967983158953,
      "val_auroc_q975": 0.9496967983158953,
      "mean_val_auprc": 0.9491150943621485,
      "mean_relative_squared_displacement": 0.6393992332581675
    },
    {
      "metric": "euclidean",
      "method": "top_pca",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9427634817398226,
      "evaluation_auroc_q025": 0.9427634817398226,
      "evaluation_auroc_q975": 0.9427634817398226,
      "mean_evaluation_auprc": 0.9480427308587718,
      "mean_val_auroc": 0.9427634817398226,
      "val_auroc_q025": 0.9427634817398226,
      "val_auroc_q975": 0.9427634817398226,
      "mean_val_auprc": 0.9480427308587718,
      "mean_relative_squared_displacement": 0.7495462154190313
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9499512992113616,
      "evaluation_auroc_q025": 0.9498065060064305,
      "evaluation_auroc_q975": 0.950228317675768,
      "mean_evaluation_auprc": 0.9498633956237235,
      "mean_val_auroc": 0.9499512992113616,
      "val_auroc_q025": 0.9498065060064305,
      "val_auroc_q975": 0.950228317675768,
      "mean_val_auprc": 0.9498633956237235,
      "mean_relative_squared_displacement": 0.0003761178684764927
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.949930352635603,
      "evaluation_auroc_q025": 0.9497161738984718,
      "evaluation_auroc_q975": 0.9501866863564479,
      "mean_evaluation_auprc": 0.9498412711455835,
      "mean_val_auroc": 0.949930352635603,
      "val_auroc_q025": 0.9497161738984718,
      "val_auroc_q975": 0.9501866863564479,
      "mean_val_auprc": 0.9498412711455835,
      "mean_relative_squared_displacement": 0.0007557265844556206
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9499183083545418,
      "evaluation_auroc_q025": 0.9488398215351744,
      "evaluation_auroc_q975": 0.9505896461076025,
      "mean_evaluation_auprc": 0.9497362256361349,
      "mean_val_auroc": 0.9499183083545418,
      "val_auroc_q025": 0.9488398215351744,
      "val_auroc_q975": 0.9505896461076025,
      "mean_val_auprc": 0.9497362256361349,
      "mean_relative_squared_displacement": 0.0019205672251882838
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9499711984583319,
      "evaluation_auroc_q025": 0.9482774059760579,
      "evaluation_auroc_q975": 0.9511476105193704,
      "mean_evaluation_auprc": 0.9498599655556322,
      "mean_val_auroc": 0.9499711984583319,
      "val_auroc_q025": 0.9482774059760579,
      "val_auroc_q975": 0.9511476105193704,
      "mean_val_auprc": 0.9498599655556322,
      "mean_relative_squared_displacement": 0.003824897062859845
    },
    {
      "metric": "euclidean",
      "method": "variance_matched_random",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9498486609901446,
      "evaluation_auroc_q025": 0.9484132968862915,
      "evaluation_auroc_q975": 0.9511889800064934,
      "mean_evaluation_auprc": 0.949757559149849,
      "mean_val_auroc": 0.9498486609901446,
      "val_auroc_q025": 0.9484132968862915,
      "val_auroc_q975": 0.9511889800064934,
      "mean_val_auprc": 0.949757559149849,
      "mean_relative_squared_displacement": 0.007661437370733067
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9499230213340872,
      "evaluation_auroc_q025": 0.9493611294393649,
      "evaluation_auroc_q975": 0.9505443491375247,
      "mean_evaluation_auprc": 0.9499497870378555,
      "mean_val_auroc": 0.9499230213340872,
      "val_auroc_q025": 0.9493611294393649,
      "val_auroc_q975": 0.9505443491375247,
      "mean_val_auprc": 0.9499497870378555,
      "mean_relative_squared_displacement": 0.0007457437642188707
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9497271708507451,
      "evaluation_auroc_q025": 0.9489251788313904,
      "evaluation_auroc_q975": 0.9505472292916916,
      "mean_evaluation_auprc": 0.9498757103690275,
      "mean_val_auroc": 0.9497271708507451,
      "val_auroc_q025": 0.9489251788313904,
      "val_auroc_q975": 0.9505472292916916,
      "mean_val_auprc": 0.9498757103690275,
      "mean_relative_squared_displacement": 0.001335210200814289
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9496622364658938,
      "evaluation_auroc_q025": 0.9484156533760644,
      "evaluation_auroc_q975": 0.9514526450288538,
      "mean_evaluation_auprc": 0.9498425555656838,
      "mean_val_auroc": 0.9496622364658938,
      "val_auroc_q025": 0.9484156533760644,
      "val_auroc_q975": 0.9514526450288538,
      "mean_val_auprc": 0.9498425555656838,
      "mean_relative_squared_displacement": 0.0032536647578002634
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9490385521726836,
      "evaluation_auroc_q025": 0.9463367057320304,
      "evaluation_auroc_q975": 0.9522954828709376,
      "mean_evaluation_auprc": 0.9492849137220223,
      "mean_val_auroc": 0.9490385521726836,
      "val_auroc_q025": 0.9463367057320304,
      "val_auroc_q975": 0.9522954828709376,
      "mean_val_auprc": 0.9492849137220223,
      "mean_relative_squared_displacement": 0.006664769325334089
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "gaussian_random",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9475581529309496,
      "evaluation_auroc_q025": 0.9430915574826405,
      "evaluation_auroc_q975": 0.9514460992239293,
      "mean_evaluation_auprc": 0.9473229578295694,
      "mean_val_auroc": 0.9475581529309496,
      "val_auroc_q025": 0.9430915574826405,
      "val_auroc_q975": 0.9514460992239293,
      "mean_val_auprc": 0.9473229578295694,
      "mean_relative_squared_displacement": 0.01386410690284531
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7224159780479886,
      "evaluation_auroc_q025": 0.7224159780479886,
      "evaluation_auroc_q975": 0.7224159780479886,
      "mean_evaluation_auprc": 0.6863424677302631,
      "mean_val_auroc": 0.7224159780479886,
      "val_auroc_q025": 0.7224159780479886,
      "val_auroc_q975": 0.7224159780479886,
      "mean_val_auprc": 0.6863424677302631,
      "mean_relative_squared_displacement": 0.005405393328964675
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.7041505639865523,
      "evaluation_auroc_q025": 0.7041505639865523,
      "evaluation_auroc_q975": 0.7041505639865523,
      "mean_evaluation_auprc": 0.6803427371089306,
      "mean_val_auroc": 0.7041505639865523,
      "val_auroc_q025": 0.7041505639865523,
      "val_auroc_q975": 0.7041505639865523,
      "mean_val_auprc": 0.6803427371089306,
      "mean_relative_squared_displacement": 0.0060097241581569165
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.5552832500706947,
      "evaluation_auroc_q025": 0.5552832500706947,
      "evaluation_auroc_q975": 0.5552832500706947,
      "mean_evaluation_auprc": 0.5527340708953854,
      "mean_val_auroc": 0.5552832500706947,
      "val_auroc_q025": 0.5552832500706947,
      "val_auroc_q975": 0.5552832500706947,
      "mean_val_auprc": 0.5527340708953854,
      "mean_relative_squared_displacement": 0.015086862311906573
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.44187848891402476,
      "evaluation_auroc_q025": 0.44187848891402476,
      "evaluation_auroc_q975": 0.44187848891402476,
      "mean_evaluation_auprc": 0.4707269783207235,
      "mean_val_auroc": 0.44187848891402476,
      "val_auroc_q025": 0.44187848891402476,
      "val_auroc_q975": 0.44187848891402476,
      "mean_val_auprc": 0.4707269783207235,
      "mean_relative_squared_displacement": 0.018453710051988367
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "learned",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.5084676532503849,
      "evaluation_auroc_q025": 0.5084676532503849,
      "evaluation_auroc_q975": 0.5084676532503849,
      "mean_evaluation_auprc": 0.4929158739626482,
      "mean_val_auroc": 0.5084676532503849,
      "val_auroc_q025": 0.5084676532503849,
      "val_auroc_q975": 0.5084676532503849,
      "mean_val_auprc": 0.4929158739626482,
      "mean_relative_squared_displacement": 0.4118107273364204
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9502078947644034,
      "evaluation_auroc_q025": 0.949844471674993,
      "evaluation_auroc_q975": 0.9507483164189734,
      "mean_evaluation_auprc": 0.9502304213256025,
      "mean_val_auroc": 0.9502078947644034,
      "val_auroc_q025": 0.949844471674993,
      "val_auroc_q975": 0.9507483164189734,
      "mean_val_auprc": 0.9502304213256025,
      "mean_relative_squared_displacement": 0.0005206795249498104
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9501806642159174,
      "evaluation_auroc_q025": 0.949700987631047,
      "evaluation_auroc_q975": 0.9504540170295661,
      "mean_evaluation_auprc": 0.9500227777927226,
      "mean_val_auroc": 0.9501806642159174,
      "val_auroc_q025": 0.949700987631047,
      "val_auroc_q975": 0.9504540170295661,
      "mean_val_auprc": 0.9500227777927226,
      "mean_relative_squared_displacement": 0.0012854184019414753
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9500235648977282,
      "evaluation_auroc_q025": 0.9493270912537572,
      "evaluation_auroc_q975": 0.9505995957310878,
      "mean_evaluation_auprc": 0.9498513883600316,
      "mean_val_auroc": 0.9500235648977282,
      "val_auroc_q025": 0.9493270912537572,
      "val_auroc_q975": 0.9505995957310878,
      "mean_val_auprc": 0.9498513883600316,
      "mean_relative_squared_displacement": 0.0018321440369384514
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9498978854431772,
      "evaluation_auroc_q025": 0.9482808097946189,
      "evaluation_auroc_q975": 0.9508331500507954,
      "mean_evaluation_auprc": 0.949234395757891,
      "mean_val_auroc": 0.9498978854431772,
      "val_auroc_q025": 0.9482808097946189,
      "val_auroc_q975": 0.9508331500507954,
      "mean_val_auprc": 0.949234395757891,
      "mean_relative_squared_displacement": 0.002804476755515327
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "shuffled_labels",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 5,
      "mean_evaluation_auroc": 0.9484274358249285,
      "evaluation_auroc_q025": 0.9432295430504498,
      "evaluation_auroc_q975": 0.950725275185639,
      "mean_evaluation_auprc": 0.9484657489607233,
      "mean_val_auroc": 0.9484274358249285,
      "val_auroc_q025": 0.9432295430504498,
      "val_auroc_q975": 0.950725275185639,
      "mean_val_auprc": 0.9484657489607233,
      "mean_relative_squared_displacement": 0.457836943552506
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9497910579068087,
      "evaluation_auroc_q025": 0.9497910579068087,
      "evaluation_auroc_q975": 0.9497910579068087,
      "mean_evaluation_auprc": 0.9495996195175569,
      "mean_val_auroc": 0.9497910579068087,
      "val_auroc_q025": 0.9497910579068087,
      "val_auroc_q975": 0.9497910579068087,
      "mean_val_auprc": 0.9495996195175569,
      "mean_relative_squared_displacement": 0.3376046870485049
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9509221729977692,
      "evaluation_auroc_q025": 0.9509221729977692,
      "evaluation_auroc_q975": 0.9509221729977692,
      "mean_evaluation_auprc": 0.9509516787836996,
      "mean_val_auroc": 0.9509221729977692,
      "val_auroc_q025": 0.9509221729977692,
      "val_auroc_q975": 0.9509221729977692,
      "mean_val_auprc": 0.9509516787836996,
      "mean_relative_squared_displacement": 0.3997435747077042
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9482095914370399,
      "evaluation_auroc_q025": 0.9482095914370399,
      "evaluation_auroc_q975": 0.9482095914370399,
      "mean_evaluation_auprc": 0.94919378904051,
      "mean_val_auroc": 0.9482095914370399,
      "val_auroc_q025": 0.9482095914370399,
      "val_auroc_q975": 0.9482095914370399,
      "mean_val_auprc": 0.94919378904051,
      "mean_relative_squared_displacement": 0.5260430950039339
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9496967983158953,
      "evaluation_auroc_q025": 0.9496967983158953,
      "evaluation_auroc_q975": 0.9496967983158953,
      "mean_evaluation_auprc": 0.9491150943621485,
      "mean_val_auroc": 0.9496967983158953,
      "val_auroc_q025": 0.9496967983158953,
      "val_auroc_q975": 0.9496967983158953,
      "mean_val_auprc": 0.9491150943621485,
      "mean_relative_squared_displacement": 0.639399233258167
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "top_pca",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 1,
      "mean_evaluation_auroc": 0.9427634817398226,
      "evaluation_auroc_q025": 0.9427634817398226,
      "evaluation_auroc_q975": 0.9427634817398226,
      "mean_evaluation_auprc": 0.9480427308587718,
      "mean_val_auroc": 0.9427634817398226,
      "val_auroc_q025": 0.9427634817398226,
      "val_auroc_q975": 0.9427634817398226,
      "mean_val_auprc": 0.9480427308587718,
      "mean_relative_squared_displacement": 0.749546215419031
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 1,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9499895267121208,
      "evaluation_auroc_q025": 0.9490341010253348,
      "evaluation_auroc_q975": 0.9511866235167206,
      "mean_evaluation_auprc": 0.9499230778487714,
      "mean_val_auroc": 0.9499895267121208,
      "val_auroc_q025": 0.9490341010253348,
      "val_auroc_q975": 0.9511866235167206,
      "mean_val_auprc": 0.9499230778487714,
      "mean_relative_squared_displacement": 0.0006972124263326093
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 2,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9499465862318155,
      "evaluation_auroc_q025": 0.9489529330442705,
      "evaluation_auroc_q975": 0.9510533509284569,
      "mean_evaluation_auprc": 0.9498941291897985,
      "mean_val_auroc": 0.9499465862318155,
      "val_auroc_q025": 0.9489529330442705,
      "val_auroc_q975": 0.9510533509284569,
      "mean_val_auprc": 0.9498941291897985,
      "mean_relative_squared_displacement": 0.001209707443042739
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 5,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9497276945151392,
      "evaluation_auroc_q025": 0.9477613347158073,
      "evaluation_auroc_q975": 0.9508040866769305,
      "mean_evaluation_auprc": 0.9496338051712755,
      "mean_val_auroc": 0.9497276945151392,
      "val_auroc_q025": 0.9477613347158073,
      "val_auroc_q975": 0.9508040866769305,
      "mean_val_auprc": 0.9496338051712755,
      "mean_relative_squared_displacement": 0.002889429288008666
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 10,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9492652988552697,
      "evaluation_auroc_q025": 0.9478113446654308,
      "evaluation_auroc_q975": 0.9508491218148113,
      "mean_evaluation_auprc": 0.949037651442007,
      "mean_val_auroc": 0.9492652988552697,
      "val_auroc_q025": 0.9478113446654308,
      "val_auroc_q975": 0.9508491218148113,
      "mean_val_auprc": 0.949037651442007,
      "mean_relative_squared_displacement": 0.005584153700786408
    },
    {
      "metric": "oas_floor_0.0001",
      "method": "variance_matched_random",
      "erased_dimensions": 20,
      "evaluation_split": "val",
      "draws": 20,
      "mean_evaluation_auroc": 0.9480776280097611,
      "evaluation_auroc_q025": 0.9452548150941025,
      "evaluation_auroc_q975": 0.9511389700568699,
      "mean_evaluation_auprc": 0.9476968638958725,
      "mean_val_auroc": 0.9480776280097611,
      "val_auroc_q025": 0.9452548150941025,
      "val_auroc_q975": 0.9511389700568699,
      "mean_val_auprc": 0.9476968638958725,
      "mean_relative_squared_displacement": 0.012630160527381099
    }
  ],
  "elapsed_seconds": 571.1015804170165
}


==> anc/artifact_v14_arxiv/results/revision_v5/stopping_sensitivity/equivalence_power.csv <==
sample_size,positive_count,negative_count,true_auroc,equivalence_margin,persistence,trials,null_auroc_standard_error,nominal_ci_half_width,equivalence_declaration_rate,simulation_assumption
100,50,50,0.5,0.04,1,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
100,50,50,0.5,0.04,2,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
100,50,50,0.5,0.04,3,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
100,50,50,0.5,0.05,1,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
100,50,50,0.5,0.05,2,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
100,50,50,0.5,0.05,3,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
100,50,50,0.5,0.075,1,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
100,50,50,0.5,0.075,2,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
100,50,50,0.5,0.075,3,100000,0.058022983951764036,0.11372295882100306,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.04,1,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.04,2,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.04,3,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.05,1,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.05,2,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.05,3,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.075,1,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.075,2,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
200,100,100,0.5,0.075,3,100000,0.04092676385936225,0.08021498316812552,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.04,1,100000,0.02890357532670771,0.05664996666478764,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.04,2,100000,0.02890357532670771,0.05664996666478764,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.04,3,100000,0.02890357532670771,0.05664996666478764,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.05,1,100000,0.02890357532670771,0.05664996666478764,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.05,2,100000,0.02890357532670771,0.05664996666478764,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.05,3,100000,0.02890357532670771,0.05664996666478764,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.075,1,100000,0.02890357532670771,0.05664996666478764,0.47334,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.075,2,100000,0.02890357532670771,0.05664996666478764,0.2239,independent examples and independent ranks; grouped or correlated ranks can differ
400,200,200,0.5,0.075,3,100000,0.02890357532670771,0.05664996666478764,0.10637,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.04,1,100000,0.023243216209725182,0.04555586665593894,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.04,2,100000,0.023243216209725182,0.04555586665593894,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.04,3,100000,0.023243216209725182,0.04555586665593894,0.0,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.05,1,100000,0.023243216209725182,0.04555586665593894,0.15209,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.05,2,100000,0.023243216209725182,0.04555586665593894,0.02243,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.05,3,100000,0.023243216209725182,0.04555586665593894,0.00351,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.075,1,100000,0.023243216209725182,0.04555586665593894,0.79579,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.075,2,100000,0.023243216209725182,0.04555586665593894,0.63259,independent examples and independent ranks; grouped or correlated ranks can differ
618,309,309,0.5,0.075,3,100000,0.023243216209725182,0.04555586665593894,0.49937,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.04,1,100000,0.018266545011760345,0.03580177034503006,0.18406,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.04,2,100000,0.018266545011760345,0.03580177034503006,0.03317,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.04,3,100000,0.018266545011760345,0.03580177034503006,0.00637,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.05,1,100000,0.018266545011760345,0.03580177034503006,0.56266,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.05,2,100000,0.018266545011760345,0.03580177034503006,0.31642,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.05,3,100000,0.018266545011760345,0.03580177034503006,0.17593,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.075,1,100000,0.018266545011760345,0.03580177034503006,0.96846,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.075,2,100000,0.018266545011760345,0.03580177034503006,0.93633,independent examples and independent ranks; grouped or correlated ranks can differ
1000,500,500,0.5,0.075,3,100000,0.018266545011760345,0.03580177034503006,0.90808,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.04,1,100000,0.011351183015122397,0.022247909891562678,0.882,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.04,2,100000,0.011351183015122397,0.022247909891562678,0.77933,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.04,3,100000,0.011351183015122397,0.022247909891562678,0.68689,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.05,1,100000,0.011351183015122397,0.022247909891562678,0.98561,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.05,2,100000,0.011351183015122397,0.022247909891562678,0.97072,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.05,3,100000,0.011351183015122397,0.022247909891562678,0.95642,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.075,1,100000,0.011351183015122397,0.022247909891562678,1.0,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.075,2,100000,0.011351183015122397,0.022247909891562678,1.0,independent examples and independent ranks; grouped or correlated ranks can differ
2588,1294,1294,0.5,0.075,3,100000,0.011351183015122397,0.022247909891562678,1.0,independent examples and independent ranks; grouped or correlated ranks can differ


==> anc/artifact_v14_arxiv/results/revision_v5/stopping_sensitivity/stopping_sensitivity.csv <==
analysis,method,equivalence_margin,equivalence_interval,persistence,max_audited_rank,available_max_rank,selected_rank
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,30,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,30,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,30,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,30,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,30,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,30,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,30,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,30,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,5,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,10,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,20,30,
affine_erasure/100doh_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,30,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",1,5,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",1,10,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",1,20,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",1,30,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",2,5,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",2,10,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",2,20,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",2,30,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",3,5,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",3,10,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",3,20,30,
affine_erasure/100doh_dinov2,euclidean,0.04,"[0.460,0.540]",3,30,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",1,5,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",1,10,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",1,20,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",1,30,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",2,5,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",2,10,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",2,20,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",2,30,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",3,5,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",3,10,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",3,20,30,
affine_erasure/100doh_dinov2,euclidean,0.05,"[0.450,0.550]",3,30,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",1,5,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",1,10,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",1,20,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",1,30,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",2,5,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",2,10,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",2,20,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",2,30,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",3,5,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",3,10,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",3,20,30,
affine_erasure/100doh_dinov2,euclidean,0.075,"[0.425,0.575]",3,30,30,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,19,19,19
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,19,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,19,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,19,19,19
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,19,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,19,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,19,19,19
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,19,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,5,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,10,19,
affine_erasure/100doh_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,19,19,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,25,25,25
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,25,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,25,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,25,25,25
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,25,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,25,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,25,25,25
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,25,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,5,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,10,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,20,25,
affine_erasure/100doh_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,25,25,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,40,40,40
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,40,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,40,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,40,40,40
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,40,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,40,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,40,40,40
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,40,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,5,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,10,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,20,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,30,40,
affine_erasure/100doh_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,40,40,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",1,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",1,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",1,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",1,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",1,50,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",2,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",2,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",2,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",2,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",2,50,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",3,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",3,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",3,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",3,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.04,"[0.460,0.540]",3,50,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",1,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",1,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",1,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",1,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",1,50,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",2,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",2,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",2,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",2,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",2,50,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",3,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",3,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",3,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",3,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.05,"[0.450,0.550]",3,50,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",1,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",1,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",1,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",1,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",1,50,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",2,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",2,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",2,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",2,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",2,50,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",3,5,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",3,10,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",3,20,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",3,30,50,
affine_erasure/100doh_vjepa2,euclidean,0.075,"[0.425,0.575]",3,50,50,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,39,39,39
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,39,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,39,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,39,39,39
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,39,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,39,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,39,39,39
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,39,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,5,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,10,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,20,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,30,39,
affine_erasure/100doh_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,39,39,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,37,37,37
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,37,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,37,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,37,37,37
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,37,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,37,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,37,37,37
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,37,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,5,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,10,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,20,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,30,37,
affine_erasure/100doh_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,37,37,
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,5,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,10,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,20,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,5,20,
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,10,20,6
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,20,20,6
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,5,20,
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,10,20,6
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,20,20,6
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,5,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,10,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,20,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,5,20,4
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,10,20,4
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,20,20,4
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,5,20,
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,10,20,4
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,20,20,4
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,5,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,10,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,20,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,5,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,10,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,20,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,5,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,10,20,2
affine_erasure/touchmoment_dinov2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,20,20,2
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",1,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",1,10,20,
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",1,20,20,15
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",2,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",2,10,20,
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",2,20,20,15
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",3,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",3,10,20,
affine_erasure/touchmoment_dinov2,euclidean,0.04,"[0.460,0.540]",3,20,20,15
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",1,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",1,10,20,
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",1,20,20,15
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",2,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",2,10,20,
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",2,20,20,15
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",3,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",3,10,20,
affine_erasure/touchmoment_dinov2,euclidean,0.05,"[0.450,0.550]",3,20,20,15
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",1,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",1,10,20,9
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",1,20,20,9
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",2,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",2,10,20,9
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",2,20,20,9
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",3,5,20,
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",3,10,20,
affine_erasure/touchmoment_dinov2,euclidean,0.075,"[0.425,0.575]",3,20,20,9
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,5,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,10,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,20,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,5,20,
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,10,20,6
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,20,20,6
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,5,20,
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,10,20,6
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,20,20,6
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,5,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,10,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,20,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,5,20,4
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,10,20,4
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,20,20,4
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,5,20,
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,10,20,4
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,20,20,4
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,5,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,10,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,20,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,5,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,10,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,20,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,5,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,10,20,2
affine_erasure/touchmoment_dinov2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,20,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,5,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,10,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,20,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,5,20,
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,10,20,6
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,20,20,6
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,5,20,
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,10,20,6
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,20,20,6
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,5,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,10,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,20,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,5,20,4
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,10,20,4
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,20,20,4
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,5,20,
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,10,20,4
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,20,20,4
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,5,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,10,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,20,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,5,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,10,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,20,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,5,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,10,20,2
affine_erasure/touchmoment_dinov2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,20,20,2
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,10,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,20,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,10,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,20,20,18
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,10,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,20,20,18
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,10,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,20,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,10,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,20,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,10,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,20,20,12
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,10,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,20,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,10,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,20,20,6
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,5,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,10,20,
affine_erasure/touchmoment_vjepa2,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,20,20,11
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",1,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",1,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",1,20,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",2,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",2,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",2,20,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",3,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",3,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.04,"[0.460,0.540]",3,20,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",1,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",1,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",1,20,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",2,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",2,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",2,20,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",3,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",3,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.05,"[0.450,0.550]",3,20,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",1,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",1,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",1,20,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",2,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",2,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",2,20,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",3,5,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",3,10,20,
affine_erasure/touchmoment_vjepa2,euclidean,0.075,"[0.425,0.575]",3,20,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,10,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,20,20,12
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,10,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,20,20,12
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,10,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,20,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,10,20,6
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,20,20,6
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,10,20,6
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,20,20,6
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,10,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,20,20,12
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,10,20,6
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,20,20,6
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,10,20,6
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,20,20,6
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,5,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,10,20,
affine_erasure/touchmoment_vjepa2,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,20,20,11
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,10,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",1,20,20,12
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,10,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",2,20,20,12
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,10,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.04,"[0.460,0.540]",3,20,20,18
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,10,20,6
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",1,20,20,6
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,10,20,6
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",2,20,20,6
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,10,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.05,"[0.450,0.550]",3,20,20,12
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,10,20,6
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",1,20,20,6
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,10,20,6
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",2,20,20,6
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,5,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,10,20,
affine_erasure/touchmoment_vjepa2,oas_floor_0.0001,0.075,"[0.425,0.575]",3,20,20,11
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,5,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,10,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",1,20,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,5,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,10,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",2,20,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,5,20,
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,10,20,
full_100doh/affine_erasure,empirical_floor_0.0001,0.04,"[0.460,0.540]",3,20,20,
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,5,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,10,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",1,20,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,5,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,10,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",2,20,20,4
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,5,20,
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,10,20,7
full_100doh/affine_erasure,empirical_floor_0.0001,0.05,"[0.450,0.550]",3,20,20,7
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,5,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,10,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",1,20,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,5,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,10,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",2,20,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,5,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,10,20,2
full_100doh/affine_erasure,empirical_floor_0.0001,0.075,"[0.425,0.575]",3,20,20,2
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",1,5,20,
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",1,10,20,
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",1,20,20,
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",2,5,20,
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",2,10,20,
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",2,20,20,
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",3,5,20,
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",3,10,20,
full_100doh/affine_erasure,euclidean,0.04,"[0.460,0.540]",3,20,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",1,5,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",1,10,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",1,20,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",2,5,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",2,10,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",2,20,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",3,5,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",3,10,20,
full_100doh/affine_erasure,euclidean,0.05,"[0.450,0.550]",3,20,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",1,5,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",1,10,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",1,20,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",2,5,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",2,10,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",2,20,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",3,5,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",3,10,20,
full_100doh/affine_erasure,euclidean,0.075,"[0.425,0.575]",3,20,20,
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,5,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,10,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",1,17,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,5,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,10,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",2,17,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,5,17,
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,10,17,7
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.04,"[0.460,0.540]",3,17,17,7
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,5,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,10,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",1,17,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,5,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,10,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",2,17,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,5,17,
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,10,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.05,"[0.450,0.550]",3,17,17,4
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,5,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,10,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",1,17,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,5,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,10,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",2,17,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,5,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,10,17,2
full_100doh/affine_erasure,ledoit_wolf_floor_0.0001,0.075,"[0.425,0.575]",3,17,17,2
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",1,5,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",1,10,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",1,19,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",2,5,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",2,10,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",2,19,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",3,5,19,
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",3,10,19,7
full_100doh/affine_erasure,oas_floor_0.0001,0.04,"[0.460,0.540]",3,19,19,7
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",1,5,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",1,10,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",1,19,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",2,5,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",2,10,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",2,19,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",3,5,19,
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",3,10,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.05,"[0.450,0.550]",3,19,19,4
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",1,5,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",1,10,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",1,19,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",2,5,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",2,10,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",2,19,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",3,5,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",3,10,19,2
full_100doh/affine_erasure,oas_floor_0.0001,0.075,"[0.425,0.575]",3,19,19,2


==> anc/artifact_v14_arxiv/results/revision_v5/stopping_sensitivity/summary.json <==
{
  "sensitivity_rows": 639,
  "power_rows": 54,
  "margins": [
    0.04,
    0.05,
    0.075
  ],
  "persistence_values": [
    1,
    2,
    3
  ],
  "sample_sizes": [
    100,
    200,
    400,
    618,
    1000,
    2588
  ],
  "simulation_trials": 100000,
  "confidence_intervals": {
    "empirical_curves": "stored 95% group-bootstrap intervals",
    "power_simulation": "95% normal interval using exact continuous-null AUROC variance"
  },
  "interpretation": "No selected rank is not evidence of persistent accessibility when the validation sample has low chance-equivalence power."
}


==> anc/artifact_v14_arxiv/results/revision_v5/test_use_accounting/summary.json <==
{
  "definition": "A configuration is one fitted/evaluated row in the retained artifact, not a bootstrap resample of already saved predictions.",
  "official_test_is_untouched_holdout": false,
  "total_distinct_evaluated_configurations": 1865,
  "families": [
    {
      "analysis_family": "iterative_stopping_trajectories",
      "artifact_files": 5,
      "distinct_evaluated_configurations": 30,
      "role": "validation-selected stopping plus rank-zero baseline",
      "selection_policy": "rank selected only from validation; test orientation fixed",
      "revised_main_text_policy": "test retained only for rank zero and validation-selected stopping rank"
    },
    {
      "analysis_family": "covariance_sample_scaling",
      "artifact_files": 3,
      "distinct_evaluated_configurations": 90,
      "role": "exploratory fixed-rank audit",
      "selection_policy": "sample sizes and rank one fixed before each evaluation",
      "revised_main_text_policy": "validation AUROC only; prior test queries disclosed but not used for inference"
    },
    {
      "analysis_family": "regularization_geometry",
      "artifact_files": 2,
      "distinct_evaluated_configurations": 120,
      "role": "exploratory fixed-rank audit",
      "selection_policy": "regularization/rank grid fixed; no test-based selection",
      "revised_main_text_policy": "validation AUROC only"
    },
    {
      "analysis_family": "metric_matched_controls",
      "artifact_files": 2,
      "distinct_evaluated_configurations": 940,
      "role": "exploratory fixed-rank audit",
      "selection_policy": "control families and ranks fixed; no test-based selection",
      "revised_main_text_policy": "new validation-only rerun"
    },
    {
      "analysis_family": "predicate_breadth",
      "artifact_files": 1,
      "distinct_evaluated_configurations": 360,
      "role": "exploratory within-dataset breadth audit",
      "selection_policy": "predicate support and C selected without test labels",
      "revised_main_text_policy": "validation orientation-free AUROC only"
    },
    {
      "analysis_family": "crossfit_guardedness",
      "artifact_files": 4,
      "distinct_evaluated_configurations": 320,
      "role": "descriptive independently trained attacker evaluation",
      "selection_policy": "eraser/attacker roles and hyperparameters frozen before test scoring",
      "revised_main_text_policy": "test retained with fold and hierarchical split/group uncertainty"
    },
    {
      "analysis_family": "temporal_controls",
      "artifact_files": 1,
      "distinct_evaluated_configurations": 5,
      "role": "descriptive fixed-condition paired audit",
      "selection_policy": "temporal modes and endpoint-fixed comparison fixed before scoring",
      "revised_main_text_policy": "test retained and explicitly labeled descriptive"
    }
  ],
  "policy": "Only iterative stopping uses test at rank zero and a validation-selected rank. Other prior fixed-rank queries are disclosed as exploratory; the revised main text uses validation for scaling, regularization, controls, and predicate breadth."
}


==> anc/artifact_v14_arxiv/results/revision_v5/test_use_accounting/test_use_accounting.csv <==
analysis_family,artifact_files,distinct_evaluated_configurations,role,selection_policy,revised_main_text_policy
iterative_stopping_trajectories,5,30,validation-selected stopping plus rank-zero baseline,rank selected only from validation; test orientation fixed,test retained only for rank zero and validation-selected stopping rank
covariance_sample_scaling,3,90,exploratory fixed-rank audit,sample sizes and rank one fixed before each evaluation,validation AUROC only; prior test queries disclosed but not used for inference
regularization_geometry,2,120,exploratory fixed-rank audit,regularization/rank grid fixed; no test-based selection,validation AUROC only
metric_matched_controls,2,940,exploratory fixed-rank audit,control families and ranks fixed; no test-based selection,new validation-only rerun
predicate_breadth,1,360,exploratory within-dataset breadth audit,predicate support and C selected without test labels,validation orientation-free AUROC only
crossfit_guardedness,4,320,descriptive independently trained attacker evaluation,eraser/attacker roles and hyperparameters frozen before test scoring,test retained with fold and hierarchical split/group uncertainty
temporal_controls,1,5,descriptive fixed-condition paired audit,temporal modes and endpoint-fixed comparison fixed before scoring,test retained and explicitly labeled descriptive


==> anc/artifact_v14_arxiv/results/revision_v5/visual_affine_stress/100doh_vjepa2/summary.json <==
{
  "dataset": "100DOH-VJEPA2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "feature_dimension": 1024,
  "selection_split": "validation",
  "test_evaluations": 0,
  "selected_c": 0.01,
  "c_search": [
    {
      "c": 0.001,
      "val_auroc": 0.8603,
      "val_auprc": 0.8653667942804855,
      "converged": 1,
      "iterations": 41
    },
    {
      "c": 0.01,
      "val_auroc": 0.8858,
      "val_auprc": 0.8867625673532802,
      "converged": 1,
      "iterations": 93
    },
    {
      "c": 0.1,
      "val_auroc": 0.8766,
      "val_auprc": 0.8781879623964013,
      "converged": 1,
      "iterations": 221
    },
    {
      "c": 1.0,
      "val_auroc": 0.8566,
      "val_auprc": 0.863080367962515,
      "converged": 1,
      "iterations": 372
    }
  ],
  "condition_numbers": [
    1.0,
    10.0,
    100.0,
    1000.0
  ],
  "trials_per_condition": 5,
  "max_rank": 10,
  "map_family": "randomized signed-Hadamard SPD maps with log-spaced eigenvalues",
  "probe_coordinates": "original train-standardized coordinates after inverse mapping",
  "rank0_prediction_max_abs_difference": 4.309117507261817e-10,
  "all_iteration_counts_equal_cumulative_rank": true,
  "aggregate": [
    {
      "condition_number": 1.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_val_orientation_free_auroc": 0.8858,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.8318,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8318,
      "val_auroc_q975": 0.8318,
      "mean_val_orientation_free_auroc": 0.8318,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.7804,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.7804,
      "val_auroc_q975": 0.7804,
      "mean_val_orientation_free_auroc": 0.7804,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.7556,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.7556,
      "val_auroc_q975": 0.7556,
      "mean_val_orientation_free_auroc": 0.7556,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.6823,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6823,
      "val_auroc_q975": 0.6823,
      "mean_val_orientation_free_auroc": 0.6823,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.6614,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6614,
      "val_auroc_q975": 0.6614,
      "mean_val_orientation_free_auroc": 0.6614,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.6678,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6678,
      "val_auroc_q975": 0.6678,
      "mean_val_orientation_free_auroc": 0.6678,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.6611,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6611,
      "val_auroc_q975": 0.6611,
      "mean_val_orientation_free_auroc": 0.6611,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.6834,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6834,
      "val_auroc_q975": 0.6834,
      "mean_val_orientation_free_auroc": 0.6834,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.643,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.643,
      "val_auroc_q975": 0.643,
      "mean_val_orientation_free_auroc": 0.643,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.5987,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5987,
      "val_auroc_q975": 0.5987,
      "mean_val_orientation_free_auroc": 0.5987,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_val_orientation_free_auroc": 0.8858,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.8674199999999999,
      "std_val_auroc": 0.008696666027852297,
      "val_auroc_q025": 0.859,
      "val_auroc_q975": 0.87829,
      "mean_val_orientation_free_auroc": 0.8674199999999999,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.86086,
      "std_val_auroc": 0.013469892352947736,
      "val_auroc_q025": 0.8465199999999999,
      "val_auroc_q975": 0.8769499999999999,
      "mean_val_orientation_free_auroc": 0.86086,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.8646,
      "std_val_auroc": 0.010288585908665986,
      "val_auroc_q025": 0.85239,
      "val_auroc_q975": 0.8768900000000001,
      "mean_val_orientation_free_auroc": 0.8646,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.85118,
      "std_val_auroc": 0.014464335449649932,
      "val_auroc_q025": 0.8371000000000001,
      "val_auroc_q975": 0.86945,
      "mean_val_orientation_free_auroc": 0.85118,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.84902,
      "std_val_auroc": 0.012781118886858053,
      "val_auroc_q025": 0.83241,
      "val_auroc_q975": 0.86169,
      "mean_val_orientation_free_auroc": 0.84902,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.83794,
      "std_val_auroc": 0.013056147977102577,
      "val_auroc_q025": 0.81776,
      "val_auroc_q975": 0.8472700000000001,
      "mean_val_orientation_free_auroc": 0.83794,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.8260799999999999,
      "std_val_auroc": 0.01119852668881044,
      "val_auroc_q025": 0.8112400000000001,
      "val_auroc_q975": 0.83806,
      "mean_val_orientation_free_auroc": 0.8260799999999999,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.81572,
      "std_val_auroc": 0.011413456969735315,
      "val_auroc_q025": 0.80067,
      "val_auroc_q975": 0.8297899999999999,
      "mean_val_orientation_free_auroc": 0.81572,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.80672,
      "std_val_auroc": 0.01383282328376965,
      "val_auroc_q025": 0.7894300000000001,
      "val_auroc_q975": 0.82429,
      "mean_val_orientation_free_auroc": 0.80672,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 10.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.80182,
      "std_val_auroc": 0.016543185908403524,
      "val_auroc_q025": 0.7854099999999999,
      "val_auroc_q975": 0.8247,
      "mean_val_orientation_free_auroc": 0.80182,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_val_orientation_free_auroc": 0.8858,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.87834,
      "std_val_auroc": 0.004600326075399448,
      "val_auroc_q025": 0.87491,
      "val_auroc_q975": 0.88525,
      "mean_val_orientation_free_auroc": 0.87834,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.87468,
      "std_val_auroc": 0.011753169785211143,
      "val_auroc_q025": 0.8622099999999999,
      "val_auroc_q975": 0.89162,
      "mean_val_orientation_free_auroc": 0.87468,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.8663799999999998,
      "std_val_auroc": 0.02073588676666617,
      "val_auroc_q025": 0.8471299999999999,
      "val_auroc_q975": 0.8973300000000001,
      "mean_val_orientation_free_auroc": 0.8663799999999998,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.8638,
      "std_val_auroc": 0.02054056961235492,
      "val_auroc_q025": 0.84631,
      "val_auroc_q975": 0.8934799999999999,
      "mean_val_orientation_free_auroc": 0.8638,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.8634600000000001,
      "std_val_auroc": 0.023537586962133556,
      "val_auroc_q025": 0.8391,
      "val_auroc_q975": 0.8921399999999999,
      "mean_val_orientation_free_auroc": 0.8634600000000001,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.85836,
      "std_val_auroc": 0.019042925195463013,
      "val_auroc_q025": 0.83951,
      "val_auroc_q975": 0.88171,
      "mean_val_orientation_free_auroc": 0.85836,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.8502599999999999,
      "std_val_auroc": 0.015109037030863361,
      "val_auroc_q025": 0.8371999999999999,
      "val_auroc_q975": 0.8677199999999999,
      "mean_val_orientation_free_auroc": 0.8502599999999999,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.84878,
      "std_val_auroc": 0.017123580233117133,
      "val_auroc_q025": 0.83596,
      "val_auroc_q975": 0.8687,
      "mean_val_orientation_free_auroc": 0.84878,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.8413600000000001,
      "std_val_auroc": 0.013890392363068773,
      "val_auroc_q025": 0.8268800000000001,
      "val_auroc_q975": 0.8569,
      "mean_val_orientation_free_auroc": 0.8413600000000001,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 100.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.84132,
      "std_val_auroc": 0.014628123598055907,
      "val_auroc_q025": 0.82585,
      "val_auroc_q975": 0.85954,
      "mean_val_orientation_free_auroc": 0.84132,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_val_orientation_free_auroc": 0.8858,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.8786400000000001,
      "std_val_auroc": 0.004420746543288815,
      "val_auroc_q025": 0.87178,
      "val_auroc_q975": 0.88182,
      "mean_val_orientation_free_auroc": 0.8786400000000001,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.8775200000000002,
      "std_val_auroc": 0.0067931583229010545,
      "val_auroc_q025": 0.87027,
      "val_auroc_q975": 0.88719,
      "mean_val_orientation_free_auroc": 0.8775200000000002,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.87206,
      "std_val_auroc": 0.0031309742892588342,
      "val_auroc_q025": 0.86972,
      "val_auroc_q975": 0.8768499999999999,
      "mean_val_orientation_free_auroc": 0.87206,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.86828,
      "std_val_auroc": 0.009051353489948344,
      "val_auroc_q025": 0.85957,
      "val_auroc_q975": 0.88171,
      "mean_val_orientation_free_auroc": 0.86828,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.86182,
      "std_val_auroc": 0.013498592519222145,
      "val_auroc_q025": 0.84728,
      "val_auroc_q975": 0.8809400000000001,
      "mean_val_orientation_free_auroc": 0.86182,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.85884,
      "std_val_auroc": 0.014709622700803737,
      "val_auroc_q025": 0.84143,
      "val_auroc_q975": 0.87887,
      "mean_val_orientation_free_auroc": 0.85884,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.85748,
      "std_val_auroc": 0.012923118818613407,
      "val_auroc_q025": 0.84648,
      "val_auroc_q975": 0.87711,
      "mean_val_orientation_free_auroc": 0.85748,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.8542799999999999,
      "std_val_auroc": 0.014636495482184245,
      "val_auroc_q025": 0.84033,
      "val_auroc_q975": 0.87593,
      "mean_val_orientation_free_auroc": 0.8542799999999999,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.8533200000000001,
      "std_val_auroc": 0.015437033393758034,
      "val_auroc_q025": 0.83617,
      "val_auroc_q975": 0.8748,
      "mean_val_orientation_free_auroc": 0.8533200000000001,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "condition_number": 1000.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.85336,
      "std_val_auroc": 0.016863066150614482,
      "val_auroc_q025": 0.8351000000000001,
      "val_auroc_q975": 0.87644,
      "mean_val_orientation_free_auroc": 0.85336,
      "all_cumulative_ranks_match_iterations": true
    }
  ],
  "elapsed_seconds": 7.156189667060971
}


==> anc/artifact_v14_arxiv/results/revision_v5/visual_affine_stress/100doh_vjepa2/visual_affine_stress_aggregate.csv <==
condition_number,erased_dimensions,trials,mean_val_auroc,std_val_auroc,val_auroc_q025,val_auroc_q975,mean_val_orientation_free_auroc,all_cumulative_ranks_match_iterations
1.0,0,5,0.8858,0.0,0.8858,0.8858,0.8858,True
1.0,1,5,0.8318,0.0,0.8318,0.8318,0.8318,True
1.0,2,5,0.7804,0.0,0.7804,0.7804,0.7804,True
1.0,3,5,0.7556,0.0,0.7556,0.7556,0.7556,True
1.0,4,5,0.6823,0.0,0.6823,0.6823,0.6823,True
1.0,5,5,0.6614,0.0,0.6614,0.6614,0.6614,True
1.0,6,5,0.6678,0.0,0.6678,0.6678,0.6678,True
1.0,7,5,0.6611,0.0,0.6611,0.6611,0.6611,True
1.0,8,5,0.6834,0.0,0.6834,0.6834,0.6834,True
1.0,9,5,0.643,0.0,0.643,0.643,0.643,True
1.0,10,5,0.5987,0.0,0.5987,0.5987,0.5987,True
10.0,0,5,0.8858,0.0,0.8858,0.8858,0.8858,True
10.0,1,5,0.8674199999999999,0.008696666027852297,0.859,0.87829,0.8674199999999999,True
10.0,2,5,0.86086,0.013469892352947736,0.8465199999999999,0.8769499999999999,0.86086,True
10.0,3,5,0.8646,0.010288585908665986,0.85239,0.8768900000000001,0.8646,True
10.0,4,5,0.85118,0.014464335449649932,0.8371000000000001,0.86945,0.85118,True
10.0,5,5,0.84902,0.012781118886858053,0.83241,0.86169,0.84902,True
10.0,6,5,0.83794,0.013056147977102577,0.81776,0.8472700000000001,0.83794,True
10.0,7,5,0.8260799999999999,0.01119852668881044,0.8112400000000001,0.83806,0.8260799999999999,True
10.0,8,5,0.81572,0.011413456969735315,0.80067,0.8297899999999999,0.81572,True
10.0,9,5,0.80672,0.01383282328376965,0.7894300000000001,0.82429,0.80672,True
10.0,10,5,0.80182,0.016543185908403524,0.7854099999999999,0.8247,0.80182,True
100.0,0,5,0.8858,0.0,0.8858,0.8858,0.8858,True
100.0,1,5,0.87834,0.004600326075399448,0.87491,0.88525,0.87834,True
100.0,2,5,0.87468,0.011753169785211143,0.8622099999999999,0.89162,0.87468,True
100.0,3,5,0.8663799999999998,0.02073588676666617,0.8471299999999999,0.8973300000000001,0.8663799999999998,True
100.0,4,5,0.8638,0.02054056961235492,0.84631,0.8934799999999999,0.8638,True
100.0,5,5,0.8634600000000001,0.023537586962133556,0.8391,0.8921399999999999,0.8634600000000001,True
100.0,6,5,0.85836,0.019042925195463013,0.83951,0.88171,0.85836,True
100.0,7,5,0.8502599999999999,0.015109037030863361,0.8371999999999999,0.8677199999999999,0.8502599999999999,True
100.0,8,5,0.84878,0.017123580233117133,0.83596,0.8687,0.84878,True
100.0,9,5,0.8413600000000001,0.013890392363068773,0.8268800000000001,0.8569,0.8413600000000001,True
100.0,10,5,0.84132,0.014628123598055907,0.82585,0.85954,0.84132,True
1000.0,0,5,0.8858,0.0,0.8858,0.8858,0.8858,True
1000.0,1,5,0.8786400000000001,0.004420746543288815,0.87178,0.88182,0.8786400000000001,True
1000.0,2,5,0.8775200000000002,0.0067931583229010545,0.87027,0.88719,0.8775200000000002,True
1000.0,3,5,0.87206,0.0031309742892588342,0.86972,0.8768499999999999,0.87206,True
1000.0,4,5,0.86828,0.009051353489948344,0.85957,0.88171,0.86828,True
1000.0,5,5,0.86182,0.013498592519222145,0.84728,0.8809400000000001,0.86182,True
1000.0,6,5,0.85884,0.014709622700803737,0.84143,0.87887,0.85884,True
1000.0,7,5,0.85748,0.012923118818613407,0.84648,0.87711,0.85748,True
1000.0,8,5,0.8542799999999999,0.014636495482184245,0.84033,0.87593,0.8542799999999999,True
1000.0,9,5,0.8533200000000001,0.015437033393758034,0.83617,0.8748,0.8533200000000001,True
1000.0,10,5,0.85336,0.016863066150614482,0.8351000000000001,0.87644,0.85336,True


==> anc/artifact_v14_arxiv/results/revision_v5/visual_affine_stress/100doh_vjepa2/visual_affine_stress_trials.csv <==
dataset,model_id,layer,condition_number,realized_condition_number,trial,seed,erased_dimensions,cumulative_edit_rank,val_auroc,val_orientation_free_auroc,val_auprc,rank0_feature_max_abs_difference,rank0_prediction_max_abs_difference,direction_gram_max_abs_error
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,0,0,0.8858,0.8858,0.8867625673532802,2.6645352591003757e-14,1.6235923716578782e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,1,1,0.8318,0.8318,0.8491767042121621,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,2,2,0.7804,0.7804,0.7977738920675334,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,3,3,0.7556,0.7556,0.7652290049095377,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,4,4,0.6823,0.6823,0.7003633053332757,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,5,5,0.6614,0.6614,0.685875765830995,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,6,6,0.6678,0.6678,0.6782516290119865,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,7,7,0.6611,0.6611,0.6621923682656647,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,8,8,0.6834,0.6834,0.678031200460527,,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,9,9,0.643,0.643,0.6391158162774039,,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,0,20260710,10,10,0.5987,0.5987,0.6147296230645117,,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,0,0,0.8858,0.8858,0.8867625673532802,2.6645352591003757e-14,4.0340508711267375e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,1,1,0.8318,0.8318,0.8491767042121621,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,2,2,0.7804,0.7804,0.7977738920675334,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,3,3,0.7556,0.7556,0.7652290049095377,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,4,4,0.6823,0.6823,0.7003633053332757,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,5,5,0.6614,0.6614,0.685875765830995,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,6,6,0.6678,0.6678,0.6782516290119865,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,7,7,0.6611,0.6611,0.6621923682656647,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,8,8,0.6834,0.6834,0.678031200460527,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,9,9,0.643,0.643,0.6391158162774039,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,1,20260711,10,10,0.5987,0.5987,0.6147296230645117,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,0,0,0.8858,0.8858,0.8867625673532802,3.4638958368304884e-14,4.0569919645960795e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,1,1,0.8318,0.8318,0.8491767042121621,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,2,2,0.7804,0.7804,0.7977738920675334,,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,3,3,0.7556,0.7556,0.7652290049095377,,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,4,4,0.6823,0.6823,0.7003633053332757,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,5,5,0.6614,0.6614,0.685875765830995,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,6,6,0.6678,0.6678,0.6782516290119865,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,7,7,0.6611,0.6611,0.6621923682656647,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,8,8,0.6834,0.6834,0.678031200460527,,,9.992007221626409e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,9,9,0.643,0.643,0.6391158162774039,,,9.992007221626409e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,2,20260712,10,10,0.5987,0.5987,0.6147296230645117,,,9.992007221626409e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,0,0,0.8858,0.8858,0.8867625673532802,2.842170943040401e-14,4.299048339539979e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,1,1,0.8318,0.8318,0.8491767042121621,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,2,2,0.7804,0.7804,0.7977738920675334,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,3,3,0.7556,0.7556,0.7652290049095377,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,4,4,0.6823,0.6823,0.7003633053332757,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,5,5,0.6614,0.6614,0.685875765830995,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,6,6,0.6678,0.6678,0.6782516290119865,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,7,7,0.6611,0.6611,0.6621923682656647,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,8,8,0.6834,0.6834,0.678031200460527,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,9,9,0.643,0.643,0.6391158162774039,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,3,20260713,10,10,0.5987,0.5987,0.6147296230645117,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,0,0,0.8858,0.8858,0.8867625673532802,2.7977620220553945e-14,1.9689416763668532e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,1,1,0.8318,0.8318,0.8491767042121621,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,2,2,0.7804,0.7804,0.7977738920675334,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,3,3,0.7556,0.7556,0.7652290049095377,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,4,4,0.6823,0.6823,0.7003633053332757,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,5,5,0.6614,0.6614,0.685875765830995,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,6,6,0.6678,0.6678,0.6782516290119865,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,7,7,0.6611,0.6611,0.6621923682656647,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,8,8,0.6834,0.6834,0.678031200460527,,,9.992007221626409e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,9,9,0.643,0.643,0.6391158162774039,,,9.992007221626409e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0,4,20260714,10,10,0.5987,0.5987,0.6147296230645117,,,9.992007221626409e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,0,0,0.8858,0.8858,0.8867625673532802,2.398081733190338e-14,2.5652258095476554e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,1,1,0.8674,0.8674,0.8732320390831568,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,2,2,0.8576,0.8576,0.868063273088091,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,3,3,0.8687,0.8687,0.8808177868133845,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,4,4,0.8702,0.8702,0.8806292223605492,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,5,5,0.8589,0.8589,0.8707670078187256,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,6,6,0.8461,0.8461,0.8539515965207288,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,7,7,0.8341,0.8341,0.8403653195958187,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,8,8,0.8164,0.8164,0.8267950173363497,,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,9,9,0.806,0.806,0.8133165825645916,,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,0,20360710,10,10,0.7927,0.7927,0.7951959169452291,,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,0,0,0.8858,0.8858,0.8867625673532802,2.4868995751603507e-14,2.5580776386036064e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,1,1,0.8728,0.8728,0.8754987106121378,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,2,2,0.872,0.872,0.8756114498016102,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,3,3,0.8778,0.8778,0.8706446257892472,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,4,4,0.844,0.844,0.8455788543413226,,,2.463307335887066e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,5,5,0.8406,0.8406,0.8403852967434859,,,2.463307335887066e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,6,6,0.8399,0.8399,0.8336817286600346,,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,7,7,0.827,0.827,0.8240901296847931,,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,8,8,0.813,0.813,0.8148426730834485,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,9,9,0.8014,0.8014,0.8028453257440229,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,1,20360711,10,10,0.7952,0.7952,0.8006228253302993,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,0,0,0.8858,0.8858,0.8867625673532802,2.4868995751603507e-14,1.2683237793353896e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,1,1,0.8789,0.8789,0.8888525380187011,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,2,2,0.8775,0.8775,0.8896622971847196,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,3,3,0.8678,0.8678,0.8834253976615951,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,4,4,0.8627,0.8627,0.8760716625111269,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,5,5,0.862,0.862,0.8704692662924579,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,6,6,0.841,0.841,0.8488797353526528,,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,7,7,0.8206,0.8206,0.830717577362873,,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,8,8,0.8189,0.8189,0.8305213659111611,,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,9,9,0.8125,0.8125,0.8227441456779477,,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,2,20360712,10,10,0.8103,0.8103,0.8213236131339573,,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,0,0,0.8858,0.8858,0.8867625673532802,2.708944180085382e-14,3.267361936565294e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,1,1,0.859,0.859,0.8651284643027576,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,2,2,0.8512,0.8512,0.8567861821220044,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,3,3,0.8519,0.8519,0.8460794772565763,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,4,4,0.8425,0.8425,0.8446194072461416,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,5,5,0.8315,0.8315,0.8290749859875792,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,6,6,0.8153,0.8153,0.8212493959803465,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,7,7,0.8102,0.8102,0.8193919402456993,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,8,8,0.7993,0.7993,0.8137882836701577,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,9,9,0.7881,0.7881,0.8076418371713023,,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,3,20360713,10,10,0.7846,0.7846,0.8090291758808115,,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,0,0,0.8858,0.8858,0.8867625673532802,3.019806626980426e-14,1.5455203783432125e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,1,1,0.859,0.859,0.8511401341632164,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,2,2,0.846,0.846,0.8443827714036267,,,1.734723475976807e-18
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,3,3,0.8568,0.8568,0.847648815352503,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,4,4,0.8365,0.8365,0.8414924977782705,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,5,5,0.8521,0.8521,0.8540046383905887,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,6,6,0.8474,0.8474,0.8475590252511869,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,7,7,0.8385,0.8385,0.8411179078559375,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,8,8,0.831,0.831,0.8362441410958955,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,9,9,0.8256,0.8256,0.8346631925296227,,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.000000000000002,4,20360714,10,10,0.8263,0.8263,0.8311497159276711,,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,0,0,0.8858,0.8858,0.8867625673532802,7.460698725481052e-14,1.6000212266220615e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,1,1,0.8859,0.8859,0.8899319959766202,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,2,2,0.8934,0.8934,0.8988691586848354,,,2.96637714392034e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,3,3,0.9008,0.9008,0.9063245447219298,,,3.2526065174565133e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,4,4,0.8966,0.8966,0.9006008329036378,,,3.2439329000766293e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,5,5,0.8934,0.8934,0.8956088595690178,,,3.2439329000766293e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,6,6,0.8746,0.8746,0.8825745018385466,,,3.3219954564955856e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,7,7,0.868,0.868,0.8774032762209463,,,3.3219954564955856e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,8,8,0.866,0.866,0.8767182557739106,,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,9,9,0.8551,0.8551,0.8666858497493719,,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,0,20460710,10,10,0.8527,0.8527,0.8620569135330428,,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,0,0,0.8858,0.8858,0.8867625673532802,6.838973831690964e-14,3.7697789334600884e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,1,1,0.8794,0.8794,0.8844848471312404,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,2,2,0.8727,0.8727,0.8817620793094632,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,3,3,0.8555,0.8555,0.8641392276348068,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,4,4,0.8464,0.8464,0.8563604376566234,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,5,5,0.8386,0.8386,0.8486193272154697,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,6,6,0.8387,0.8387,0.8524490642209143,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,7,7,0.8371,0.8371,0.8510372743977269,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,8,8,0.8365,0.8365,0.8535646476859673,,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,9,9,0.833,0.833,0.8490366109468386,,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,1,20460711,10,10,0.8351,0.8351,0.8501666587830661,,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,0,0,0.8858,0.8858,0.8867625673532802,7.460698725481052e-14,2.424540568313205e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,1,1,0.875,0.875,0.8822061497166742,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,2,2,0.8756,0.8756,0.8856876953359537,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,3,3,0.8661,0.8661,0.8733901529500211,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,4,4,0.8654,0.8654,0.8725387820925616,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,5,5,0.8609,0.8609,0.8665073142945839,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,6,6,0.8492,0.8492,0.8537564721069469,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,7,7,0.8429,0.8429,0.8502954372960472,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,8,8,0.8359,0.8359,0.8439109287828529,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,9,9,0.8262,0.8262,0.8369902933783167,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,2,20460712,10,10,0.8335,0.8335,0.8423981405274708,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,0,0,0.8858,0.8858,0.8867625673532802,7.016609515630989e-14,4.09259959255337e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,1,1,0.8749,0.8749,0.8788661096770439,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,2,2,0.8704,0.8704,0.8753749816059679,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,3,3,0.8633,0.8633,0.8683019055456455,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,4,4,0.8643,0.8643,0.8676363972994623,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,5,5,0.8808,0.8808,0.8815090082806416,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,6,6,0.8825,0.8825,0.8833371240240292,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,7,7,0.8652,0.8652,0.862995108787734,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,8,8,0.869,0.869,0.8622366292753096,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,9,9,0.8571,0.8571,0.862150009226498,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,3,20460713,10,10,0.8603,0.8603,0.865776834388631,,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,0,0,0.8858,0.8858,0.8867625673532802,7.016609515630989e-14,3.1909064279744825e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,1,1,0.8765,0.8765,0.8790825158494556,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,2,2,0.8613,0.8613,0.8674430423138406,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,3,3,0.8462,0.8462,0.8471306455580655,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,4,4,0.8463,0.8463,0.8511171283981043,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,5,5,0.8436,0.8436,0.8556338200071061,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,6,6,0.8468,0.8468,0.8577927240607229,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,7,7,0.8381,0.8381,0.8504119549234207,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,8,8,0.8365,0.8365,0.8497949951168031,,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,9,9,0.8354,0.8354,0.8511386092851154,,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,100.00000000000004,4,20460714,10,10,0.825,0.825,0.8407600016779516,,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,0,0,0.8858,0.8858,0.8867625673532802,4.198863479132342e-13,8.881484436784604e-11,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,1,1,0.871,0.871,0.8674653994354867,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,2,2,0.8698,0.8698,0.85951153060246,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,3,3,0.8719,0.8719,0.8674269617960317,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,4,4,0.859,0.859,0.8509522576220374,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,5,5,0.8463,0.8463,0.8408894668226555,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,6,6,0.84,0.84,0.8394086588063144,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,7,7,0.846,0.846,0.8486292725205066,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,8,8,0.8396,0.8396,0.8442871904436615,,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,9,9,0.835,0.835,0.8405918405342219,,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,0,20560710,10,10,0.8423,0.8423,0.8474035769574,,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,0,0,0.8858,0.8858,0.8867625673532802,4.780620344035924e-13,3.973587014982627e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,1,1,0.8788,0.8788,0.8787778734470708,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,2,2,0.8881,0.8881,0.884700324086596,,,2.3722343533982837e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,3,3,0.8699,0.8699,0.8685345985521624,,,2.740863092043355e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,4,4,0.8692,0.8692,0.8689338225227581,,,2.8731357570865868e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,5,5,0.8651,0.8651,0.8659714167178643,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,6,6,0.8543,0.8543,0.8472126830154765,,,3.642919299551295e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,7,7,0.8531,0.8531,0.841811537540837,,,3.642919299551295e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,8,8,0.8504,0.8504,0.8451166181684829,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,9,9,0.8467,0.8467,0.8389749320885042,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,1,20560711,10,10,0.857,0.857,0.8501986698393339,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,0,0,0.8858,0.8858,0.8867625673532802,4.050093593832571e-13,4.309117507261817e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,1,1,0.8804,0.8804,0.8775568651808963,,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,2,2,0.8762,0.8762,0.8737662380622535,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,3,3,0.8714,0.8714,0.8619615649565084,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,4,4,0.8654,0.8654,0.858517209992352,,,4.150325916274511e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,5,5,0.8589,0.8589,0.8495259883328804,,,4.662069341687669e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,6,6,0.8606,0.8606,0.8532743000302716,,,4.917941054394248e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,7,7,0.8508,0.8508,0.848568828020597,,,4.917941054394248e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,8,8,0.8469,0.8469,0.8443833010909986,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,9,9,0.8505,0.8505,0.8495977948557476,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,2,20560712,10,10,0.8343,0.8343,0.8284204428077251,,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,0,0,0.8858,0.8858,0.8867625673532802,4.2454928461665986e-13,4.113711593589642e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,1,1,0.8811,0.8811,0.8848494436509011,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,2,2,0.8745,0.8745,0.8810908070057644,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,3,3,0.8697,0.8697,0.8765067883830108,,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,4,4,0.8647,0.8647,0.8709588492449524,,,2.38524477946811e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,5,5,0.8561,0.8561,0.8642365098459018,,,2.47198095326695e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,6,6,0.8584,0.8584,0.8566371981876949,,,2.7885679876327174e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,7,7,0.8583,0.8583,0.8604197997362816,,,2.7885679876327174e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,8,8,0.8564,0.8564,0.8617501819405202,,,2.6645352591003757e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,9,9,0.8577,0.8577,0.8563497106454765,,,2.6645352591003757e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,3,20560713,10,10,0.8546,0.8546,0.8545809400461228,,,2.6645352591003757e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,0,0,0.8858,0.8858,0.8867625673532802,3.730349362740526e-13,2.407493648881598e-10,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,1,1,0.8819,0.8819,0.8783974795535683,,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,2,2,0.879,0.879,0.8789112657140277,,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,3,3,0.8774,0.8774,0.8771589375602353,,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,4,4,0.8831,0.8831,0.8811531247243005,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,5,5,0.8827,0.8827,0.8806778554363978,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,6,6,0.8809,0.8809,0.8789975781391003,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,7,7,0.8792,0.8792,0.8792996176672478,,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,8,8,0.8781,0.8781,0.8800334056707454,,,9.992007221626409e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,9,9,0.8767,0.8767,0.8756828505813093,,,9.992007221626409e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,999.9999999999997,4,20560714,10,10,0.8786,0.8786,0.8783794756636746,,,9.992007221626409e-16


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/100doh_max_vjepa2/crossfit_sample_scaling_aggregate.csv <==
method,eraser_sample_count,split_seeds,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975
intact,100,5,0.8913879304424157,0.006687858455029134,0.8830502770119893,0.8998274706956076
intact,200,5,0.8913879304424157,0.006687858455029134,0.8830502770119893,0.8998274706956076
intact,500,5,0.8913879304424157,0.006687858455029134,0.8830502770119893,0.8998274706956076
intact,1000,5,0.8913879304424157,0.006687858455029134,0.8830502770119893,0.8998274706956076
intact,2000,5,0.8913879304424157,0.006687858455029134,0.8830502770119893,0.8998274706956076
intact,4000,5,0.8913879304424157,0.006687858455029134,0.8830502770119893,0.8998274706956076
intact,6000,5,0.8913879304424157,0.006687858455029134,0.8830502770119893,0.8998274706956076
leace_oas,100,5,0.8759771128578494,0.007749106318236269,0.870278117292389,0.8880217342921923
leace_oas,200,5,0.8691798600179327,0.009636370704687336,0.8585300935719191,0.8817478605338178
leace_oas,500,5,0.8336584930825639,0.00646320689635138,0.8268785876849633,0.8417211511910528
leace_oas,1000,5,0.7958297884343695,0.012382629049601624,0.7794505145641178,0.8095363130465355
leace_oas,2000,5,0.7376771586545907,0.013823569522505397,0.7241312725974851,0.7574457162675327
leace_oas,4000,5,0.6789797023913078,0.011701554347335025,0.6669962972711263,0.6929979506992597
leace_oas,6000,5,0.6467596449266703,0.011672385279807561,0.6315289298326385,0.6573534504016808
mp_sal,100,5,0.8760357222006301,0.007799722191359865,0.8703448479893845,0.8881694442295613
mp_sal,200,5,0.8690705321565817,0.009773156785164229,0.8582115321667507,0.8818562619771854
mp_sal,500,5,0.8334012409583998,0.006510929491612912,0.8270661046176722,0.8413599170394191
mp_sal,1000,5,0.7945627382984393,0.011502853392911008,0.7801216891974969,0.8080022285159834
mp_sal,2000,5,0.7340687048010983,0.014173812749275667,0.720535023051345,0.7540418984878304
mp_sal,4000,5,0.674848334248729,0.011162712556976748,0.6628102523768329,0.688891256336704
mp_sal,6000,5,0.643873430714781,0.010780859212637262,0.6296544836319407,0.6536992591530119


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/100doh_max_vjepa2/crossfit_sample_scaling_folds.csv <==
dataset,model_id,layer,split_seed,method,eraser_sample_count,eraser_pool_count,attacker_train_count,evaluation_count,group_overlap,evaluation_source,official_validation_queries,official_test_queries,attacker_c,evaluation_auroc,evaluation_auprc,oas_shrinkage
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,100,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.9005255083462506,0.916939940278288,0.1951180964194004
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,100,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.8896903394148504,0.9066077372165071,0.1951180964194004
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,100,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.8895351343750643,0.9065148055761395,0.1951180964194004
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,200,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.9005255083462506,0.916939940278288,0.0830254517988111
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,200,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.8827658068705424,0.9025440501636093,0.0830254517988111
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,200,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.8826255253922741,0.9025607611835001,0.0830254517988111
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,500,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.9005255083462506,0.916939940278288,0.03987196860452074
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,500,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.8416450938294058,0.8598338417283083,0.03987196860452074
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,500,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.8420864996156354,0.8601792788069543,0.03987196860452074
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,1000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.9005255083462506,0.916939940278288,0.019655119860395667
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,1000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.8015958925052548,0.8224722233218483,0.019655119860395667
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,1000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.8024856684064223,0.8244040081986336,0.019655119860395667
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,2000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.9005255083462506,0.916939940278288,0.008951437076158577
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,2000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.7560936218024611,0.773951863860773,0.008951437076158577
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,2000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.7595097908512598,0.7779592339288949,0.008951437076158577
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,4000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.9005255083462506,0.916939940278288,0.004707862492596396
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,4000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.6771101750168967,0.6973948016492386,0.004707862492596396
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,4000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.6830467677887195,0.7043636108542498,0.004707862492596396
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,6000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.9005255083462506,0.916939940278288,0.003140396508473162
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,6000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.6505658019623488,0.6686834198790462,0.003140396508473162
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,6000,6921,6810,3475,0,held-out groups from official training split,0,0,0.01,0.6547818739085073,0.672618793709201,0.003140396508473162
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,100,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8824886126830976,0.8957556223981469,0.19977439970618943
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,100,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8732478008086426,0.8858213131318181,0.19977439970618943
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,100,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8733147949272996,0.8858884167999466,0.19977439970618943
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,200,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8824886126830976,0.8957556223981469,0.0747825962903165
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,200,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8577516235132524,0.8723493213266746,0.0747825962903165
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,200,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8581007335687666,0.8727148585861767,0.0747825962903165
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,500,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8824886126830976,0.8957556223981469,0.03692898424578158
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,500,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8282297729943005,0.8358663904851009,0.03692898424578158
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,500,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8289983537626119,0.8373512181428979,0.03692898424578158
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,1000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8824886126830976,0.8957556223981469,0.01770582175179246
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,1000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.7878754111385297,0.7897140767411682,0.01770582175179246
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,1000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.789099821236799,0.7916562542522111,0.01770582175179246
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,2000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8824886126830976,0.8957556223981469,0.009094556942559283
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,2000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.7354637911938082,0.7220136666679055,0.009094556942559283
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,2000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.738869045013988,0.7274764940916822,0.009094556942559283
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,4000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8824886126830976,0.8957556223981469,0.0044213870748444125
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,4000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.6899411192394316,0.6816544731937414,0.0044213870748444125
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,4000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.694038533401113,0.6866787242912032,0.0044213870748444125
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,6000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.8824886126830976,0.8957556223981469,0.0030698768865670607
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,6000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.6540474210630856,0.6481014940447996,0.0030698768865670607
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,6000,6824,6935,3447,0,held-out groups from official training split,0,0,0.01,0.6576391811231446,0.6517973928026244,0.0030698768865670607
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,100,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8935451318398214,0.9032700405395813,0.1461025208513875
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,100,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8700861745845184,0.8813523390780843,0.1461025208513875
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,100,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.870018333935419,0.8813085662325739,0.1461025208513875
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,200,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8935451318398214,0.9032700405395813,0.09168486027131824
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,200,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.868814162413906,0.8792539782926998,0.09168486027131824
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,200,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8689298307206204,0.879328283874791,0.09168486027131824
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,500,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8935451318398214,0.9032700405395813,0.03444500627114856
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,500,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8269368081313802,0.8360776134950767,0.03444500627114856
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,500,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8266430581207801,0.83593007210225,0.03444500627114856
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,1000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8935451318398214,0.9032700405395813,0.017292508252978494
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,1000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.7953681796827432,0.79705787725181,0.017292508252978494
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,1000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.7988653651438137,0.801042580120177,0.017292508252978494
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,2000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8935451318398214,0.9032700405395813,0.00894715527867135
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,2000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.7202675635200477,0.7026461205213941,0.00894715527867135
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,2000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.7236813049827261,0.7095187730457171,0.00894715527867135
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,4000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8935451318398214,0.9032700405395813,0.004431364875915448
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,4000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.6625443296241459,0.6557625151463057,0.004431364875915448
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,4000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.6672076958432338,0.660859992096983,0.004431364875915448
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,6000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.8935451318398214,0.9032700405395813,0.003065815824580061
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,6000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.6289333584343735,0.6162899654927955,0.003065815824580061
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,6000,6898,6874,3434,0,held-out groups from official training split,0,0,0.01,0.6307979586748687,0.619284026050655,0.003065815824580061
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,100,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8922751433708942,0.9039505963632877,0.12796201167993734
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,100,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8726729086331793,0.8850294629575773,0.12796201167993734
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,100,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8726161675051192,0.8850432899870414,0.12796201167993734
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,200,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8922751433708942,0.9039505963632877,0.08806258864401922
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,200,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8736703579369722,0.8843116981431757,0.08806258864401922
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,200,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.873848876807711,0.8846178939341426,0.08806258864401922
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,500,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8922751433708942,0.9039505963632877,0.037148044091811834
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,500,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8314012039073733,0.8411310786369319,0.037148044091811834
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,500,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8321315385439828,0.8420944457216388,0.037148044091811834
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,1000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8922751433708942,0.9039505963632877,0.019569551429522172
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,1000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8087140436282866,0.8082196215518354,0.019569551429522172
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,1000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8103197180065481,0.8098142018193941,0.019569551429522172
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,2000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8922751433708942,0.9039505963632877,0.009757729424699303
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,2000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.7355763886561544,0.724791819105075,0.009757729424699303
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,2000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.7381446712946633,0.7278400642606965,0.009757729424699303
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,4000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8922751433708942,0.9039505963632877,0.004857193602100945
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,4000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.6794424902121554,0.6617970789957638,0.004857193602100945
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,4000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.6836327063825806,0.6646171576768694,0.004857193602100945
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,6000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.8922751433708942,0.9039505963632877,0.003155183630173852
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,6000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.6496759617040522,0.6245468728747944,0.003155183630173852
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,6000,6898,6836,3472,0,held-out groups from official training split,0,0,0.01,0.6524715406742638,0.6261659084867417,0.003155183630173852
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,100,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8881052559720143,0.9006015667064794,0.13774330923904404
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,100,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8744813875619596,0.8883422241765806,0.13774330923904404
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,100,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8744011335463451,0.8883411196019428,0.13774330923904404
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,200,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8881052559720143,0.9006015667064794,0.08409746165954625
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,200,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8623507100482357,0.8703104067176234,0.08409746165954625
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,200,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8623943336002917,0.8705100102839927,0.08409746165954625
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,500,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8881052559720143,0.9006015667064794,0.03679241372513106
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,500,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8387933259295396,0.8466637843710715,0.03679241372513106
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,500,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8384330153698095,0.8472692566524745,0.03679241372513106
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,1000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8881052559720143,0.9006015667064794,0.018691487248556866
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,1000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.7792601645373822,0.7862012956622934,0.018691487248556866
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,1000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.7783783693782644,0.7862660177541906,0.018691487248556866
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,2000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8881052559720143,0.9006015667064794,0.009240016107947224
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,2000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.72294215883302,0.7230120328705402,0.009240016107947224
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,2000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.7281809811303162,0.727131364259938,0.009240016107947224
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,4000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8881052559720143,0.9006015667064794,0.004718477580882589
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,4000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.6652035571510158,0.6545078217780416,0.004718477580882589
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,4000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.6669728085408921,0.6560594864352027,0.004718477580882589
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,6000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.8881052559720143,0.9006015667064794,0.00303366903939307
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,6000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.6361446104100448,0.6293584643102932,0.00303366903939307
100doh_max_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,6000,6845,6895,3466,0,held-out groups from official training split,0,0,0.01,0.6381076702525671,0.6308577384016116,0.00303366903939307


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/100doh_max_vjepa2/summary.json <==
{
  "dataset": "100doh_max_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "split_seeds": [
    301,
    302,
    303,
    304,
    305
  ],
  "group_unit": "source video",
  "roles": {
    "A": "group-disjoint eraser pool, balanced subsample varies",
    "B": "fresh attacker training",
    "C": "held-out evaluation groups"
  },
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "attacker_c": 0.01,
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8913879304424157,
      "std_evaluation_auroc": 0.006687858455029134,
      "evaluation_auroc_q025": 0.8830502770119893,
      "evaluation_auroc_q975": 0.8998274706956076
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8913879304424157,
      "std_evaluation_auroc": 0.006687858455029134,
      "evaluation_auroc_q025": 0.8830502770119893,
      "evaluation_auroc_q975": 0.8998274706956076
    },
    {
      "method": "intact",
      "eraser_sample_count": 500,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8913879304424157,
      "std_evaluation_auroc": 0.006687858455029134,
      "evaluation_auroc_q025": 0.8830502770119893,
      "evaluation_auroc_q975": 0.8998274706956076
    },
    {
      "method": "intact",
      "eraser_sample_count": 1000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8913879304424157,
      "std_evaluation_auroc": 0.006687858455029134,
      "evaluation_auroc_q025": 0.8830502770119893,
      "evaluation_auroc_q975": 0.8998274706956076
    },
    {
      "method": "intact",
      "eraser_sample_count": 2000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8913879304424157,
      "std_evaluation_auroc": 0.006687858455029134,
      "evaluation_auroc_q025": 0.8830502770119893,
      "evaluation_auroc_q975": 0.8998274706956076
    },
    {
      "method": "intact",
      "eraser_sample_count": 4000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8913879304424157,
      "std_evaluation_auroc": 0.006687858455029134,
      "evaluation_auroc_q025": 0.8830502770119893,
      "evaluation_auroc_q975": 0.8998274706956076
    },
    {
      "method": "intact",
      "eraser_sample_count": 6000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8913879304424157,
      "std_evaluation_auroc": 0.006687858455029134,
      "evaluation_auroc_q025": 0.8830502770119893,
      "evaluation_auroc_q975": 0.8998274706956076
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8759771128578494,
      "std_evaluation_auroc": 0.007749106318236269,
      "evaluation_auroc_q025": 0.870278117292389,
      "evaluation_auroc_q975": 0.8880217342921923
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8691798600179327,
      "std_evaluation_auroc": 0.009636370704687336,
      "evaluation_auroc_q025": 0.8585300935719191,
      "evaluation_auroc_q975": 0.8817478605338178
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 500,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8336584930825639,
      "std_evaluation_auroc": 0.00646320689635138,
      "evaluation_auroc_q025": 0.8268785876849633,
      "evaluation_auroc_q975": 0.8417211511910528
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 1000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7958297884343695,
      "std_evaluation_auroc": 0.012382629049601624,
      "evaluation_auroc_q025": 0.7794505145641178,
      "evaluation_auroc_q975": 0.8095363130465355
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 2000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7376771586545907,
      "std_evaluation_auroc": 0.013823569522505397,
      "evaluation_auroc_q025": 0.7241312725974851,
      "evaluation_auroc_q975": 0.7574457162675327
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 4000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.6789797023913078,
      "std_evaluation_auroc": 0.011701554347335025,
      "evaluation_auroc_q025": 0.6669962972711263,
      "evaluation_auroc_q975": 0.6929979506992597
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 6000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.6467596449266703,
      "std_evaluation_auroc": 0.011672385279807561,
      "evaluation_auroc_q025": 0.6315289298326385,
      "evaluation_auroc_q975": 0.6573534504016808
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8760357222006301,
      "std_evaluation_auroc": 0.007799722191359865,
      "evaluation_auroc_q025": 0.8703448479893845,
      "evaluation_auroc_q975": 0.8881694442295613
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8690705321565817,
      "std_evaluation_auroc": 0.009773156785164229,
      "evaluation_auroc_q025": 0.8582115321667507,
      "evaluation_auroc_q975": 0.8818562619771854
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 500,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8334012409583998,
      "std_evaluation_auroc": 0.006510929491612912,
      "evaluation_auroc_q025": 0.8270661046176722,
      "evaluation_auroc_q975": 0.8413599170394191
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 1000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7945627382984393,
      "std_evaluation_auroc": 0.011502853392911008,
      "evaluation_auroc_q025": 0.7801216891974969,
      "evaluation_auroc_q975": 0.8080022285159834
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 2000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7340687048010983,
      "std_evaluation_auroc": 0.014173812749275667,
      "evaluation_auroc_q025": 0.720535023051345,
      "evaluation_auroc_q975": 0.7540418984878304
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 4000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.674848334248729,
      "std_evaluation_auroc": 0.011162712556976748,
      "evaluation_auroc_q025": 0.6628102523768329,
      "evaluation_auroc_q975": 0.688891256336704
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 6000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.643873430714781,
      "std_evaluation_auroc": 0.010780859212637262,
      "evaluation_auroc_q025": 0.6296544836319407,
      "evaluation_auroc_q975": 0.6536992591530119
    }
  ],
  "elapsed_seconds": 35.92243758402765
}


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/100doh_vjepa2/crossfit_sample_scaling_aggregate.csv <==
method,eraser_sample_count,split_seeds,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975
intact,50,5,0.8083938029376956,0.023288383795272483,0.7812539253664907,0.8363273900867634
intact,100,5,0.8083938029376956,0.023288383795272483,0.7812539253664907,0.8363273900867634
intact,200,5,0.8083938029376956,0.023288383795272483,0.7812539253664907,0.8363273900867634
intact,400,5,0.8083938029376956,0.023288383795272483,0.7812539253664907,0.8363273900867634
intact,600,5,0.8083938029376956,0.023288383795272483,0.7812539253664907,0.8363273900867634
leace_oas,50,5,0.794031563262466,0.026314343181883585,0.7582278016298905,0.8210552940781312
leace_oas,100,5,0.7787384821543648,0.027957438388378955,0.7439788888324509,0.8070814619095502
leace_oas,200,5,0.7543732975318018,0.028859763349156735,0.713984836588008,0.7805611988378366
leace_oas,400,5,0.7181355817327447,0.0345947203593454,0.6762835508968016,0.7565438747630434
leace_oas,600,5,0.6955461997252812,0.03540022384735902,0.658320096021459,0.7414208642134485
mp_sal,50,5,0.7940027157602355,0.026317773479424364,0.7577045896813819,0.8207544391974019
mp_sal,100,5,0.7782421057590707,0.028065159852916424,0.7438009589983207,0.8060182535325693
mp_sal,200,5,0.754439177415474,0.02841056038592056,0.7149583142439724,0.7807693178693113
mp_sal,400,5,0.7171503310044383,0.0320177740442695,0.6830723790060179,0.7579008757490401
mp_sal,600,5,0.6925801891458138,0.03392299389799955,0.6615413761557112,0.7367474674692264


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/100doh_vjepa2/crossfit_sample_scaling_folds.csv <==
dataset,model_id,layer,split_seed,method,eraser_sample_count,eraser_pool_count,attacker_train_count,evaluation_count,group_overlap,evaluation_source,official_validation_queries,official_test_queries,attacker_c,evaluation_auroc,evaluation_auprc,oas_shrinkage
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,50,629,662,309,0,held-out groups from official training split,0,0,0.01,0.8260906040268456,0.852088886469093,0.2559320659683983
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,50,629,662,309,0,held-out groups from official training split,0,0,0.01,0.8128775167785235,0.8338951205521138,0.2559320659683983
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,50,629,662,309,0,held-out groups from official training split,0,0,0.01,0.8134228187919463,0.8343336145582677,0.2559320659683983
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,100,629,662,309,0,held-out groups from official training split,0,0,0.01,0.8260906040268456,0.852088886469093,0.1881183252682544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,100,629,662,309,0,held-out groups from official training split,0,0,0.01,0.8060822147651007,0.8097472650695624,0.1881183252682544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,100,629,662,309,0,held-out groups from official training split,0,0,0.01,0.804236577181208,0.8083814361284403,0.1881183252682544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,200,629,662,309,0,held-out groups from official training split,0,0,0.01,0.8260906040268456,0.852088886469093,0.09233726581938788
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,200,629,662,309,0,held-out groups from official training split,0,0,0.01,0.7813338926174497,0.8092418433649278,0.09233726581938788
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,200,629,662,309,0,held-out groups from official training split,0,0,0.01,0.777265100671141,0.8089871256708511,0.09233726581938788
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,400,629,662,309,0,held-out groups from official training split,0,0,0.01,0.8260906040268456,0.852088886469093,0.047369503672233235
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,400,629,662,309,0,held-out groups from official training split,0,0,0.01,0.760989932885906,0.7599528764170635,0.047369503672233235
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,400,629,662,309,0,held-out groups from official training split,0,0,0.01,0.7586828859060403,0.7615312414711768,0.047369503672233235
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,intact,600,629,662,309,0,held-out groups from official training split,0,0,0.01,0.8260906040268456,0.852088886469093,0.030267561239764297
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,mp_sal,600,629,662,309,0,held-out groups from official training split,0,0,0.01,0.7391778523489932,0.7489860908020043,0.030267561239764297
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,301,leace_oas,600,629,662,309,0,held-out groups from official training split,0,0,0.01,0.7447567114093959,0.7591536340325933,0.030267561239764297
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,50,634,646,320,0,held-out groups from official training split,0,0,0.01,0.8025739320920043,0.8092430341676038,0.3763930622549686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,50,634,646,320,0,held-out groups from official training split,0,0,0.01,0.7836801752464403,0.7938945710889425,0.3763930622549686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,50,634,646,320,0,held-out groups from official training split,0,0,0.01,0.7828195900485058,0.7936125437801806,0.3763930622549686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,100,634,646,320,0,held-out groups from official training split,0,0,0.01,0.8025739320920043,0.8092430341676038,0.1861985001205138
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,100,634,646,320,0,held-out groups from official training split,0,0,0.01,0.7604052573932092,0.78078471116074,0.1861985001205138
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,100,634,646,320,0,held-out groups from official training split,0,0,0.01,0.7611093725551556,0.7817298646389016,0.1861985001205138
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,200,634,646,320,0,held-out groups from official training split,0,0,0.01,0.8025739320920043,0.8092430341676038,0.08163637554718939
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,200,634,646,320,0,held-out groups from official training split,0,0,0.01,0.7404162102957283,0.743111133565057,0.08163637554718939
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,200,634,646,320,0,held-out groups from official training split,0,0,0.01,0.741433265529651,0.745317503520229,0.08163637554718939
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,400,634,646,320,0,held-out groups from official training split,0,0,0.01,0.8025739320920043,0.8092430341676038,0.04446974022096319
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,400,634,646,320,0,held-out groups from official training split,0,0,0.01,0.6823658269441402,0.693508157464375,0.04446974022096319
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,400,634,646,320,0,held-out groups from official training split,0,0,0.01,0.6746987951807228,0.6946650756081215,0.04446974022096319
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,intact,600,634,646,320,0,held-out groups from official training split,0,0,0.01,0.8025739320920043,0.8092430341676038,0.03047999373236515
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,mp_sal,600,634,646,320,0,held-out groups from official training split,0,0,0.01,0.6614379596307307,0.6497465763730967,0.03047999373236515
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,302,leace_oas,600,634,646,320,0,held-out groups from official training split,0,0,0.01,0.657487091222031,0.651726359053036,0.03047999373236515
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,50,633,641,326,0,held-out groups from official training split,0,0,0.01,0.796252219577619,0.81136605488039,0.3667152128837211
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,50,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7970078204692281,0.811157594671918,0.3667152128837211
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,50,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7965166798896822,0.8109082652667423,0.3667152128837211
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,100,633,641,326,0,held-out groups from official training split,0,0,0.01,0.796252219577619,0.81136605488039,0.1335866250319249
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,100,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7773244172428123,0.7935824114645478,0.1335866250319249
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,100,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7788733990706109,0.795079683720368,0.1335866250319249
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,200,633,641,326,0,held-out groups from official training split,0,0,0.01,0.796252219577619,0.81136605488039,0.08900883371030553
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,200,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7626279799010163,0.7778274107485029,0.08900883371030553
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,200,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7613056783407004,0.7769014294410982,0.08900883371030553
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,400,633,641,326,0,held-out groups from official training split,0,0,0.01,0.796252219577619,0.81136605488039,0.041452927390687705
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,400,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7300993615172466,0.7408103885081359,0.041452927390687705
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,400,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7294571007593789,0.747497338731658,0.041452927390687705
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,intact,600,633,641,326,0,held-out groups from official training split,0,0,0.01,0.796252219577619,0.81136605488039,0.02946454183235377
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,mp_sal,600,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7148740035513242,0.7379976793799702,0.02946454183235377
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,303,leace_oas,600,633,641,326,0,held-out groups from official training split,0,0,0.01,0.7113982394499225,0.7424659729653786,0.02946454183235377
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,50,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8374648107600876,0.8344869650448394,0.21682922688884013
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,50,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8216296527994995,0.8112229517294627,0.21682922688884013
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,50,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8219033468877073,0.8127528242218919,0.21682922688884013
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,100,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8374648107600876,0.8344869650448394,0.15082152558072612
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,100,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8054426024397873,0.796408029279058,0.15082152558072612
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,100,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8073975602126994,0.80116864077815,0.15082152558072612
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,200,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8374648107600876,0.8344869650448394,0.08683578761708316
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,200,632,645,323,0,held-out groups from official training split,0,0,0.01,0.7756881451360651,0.7605084303638272,0.08683578761708316
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,200,632,645,323,0,held-out groups from official training split,0,0,0.01,0.7809274319674695,0.7645359174165401,0.08683578761708316
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,400,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8374648107600876,0.8344869650448394,0.03943659606249357
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,400,632,645,323,0,held-out groups from official training split,0,0,0.01,0.72286518611198,0.6765455892848923,0.03943659606249357
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,400,632,645,323,0,held-out groups from official training split,0,0,0.01,0.7372927744760713,0.7003622086574384,0.03943659606249357
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,intact,600,632,645,323,0,held-out groups from official training split,0,0,0.01,0.8374648107600876,0.8344869650448394,0.025853060161945527
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,mp_sal,600,632,645,323,0,held-out groups from official training split,0,0,0.01,0.6849390053174852,0.6453375786023234,0.025853060161945527
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,304,leace_oas,600,632,645,323,0,held-out groups from official training split,0,0,0.01,0.6982718173287457,0.6672206229410044,0.025853060161945527
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,50,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7795874482319209,0.8205207034155587,0.1987497566992357
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,50,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7548184135074865,0.7940581713906021,0.1987497566992357
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,50,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7554953806944887,0.7939266750123133,0.1987497566992357
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,100,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7795874482319209,0.8205207034155587,0.21086495262972776
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,100,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7419560369544441,0.7819094563224446,0.21086495262972776
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,100,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7420755017521503,0.7820162946304958,0.21086495262972776
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,200,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7795874482319209,0.8205207034155587,0.07805116887223358
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,200,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7121296591271106,0.7476320070989781,0.07805116887223358
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,200,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7109350111500478,0.7472244274716012,0.07805116887223358
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,400,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7795874482319209,0.8205207034155587,0.049491072479577146
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,400,645,637,318,0,held-out groups from official training split,0,0,0.01,0.6894313475629181,0.7138172979606738,0.049491072479577146
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,400,645,637,318,0,held-out groups from official training split,0,0,0.01,0.6905463523415101,0.721197765742131,0.049491072479577146
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,intact,600,645,637,318,0,held-out groups from official training split,0,0,0.01,0.7795874482319209,0.8205207034155587,0.03273319904329888
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,mp_sal,600,645,637,318,0,held-out groups from official training split,0,0,0.01,0.6624721248805352,0.6902334850417092,0.03273319904329888
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,305,leace_oas,600,645,637,318,0,held-out groups from official training split,0,0,0.01,0.6658171392163109,0.6988095840591819,0.03273319904329888


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "split_seeds": [
    301,
    302,
    303,
    304,
    305
  ],
  "group_unit": "source video",
  "roles": {
    "A": "group-disjoint eraser pool, balanced subsample varies",
    "B": "fresh attacker training",
    "C": "held-out evaluation groups"
  },
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "attacker_c": 0.01,
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 50,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8083938029376956,
      "std_evaluation_auroc": 0.023288383795272483,
      "evaluation_auroc_q025": 0.7812539253664907,
      "evaluation_auroc_q975": 0.8363273900867634
    },
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8083938029376956,
      "std_evaluation_auroc": 0.023288383795272483,
      "evaluation_auroc_q025": 0.7812539253664907,
      "evaluation_auroc_q975": 0.8363273900867634
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8083938029376956,
      "std_evaluation_auroc": 0.023288383795272483,
      "evaluation_auroc_q025": 0.7812539253664907,
      "evaluation_auroc_q975": 0.8363273900867634
    },
    {
      "method": "intact",
      "eraser_sample_count": 400,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8083938029376956,
      "std_evaluation_auroc": 0.023288383795272483,
      "evaluation_auroc_q025": 0.7812539253664907,
      "evaluation_auroc_q975": 0.8363273900867634
    },
    {
      "method": "intact",
      "eraser_sample_count": 600,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8083938029376956,
      "std_evaluation_auroc": 0.023288383795272483,
      "evaluation_auroc_q025": 0.7812539253664907,
      "evaluation_auroc_q975": 0.8363273900867634
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 50,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.794031563262466,
      "std_evaluation_auroc": 0.026314343181883585,
      "evaluation_auroc_q025": 0.7582278016298905,
      "evaluation_auroc_q975": 0.8210552940781312
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7787384821543648,
      "std_evaluation_auroc": 0.027957438388378955,
      "evaluation_auroc_q025": 0.7439788888324509,
      "evaluation_auroc_q975": 0.8070814619095502
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7543732975318018,
      "std_evaluation_auroc": 0.028859763349156735,
      "evaluation_auroc_q025": 0.713984836588008,
      "evaluation_auroc_q975": 0.7805611988378366
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 400,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7181355817327447,
      "std_evaluation_auroc": 0.0345947203593454,
      "evaluation_auroc_q025": 0.6762835508968016,
      "evaluation_auroc_q975": 0.7565438747630434
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 600,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.6955461997252812,
      "std_evaluation_auroc": 0.03540022384735902,
      "evaluation_auroc_q025": 0.658320096021459,
      "evaluation_auroc_q975": 0.7414208642134485
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 50,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7940027157602355,
      "std_evaluation_auroc": 0.026317773479424364,
      "evaluation_auroc_q025": 0.7577045896813819,
      "evaluation_auroc_q975": 0.8207544391974019
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7782421057590707,
      "std_evaluation_auroc": 0.028065159852916424,
      "evaluation_auroc_q025": 0.7438009589983207,
      "evaluation_auroc_q975": 0.8060182535325693
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.754439177415474,
      "std_evaluation_auroc": 0.02841056038592056,
      "evaluation_auroc_q025": 0.7149583142439724,
      "evaluation_auroc_q975": 0.7807693178693113
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 400,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7171503310044383,
      "std_evaluation_auroc": 0.0320177740442695,
      "evaluation_auroc_q025": 0.6830723790060179,
      "evaluation_auroc_q975": 0.7579008757490401
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 600,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.6925801891458138,
      "std_evaluation_auroc": 0.03392299389799955,
      "evaluation_auroc_q025": 0.6615413761557112,
      "evaluation_auroc_q975": 0.7367474674692264
    }
  ],
  "elapsed_seconds": 8.229349624947645
}


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2/crossfit_sample_scaling_aggregate.csv <==
method,eraser_sample_count,split_seeds,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975
intact,100,5,0.9447196909344016,0.005036835482441954,0.9390563355079438,0.9491645908323793
intact,200,5,0.9447196909344016,0.005036835482441954,0.9390563355079438,0.9491645908323793
intact,500,5,0.9447196909344016,0.005036835482441954,0.9390563355079438,0.9491645908323793
intact,1000,5,0.9447196909344016,0.005036835482441954,0.9390563355079438,0.9491645908323793
intact,2000,5,0.9447196909344016,0.005036835482441954,0.9390563355079438,0.9491645908323793
intact,4000,5,0.9447196909344016,0.005036835482441954,0.9390563355079438,0.9491645908323793
leace_oas,100,5,0.9270991038785837,0.003803312141287388,0.9230628758838109,0.9315065080241266
leace_oas,200,5,0.9076929821606932,0.003569920941039916,0.9040771299827721,0.9128070431689534
leace_oas,500,5,0.8676934963167244,0.009001659078457087,0.8606763388546423,0.8811371009050046
leace_oas,1000,5,0.809257988610114,0.011922017400248447,0.7962425424248615,0.8261066991742022
leace_oas,2000,5,0.7328283076754165,0.009071102046922228,0.7203329813737115,0.7428472109878699
leace_oas,4000,5,0.6261840920766142,0.010570588543348258,0.6136136654693596,0.63969074407948
mp_sal,100,5,0.9271114327259289,0.0038058807576270416,0.9230594726825908,0.931499463590308
mp_sal,200,5,0.9077136052328612,0.00356208988504517,0.9040840498693983,0.9128013953789474
mp_sal,500,5,0.8674737765635891,0.00904647199712702,0.8603865732278579,0.8809872137903618
mp_sal,1000,5,0.8090464102084891,0.011967359259927318,0.7954841620691391,0.8256697157725968
mp_sal,2000,5,0.7327166039935833,0.008894641322069222,0.7204505917187498,0.7423373761690073
mp_sal,4000,5,0.6259210862085018,0.010649651236252361,0.6133578802575993,0.6395540604156988


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2/crossfit_sample_scaling_folds.csv <==
dataset,model_id,layer,split_seed,method,eraser_sample_count,eraser_pool_count,attacker_train_count,evaluation_count,group_overlap,evaluation_source,official_validation_queries,official_test_queries,attacker_c,evaluation_auroc,evaluation_auprc,oas_shrinkage
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,100,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.08726076800970696
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,100,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9303741015152424,0.9246803124982904,0.08726076800970696
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,100,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.930322687192926,0.9246867348513002,0.08726076800970696
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,200,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.041835989495371366
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,200,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9086811525221452,0.8868786620836379,0.041835989495371366
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,200,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9085954619849512,0.8867810639582777,0.041835989495371366
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,500,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.02023212625258309
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,500,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.8699614937886045,0.8578683789834332,0.02023212625258309
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,500,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.8701694880925208,0.8582527110444036,0.02023212625258309
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,1000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.009262336857593896
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,1000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.804063133671785,0.7832694181915658,0.009262336857593896
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,1000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.8038426752897314,0.7827527498311283,0.009262336857593896
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,2000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.004408821965174392
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,2000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.732481153924354,0.7196789896983704,0.004408821965174392
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,2000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.7324445406948256,0.7202773421993781,0.004408821965174392
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,4000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.0022482566784445893
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,4000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.6274938867591761,0.601658267000363,0.0022482566784445893
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,4000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.6278078257272595,0.6019269129573137,0.0022482566784445893
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,100,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.08217618309955332
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,100,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.924067612412428,0.9115160704342604,0.08217618309955332
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,100,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9240357856740864,0.9114736699708708,0.08217618309955332
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,200,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.03701747615025045
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,200,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9056880591511576,0.8874531948744598,0.03701747615025045
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,200,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9056321682935823,0.8872426242170769,0.03701747615025045
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,500,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.018199675682322728
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,500,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.8615241902617943,0.8425393295567312,0.018199675682322728
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,500,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.8616623648819112,0.8428934809416236,0.018199675682322728
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,1000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.009273992936465313
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,1000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.810618486677405,0.7721638378643412,0.009273992936465313
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,1000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.810601408915368,0.7726869518005811,0.009273992936465313
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,2000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.0045390537563623125
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,2000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.7306961128684818,0.6993047299431912,0.0045390537563623125
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,2000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.7311401346814416,0.6998920811937317,0.0045390537563623125
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,4000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.0022005549728474345
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,4000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.6295996429195211,0.6016955003954603,0.0022005549728474345
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,4000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.6297354887539056,0.6015105940417694,0.0022005549728474345
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,100,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.07645700966651942
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,100,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9265434887240503,0.9150137439987368,0.07645700966651942
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,100,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9265442280578662,0.9150127156502506,0.07645700966651942
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,200,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.05112160528075128
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,200,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9039058266158695,0.8886996646449458,0.05112160528075128
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,200,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9039043479482377,0.8887591624220512,0.05112160528075128
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,500,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.016951811044957795
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,500,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.8822122937905571,0.8647012805023637,0.016951811044957795
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,500,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.8823557245508362,0.8649678189969727,0.016951811044957795
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,1000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.009193927391748048
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,1000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.808677413130125,0.8110487805806774,0.009193927391748048
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,1000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.8086182664248552,0.8114485160870643,0.009193927391748048
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,2000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.004514660036368426
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,2000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.7427850261243604,0.7236899715796363,0.004514660036368426
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,2000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.7433809291799531,0.7236315455629889,0.004514660036368426
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,4000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.002278742191178472
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,4000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.6406601068041631,0.6117110448897167,0.002278742191178472
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,4000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.6407968835600993,0.6119043934953917,0.002278742191178472
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,100,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.1028712826994968
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,100,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9229474571570534,0.9059368796610784,0.1028712826994968
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,100,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9229547747960025,0.9059562546619572,0.1028712826994968
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,200,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.04509224335578886
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,200,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.90703378773432,0.8994198001146869,0.04509224335578886
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,200,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9070579359428521,0.8994715840376991,0.04509224335578886
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,500,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.01858516628908481
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,500,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.8602601713351984,0.8482856811907082,0.01858516628908481
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,500,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.860566780407168,0.8484580469045717,0.01858516628908481
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,1000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.00914598078110239
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,1000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.7945309430021784,0.772961549864419,0.00914598078110239
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,1000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.7953980832176537,0.773430484482008,0.00914598078110239
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,2000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.004534952616611209
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,2000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.7193122004798908,0.6932790316102291,0.004534952616611209
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,2000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.7191321865617415,0.6943874094423463,0.004534952616611209
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,4000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.002312801013993141
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,4000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.6191359185576055,0.6021427020696823,0.002312801013993141
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,4000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.6196357132978331,0.6024187426513523,0.002312801013993141
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,100,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.07553976763914967
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,100,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9316245038208708,0.9253373099601457,0.07553976763914967
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,100,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9316380436720377,0.9253356158644116,0.07553976763914967
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,200,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.03299264984823349
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,200,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9132592001408144,0.9068365446789254,0.03299264984823349
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,200,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9132749966338426,0.9068261318205513,0.03299264984823349
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,500,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.016821023006553616
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,500,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.8634107336417912,0.8563379202071246,0.016821023006553616
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,500,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.8637131236511864,0.8565428162773442,0.016821023006553616
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,1000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.00889618924081625
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,1000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.8273420745609515,0.8079537329081898,0.00889618924081625
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,1000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.8278295092029616,0.8082836034347766,0.00889618924081625
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,2000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.004238991831795284
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,2000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.7383085265708296,0.7107907977743496,0.004238991831795284
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,2000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.7380437472591204,0.7107561168111286,0.004238991831795284
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,4000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.002155543169413523
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,4000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.612715876002043,0.5935012412752728,0.002155543169413523
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,4000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.6129445490439737,0.594078235757747,0.002155543169413523


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2/summary.json <==
{
  "input_files": [
    "outputs/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed301/crossfit_sample_scaling_folds.csv",
    "outputs/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed302/crossfit_sample_scaling_folds.csv",
    "outputs/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed303/crossfit_sample_scaling_folds.csv",
    "outputs/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed304/crossfit_sample_scaling_folds.csv",
    "outputs/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed305/crossfit_sample_scaling_folds.csv"
  ],
  "fold_rows": 90,
  "split_seeds": [
    301,
    302,
    303,
    304,
    305
  ],
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9447196909344016,
      "std_evaluation_auroc": 0.005036835482441954,
      "evaluation_auroc_q025": 0.9390563355079438,
      "evaluation_auroc_q975": 0.9491645908323793
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9447196909344016,
      "std_evaluation_auroc": 0.005036835482441954,
      "evaluation_auroc_q025": 0.9390563355079438,
      "evaluation_auroc_q975": 0.9491645908323793
    },
    {
      "method": "intact",
      "eraser_sample_count": 500,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9447196909344016,
      "std_evaluation_auroc": 0.005036835482441954,
      "evaluation_auroc_q025": 0.9390563355079438,
      "evaluation_auroc_q975": 0.9491645908323793
    },
    {
      "method": "intact",
      "eraser_sample_count": 1000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9447196909344016,
      "std_evaluation_auroc": 0.005036835482441954,
      "evaluation_auroc_q025": 0.9390563355079438,
      "evaluation_auroc_q975": 0.9491645908323793
    },
    {
      "method": "intact",
      "eraser_sample_count": 2000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9447196909344016,
      "std_evaluation_auroc": 0.005036835482441954,
      "evaluation_auroc_q025": 0.9390563355079438,
      "evaluation_auroc_q975": 0.9491645908323793
    },
    {
      "method": "intact",
      "eraser_sample_count": 4000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9447196909344016,
      "std_evaluation_auroc": 0.005036835482441954,
      "evaluation_auroc_q025": 0.9390563355079438,
      "evaluation_auroc_q975": 0.9491645908323793
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9270991038785837,
      "std_evaluation_auroc": 0.003803312141287388,
      "evaluation_auroc_q025": 0.9230628758838109,
      "evaluation_auroc_q975": 0.9315065080241266
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9076929821606932,
      "std_evaluation_auroc": 0.003569920941039916,
      "evaluation_auroc_q025": 0.9040771299827721,
      "evaluation_auroc_q975": 0.9128070431689534
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 500,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8676934963167244,
      "std_evaluation_auroc": 0.009001659078457087,
      "evaluation_auroc_q025": 0.8606763388546423,
      "evaluation_auroc_q975": 0.8811371009050046
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 1000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.809257988610114,
      "std_evaluation_auroc": 0.011922017400248447,
      "evaluation_auroc_q025": 0.7962425424248615,
      "evaluation_auroc_q975": 0.8261066991742022
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 2000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7328283076754165,
      "std_evaluation_auroc": 0.009071102046922228,
      "evaluation_auroc_q025": 0.7203329813737115,
      "evaluation_auroc_q975": 0.7428472109878699
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 4000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.6261840920766142,
      "std_evaluation_auroc": 0.010570588543348258,
      "evaluation_auroc_q025": 0.6136136654693596,
      "evaluation_auroc_q975": 0.63969074407948
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 100,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9271114327259289,
      "std_evaluation_auroc": 0.0038058807576270416,
      "evaluation_auroc_q025": 0.9230594726825908,
      "evaluation_auroc_q975": 0.931499463590308
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 200,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.9077136052328612,
      "std_evaluation_auroc": 0.00356208988504517,
      "evaluation_auroc_q025": 0.9040840498693983,
      "evaluation_auroc_q975": 0.9128013953789474
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 500,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8674737765635891,
      "std_evaluation_auroc": 0.00904647199712702,
      "evaluation_auroc_q025": 0.8603865732278579,
      "evaluation_auroc_q975": 0.8809872137903618
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 1000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.8090464102084891,
      "std_evaluation_auroc": 0.011967359259927318,
      "evaluation_auroc_q025": 0.7954841620691391,
      "evaluation_auroc_q975": 0.8256697157725968
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 2000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.7327166039935833,
      "std_evaluation_auroc": 0.008894641322069222,
      "evaluation_auroc_q025": 0.7204505917187498,
      "evaluation_auroc_q975": 0.7423373761690073
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 4000,
      "split_seeds": 5,
      "mean_evaluation_auroc": 0.6259210862085018,
      "std_evaluation_auroc": 0.010649651236252361,
      "evaluation_auroc_q025": 0.6133578802575993,
      "evaluation_auroc_q975": 0.6395540604156988
    }
  ]
}


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed301/crossfit_sample_scaling_aggregate.csv <==
method,eraser_sample_count,split_seeds,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975
intact,100,1,0.9491870694537384,nan,0.9491870694537384,0.9491870694537384
intact,200,1,0.9491870694537384,nan,0.9491870694537384,0.9491870694537384
intact,500,1,0.9491870694537384,nan,0.9491870694537384,0.9491870694537384
intact,1000,1,0.9491870694537384,nan,0.9491870694537384,0.9491870694537384
intact,2000,1,0.9491870694537384,nan,0.9491870694537384,0.9491870694537384
intact,4000,1,0.9491870694537384,nan,0.9491870694537384,0.9491870694537384
leace_oas,100,1,0.930322687192926,nan,0.930322687192926,0.930322687192926
leace_oas,200,1,0.9085954619849512,nan,0.9085954619849512,0.9085954619849512
leace_oas,500,1,0.8701694880925208,nan,0.8701694880925208,0.8701694880925208
leace_oas,1000,1,0.8038426752897314,nan,0.8038426752897314,0.8038426752897314
leace_oas,2000,1,0.7324445406948256,nan,0.7324445406948256,0.7324445406948256
leace_oas,4000,1,0.6278078257272595,nan,0.6278078257272595,0.6278078257272595
mp_sal,100,1,0.9303741015152424,nan,0.9303741015152424,0.9303741015152424
mp_sal,200,1,0.9086811525221452,nan,0.9086811525221452,0.9086811525221452
mp_sal,500,1,0.8699614937886045,nan,0.8699614937886045,0.8699614937886045
mp_sal,1000,1,0.804063133671785,nan,0.804063133671785,0.804063133671785
mp_sal,2000,1,0.732481153924354,nan,0.732481153924354,0.732481153924354
mp_sal,4000,1,0.6274938867591761,nan,0.6274938867591761,0.6274938867591761


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed301/crossfit_sample_scaling_folds.csv <==
dataset,model_id,layer,split_seed,method,eraser_sample_count,eraser_pool_count,attacker_train_count,evaluation_count,group_overlap,evaluation_source,official_validation_queries,official_test_queries,attacker_c,evaluation_auroc,evaluation_auprc,oas_shrinkage
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,100,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.08726076800970696
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,100,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9303741015152424,0.9246803124982904,0.08726076800970696
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,100,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.930322687192926,0.9246867348513002,0.08726076800970696
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,200,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.041835989495371366
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,200,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9086811525221452,0.8868786620836379,0.041835989495371366
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,200,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9085954619849512,0.8867810639582777,0.041835989495371366
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,500,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.02023212625258309
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,500,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.8699614937886045,0.8578683789834332,0.02023212625258309
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,500,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.8701694880925208,0.8582527110444036,0.02023212625258309
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,1000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.009262336857593896
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,1000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.804063133671785,0.7832694181915658,0.009262336857593896
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,1000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.8038426752897314,0.7827527498311283,0.009262336857593896
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,2000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.004408821965174392
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,2000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.732481153924354,0.7196789896983704,0.004408821965174392
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,2000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.7324445406948256,0.7202773421993781,0.004408821965174392
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,intact,4000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.9491870694537384,0.9446840003514468,0.0022482566784445893
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,mp_sal,4000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.6274938867591761,0.601658267000363,0.0022482566784445893
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,301,leace_oas,4000,4668,4630,2266,0,held-out groups from official training split,0,0,0.1,0.6278078257272595,0.6019269129573137,0.0022482566784445893


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed301/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "split_seeds": [
    301
  ],
  "group_unit": "source video",
  "roles": {
    "A": "group-disjoint eraser pool, balanced subsample varies",
    "B": "fresh attacker training",
    "C": "held-out evaluation groups"
  },
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "attacker_c": 0.1,
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9491870694537384,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9491870694537384,
      "evaluation_auroc_q975": 0.9491870694537384
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9491870694537384,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9491870694537384,
      "evaluation_auroc_q975": 0.9491870694537384
    },
    {
      "method": "intact",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9491870694537384,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9491870694537384,
      "evaluation_auroc_q975": 0.9491870694537384
    },
    {
      "method": "intact",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9491870694537384,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9491870694537384,
      "evaluation_auroc_q975": 0.9491870694537384
    },
    {
      "method": "intact",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9491870694537384,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9491870694537384,
      "evaluation_auroc_q975": 0.9491870694537384
    },
    {
      "method": "intact",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9491870694537384,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9491870694537384,
      "evaluation_auroc_q975": 0.9491870694537384
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.930322687192926,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.930322687192926,
      "evaluation_auroc_q975": 0.930322687192926
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9085954619849512,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9085954619849512,
      "evaluation_auroc_q975": 0.9085954619849512
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8701694880925208,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8701694880925208,
      "evaluation_auroc_q975": 0.8701694880925208
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8038426752897314,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8038426752897314,
      "evaluation_auroc_q975": 0.8038426752897314
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7324445406948256,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7324445406948256,
      "evaluation_auroc_q975": 0.7324445406948256
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6278078257272595,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6278078257272595,
      "evaluation_auroc_q975": 0.6278078257272595
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9303741015152424,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9303741015152424,
      "evaluation_auroc_q975": 0.9303741015152424
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9086811525221452,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9086811525221452,
      "evaluation_auroc_q975": 0.9086811525221452
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8699614937886045,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8699614937886045,
      "evaluation_auroc_q975": 0.8699614937886045
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.804063133671785,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.804063133671785,
      "evaluation_auroc_q975": 0.804063133671785
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.732481153924354,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.732481153924354,
      "evaluation_auroc_q975": 0.732481153924354
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6274938867591761,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6274938867591761,
      "evaluation_auroc_q975": 0.6274938867591761
    }
  ],
  "elapsed_seconds": 9.466393999988213
}


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed302/crossfit_sample_scaling_aggregate.csv <==
method,eraser_sample_count,split_seeds,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975
intact,100,1,0.9389959052184207,nan,0.9389959052184207,0.9389959052184207
intact,200,1,0.9389959052184207,nan,0.9389959052184207,0.9389959052184207
intact,500,1,0.9389959052184207,nan,0.9389959052184207,0.9389959052184207
intact,1000,1,0.9389959052184207,nan,0.9389959052184207,0.9389959052184207
intact,2000,1,0.9389959052184207,nan,0.9389959052184207,0.9389959052184207
intact,4000,1,0.9389959052184207,nan,0.9389959052184207,0.9389959052184207
leace_oas,100,1,0.9240357856740864,nan,0.9240357856740864,0.9240357856740864
leace_oas,200,1,0.9056321682935823,nan,0.9056321682935823,0.9056321682935823
leace_oas,500,1,0.8616623648819112,nan,0.8616623648819112,0.8616623648819112
leace_oas,1000,1,0.810601408915368,nan,0.810601408915368,0.810601408915368
leace_oas,2000,1,0.7311401346814416,nan,0.7311401346814416,0.7311401346814416
leace_oas,4000,1,0.6297354887539056,nan,0.6297354887539056,0.6297354887539056
mp_sal,100,1,0.924067612412428,nan,0.924067612412428,0.924067612412428
mp_sal,200,1,0.9056880591511576,nan,0.9056880591511576,0.9056880591511576
mp_sal,500,1,0.8615241902617943,nan,0.8615241902617943,0.8615241902617943
mp_sal,1000,1,0.810618486677405,nan,0.810618486677405,0.810618486677405
mp_sal,2000,1,0.7306961128684818,nan,0.7306961128684818,0.7306961128684818
mp_sal,4000,1,0.6295996429195211,nan,0.6295996429195211,0.6295996429195211


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed302/crossfit_sample_scaling_folds.csv <==
dataset,model_id,layer,split_seed,method,eraser_sample_count,eraser_pool_count,attacker_train_count,evaluation_count,group_overlap,evaluation_source,official_validation_queries,official_test_queries,attacker_c,evaluation_auroc,evaluation_auprc,oas_shrinkage
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,100,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.08217618309955332
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,100,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.924067612412428,0.9115160704342604,0.08217618309955332
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,100,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9240357856740864,0.9114736699708708,0.08217618309955332
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,200,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.03701747615025045
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,200,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9056880591511576,0.8874531948744598,0.03701747615025045
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,200,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9056321682935823,0.8872426242170769,0.03701747615025045
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,500,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.018199675682322728
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,500,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.8615241902617943,0.8425393295567312,0.018199675682322728
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,500,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.8616623648819112,0.8428934809416236,0.018199675682322728
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,1000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.009273992936465313
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,1000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.810618486677405,0.7721638378643412,0.009273992936465313
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,1000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.810601408915368,0.7726869518005811,0.009273992936465313
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,2000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.0045390537563623125
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,2000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.7306961128684818,0.6993047299431912,0.0045390537563623125
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,2000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.7311401346814416,0.6998920811937317,0.0045390537563623125
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,intact,4000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.9389959052184207,0.9314227103062608,0.0022005549728474345
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,mp_sal,4000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.6295996429195211,0.6016955003954603,0.0022005549728474345
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,302,leace_oas,4000,4640,4654,2270,0,held-out groups from official training split,0,0,0.1,0.6297354887539056,0.6015105940417694,0.0022005549728474345


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed302/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "split_seeds": [
    302
  ],
  "group_unit": "source video",
  "roles": {
    "A": "group-disjoint eraser pool, balanced subsample varies",
    "B": "fresh attacker training",
    "C": "held-out evaluation groups"
  },
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "attacker_c": 0.1,
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9389959052184207,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9389959052184207,
      "evaluation_auroc_q975": 0.9389959052184207
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9389959052184207,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9389959052184207,
      "evaluation_auroc_q975": 0.9389959052184207
    },
    {
      "method": "intact",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9389959052184207,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9389959052184207,
      "evaluation_auroc_q975": 0.9389959052184207
    },
    {
      "method": "intact",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9389959052184207,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9389959052184207,
      "evaluation_auroc_q975": 0.9389959052184207
    },
    {
      "method": "intact",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9389959052184207,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9389959052184207,
      "evaluation_auroc_q975": 0.9389959052184207
    },
    {
      "method": "intact",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9389959052184207,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9389959052184207,
      "evaluation_auroc_q975": 0.9389959052184207
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9240357856740864,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9240357856740864,
      "evaluation_auroc_q975": 0.9240357856740864
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9056321682935823,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9056321682935823,
      "evaluation_auroc_q975": 0.9056321682935823
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8616623648819112,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8616623648819112,
      "evaluation_auroc_q975": 0.8616623648819112
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.810601408915368,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.810601408915368,
      "evaluation_auroc_q975": 0.810601408915368
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7311401346814416,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7311401346814416,
      "evaluation_auroc_q975": 0.7311401346814416
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6297354887539056,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6297354887539056,
      "evaluation_auroc_q975": 0.6297354887539056
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.924067612412428,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.924067612412428,
      "evaluation_auroc_q975": 0.924067612412428
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9056880591511576,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9056880591511576,
      "evaluation_auroc_q975": 0.9056880591511576
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8615241902617943,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8615241902617943,
      "evaluation_auroc_q975": 0.8615241902617943
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.810618486677405,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.810618486677405,
      "evaluation_auroc_q975": 0.810618486677405
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7306961128684818,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7306961128684818,
      "evaluation_auroc_q975": 0.7306961128684818
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6295996429195211,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6295996429195211,
      "evaluation_auroc_q975": 0.6295996429195211
    }
  ],
  "elapsed_seconds": 9.33243733306881
}


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed303/crossfit_sample_scaling_aggregate.csv <==
method,eraser_sample_count,split_seeds,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975
intact,100,1,0.9468529886460506,nan,0.9468529886460506,0.9468529886460506
intact,200,1,0.9468529886460506,nan,0.9468529886460506,0.9468529886460506
intact,500,1,0.9468529886460506,nan,0.9468529886460506,0.9468529886460506
intact,1000,1,0.9468529886460506,nan,0.9468529886460506,0.9468529886460506
intact,2000,1,0.9468529886460506,nan,0.9468529886460506,0.9468529886460506
intact,4000,1,0.9468529886460506,nan,0.9468529886460506,0.9468529886460506
leace_oas,100,1,0.9265442280578662,nan,0.9265442280578662,0.9265442280578662
leace_oas,200,1,0.9039043479482377,nan,0.9039043479482377,0.9039043479482377
leace_oas,500,1,0.8823557245508362,nan,0.8823557245508362,0.8823557245508362
leace_oas,1000,1,0.8086182664248552,nan,0.8086182664248552,0.8086182664248552
leace_oas,2000,1,0.7433809291799531,nan,0.7433809291799531,0.7433809291799531
leace_oas,4000,1,0.6407968835600993,nan,0.6407968835600993,0.6407968835600993
mp_sal,100,1,0.9265434887240503,nan,0.9265434887240503,0.9265434887240503
mp_sal,200,1,0.9039058266158695,nan,0.9039058266158695,0.9039058266158695
mp_sal,500,1,0.8822122937905571,nan,0.8822122937905571,0.8822122937905571
mp_sal,1000,1,0.808677413130125,nan,0.808677413130125,0.808677413130125
mp_sal,2000,1,0.7427850261243604,nan,0.7427850261243604,0.7427850261243604
mp_sal,4000,1,0.6406601068041631,nan,0.6406601068041631,0.6406601068041631


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed303/crossfit_sample_scaling_folds.csv <==
dataset,model_id,layer,split_seed,method,eraser_sample_count,eraser_pool_count,attacker_train_count,evaluation_count,group_overlap,evaluation_source,official_validation_queries,official_test_queries,attacker_c,evaluation_auroc,evaluation_auprc,oas_shrinkage
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,100,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.07645700966651942
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,100,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9265434887240503,0.9150137439987368,0.07645700966651942
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,100,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9265442280578662,0.9150127156502506,0.07645700966651942
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,200,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.05112160528075128
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,200,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9039058266158695,0.8886996646449458,0.05112160528075128
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,200,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9039043479482377,0.8887591624220512,0.05112160528075128
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,500,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.016951811044957795
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,500,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.8822122937905571,0.8647012805023637,0.016951811044957795
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,500,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.8823557245508362,0.8649678189969727,0.016951811044957795
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,1000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.009193927391748048
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,1000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.808677413130125,0.8110487805806774,0.009193927391748048
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,1000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.8086182664248552,0.8114485160870643,0.009193927391748048
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,2000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.004514660036368426
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,2000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.7427850261243604,0.7236899715796363,0.004514660036368426
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,2000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.7433809291799531,0.7236315455629889,0.004514660036368426
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,intact,4000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.9468529886460506,0.9374675205888972,0.002278742191178472
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,mp_sal,4000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.6406601068041631,0.6117110448897167,0.002278742191178472
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,303,leace_oas,4000,4560,4678,2326,0,held-out groups from official training split,0,0,0.1,0.6407968835600993,0.6119043934953917,0.002278742191178472


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed303/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "split_seeds": [
    303
  ],
  "group_unit": "source video",
  "roles": {
    "A": "group-disjoint eraser pool, balanced subsample varies",
    "B": "fresh attacker training",
    "C": "held-out evaluation groups"
  },
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "attacker_c": 0.1,
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9468529886460506,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9468529886460506,
      "evaluation_auroc_q975": 0.9468529886460506
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9468529886460506,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9468529886460506,
      "evaluation_auroc_q975": 0.9468529886460506
    },
    {
      "method": "intact",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9468529886460506,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9468529886460506,
      "evaluation_auroc_q975": 0.9468529886460506
    },
    {
      "method": "intact",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9468529886460506,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9468529886460506,
      "evaluation_auroc_q975": 0.9468529886460506
    },
    {
      "method": "intact",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9468529886460506,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9468529886460506,
      "evaluation_auroc_q975": 0.9468529886460506
    },
    {
      "method": "intact",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9468529886460506,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9468529886460506,
      "evaluation_auroc_q975": 0.9468529886460506
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9265442280578662,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9265442280578662,
      "evaluation_auroc_q975": 0.9265442280578662
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9039043479482377,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9039043479482377,
      "evaluation_auroc_q975": 0.9039043479482377
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8823557245508362,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8823557245508362,
      "evaluation_auroc_q975": 0.8823557245508362
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8086182664248552,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8086182664248552,
      "evaluation_auroc_q975": 0.8086182664248552
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7433809291799531,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7433809291799531,
      "evaluation_auroc_q975": 0.7433809291799531
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6407968835600993,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6407968835600993,
      "evaluation_auroc_q975": 0.6407968835600993
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9265434887240503,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9265434887240503,
      "evaluation_auroc_q975": 0.9265434887240503
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9039058266158695,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9039058266158695,
      "evaluation_auroc_q975": 0.9039058266158695
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8822122937905571,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8822122937905571,
      "evaluation_auroc_q975": 0.8822122937905571
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.808677413130125,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.808677413130125,
      "evaluation_auroc_q975": 0.808677413130125
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7427850261243604,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7427850261243604,
      "evaluation_auroc_q975": 0.7427850261243604
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6406601068041631,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6406601068041631,
      "evaluation_auroc_q975": 0.6406601068041631
    }
  ],
  "elapsed_seconds": 9.353186291991733
}


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed304/crossfit_sample_scaling_aggregate.csv <==
method,eraser_sample_count,split_seeds,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975
intact,100,1,0.9396002081136517,nan,0.9396002081136517,0.9396002081136517
intact,200,1,0.9396002081136517,nan,0.9396002081136517,0.9396002081136517
intact,500,1,0.9396002081136517,nan,0.9396002081136517,0.9396002081136517
intact,1000,1,0.9396002081136517,nan,0.9396002081136517,0.9396002081136517
intact,2000,1,0.9396002081136517,nan,0.9396002081136517,0.9396002081136517
intact,4000,1,0.9396002081136517,nan,0.9396002081136517,0.9396002081136517
leace_oas,100,1,0.9229547747960025,nan,0.9229547747960025,0.9229547747960025
leace_oas,200,1,0.9070579359428521,nan,0.9070579359428521,0.9070579359428521
leace_oas,500,1,0.860566780407168,nan,0.860566780407168,0.860566780407168
leace_oas,1000,1,0.7953980832176537,nan,0.7953980832176537,0.7953980832176537
leace_oas,2000,1,0.7191321865617415,nan,0.7191321865617415,0.7191321865617415
leace_oas,4000,1,0.6196357132978331,nan,0.6196357132978331,0.6196357132978331
mp_sal,100,1,0.9229474571570534,nan,0.9229474571570534,0.9229474571570534
mp_sal,200,1,0.90703378773432,nan,0.90703378773432,0.90703378773432
mp_sal,500,1,0.8602601713351984,nan,0.8602601713351984,0.8602601713351984
mp_sal,1000,1,0.7945309430021784,nan,0.7945309430021784,0.7945309430021784
mp_sal,2000,1,0.7193122004798908,nan,0.7193122004798908,0.7193122004798908
mp_sal,4000,1,0.6191359185576055,nan,0.6191359185576055,0.6191359185576055


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed304/crossfit_sample_scaling_folds.csv <==
dataset,model_id,layer,split_seed,method,eraser_sample_count,eraser_pool_count,attacker_train_count,evaluation_count,group_overlap,evaluation_source,official_validation_queries,official_test_queries,attacker_c,evaluation_auroc,evaluation_auprc,oas_shrinkage
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,100,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.1028712826994968
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,100,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9229474571570534,0.9059368796610784,0.1028712826994968
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,100,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9229547747960025,0.9059562546619572,0.1028712826994968
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,200,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.04509224335578886
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,200,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.90703378773432,0.8994198001146869,0.04509224335578886
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,200,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9070579359428521,0.8994715840376991,0.04509224335578886
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,500,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.01858516628908481
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,500,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.8602601713351984,0.8482856811907082,0.01858516628908481
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,500,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.860566780407168,0.8484580469045717,0.01858516628908481
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,1000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.00914598078110239
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,1000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.7945309430021784,0.772961549864419,0.00914598078110239
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,1000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.7953980832176537,0.773430484482008,0.00914598078110239
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,2000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.004534952616611209
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,2000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.7193122004798908,0.6932790316102291,0.004534952616611209
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,2000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.7191321865617415,0.6943874094423463,0.004534952616611209
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,intact,4000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.9396002081136517,0.9293869821230694,0.002312801013993141
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,mp_sal,4000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.6191359185576055,0.6021427020696823,0.002312801013993141
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,304,leace_oas,4000,4636,4590,2338,0,held-out groups from official training split,0,0,0.1,0.6196357132978331,0.6024187426513523,0.002312801013993141


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed304/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "split_seeds": [
    304
  ],
  "group_unit": "source video",
  "roles": {
    "A": "group-disjoint eraser pool, balanced subsample varies",
    "B": "fresh attacker training",
    "C": "held-out evaluation groups"
  },
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "attacker_c": 0.1,
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9396002081136517,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9396002081136517,
      "evaluation_auroc_q975": 0.9396002081136517
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9396002081136517,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9396002081136517,
      "evaluation_auroc_q975": 0.9396002081136517
    },
    {
      "method": "intact",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9396002081136517,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9396002081136517,
      "evaluation_auroc_q975": 0.9396002081136517
    },
    {
      "method": "intact",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9396002081136517,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9396002081136517,
      "evaluation_auroc_q975": 0.9396002081136517
    },
    {
      "method": "intact",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9396002081136517,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9396002081136517,
      "evaluation_auroc_q975": 0.9396002081136517
    },
    {
      "method": "intact",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9396002081136517,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9396002081136517,
      "evaluation_auroc_q975": 0.9396002081136517
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9229547747960025,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9229547747960025,
      "evaluation_auroc_q975": 0.9229547747960025
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9070579359428521,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9070579359428521,
      "evaluation_auroc_q975": 0.9070579359428521
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.860566780407168,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.860566780407168,
      "evaluation_auroc_q975": 0.860566780407168
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7953980832176537,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7953980832176537,
      "evaluation_auroc_q975": 0.7953980832176537
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7191321865617415,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7191321865617415,
      "evaluation_auroc_q975": 0.7191321865617415
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6196357132978331,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6196357132978331,
      "evaluation_auroc_q975": 0.6196357132978331
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9229474571570534,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9229474571570534,
      "evaluation_auroc_q975": 0.9229474571570534
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.90703378773432,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.90703378773432,
      "evaluation_auroc_q975": 0.90703378773432
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8602601713351984,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8602601713351984,
      "evaluation_auroc_q975": 0.8602601713351984
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7945309430021784,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7945309430021784,
      "evaluation_auroc_q975": 0.7945309430021784
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7193122004798908,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7193122004798908,
      "evaluation_auroc_q975": 0.7193122004798908
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6191359185576055,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6191359185576055,
      "evaluation_auroc_q975": 0.6191359185576055
    }
  ],
  "elapsed_seconds": 9.32463666703552
}


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed305/crossfit_sample_scaling_aggregate.csv <==
method,eraser_sample_count,split_seeds,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975
intact,100,1,0.9489622832401465,nan,0.9489622832401465,0.9489622832401465
intact,200,1,0.9489622832401465,nan,0.9489622832401465,0.9489622832401465
intact,500,1,0.9489622832401465,nan,0.9489622832401465,0.9489622832401465
intact,1000,1,0.9489622832401465,nan,0.9489622832401465,0.9489622832401465
intact,2000,1,0.9489622832401465,nan,0.9489622832401465,0.9489622832401465
intact,4000,1,0.9489622832401465,nan,0.9489622832401465,0.9489622832401465
leace_oas,100,1,0.9316380436720377,nan,0.9316380436720377,0.9316380436720377
leace_oas,200,1,0.9132749966338426,nan,0.9132749966338426,0.9132749966338426
leace_oas,500,1,0.8637131236511864,nan,0.8637131236511864,0.8637131236511864
leace_oas,1000,1,0.8278295092029616,nan,0.8278295092029616,0.8278295092029616
leace_oas,2000,1,0.7380437472591204,nan,0.7380437472591204,0.7380437472591204
leace_oas,4000,1,0.6129445490439737,nan,0.6129445490439737,0.6129445490439737
mp_sal,100,1,0.9316245038208708,nan,0.9316245038208708,0.9316245038208708
mp_sal,200,1,0.9132592001408144,nan,0.9132592001408144,0.9132592001408144
mp_sal,500,1,0.8634107336417912,nan,0.8634107336417912,0.8634107336417912
mp_sal,1000,1,0.8273420745609515,nan,0.8273420745609515,0.8273420745609515
mp_sal,2000,1,0.7383085265708296,nan,0.7383085265708296,0.7383085265708296
mp_sal,4000,1,0.612715876002043,nan,0.612715876002043,0.612715876002043


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed305/crossfit_sample_scaling_folds.csv <==
dataset,model_id,layer,split_seed,method,eraser_sample_count,eraser_pool_count,attacker_train_count,evaluation_count,group_overlap,evaluation_source,official_validation_queries,official_test_queries,attacker_c,evaluation_auroc,evaluation_auprc,oas_shrinkage
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,100,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.07553976763914967
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,100,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9316245038208708,0.9253373099601457,0.07553976763914967
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,100,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9316380436720377,0.9253356158644116,0.07553976763914967
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,200,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.03299264984823349
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,200,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9132592001408144,0.9068365446789254,0.03299264984823349
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,200,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9132749966338426,0.9068261318205513,0.03299264984823349
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,500,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.016821023006553616
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,500,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.8634107336417912,0.8563379202071246,0.016821023006553616
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,500,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.8637131236511864,0.8565428162773442,0.016821023006553616
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,1000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.00889618924081625
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,1000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.8273420745609515,0.8079537329081898,0.00889618924081625
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,1000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.8278295092029616,0.8082836034347766,0.00889618924081625
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,2000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.004238991831795284
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,2000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.7383085265708296,0.7107907977743496,0.004238991831795284
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,2000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.7380437472591204,0.7107561168111286,0.004238991831795284
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,intact,4000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.9489622832401465,0.9455488843156874,0.002155543169413523
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,mp_sal,4000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.612715876002043,0.5935012412752728,0.002155543169413523
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,305,leace_oas,4000,4608,4650,2306,0,held-out groups from official training split,0,0,0.1,0.6129445490439737,0.594078235757747,0.002155543169413523


==> anc/artifact_v14_arxiv/results/revision_v6/crossfit_sample_scaling/touchmoment_vjepa2_seed305/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "split_seeds": [
    305
  ],
  "group_unit": "source video",
  "roles": {
    "A": "group-disjoint eraser pool, balanced subsample varies",
    "B": "fresh attacker training",
    "C": "held-out evaluation groups"
  },
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "attacker_c": 0.1,
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9489622832401465,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9489622832401465,
      "evaluation_auroc_q975": 0.9489622832401465
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9489622832401465,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9489622832401465,
      "evaluation_auroc_q975": 0.9489622832401465
    },
    {
      "method": "intact",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9489622832401465,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9489622832401465,
      "evaluation_auroc_q975": 0.9489622832401465
    },
    {
      "method": "intact",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9489622832401465,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9489622832401465,
      "evaluation_auroc_q975": 0.9489622832401465
    },
    {
      "method": "intact",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9489622832401465,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9489622832401465,
      "evaluation_auroc_q975": 0.9489622832401465
    },
    {
      "method": "intact",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9489622832401465,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9489622832401465,
      "evaluation_auroc_q975": 0.9489622832401465
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9316380436720377,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9316380436720377,
      "evaluation_auroc_q975": 0.9316380436720377
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9132749966338426,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9132749966338426,
      "evaluation_auroc_q975": 0.9132749966338426
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8637131236511864,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8637131236511864,
      "evaluation_auroc_q975": 0.8637131236511864
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8278295092029616,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8278295092029616,
      "evaluation_auroc_q975": 0.8278295092029616
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7380437472591204,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7380437472591204,
      "evaluation_auroc_q975": 0.7380437472591204
    },
    {
      "method": "leace_oas",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.6129445490439737,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.6129445490439737,
      "evaluation_auroc_q975": 0.6129445490439737
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 100,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9316245038208708,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9316245038208708,
      "evaluation_auroc_q975": 0.9316245038208708
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 200,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.9132592001408144,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.9132592001408144,
      "evaluation_auroc_q975": 0.9132592001408144
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 500,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8634107336417912,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8634107336417912,
      "evaluation_auroc_q975": 0.8634107336417912
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 1000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.8273420745609515,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.8273420745609515,
      "evaluation_auroc_q975": 0.8273420745609515
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 2000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.7383085265708296,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.7383085265708296,
      "evaluation_auroc_q975": 0.7383085265708296
    },
    {
      "method": "mp_sal",
      "eraser_sample_count": 4000,
      "split_seeds": 1,
      "mean_evaluation_auroc": 0.612715876002043,
      "std_evaluation_auroc": NaN,
      "evaluation_auroc_q025": 0.612715876002043,
      "evaluation_auroc_q975": 0.612715876002043
    }
  ],
  "elapsed_seconds": 9.545814417069778
}


==> anc/artifact_v14_arxiv/results/revision_v6/exact_covariance_affine_invariance/100doh_vjepa2/affine_invariance_aggregate.csv <==
method,condition_number,erased_dimensions,trials,mean_val_auroc,std_val_auroc,val_auroc_q025,val_auroc_q975
euclidean,1.0,0,20,0.8858,0.0,0.8858,0.8858
euclidean,1.0,1,20,0.8318,0.0,0.8318,0.8318
euclidean,1.0,2,20,0.7804,0.0,0.7804,0.7804
euclidean,1.0,3,20,0.7555999999999999,1.1390647892519134e-16,0.7556,0.7556
euclidean,1.0,4,20,0.6822999999999999,1.1390647892519134e-16,0.6823,0.6823
euclidean,1.0,5,20,0.6614000000000001,1.1390647892519134e-16,0.6614,0.6614
euclidean,1.0,6,20,0.6678,0.0,0.6678,0.6678
euclidean,1.0,7,20,0.6610999999999999,1.1390647892519134e-16,0.6611,0.6611
euclidean,1.0,8,20,0.6834000000000001,1.1390647892519134e-16,0.6834,0.6834
euclidean,1.0,9,20,0.6430000000000001,1.1390647892519134e-16,0.643,0.643
euclidean,1.0,10,20,0.5987000000000002,2.278129578503827e-16,0.5987,0.5987
euclidean,10.0,0,20,0.8858,0.0,0.8858,0.8858
euclidean,10.0,1,20,0.8713550000000001,0.009334738459392599,0.8582375,0.885575
euclidean,10.0,2,20,0.8603449999999999,0.015611449071283012,0.83032,0.8799075000000001
euclidean,10.0,3,20,0.8512700000000001,0.01700826733958333,0.82061,0.878065
euclidean,10.0,4,20,0.843445,0.013268660147326975,0.8182675,0.863805
euclidean,10.0,5,20,0.8383800000000001,0.010120151860728687,0.8161025000000001,0.8531075
euclidean,10.0,6,20,0.8280799999999999,0.00962658599373302,0.81146,0.842675
euclidean,10.0,7,20,0.821205,0.009312440745131162,0.8019725,0.8346475
euclidean,10.0,8,20,0.8143750000000001,0.009203424705824963,0.7963250000000001,0.826815
euclidean,10.0,9,20,0.81218,0.009841940330731758,0.792555,0.8270375
euclidean,10.0,10,20,0.8087899999999999,0.010142609443126054,0.7875449999999999,0.8229775
euclidean,100.0,0,20,0.8858,0.0,0.8858,0.8858
euclidean,100.0,1,20,0.8787199999999998,0.0064711180194038055,0.86697,0.88963
euclidean,100.0,2,20,0.87119,0.00949547814821128,0.850815,0.883375
euclidean,100.0,3,20,0.8654949999999999,0.009922620356379763,0.84855,0.880265
euclidean,100.0,4,20,0.8601700000000001,0.00865278172491061,0.846875,0.8759724999999999
euclidean,100.0,5,20,0.85808,0.01255223192566921,0.8370975,0.8824725
euclidean,100.0,6,20,0.8550700000000001,0.012814017817670578,0.8358949999999999,0.8749675
euclidean,100.0,7,20,0.8521000000000001,0.014577379737113242,0.8273275,0.87561
euclidean,100.0,8,20,0.8517050000000002,0.015887183679405177,0.8198325,0.8741325
euclidean,100.0,9,20,0.848785,0.014890168957367386,0.819465,0.86986
euclidean,100.0,10,20,0.8484100000000001,0.015409392214524644,0.8161375,0.86893
euclidean,1000.0,0,20,0.8858,0.0,0.8858,0.8858
euclidean,1000.0,1,20,0.8766750000000002,0.006401880891376274,0.8627225,0.88565
euclidean,1000.0,2,20,0.868065,0.009289228340281798,0.8508975,0.8838925
euclidean,1000.0,3,20,0.86365,0.01068212969107013,0.84453,0.8816975
euclidean,1000.0,4,20,0.8602649999999998,0.01258182795689252,0.8365775,0.87975
euclidean,1000.0,5,20,0.8562799999999999,0.013259221220283689,0.8328,0.874045
euclidean,1000.0,6,20,0.85266,0.015537980631512675,0.8229925,0.8716625
euclidean,1000.0,7,20,0.85083,0.017451047321911054,0.82016,0.87634
euclidean,1000.0,8,20,0.8490650000000002,0.017237421806242242,0.8160925,0.87444
euclidean,1000.0,9,20,0.84823,0.017298892571795624,0.8143075000000001,0.8735525
euclidean,1000.0,10,20,0.8458649999999999,0.016410948688059018,0.8146475,0.871805
exact_empirical_covariance,1.0,0,5,0.8858,0.0,0.8858,0.8858
exact_empirical_covariance,1.0,1,5,0.5866,0.0,0.5866,0.5866
exact_empirical_covariance,1.0,2,5,0.4984,0.0,0.4984,0.4984
exact_empirical_covariance,1.0,3,5,0.488,0.0,0.488,0.488
exact_empirical_covariance,1.0,4,5,0.41929999999999995,6.206335383118183e-17,0.4193,0.4193
exact_empirical_covariance,1.0,5,5,0.4992,0.0,0.4992,0.4992
exact_empirical_covariance,1.0,6,5,0.5627,0.0,0.5627,0.5627
exact_empirical_covariance,1.0,7,5,0.5464,0.0,0.5464,0.5464
exact_empirical_covariance,1.0,8,5,0.5949,0.0,0.5949,0.5949
exact_empirical_covariance,1.0,9,5,0.5782,0.0,0.5782,0.5782
exact_empirical_covariance,1.0,10,5,0.5175,0.0,0.5175,0.5175
exact_empirical_covariance,10.0,0,5,0.8858,0.0,0.8858,0.8858
exact_empirical_covariance,10.0,1,5,0.5866,0.0,0.5866,0.5866
exact_empirical_covariance,10.0,2,5,0.4984,0.0,0.4984,0.4984
exact_empirical_covariance,10.0,3,5,0.488,0.0,0.488,0.488
exact_empirical_covariance,10.0,4,5,0.41929999999999995,6.206335383118183e-17,0.4193,0.4193
exact_empirical_covariance,10.0,5,5,0.4992,0.0,0.4992,0.4992
exact_empirical_covariance,10.0,6,5,0.5627,0.0,0.5627,0.5627
exact_empirical_covariance,10.0,7,5,0.5464,0.0,0.5464,0.5464
exact_empirical_covariance,10.0,8,5,0.5949,0.0,0.5949,0.5949
exact_empirical_covariance,10.0,9,5,0.5782,0.0,0.5782,0.5782
exact_empirical_covariance,10.0,10,5,0.5175,0.0,0.5175,0.5175
exact_empirical_covariance,100.0,0,5,0.8858,0.0,0.8858,0.8858
exact_empirical_covariance,100.0,1,5,0.5866,0.0,0.5866,0.5866
exact_empirical_covariance,100.0,2,5,0.4984,0.0,0.4984,0.4984
exact_empirical_covariance,100.0,3,5,0.488,0.0,0.488,0.488
exact_empirical_covariance,100.0,4,5,0.41929999999999995,6.206335383118183e-17,0.4193,0.4193
exact_empirical_covariance,100.0,5,5,0.4992,0.0,0.4992,0.4992
exact_empirical_covariance,100.0,6,5,0.5627,0.0,0.5627,0.5627
exact_empirical_covariance,100.0,7,5,0.5464,0.0,0.5464,0.5464
exact_empirical_covariance,100.0,8,5,0.5949,0.0,0.5949,0.5949
exact_empirical_covariance,100.0,9,5,0.5782,0.0,0.5782,0.5782
exact_empirical_covariance,100.0,10,5,0.5175,0.0,0.5175,0.5175
exact_empirical_covariance,1000.0,0,5,0.8858,0.0,0.8858,0.8858
exact_empirical_covariance,1000.0,1,5,0.5866,0.0,0.5866,0.5866
exact_empirical_covariance,1000.0,2,5,0.4984,0.0,0.4984,0.4984
exact_empirical_covariance,1000.0,3,5,0.488,0.0,0.488,0.488
exact_empirical_covariance,1000.0,4,5,0.41929999999999995,6.206335383118183e-17,0.4193,0.4193
exact_empirical_covariance,1000.0,5,5,0.4992,0.0,0.4992,0.4992
exact_empirical_covariance,1000.0,6,5,0.5627,0.0,0.5627,0.5627
exact_empirical_covariance,1000.0,7,5,0.5464,0.0,0.5464,0.5464
exact_empirical_covariance,1000.0,8,5,0.5949,0.0,0.5949,0.5949
exact_empirical_covariance,1000.0,9,5,0.5782,0.0,0.5782,0.5782
exact_empirical_covariance,1000.0,10,5,0.5175,0.0,0.5175,0.5175


==> anc/artifact_v14_arxiv/results/revision_v6/exact_covariance_affine_invariance/100doh_vjepa2/affine_invariance_trials.csv <==
dataset,model_id,layer,condition_number,trial,seed,map_family,exact_covariance_floor,exact_covariance_shrinkage,prediction_invariance_max_abs,method,erased_dimensions,val_auroc,val_auprc,mapped_feature_max_abs
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,5,20260715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,6,20260716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,7,20260717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,8,20260718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,9,20260719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,10,20260720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,11,20260721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,12,20260722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,13,20260723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,14,20260724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,15,20260725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,16,20260726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,17,20260727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,18,20260728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8318,0.8491767042121621,6.603772042060018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.7804,0.7977738920675334,6.450857659101609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.7556,0.7652290049095377,6.464849179918077
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.6823,0.7003633053332757,6.440512060891128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.6614,0.685875765830995,6.431977603737622
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.6678,0.6782516290119865,6.432511404478963
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.6611,0.6621923682656647,6.405244833060264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.6834,0.678031200460527,6.412619031681386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.643,0.6391158162774039,6.378836772175662
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,19,20260729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.5987,0.6147296230645117,6.557361173968855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324712144
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648055688341
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700721433933686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.60908030065372
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704894915581987
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855055657604731
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834232621996384
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778945208709647
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544757115783228
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,0,20260710,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.39442027783164
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324712144
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648055688341
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700721433933686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.60908030065372
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704894915581987
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855055657604731
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834232621996384
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778945208709647
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544757115783228
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1,20260711,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.39442027783164
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324712144
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648055688341
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700721433933686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.60908030065372
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704894915581987
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855055657604731
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834232621996384
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778945208709647
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544757115783228
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,2,20260712,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.39442027783164
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324712144
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648055688341
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700721433933686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.60908030065372
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704894915581987
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855055657604731
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834232621996384
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778945208709647
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544757115783228
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,3,20260713,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.39442027783164
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324712144
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648055688341
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700721433933686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.60908030065372
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704894915581987
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855055657604731
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834232621996384
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778945208709647
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544757115783228
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,4,20260714,randomly permuted diagonal log-scales,0.0,0.0,0.0,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.39442027783164
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8685,0.869079794900987,6.490225471381249
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8565,0.8570020558105824,6.5516566120176405
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8488,0.8556303295831834,6.606060963895718
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8396,0.8455307917272391,6.623954074210632
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8422,0.8526204471742789,6.61204547830382
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8411,0.8480711499847808,6.577800215629485
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8365,0.8386596916520189,6.539815231234536
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8234,0.8267187427226437,6.512518476614203
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8156,0.8279592665070828,6.4970883008428855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8187,0.8332433984798643,6.484716979624791
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.876,0.8757694255570011,6.456364096104413
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8724,0.8727800197111711,6.474244463317429
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8398,0.8483703537285667,6.489673996387544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8471,0.8453732733300786,6.499000513067859
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8399,0.8408505148549879,6.50098087760595
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8258,0.8233329184088515,6.497959668279316
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8243,0.8242657994130386,6.490944421179758
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8244,0.8183151936499607,6.479194550221953
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8196,0.8183767785154662,6.4637147337624326
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8133,0.8062792842139112,6.452439197810879
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8619,0.8673676377189037,6.926599173686757
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8522,0.8630542787465685,6.63254947651852
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8367,0.8446848188207607,6.469123290477179
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8436,0.8524783527468347,6.858143338719171
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8415,0.8518201626869694,6.844570630364607
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8159,0.8342039681571258,6.439406414193986
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8161,0.8359464569174607,6.47200206544307
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8207,0.8400234956473319,6.602581866334488
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8211,0.8424033388169024,6.677601522881152
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8028,0.8192960737752947,6.305267919192773
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8589,0.8721131376183381,6.517840658262708
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8288,0.8531820090614763,6.723744847690371
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8189,0.8449422761486045,6.643745075171906
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8221,0.8499987779649832,6.662074804149861
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8114,0.8339719115402577,6.66874846921748
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8088,0.8280510190527468,6.645001179460976
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8125,0.8311950046998621,6.610288180457607
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8067,0.8223266870209857,6.557199330347281
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8125,0.8212265621675794,6.512614760204618
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8011,0.8078595900012263,6.52952077739528
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8585,0.8589322458265809,6.49365151948044
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8324,0.844498282949121,6.53038749445334
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8426,0.8592405964749137,6.534893119188261
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8299,0.8470252916621301,6.503029123154439
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8213,0.8405446222060472,6.464097871729604
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8144,0.8376060943760281,6.446954956038158
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8005,0.8227278041581956,6.440752287187509
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.793,0.8150208373292872,6.443533695524924
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.7879,0.8175971006995393,6.445017476913766
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.7846,0.8126351465612192,6.449743505338547
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8757,0.8801711423645712,6.5016837551018805
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.861,0.862860862512435,6.573624830478505
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8509,0.8560322929114879,6.634843023271676
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8462,0.8522098888205197,6.665580048939899
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8519,0.8569515969053569,6.669861134768814
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8441,0.84892770131424,6.649444039161797
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8162,0.8355822834236256,6.612396441179472
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8176,0.8360245439226012,6.5533932441363705
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8133,0.82900466444154,6.505232962271667
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,5,20360715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8113,0.8263214294146836,6.477769065952005
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8613,0.8544402719262535,6.496025499108544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8744,0.8659974726732216,6.553232426391298
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8647,0.8628965307699046,6.574040931111265
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8388,0.8361396014452679,6.552923888620769
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8363,0.8389305829972857,6.502499682176409
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8249,0.8319788063817701,6.419144609882544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8319,0.8392987770660393,6.41898731772296
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8208,0.8334539807245589,6.418423113663417
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8178,0.8265153674878757,6.417919398959761
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,6,20360716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8084,0.8204284411017616,6.41633420893641
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8756,0.8788845844568589,6.468809856332686
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8671,0.8761238177860148,6.507054218010655
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8633,0.8759299446899856,6.567218286350302
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8364,0.8553597763963858,6.62720594096881
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8349,0.8492925877110921,6.678568616769466
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8381,0.8482310927967123,6.706943418839289
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8247,0.8401890596931796,6.713179911946464
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8119,0.8281816540564639,6.705433239276713
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8007,0.8217221315475315,6.691075229209462
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,7,20360717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.7908,0.8070274627073781,6.667425626765325
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8889,0.886823834569076,6.525851692847409
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8661,0.8617070667176205,6.590603516381489
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8603,0.850334016669456,6.581733742144918
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8522,0.8408220091860078,6.556353099656565
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8411,0.8417167844079709,6.528250849473663
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8349,0.8389212696169127,6.505418433748612
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.824,0.8266451650106243,6.493239063744194
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8213,0.8375138118454292,6.494529984773413
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8216,0.8275982608387823,6.499201034044823
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,8,20360718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8096,0.8244990177594379,6.4979539010613685
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.881,0.873857082270038,6.490443831614115
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8605,0.858216149256047,6.573611165064076
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8554,0.851900540181602,6.636882917890613
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8439,0.851157367999901,6.6386689122950004
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8364,0.8477779862443233,6.602562424777653
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8225,0.8416322275981867,6.568258970496307
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8162,0.8397049673386339,6.53396598673508
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.807,0.8365373539990433,6.493960505537361
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.813,0.8408147716980028,6.477063278356439
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,9,20360719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8193,0.8422350252277623,6.482120384719064
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8686,0.8754001407887749,6.484390175652097
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8766,0.8780892516082004,6.551143658603254
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8542,0.8646213629070424,6.599781485637389
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8437,0.8511071703450633,6.683223853773854
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8384,0.8471252511367913,6.600453288160678
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8316,0.83607201062528,6.566198211442871
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8205,0.8257713114850841,6.5767147923135125
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.808,0.8166233617550049,6.490571124936354
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8171,0.8254267257551655,6.415484297292842
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10,20360720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8075,0.8196860254930125,6.416211549083484
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8721,0.8735836846706133,6.491606930542853
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8644,0.87170191277755,6.541643221015293
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8459,0.8479134174104925,6.613116549953496
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8478,0.848505041318309,6.655511639991102
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8358,0.8391820824728627,6.6625690736765035
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8265,0.8388801979073153,6.644244311935609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8287,0.8410551444988821,6.590920706787423
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8243,0.8392260269754399,6.521172800342879
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8069,0.8249705889273606,6.448983243825311
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11,20360721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8235,0.8343715043839434,6.434722529910165
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488556
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8819,0.871256917061901,6.923729063692463
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8748,0.8667557532926767,6.613523438060453
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8725,0.8591859180516624,6.455893299799912
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8509,0.8452210354377592,6.528041492170636
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8405,0.8299546379881666,6.909022609592825
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.819,0.8221278766585303,6.5517689840243465
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8036,0.8123808879549081,6.410575854309076
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.814,0.8201960981306652,6.9584357522810265
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8066,0.8129857611317368,6.531732115470955
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,12,20360722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8177,0.8205384967609756,6.524625922358543
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8809,0.885549565113263,6.47284900960337
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8829,0.8871491422037423,6.512592558814929
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8712,0.8800836971420121,6.554073533397728
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8528,0.856714287250208,6.580452137321779
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8404,0.8508087887984399,6.592141414422533
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8227,0.8349791580891,6.587195559791716
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8217,0.8314360797727254,6.559562733111484
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8109,0.8244196726852091,6.528804038537842
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.7977,0.8104000165279145,6.505322201622936
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,13,20360723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8008,0.8185770528939557,6.4809783408711805
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8684,0.8738893197244633,6.4713542805020765
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8693,0.868564916589755,6.5223523563308765
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8491,0.8480107946744836,6.566447390065716
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8526,0.8455110461427744,6.605324206663987
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.845,0.8338544842028139,6.626547328553916
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.837,0.8290862567904361,6.63742723355658
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8326,0.8319864865712154,6.645343627386352
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8179,0.8256088450146195,6.650522890013683
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8231,0.8341270260887427,6.650464231357568
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,14,20360724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8143,0.8316299612026705,6.637531780151051
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8661,0.8770176349567623,6.559997589244595
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.864,0.8709009938800844,6.632446086151495
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8831,0.8874284859552455,6.646278829903067
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8639,0.8708385059650499,6.567482192208342
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8542,0.8652566733350969,6.47321477558461
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8319,0.8530357982555362,6.4456599840134166
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8164,0.8408390588731858,6.443555245514896
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8036,0.8206571031231478,6.489486297958887
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8098,0.8225891330634797,6.525447910424742
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,15,20360725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.811,0.8243093247848899,6.577856372007046
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8807,0.8836473749455129,6.595446926090544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8691,0.8760497649819945,6.701071491178373
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8616,0.8700376411105869,6.677811496401464
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8637,0.8672883494227634,6.623843424835882
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8465,0.8564970747134203,6.517909840898882
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8357,0.8444894427762949,6.452052392522744
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8292,0.8448753228519983,6.457427581247939
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.829,0.8430400537726422,6.458875302229345
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8306,0.8493586230469687,6.458568518327544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,16,20360726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8224,0.8479452493888693,6.482096995174348
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.858,0.8594013306711391,6.68719172001221
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8409,0.8488576398712965,6.826203581449382
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8225,0.8249455274657318,6.701790538817732
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8148,0.8180556443689017,6.479503335121172
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8309,0.8326031312819312,6.426038771348984
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8379,0.8401838341772512,6.549005203567972
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8251,0.8317454182781535,6.639341157004037
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8155,0.8223534938725229,6.536076685158335
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8129,0.8298747935285737,6.386585069326466
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,17,20360727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8143,0.8275350534264397,6.398522061289672
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.863,0.8651183781519711,6.603857686876463
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.832,0.8400063059500501,6.779951797319984
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8248,0.8274228283959825,6.782821099321968
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8222,0.8297919113824331,6.685521317856844
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8282,0.8312763383315551,6.533163682153135
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8204,0.8259793406144641,6.443143326341396
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.815,0.8197198389656951,6.4463895146201455
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8,0.8024691879845196,6.483045938800203
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8026,0.809176610114496,6.582330039712443
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,18,20360728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.7994,0.8076029682453075,6.601687847126466
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8811,0.8806026331045109,6.519075478719446
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8615,0.8664092832355824,6.636463737082496
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8591,0.8621004894069856,6.691950441101802
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8567,0.8652357075316971,6.705830576863131
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8508,0.8565573684229092,6.679418280046934
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8284,0.8426961788296052,6.612943568579853
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8284,0.8457498373934075,6.529305120549543
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8175,0.8335999753678747,6.465972357205958
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8132,0.8347995772521403,6.390863101055671
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,19,20360729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.805,0.8271716835278884,6.397043374453084
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,2.3807283922039346e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,2.9082676311631417e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324727052
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,7.475610981355629e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019647954515864
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,8.456989257776826e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700718977585361
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,1.223034265529499e-06,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.60907543614361
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,8.972896006764763e-07,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.70488957959092
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,1.2189829697861754e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855049660211765
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,1.4243760690924034e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834232419939177
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,1.4673132735509853e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.77895456098571
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,1.63101622246975e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.5447775415309
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,0,20360710,randomly permuted diagonal log-scales,0.0,0.0,1.4931410066143513e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394426356122705
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,1.780442460130871e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,3.826932146733242e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.8611573247133135
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,4.449760125369018e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019647670645268
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,5.247864237611921e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.7007197458649586
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,1.0603574529532978e-06,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.60907779512702
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,1.1760591730469727e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704895250804263
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,1.4356552061056682e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855058146747739
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,1.0598551273277579e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834238576867653
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,1.1189895421925833e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778962238244757
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,9.76711501787797e-07,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544795293714981
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,1,20360711,randomly permuted diagonal log-scales,0.0,0.0,1.09085824390176e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394420867316255
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,3.27449733994456e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,6.127410166478775e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324723227
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,7.701451265607062e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648019122323
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,6.388122946177077e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700720211271665
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,9.326064868697692e-07,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609079769156949
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,1.0004407950403582e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.7048958691367035
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,9.541952175062818e-07,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855059021148596
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,1.2107559091423248e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834237490345332
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,1.5626138716307025e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778956974903313
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,1.5500137331425634e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544789128242608
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,2,20360712,randomly permuted diagonal log-scales,0.0,0.0,1.7043425998286565e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.39441742120703
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,2.8294622200775166e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,2.897796671508246e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324724004
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,5.006613078561983e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019647869701741
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,4.2845892622711546e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.7007203919483125
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,6.521125842651188e-07,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609079479377513
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,7.256147294132376e-07,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704889546014445
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,1.410985717154034e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855051262849464
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,1.6288891088178659e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.8342291099974
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,1.7085967517482814e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778942197901099
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,1.9453127745316934e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.5447525886507565
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,3,20360713,randomly permuted diagonal log-scales,0.0,0.0,1.9775695890844602e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394417819034788
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,3.0180091759035577e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,4.773928012902218e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324726295
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,6.028271102298532e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648298718158
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,1.0385970562465374e-06,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700721351127355
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,1.5871771154030156e-06,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.6090796622928085
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,1.606906372186856e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.70489409167844
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,1.0814340490328256e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855053450432864
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,1.2849133005365942e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834226344023916
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,1.2178739458024168e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778938134198481
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,1.3592632981396235e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544759836468946
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,4,20360714,randomly permuted diagonal log-scales,0.0,0.0,1.336398665507943e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394424881891769
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488556
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8778,0.8773565609167431,6.453099648653805
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8602,0.8643404788139619,7.488626188372142
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8533,0.8572365090934868,6.499132715132796
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8494,0.8486399081095273,7.369006328718125
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8489,0.8464812833813252,6.570191637453728
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8358,0.8416286079591824,6.942675413000588
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8394,0.8500645422288414,6.657330873002362
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8286,0.8363947305982217,6.6969231618294325
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8345,0.8444760448406089,6.735831341584984
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8227,0.8369710223119042,6.774908312720014
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8783,0.8718009562770553,6.80881370816621
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8686,0.8617787287132274,6.749353995701666
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.873,0.8673831881821408,6.951369126766511
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8674,0.8673416844981541,6.999868138664478
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.857,0.8595794870881034,6.870724913387484
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8649,0.8575538515410894,6.845719211566315
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8643,0.8552579940364837,6.5223433735717125
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8597,0.8526837130782698,6.441937859386363
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.852,0.8452869067273381,7.039770821364499
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8547,0.845376535673624,6.540706416911669
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8727,0.8750771467309856,6.498037066470773
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.878,0.8794842042728658,6.599250420561814
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8789,0.8742439835752683,6.7327395607477465
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8707,0.8685303309667705,6.8248216484719775
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8678,0.8676848533825041,6.870254865037375
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8596,0.8580380149475039,6.869621823859447
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8573,0.8532738047264535,6.8186863131379685
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8497,0.8498562069357466,6.7370947188829655
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8466,0.8460953620922224,6.58736994930875
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8393,0.8417078873785943,6.438827382818217
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8851,0.8847989137333434,6.453646935502725
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8848,0.8882598362751877,6.47032029342725
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8782,0.8847314976013989,6.492297565757845
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8734,0.8783777018798573,6.515685982291697
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.882,0.8863668563712016,6.5441098707951175
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8772,0.8828287594916909,6.888685214193108
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8777,0.884221751883371,6.693459141074459
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8724,0.8813426354883729,6.6274346802020485
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8729,0.8819640502156189,6.648894191637327
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8695,0.876082560847299,6.6640407074218695
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8809,0.8737350913850003,6.598222657667003
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8767,0.8658027908208402,7.108248513569583
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8698,0.8596194134084061,6.99457646356729
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8635,0.8553189775085209,7.14458711850531
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8643,0.8512458076575021,7.1526356883014275
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8669,0.8588040489525889,6.999265127985269
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8639,0.8586806952594571,6.718197223799184
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8693,0.8588004107170829,7.75512064287759
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8665,0.8558277634120381,6.538433947052763
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8614,0.8497566263342469,8.081983961742056
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8845,0.885895493328483,6.870856610487448
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8816,0.8828467792764622,6.592066052809465
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8725,0.8773664657707912,7.939090583352055
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8576,0.867100325777164,6.630547806907909
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8584,0.8716499936001578,6.534176077675103
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8697,0.8766747121836758,6.557951537332442
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8639,0.8737002937005626,6.5884573782249864
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8635,0.874350861450649,6.61101477751589
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8663,0.8732576645104558,6.63002555081249
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,5,20460715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8577,0.8643385147555115,6.6520054358095075
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8902,0.8892822563019955,6.452556921345868
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8818,0.8843915867438521,6.531659979034584
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.868,0.8703370516078305,6.561898849740624
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8564,0.8583100932575762,6.6532582765366906
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8565,0.8577088402074556,6.575132327818363
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8653,0.8640021426842501,6.565301784083944
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8547,0.8561020952556483,6.827227190698544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8562,0.8518138874179502,6.552458580820883
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8506,0.848194209713643,6.508588356946772
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,6,20460716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8515,0.844012082739014,6.515061565311514
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8759,0.8759449505970863,6.610506239719163
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8748,0.8743554762821788,6.832053997481131
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8736,0.8696396922616147,6.943469797367958
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.871,0.86395024519776,6.889507982417432
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8743,0.8609623822182602,6.732588776963613
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8621,0.8506842965989573,6.569722576381421
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8733,0.8618395169439196,6.581742507046546
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8649,0.8522321092339902,6.462319313952641
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8513,0.8464686153265631,7.701705577246195
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,7,20460717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8405,0.8456462312226365,6.665112839175621
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8771,0.8855841120540204,6.450227507755865
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8744,0.8781184077661345,6.5102779219226194
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8743,0.8752529849678157,6.532883742166041
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8591,0.8611615643086145,6.482570285441742
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8543,0.8588419131414485,6.7008271277390365
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8443,0.8534140401413526,6.707227418349071
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8395,0.8528640926609762,7.044750451472342
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8443,0.8514687822680692,6.5510049521805085
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8445,0.8498078027127586,6.566598196645421
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,8,20460718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8526,0.8599017262397404,6.718585184119584
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8676,0.8721436484969539,6.6570964664109535
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8454,0.8528006787924274,7.250616909131441
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8496,0.8519886675947208,7.484474488236823
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8563,0.8581395268065866,6.848233470979998
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8466,0.8465505469358418,6.581086840201307
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8391,0.8417976535063579,6.443421790308224
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8443,0.8485184289946538,6.479629031173865
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8471,0.848672299021431,6.625241134110768
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8509,0.852132736618826,7.124024587000401
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,9,20460719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8475,0.8486923083653305,6.556115313537714
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.889,0.8922490820039565,6.563022200158969
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8752,0.8822233021267321,6.952960966435517
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8601,0.8714931840747738,7.312237654342732
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8643,0.8708143612635604,7.4631799816555615
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8613,0.863119839674393,7.325202204337487
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8592,0.8599590175600037,6.9473080183749465
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8518,0.8557211327827032,7.8777613498526025
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8638,0.8648403225409291,6.5688610144071395
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8606,0.8607283191917113,6.888780293124146
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,10,20460720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8662,0.86584712190354,6.5005419496226065
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8758,0.8768212019570455,6.593541506047236
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8784,0.884307295538865,6.595001244095568
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8658,0.8745717301155514,6.676353179694894
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8562,0.865216243234145,7.356682730215143
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.86,0.866326027782133,6.8037663301787354
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8616,0.8686309380718205,6.873168528601706
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8565,0.8614204520733874,6.9424549010240115
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.851,0.8603483329317769,6.9629830949992835
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8506,0.8637182075636615,6.928685848389108
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,11,20460721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8511,0.8663170207979598,7.130556118255046
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8801,0.8850306890736348,6.939874349122966
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8568,0.8657964482384263,7.511641599333736
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8598,0.8671401679101269,7.191646037065785
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8574,0.8621525035983485,6.508867177223134
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.861,0.8623149539096275,6.441866344443181
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8521,0.8512896205716636,6.815368655697099
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8569,0.8522437893316672,7.492437460716736
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8635,0.8619061367696137,7.245128416172587
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.866,0.8657427962007254,7.292990770246802
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,12,20460722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8683,0.8647769500264053,6.812862882975048
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8714,0.8724159641499402,6.456204889501166
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8669,0.8717555428818627,6.833907422813458
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8649,0.8735852724913208,6.455079633335935
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8605,0.8738476097796524,6.454614054391043
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8568,0.8725336353107171,7.181354593801412
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8526,0.8688618366927046,6.458800972165463
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8443,0.8625836120122641,6.4604091488681945
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8448,0.8629910287533193,6.61978480877607
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8395,0.8568701318819566,6.463275830338252
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,13,20460723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8462,0.8631711739939254,6.464192309735455
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8848,0.8770033716294979,7.421934588801406
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8738,0.8676355668139917,7.005716919156109
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8626,0.8622382525416759,6.486302980425868
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8474,0.8494264749509683,7.162144102744293
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8475,0.8465391406277897,6.66008327454373
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.836,0.840349050298372,6.796806144857897
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8193,0.822770381299766,7.179695944410224
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8119,0.8220311251885459,6.421513966382017
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8093,0.8235256387278197,6.808349407233596
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,14,20460724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8102,0.8253564549900679,6.649005527401784
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8745,0.8777618328163888,6.486829160547755
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8692,0.8660878179292393,6.551289415836871
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8658,0.860625963889705,6.629071427623741
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8464,0.8452351771693046,7.256856012655442
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8285,0.8265946791717259,6.786805074770479
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8365,0.833937296206528,6.8468628767310316
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8362,0.836987590578948,6.901054961299528
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8308,0.8328951658350341,6.908322947114544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8307,0.8328331622256556,6.893004832737024
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,15,20460725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8335,0.8339896687233272,6.852346495291955
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8811,0.8770592241325529,6.540911156825869
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8769,0.8718870114573654,6.7594069179944745
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8815,0.878052770869061,7.0973862162962895
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8783,0.8740560730084365,7.361399926732256
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8829,0.8779535419716666,7.414245371236246
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8725,0.8688960373752236,7.3125027616080445
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.87,0.8731770588409177,7.101930878715951
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8757,0.8770728476550637,6.84116272314765
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8595,0.864328264800929,6.627508540953627
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,16,20460726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8657,0.8702308393639002,6.454382854538783
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8771,0.879168972046372,6.614050814390061
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8638,0.8654200573411052,6.846502892061827
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8551,0.8612520818876218,6.9347544369351395
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8603,0.8678334832226424,6.79443583008466
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8476,0.8519365432207585,6.612781955597134
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8429,0.8439236352546807,6.534604156037609
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8391,0.8362003070296643,6.536237227173353
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8472,0.8420377598824571,6.421463016472993
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8472,0.8411240797366297,6.4907969512273045
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,17,20460727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8528,0.8387802567803564,6.5205346657934795
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488556
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8841,0.8793044846285257,6.494714550255792
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8666,0.8616191406097259,6.450037727246081
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8476,0.8464531921497397,6.448819925397705
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8528,0.8447241258610868,6.449762843796733
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8521,0.8451994768841278,6.450767180922809
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8527,0.8528013973721005,6.451929867976644
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8504,0.8483724205137081,6.689326189751307
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.844,0.8413624632584199,6.617894581358713
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.839,0.8426480485610218,8.04007611691028
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,18,20460728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8359,0.8392054819644018,6.985343203172211
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8664,0.8729326509527934,6.462257690101996
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8699,0.8714181768183226,6.466389656912974
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8555,0.865576275696669,6.449416315138051
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.855,0.866959826908988,6.510004027821948
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8538,0.8600426981809461,6.453059099991339
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8504,0.8599524567096298,6.6581050189677535
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8392,0.8481424363522326,6.5418780041944125
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8457,0.858389374323241,6.460964248629693
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8372,0.851083213104478,6.639919006467018
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,19,20460729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8409,0.8543202373486704,6.459394705046809
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,2.8336638591142105e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488556
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,2.412122860895316e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324725239
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,6.425411794852565e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.0196479316860865
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,7.046848931602234e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700719986405093
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,9.024042166294599e-07,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.60907838262799
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,1.0177859088855712e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704897836157107
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,1.3597431938183746e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.8550583159228085
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,1.2485244917370686e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834238992965006
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,1.2793228928442701e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.77895943299546
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,1.2394644669511123e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544784184372009
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,0,20460710,randomly permuted diagonal log-scales,0.0,0.0,1.3679772522534606e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394420417238958
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,1.1288725509928099e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,4.496285217481244e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324709753
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,5.797521032135933e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648059777374
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,6.166365476012459e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700717623587261
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,9.859430760150723e-07,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609074011961904
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,1.050698907656411e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704896146688562
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,1.7616704229839186e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855058402542135
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,1.5498398675539704e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834242671041386
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,1.3814396839784138e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778970631258364
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,9.25822451036673e-07,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544816142399621
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,1,20460711,randomly permuted diagonal log-scales,0.0,0.0,1.226631576978221e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394410394972345
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,3.949855442719752e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,3.0491294616963316e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324741774
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,2.990327137020188e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019647967481028
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,8.204225488417372e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700720479845079
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,9.151045285427095e-07,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609077899746732
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,1.1859617270459921e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704891090139995
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,1.2231366149917378e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855048322954671
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,1.2955410935711065e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834231680640998
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,1.877928086646552e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778957070054645
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,1.3463810495384365e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544802129431304
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,2,20460712,randomly permuted diagonal log-scales,0.0,0.0,1.2576709640388373e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394426285263336
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,1.2367207258279223e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,3.709522363171125e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324722902
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,5.224821935101431e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019647871309306
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,9.998940719291305e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700719985372913
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,1.7110214120541478e-06,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609076799742602
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,1.1416923557661107e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704888237894301
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,9.421610174253914e-07,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855046323387106
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,1.1468398537495261e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834231118959278
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,9.479799790712562e-07,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778956959516025
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,1.0563208356906273e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544800300223706
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,3,20460713,randomly permuted diagonal log-scales,0.0,0.0,1.3955376957364152e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394435471605733
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,3.8068603824825686e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,3.044146043018614e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.8611573247358635
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,4.938501172446763e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648019390995
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,9.672256034987115e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700718078761473
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,1.1482465599454983e-06,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609073755493867
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,1.2452696811493524e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704892008954856
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,1.5048128196859523e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855046161827354
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,1.7252541927859077e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834224367158898
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,1.8954737096565921e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778945768879627
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,1.6307211561095158e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.54478408436937
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,100.0,4,20460714,randomly permuted diagonal log-scales,0.0,0.0,1.7122990227380619e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394424580689481
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488554
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8764,0.8747869444848213,7.18495240862892
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8645,0.864666024032797,8.095694595270517
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8517,0.856745773012294,7.645019689385005
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8402,0.8484409259591121,9.386907792406362
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8374,0.8491747437467743,7.847056778090109
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8219,0.8367922833339102,6.569933408033903
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.821,0.8418098151035118,7.5437345383230054
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8263,0.8467640656919038,7.2641601062827315
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8254,0.8444509902443741,6.479229130409533
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.821,0.8439157264254574,6.854087264059824
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8787,0.8777268054002566,6.503570002829015
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8657,0.8619020027814183,6.446432391567283
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8616,0.8570017693549772,7.3115851206883935
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8608,0.8513450493782632,6.641932956626824
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8589,0.8522424922173417,6.9373873163221855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.857,0.846525083336429,7.519022983843638
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8528,0.841960463838002,8.177702919719787
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8523,0.8440312406038117,7.2455075975408345
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8483,0.8402485518292161,6.446805580144278
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8455,0.8369693878340795,6.44687382053621
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488554
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8807,0.8836798579806749,6.813735991750467
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8885,0.8893495353848969,6.952866551565572
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8845,0.8793583490899153,6.910673282828331
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8807,0.8747113634439543,7.131022109942898
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8768,0.8785535118830299,7.32210090644578
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8714,0.8775104719435238,7.467679367954618
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8755,0.8827561372533468,10.086117417647241
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8684,0.8770009876487435,7.579633143187181
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8632,0.8713852343869937,7.972887879634974
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8608,0.8683209453103476,7.423640387547758
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8782,0.8738076625257442,7.609081699765193
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8723,0.865391450085795,7.320270053460322
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.857,0.8593242721803487,6.456174696301785
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8594,0.8635544395607808,7.001442139059119
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8506,0.8572295474959433,7.53031176476307
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8457,0.8552448892682386,7.479994719942351
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8478,0.8595017164011904,6.6886417382509675
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.844,0.8527237043978465,7.6993874518732675
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8423,0.8471683153158793,7.583272009582309
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8421,0.8461628284809052,7.752570310063796
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8785,0.8844236276112022,6.49309790225178
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8732,0.8822886708206797,6.458958214425843
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.875,0.8867086010901672,6.638580621898488
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8787,0.8846623179106051,6.478458803051334
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.871,0.8785840855121035,6.9150987880430455
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8694,0.8786014673240499,6.611682723133903
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.86,0.8671697986324743,8.207447996385458
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8651,0.8694322230858613,7.092679706883225
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8648,0.8716456036909975,8.318710708032315
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8675,0.8750531453340655,6.7082944141633964
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8772,0.8821751496098816,7.03576351874563
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8689,0.8739739550186552,6.493282726477097
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8532,0.8632318928880555,6.740319402635128
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8453,0.8572699274080695,6.501721541474287
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.836,0.8476629529251699,6.521193495804479
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8302,0.8417869666655373,7.322587141625448
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8323,0.8402928764078773,6.5672161279465335
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8295,0.8393333429334753,8.093913115542264
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8272,0.8342497060358363,8.382309180660105
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,5,20560715,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.833,0.8392786736842274,6.859238649597485
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8774,0.8820864784420958,6.637391121733932
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8668,0.8753737947505813,6.4466912230764875
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8651,0.873474624003118,7.91723079533463
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8629,0.8697504566035905,7.106488955618011
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8527,0.8621446058253235,6.447969857215456
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8537,0.8627315351982192,8.320428327332293
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8441,0.850587006688234,7.129103953860273
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8422,0.8497772287622359,7.309363980122765
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8445,0.8521677420006368,8.405793996687928
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,6,20560716,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8353,0.8438595784015991,8.6887703462481
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.874,0.8732982847242952,6.456426718779145
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8704,0.8720965811309662,9.101583118024655
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8678,0.8676309737497654,6.456329526027403
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8576,0.8606767858250349,7.847892635729379
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8624,0.8655670202769755,6.456194126051324
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8638,0.8654733163048558,6.4561041662795375
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8672,0.870001080191716,6.583948786221268
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.861,0.8633756367720039,6.455834014370191
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8615,0.861286057934852,6.589240663113898
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,7,20560717,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8506,0.8534209002977138,6.791581595185713
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8842,0.8845752553997928,7.0616543790935085
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8755,0.878339653025742,6.572393914811744
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8714,0.8760897024853621,6.551124903856526
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8693,0.8768417195580603,7.247002113220958
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.87,0.8748542597016785,7.968374465310417
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8719,0.8754612256327351,6.7263300997978
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8771,0.8772609619346566,7.628290191915634
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8752,0.8794941929654199,8.758757797972033
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8755,0.8779275995131368,7.352582056231442
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,8,20560718,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8757,0.8771613873362795,6.911020770913116
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8766,0.8770140672366071,6.4557212575509295
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8604,0.862842548802731,6.454262183334477
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8572,0.8618966838668325,6.452635877020579
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8471,0.8624137146417405,6.916707015693487
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8349,0.8511384030018468,8.904305582519934
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8281,0.8507243882296439,6.446830291436832
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.822,0.8423959719795397,8.45909892281514
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8236,0.8428234150874463,6.447099400992968
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8152,0.8346610504529219,7.462071636934103
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,9,20560719,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8229,0.8408188750921175,6.447431496304799
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8866,0.8930071692573626,6.692890507236577
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.871,0.8807991167861101,7.228591101636377
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8691,0.8795217054421541,6.452120984401896
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8609,0.8736096491283464,9.86232258060873
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8518,0.8665631848889237,7.065580999882385
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8662,0.876980600254419,7.360665660763256
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8736,0.8784874269017471,6.450660336393613
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8736,0.8818620024581618,6.601115728596046
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8714,0.8787426199625342,7.436995891863739
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,10,20560720,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8619,0.8709080763936492,9.5011929815899
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8724,0.8728221270228741,7.865639032950549
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8687,0.8659624622310028,6.681669328906188
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8587,0.8582597414790197,8.744101388172787
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8603,0.8589907299645312,6.4672763692317465
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8572,0.8581606175790217,7.6874240349749385
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8531,0.8572871681620693,6.45640488611504
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8483,0.8515770577179034,7.363680287049442
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8456,0.8485479419454687,8.619701054239265
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8539,0.8597690911938083,7.703774778161778
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,11,20560721,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8454,0.8496417845841953,8.412672046228838
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8697,0.8691794723859367,6.518338636238187
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.848,0.8524233678711126,6.644453232558383
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8413,0.8442624870965475,7.004027519508579
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8333,0.8410112655429103,7.00885220587277
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8309,0.8355949520695971,8.076470459640515
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8242,0.8300142339850206,7.284089839969635
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8194,0.8233193933748577,9.186615632854783
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8093,0.8134663520293731,8.619740882260734
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8135,0.8189946489553381,10.598785962740694
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,12,20560722,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8089,0.8125736303088511,7.201380088202297
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8731,0.8753780472066269,6.452506979780403
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8771,0.8726627903233115,6.462473219489391
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8786,0.874352587066279,6.477626229628468
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8776,0.8734900280404502,6.495700645035768
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.871,0.867597763049092,6.586090351609176
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8625,0.8630145001403426,6.906750452979464
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8572,0.8588867953041396,6.8764828910461615
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8445,0.8491032144217001,7.213665763978107
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8463,0.8436037973422499,6.654117777861218
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,13,20560723,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8443,0.8451262927605954,6.693241551018813
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8846,0.8895565847033323,6.5364726594760345
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8788,0.8803870958086288,7.968081653224063
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8752,0.8780330277334254,6.446465322910497
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8674,0.866531686565371,6.6262985420231235
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8675,0.8693770614805332,7.699344517406085
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8657,0.8658239121412105,7.014204839689991
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8658,0.8672117260791693,9.53125823897255
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8624,0.8597297442710713,6.516523884504882
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8553,0.8571973374195064,9.086881318695525
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,14,20560724,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8512,0.8515524885747504,6.44680910741654
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488556
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8797,0.880832698596433,6.456373992785161
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8631,0.8698857916032333,6.479547999950643
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8677,0.8692639281132856,7.860363350390213
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8603,0.8674032751427726,6.64896209817448
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.865,0.8690402476375753,7.260267902810275
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8576,0.8640366157958337,6.932943010476651
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8549,0.861862639660548,6.679554696214491
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8593,0.8663247498211244,14.261134306247774
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8617,0.8675092707113172,8.134196493048394
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,15,20560725,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.864,0.8661653163315488,11.20551878972678
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8633,0.8630675763724426,6.9213692469328105
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8541,0.8555671739713387,6.780153685632351
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8481,0.8490774905762449,6.5032030661066385
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.847,0.843886117416597,8.218949343245656
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8515,0.8514786293423369,6.536452867746422
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8485,0.8481422457965149,9.042725302826797
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8411,0.8431274548550602,7.1338055659874815
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8457,0.8417779130100684,7.883375346270076
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8498,0.8394115540329351,7.509521717671925
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,16,20560726,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8538,0.8415601674601954,9.19818191818469
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8763,0.8763759628281884,6.4562340063070085
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8647,0.8681445898120728,7.142893960443879
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8653,0.8694202245889936,7.2063901662388625
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.866,0.8650147578095096,8.014529302987913
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8652,0.8634859863422524,6.903500957652111
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8558,0.8553876443697722,7.527857546377236
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8597,0.8547601445909364,9.125237956474319
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.855,0.8518625781334248,7.463434122424235
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8574,0.8529626532002859,7.117120947210396
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,17,20560727,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8475,0.8445450621233584,8.944553280664154
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8622,0.8613494572433127,7.660533953596127
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8554,0.855838775070588,9.439263552520185
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8603,0.8584940559804277,6.922636105335479
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8624,0.8628341697432713,8.845878980235536
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.855,0.8584597934111714,6.460479900703412
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8496,0.8513366334566949,6.619590963294403
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8443,0.8478968869010781,6.744219995435303
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8468,0.8487994249336277,7.229972772148355
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8401,0.8429773329542387,7.679979693738431
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,18,20560728,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8452,0.851950537828298,8.201306576578235
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,1,0.8837,0.8825434070529923,7.168099372221115
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,2,0.8742,0.8723005984656814,7.232133278562529
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,3,0.8642,0.8596316888532995,7.259800471915392
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,4,0.8681,0.8690521467088455,6.992555923457998
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,5,0.8598,0.8612953973965745,8.621458982372733
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,6,0.8569,0.8639999922154381,6.447542205052719
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,7,0.8525,0.8640658312315821,8.568537266401334
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,8,0.8515,0.8640475247975046,10.295435500692829
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,9,0.8473,0.8630340389585922,9.653146215134095
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,19,20560729,randomly permuted diagonal log-scales,0.0,0.0,,euclidean,10,0.8407,0.8548665951609318,7.66450778976377
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,1.1764578200512688e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488554
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,3.1161234981258445e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324701212
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,6.285404623440627e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.01964797575021
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,7.661147239379495e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700717638842258
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,1.1736074586599088e-06,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609073371016817
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,1.2603005792866107e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.70488618001653
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,1.4712924448767595e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855040982482498
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,1.7177280917657356e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834226777152441
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,1.5494785508551878e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778957019260632
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,1.471394787289082e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544813101470118
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,0,20560710,randomly permuted diagonal log-scales,0.0,0.0,1.3902452268843568e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394434269416905
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,3.281404037380753e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,3.169913932454804e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324738989
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,6.425532117493304e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019647955095639
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,1.1544236535043773e-06,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700718123602231
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,1.3528973100140895e-06,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609074583784977
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,1.3131456896853244e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704886151574916
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,1.3266037572345901e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855041117628001
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,2.1060162795905057e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834227531659028
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,2.0272720936409527e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778964559800544
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,1.819916164325086e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.54483633126149
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,1,20560711,randomly permuted diagonal log-scales,0.0,0.0,1.63858548946072e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394448628242895
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,3.028043926711632e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488554
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,2.5031832223687545e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324724644
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,6.529390290666015e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019647855104035
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,6.500118867602822e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700722092239485
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,7.831244173139851e-07,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609081827952888
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,1.1645102230284365e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704896587290659
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,1.0651915848813864e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.85505581661447
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,1.3980210659680914e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834242381377744
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,1.9316790173529164e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.778973242458771
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,1.5089811484791937e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544819321883619
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,2,20560712,randomly permuted diagonal log-scales,0.0,0.0,1.1848251909585272e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394433176154027
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,2.00484850942928e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,2.975411391714644e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.8611573247233375
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,4.492433756109193e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019647929018636
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,6.33195058552527e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700719338077206
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,7.328824604968531e-07,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.6090770032929855
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,1.3516377648792322e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704894258356373
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,1.4654773917155417e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.85505107128789
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,1.2230027909287955e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834230983924692
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,1.3108535989458936e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.7789522924181425
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,1.4796144925943722e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544789268692937
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,3,20560713,randomly permuted diagonal log-scales,0.0,0.0,1.2418963779570191e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394428437757742
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,2.5309382367666444e-10,exact_empirical_covariance,0,0.8858,0.8867625673532802,6.456445562488555
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,3.183871307710362e-07,exact_empirical_covariance,1,0.5866,0.6445462236230942,6.861157324726053
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,6.158923872012778e-07,exact_empirical_covariance,2,0.4984,0.5374722460997347,7.019648136692024
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,7.444758746144586e-07,exact_empirical_covariance,3,0.488,0.4807623814899187,6.700719016965833
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,1.5511631491493816e-06,exact_empirical_covariance,4,0.4193,0.4472033288989073,6.609074582718825
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,1.3562723711890712e-06,exact_empirical_covariance,5,0.4992,0.4861760236242249,6.704885054392938
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,1.261063356017278e-06,exact_empirical_covariance,6,0.5627,0.5350398511840322,6.855039728972218
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,1.3108713000087313e-06,exact_empirical_covariance,7,0.5464,0.540228051576732,6.834223811875281
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,1.3676341533708225e-06,exact_empirical_covariance,8,0.5949,0.5932704291745425,6.7789521261289885
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,1.281918323492448e-06,exact_empirical_covariance,9,0.5782,0.5661532927819198,6.544807755048222
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,1000.0,4,20560714,randomly permuted diagonal log-scales,0.0,0.0,1.0368086401646437e-06,exact_empirical_covariance,10,0.5175,0.5290446049122809,6.394443689940051


==> anc/artifact_v14_arxiv/results/revision_v6/exact_covariance_affine_invariance/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "evaluation_split": "validation",
  "test_evaluations": 0,
  "selected_c": 0.01,
  "c_search": [
    {
      "c": 0.001,
      "val_auroc": 0.8603,
      "val_auprc": 0.8653667942804855,
      "converged": 1,
      "iterations": 41
    },
    {
      "c": 0.01,
      "val_auroc": 0.8858,
      "val_auprc": 0.8867625673532802,
      "converged": 1,
      "iterations": 93
    },
    {
      "c": 0.1,
      "val_auroc": 0.8766,
      "val_auprc": 0.8781879623964013,
      "converged": 1,
      "iterations": 221
    },
    {
      "c": 1.0,
      "val_auroc": 0.8566,
      "val_auprc": 0.863080367962515,
      "converged": 1,
      "iterations": 372
    }
  ],
  "conditions": [
    1.0,
    10.0,
    100.0,
    1000.0
  ],
  "euclidean_trials_per_condition": 20,
  "exact_covariance_trials_per_condition": 5,
  "exact_covariance_shrinkage": 0.0,
  "exact_covariance_eigenvalue_floor": 0.0,
  "exact_covariance_max_prediction_difference": 2.1060162795905057e-06,
  "aggregate": [
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 0,
      "trials": 20,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 1,
      "trials": 20,
      "mean_val_auroc": 0.8318,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8318,
      "val_auroc_q975": 0.8318
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 2,
      "trials": 20,
      "mean_val_auroc": 0.7804,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.7804,
      "val_auroc_q975": 0.7804
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 3,
      "trials": 20,
      "mean_val_auroc": 0.7555999999999999,
      "std_val_auroc": 1.1390647892519134e-16,
      "val_auroc_q025": 0.7556,
      "val_auroc_q975": 0.7556
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 4,
      "trials": 20,
      "mean_val_auroc": 0.6822999999999999,
      "std_val_auroc": 1.1390647892519134e-16,
      "val_auroc_q025": 0.6823,
      "val_auroc_q975": 0.6823
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 5,
      "trials": 20,
      "mean_val_auroc": 0.6614000000000001,
      "std_val_auroc": 1.1390647892519134e-16,
      "val_auroc_q025": 0.6614,
      "val_auroc_q975": 0.6614
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 6,
      "trials": 20,
      "mean_val_auroc": 0.6678,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6678,
      "val_auroc_q975": 0.6678
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 7,
      "trials": 20,
      "mean_val_auroc": 0.6610999999999999,
      "std_val_auroc": 1.1390647892519134e-16,
      "val_auroc_q025": 0.6611,
      "val_auroc_q975": 0.6611
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 8,
      "trials": 20,
      "mean_val_auroc": 0.6834000000000001,
      "std_val_auroc": 1.1390647892519134e-16,
      "val_auroc_q025": 0.6834,
      "val_auroc_q975": 0.6834
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 9,
      "trials": 20,
      "mean_val_auroc": 0.6430000000000001,
      "std_val_auroc": 1.1390647892519134e-16,
      "val_auroc_q025": 0.643,
      "val_auroc_q975": 0.643
    },
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "erased_dimensions": 10,
      "trials": 20,
      "mean_val_auroc": 0.5987000000000002,
      "std_val_auroc": 2.278129578503827e-16,
      "val_auroc_q025": 0.5987,
      "val_auroc_q975": 0.5987
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 0,
      "trials": 20,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 1,
      "trials": 20,
      "mean_val_auroc": 0.8713550000000001,
      "std_val_auroc": 0.009334738459392599,
      "val_auroc_q025": 0.8582375,
      "val_auroc_q975": 0.885575
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 2,
      "trials": 20,
      "mean_val_auroc": 0.8603449999999999,
      "std_val_auroc": 0.015611449071283012,
      "val_auroc_q025": 0.83032,
      "val_auroc_q975": 0.8799075000000001
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 3,
      "trials": 20,
      "mean_val_auroc": 0.8512700000000001,
      "std_val_auroc": 0.01700826733958333,
      "val_auroc_q025": 0.82061,
      "val_auroc_q975": 0.878065
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 4,
      "trials": 20,
      "mean_val_auroc": 0.843445,
      "std_val_auroc": 0.013268660147326975,
      "val_auroc_q025": 0.8182675,
      "val_auroc_q975": 0.863805
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 5,
      "trials": 20,
      "mean_val_auroc": 0.8383800000000001,
      "std_val_auroc": 0.010120151860728687,
      "val_auroc_q025": 0.8161025000000001,
      "val_auroc_q975": 0.8531075
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 6,
      "trials": 20,
      "mean_val_auroc": 0.8280799999999999,
      "std_val_auroc": 0.00962658599373302,
      "val_auroc_q025": 0.81146,
      "val_auroc_q975": 0.842675
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 7,
      "trials": 20,
      "mean_val_auroc": 0.821205,
      "std_val_auroc": 0.009312440745131162,
      "val_auroc_q025": 0.8019725,
      "val_auroc_q975": 0.8346475
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 8,
      "trials": 20,
      "mean_val_auroc": 0.8143750000000001,
      "std_val_auroc": 0.009203424705824963,
      "val_auroc_q025": 0.7963250000000001,
      "val_auroc_q975": 0.826815
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 9,
      "trials": 20,
      "mean_val_auroc": 0.81218,
      "std_val_auroc": 0.009841940330731758,
      "val_auroc_q025": 0.792555,
      "val_auroc_q975": 0.8270375
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "erased_dimensions": 10,
      "trials": 20,
      "mean_val_auroc": 0.8087899999999999,
      "std_val_auroc": 0.010142609443126054,
      "val_auroc_q025": 0.7875449999999999,
      "val_auroc_q975": 0.8229775
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 0,
      "trials": 20,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 1,
      "trials": 20,
      "mean_val_auroc": 0.8787199999999998,
      "std_val_auroc": 0.0064711180194038055,
      "val_auroc_q025": 0.86697,
      "val_auroc_q975": 0.88963
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 2,
      "trials": 20,
      "mean_val_auroc": 0.87119,
      "std_val_auroc": 0.00949547814821128,
      "val_auroc_q025": 0.850815,
      "val_auroc_q975": 0.883375
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 3,
      "trials": 20,
      "mean_val_auroc": 0.8654949999999999,
      "std_val_auroc": 0.009922620356379763,
      "val_auroc_q025": 0.84855,
      "val_auroc_q975": 0.880265
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 4,
      "trials": 20,
      "mean_val_auroc": 0.8601700000000001,
      "std_val_auroc": 0.00865278172491061,
      "val_auroc_q025": 0.846875,
      "val_auroc_q975": 0.8759724999999999
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 5,
      "trials": 20,
      "mean_val_auroc": 0.85808,
      "std_val_auroc": 0.01255223192566921,
      "val_auroc_q025": 0.8370975,
      "val_auroc_q975": 0.8824725
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 6,
      "trials": 20,
      "mean_val_auroc": 0.8550700000000001,
      "std_val_auroc": 0.012814017817670578,
      "val_auroc_q025": 0.8358949999999999,
      "val_auroc_q975": 0.8749675
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 7,
      "trials": 20,
      "mean_val_auroc": 0.8521000000000001,
      "std_val_auroc": 0.014577379737113242,
      "val_auroc_q025": 0.8273275,
      "val_auroc_q975": 0.87561
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 8,
      "trials": 20,
      "mean_val_auroc": 0.8517050000000002,
      "std_val_auroc": 0.015887183679405177,
      "val_auroc_q025": 0.8198325,
      "val_auroc_q975": 0.8741325
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 9,
      "trials": 20,
      "mean_val_auroc": 0.848785,
      "std_val_auroc": 0.014890168957367386,
      "val_auroc_q025": 0.819465,
      "val_auroc_q975": 0.86986
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "erased_dimensions": 10,
      "trials": 20,
      "mean_val_auroc": 0.8484100000000001,
      "std_val_auroc": 0.015409392214524644,
      "val_auroc_q025": 0.8161375,
      "val_auroc_q975": 0.86893
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 0,
      "trials": 20,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 1,
      "trials": 20,
      "mean_val_auroc": 0.8766750000000002,
      "std_val_auroc": 0.006401880891376274,
      "val_auroc_q025": 0.8627225,
      "val_auroc_q975": 0.88565
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 2,
      "trials": 20,
      "mean_val_auroc": 0.868065,
      "std_val_auroc": 0.009289228340281798,
      "val_auroc_q025": 0.8508975,
      "val_auroc_q975": 0.8838925
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 3,
      "trials": 20,
      "mean_val_auroc": 0.86365,
      "std_val_auroc": 0.01068212969107013,
      "val_auroc_q025": 0.84453,
      "val_auroc_q975": 0.8816975
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 4,
      "trials": 20,
      "mean_val_auroc": 0.8602649999999998,
      "std_val_auroc": 0.01258182795689252,
      "val_auroc_q025": 0.8365775,
      "val_auroc_q975": 0.87975
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 5,
      "trials": 20,
      "mean_val_auroc": 0.8562799999999999,
      "std_val_auroc": 0.013259221220283689,
      "val_auroc_q025": 0.8328,
      "val_auroc_q975": 0.874045
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 6,
      "trials": 20,
      "mean_val_auroc": 0.85266,
      "std_val_auroc": 0.015537980631512675,
      "val_auroc_q025": 0.8229925,
      "val_auroc_q975": 0.8716625
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 7,
      "trials": 20,
      "mean_val_auroc": 0.85083,
      "std_val_auroc": 0.017451047321911054,
      "val_auroc_q025": 0.82016,
      "val_auroc_q975": 0.87634
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 8,
      "trials": 20,
      "mean_val_auroc": 0.8490650000000002,
      "std_val_auroc": 0.017237421806242242,
      "val_auroc_q025": 0.8160925,
      "val_auroc_q975": 0.87444
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 9,
      "trials": 20,
      "mean_val_auroc": 0.84823,
      "std_val_auroc": 0.017298892571795624,
      "val_auroc_q025": 0.8143075000000001,
      "val_auroc_q975": 0.8735525
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "erased_dimensions": 10,
      "trials": 20,
      "mean_val_auroc": 0.8458649999999999,
      "std_val_auroc": 0.016410948688059018,
      "val_auroc_q025": 0.8146475,
      "val_auroc_q975": 0.871805
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.5866,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5866,
      "val_auroc_q975": 0.5866
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.4984,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.4984,
      "val_auroc_q975": 0.4984
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.488,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.488,
      "val_auroc_q975": 0.488
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.41929999999999995,
      "std_val_auroc": 6.206335383118183e-17,
      "val_auroc_q025": 0.4193,
      "val_auroc_q975": 0.4193
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.4992,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.4992,
      "val_auroc_q975": 0.4992
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.5627,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5627,
      "val_auroc_q975": 0.5627
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.5464,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5464,
      "val_auroc_q975": 0.5464
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.5949,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5949,
      "val_auroc_q975": 0.5949
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.5782,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5782,
      "val_auroc_q975": 0.5782
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.5175,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5175,
      "val_auroc_q975": 0.5175
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.5866,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5866,
      "val_auroc_q975": 0.5866
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.4984,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.4984,
      "val_auroc_q975": 0.4984
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.488,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.488,
      "val_auroc_q975": 0.488
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.41929999999999995,
      "std_val_auroc": 6.206335383118183e-17,
      "val_auroc_q025": 0.4193,
      "val_auroc_q975": 0.4193
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.4992,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.4992,
      "val_auroc_q975": 0.4992
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.5627,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5627,
      "val_auroc_q975": 0.5627
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.5464,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5464,
      "val_auroc_q975": 0.5464
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.5949,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5949,
      "val_auroc_q975": 0.5949
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.5782,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5782,
      "val_auroc_q975": 0.5782
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 10.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.5175,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5175,
      "val_auroc_q975": 0.5175
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.5866,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5866,
      "val_auroc_q975": 0.5866
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.4984,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.4984,
      "val_auroc_q975": 0.4984
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.488,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.488,
      "val_auroc_q975": 0.488
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.41929999999999995,
      "std_val_auroc": 6.206335383118183e-17,
      "val_auroc_q025": 0.4193,
      "val_auroc_q975": 0.4193
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.4992,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.4992,
      "val_auroc_q975": 0.4992
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.5627,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5627,
      "val_auroc_q975": 0.5627
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.5464,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5464,
      "val_auroc_q975": 0.5464
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.5949,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5949,
      "val_auroc_q975": 0.5949
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.5782,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5782,
      "val_auroc_q975": 0.5782
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 100.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.5175,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5175,
      "val_auroc_q975": 0.5175
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.5866,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5866,
      "val_auroc_q975": 0.5866
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.4984,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.4984,
      "val_auroc_q975": 0.4984
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.488,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.488,
      "val_auroc_q975": 0.488
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.41929999999999995,
      "std_val_auroc": 6.206335383118183e-17,
      "val_auroc_q025": 0.4193,
      "val_auroc_q975": 0.4193
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.4992,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.4992,
      "val_auroc_q975": 0.4992
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.5627,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5627,
      "val_auroc_q975": 0.5627
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.5464,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5464,
      "val_auroc_q975": 0.5464
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.5949,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5949,
      "val_auroc_q975": 0.5949
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.5782,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5782,
      "val_auroc_q975": 0.5782
    },
    {
      "method": "exact_empirical_covariance",
      "condition_number": 1000.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.5175,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5175,
      "val_auroc_q975": 0.5175
    }
  ],
  "elapsed_seconds": 22.825226791086607
}


==> anc/artifact_v14_arxiv/results/revision_v6/per_rank_attacker/100doh_vjepa2/per_rank_attacker_aggregate.csv <==
method,erased_dimensions,folds,mean_audit_val_auroc,std_audit_val_auroc,audit_val_auroc_q025,audit_val_auroc_q975,median_selected_c,minimum_selected_c,maximum_selected_c
euclidean,0,10,0.8747868173200952,0.020278776718332933,0.843857035271235,0.9037641376507763,0.055,0.01,0.1
euclidean,1,10,0.826764915649542,0.02622768679786504,0.776446741664133,0.8542332430107886,0.1,0.01,1.0
euclidean,2,10,0.7655421776913179,0.02903205524907698,0.7173144605064248,0.7967841035775819,0.01,0.001,1.0
euclidean,3,10,0.7768604101789588,0.03031510928659276,0.7352448527720267,0.8196978519668737,0.1,0.1,0.1
euclidean,4,10,0.7065325100766755,0.03710974571523057,0.6486094165927241,0.7596965374778674,1.0,1.0,1.0
euclidean,5,10,0.6572233471739503,0.030367482548497016,0.60402247855664,0.7029783471359559,0.001,0.0001,0.01
euclidean,6,10,0.6702026405025039,0.029576151568272317,0.6275225730388774,0.712417442169986,1.0,0.0001,1.0
euclidean,7,10,0.669342922014198,0.026086111995816397,0.6258808734390666,0.7124226638044862,0.001,0.001,0.001
euclidean,8,10,0.6776530895188209,0.026743151889504987,0.6380996067137372,0.7219610049773093,0.1,0.01,1.0
euclidean,9,10,0.6506830671778517,0.024494909189700792,0.6199931210691825,0.6893461360563581,1.0,0.01,1.0
euclidean,10,10,0.5976925447437575,0.02889225370108305,0.5619416362622884,0.6414671756383713,1.0,0.01,1.0
euclidean,11,10,0.5521918773483775,0.042130868115012335,0.4856669045527741,0.6138249079825167,0.001,0.0001,1.0
euclidean,12,10,0.5441220564050091,0.037107345207854095,0.49307797174645,0.6049153356994972,0.001,0.0001,1.0
euclidean,13,10,0.5701041625358362,0.047534179618481824,0.4900161030595813,0.6244200639192875,0.01,0.001,1.0
euclidean,14,10,0.572518242276783,0.05672556746581448,0.49635073561703996,0.6678118530020704,0.1,0.0001,0.1
euclidean,15,10,0.5730205689951042,0.05439881641307962,0.49543670399648665,0.6512638026224983,1.0,0.1,1.0
euclidean,16,10,0.5132345536174572,0.045103182188173496,0.45022416190894454,0.5760247728318381,0.00505,0.0001,1.0
euclidean,17,10,0.5091248516080759,0.04139351080210992,0.4471073964280486,0.5696227283183805,0.00055,0.0001,1.0
euclidean,18,10,0.5144807171224246,0.034612448637292056,0.4631015773678817,0.5632602225672878,0.00055,0.0001,1.0
euclidean,19,10,0.5088949671852147,0.02493839775197,0.48214436026936025,0.5425193175096126,0.001,0.0001,1.0
euclidean,20,10,0.5090766133092508,0.03779284435735783,0.4561263559425324,0.5627839602024385,0.001,0.0001,1.0
oas_floor_0.0001,0,10,0.8747868173200952,0.020278776718332933,0.843857035271235,0.9037641376507763,0.055,0.01,0.1
oas_floor_0.0001,1,10,0.5863937068436884,0.06633319921166644,0.49285846081588836,0.6957298019503209,0.0001,0.0001,0.1
oas_floor_0.0001,2,10,0.4441953419363728,0.05454703797447546,0.3684573019022424,0.5351224761550849,0.0055,0.0001,1.0
oas_floor_0.0001,3,10,0.5374396815083811,0.06767008094109069,0.4358754440368041,0.6302920194976162,0.0001,0.0001,0.001
oas_floor_0.0001,4,10,0.5066047394263633,0.04223366016301613,0.43979152108082925,0.5744144933466163,1.0,1.0,1.0
oas_floor_0.0001,5,10,0.5723947758654119,0.04495129609405829,0.5061317115071046,0.6329175709812852,1.0,1.0,1.0
oas_floor_0.0001,6,10,0.5655444240617556,0.06466243958370965,0.4672613436400201,0.6561599526360165,0.55,0.0001,1.0
oas_floor_0.0001,7,10,0.5658617857544804,0.054699639233760894,0.4733561539133473,0.6475684880975802,1.0,0.1,1.0
oas_floor_0.0001,8,10,0.5722319972334188,0.034152242451081845,0.5208624482401657,0.6288167189952905,0.55,0.01,1.0
oas_floor_0.0001,9,10,0.555933263407465,0.048927783874000895,0.48676255306690086,0.621192417184265,0.001,0.0001,1.0
oas_floor_0.0001,10,10,0.4943607222313755,0.09218267967202315,0.3386830378909472,0.60682814758389,1.0,0.0001,1.0
oas_floor_0.0001,11,10,0.5623166227250997,0.0357383735009558,0.49979006393784375,0.615721714121062,0.01,0.0001,0.1
oas_floor_0.0001,12,10,0.5038241953551114,0.034050796942834444,0.45712972112428635,0.5597423239189031,0.0505,0.0001,0.1
oas_floor_0.0001,13,10,0.5143549072959719,0.058168134603290886,0.4282177363699103,0.6029968722903506,0.1,0.0001,0.1
oas_floor_0.0001,14,10,0.533999583947592,0.03755937160794287,0.4767545244107744,0.594827251552795,0.01,0.0001,0.01
oas_floor_0.0001,15,10,0.5077933232713463,0.021190178329194058,0.47881776704240475,0.5347860221501526,0.001,0.0001,0.01
oas_floor_0.0001,16,10,0.4790412998353554,0.038714707220643796,0.4047403381642512,0.5224433307127883,0.0001,0.0001,1.0
oas_floor_0.0001,17,10,0.4636551499631475,0.059528244391122066,0.3912489935587762,0.5443475801691914,0.0001,0.0001,0.1
oas_floor_0.0001,18,10,0.4580835506264192,0.035890560358769544,0.39765550543889056,0.5066593135510804,0.0055,0.0001,1.0
oas_floor_0.0001,19,10,0.491140769600369,0.04217782466974108,0.4105594683525584,0.5356139784128915,0.01,0.0001,0.1
oas_floor_0.0001,20,10,0.48251206479569947,0.047713522108455995,0.4149100672877847,0.5555129919100508,0.00055,0.0001,1.0


==> anc/artifact_v14_arxiv/results/revision_v6/per_rank_attacker/100doh_vjepa2/per_rank_attacker_folds.csv <==
dataset,model_id,layer,method,erased_dimensions,split_seed,swap,selected_c,tune_count,audit_count,group_overlap,audit_val_auroc,official_test_queries
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,501,0,0.01,102,98,0,0.8758361204013378,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,501,1,0.1,98,102,0,0.8815586419753086,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,502,0,0.1,101,99,0,0.8408346972176759,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,502,1,0.01,99,101,0,0.9036949685534591,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,503,0,0.01,98,102,0,0.8738354037267081,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,503,1,0.1,102,98,0,0.8825757575757576,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,504,0,0.01,100,100,0,0.9037842190016103,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,504,1,0.1,100,100,0,0.8542673107890499,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,505,0,0.01,97,103,0,0.8751885369532428,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,0,505,1,0.1,103,97,0,0.8562925170068028,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,501,0,1.0,102,98,0,0.7671404682274248,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,501,1,0.01,98,102,0,0.8429783950617284,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,502,0,0.1,101,99,0,0.8547463175122749,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,502,1,0.1,99,101,0,0.8215408805031447,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,503,0,0.01,98,102,0,0.8140527950310559,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,503,1,1.0,102,98,0,0.8085016835016835,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,504,0,0.1,100,100,0,0.8385668276972624,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,504,1,0.1,100,100,0,0.8429951690821256,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,505,0,0.1,97,103,0,0.8246606334841629,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,1,505,1,0.1,103,97,0,0.8524659863945578,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,501,0,0.01,102,98,0,0.7976588628762542,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,501,1,1.0,98,102,0,0.7141203703703703,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,502,0,0.01,101,99,0,0.7888707037643208,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,502,1,0.1,99,101,0,0.7452830188679245,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,503,0,0.01,98,102,0,0.779891304347826,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,503,1,0.01,102,98,0,0.7937710437710438,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,504,0,1.0,100,100,0,0.7544283413848631,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,504,1,0.01,100,100,0,0.7665056360708534,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,505,0,0.01,97,103,0,0.7865761689291101,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,2,505,1,0.001,103,97,0,0.7283163265306123,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,501,0,0.1,102,98,0,0.7671404682274248,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,501,1,0.1,98,102,0,0.7862654320987654,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,502,0,0.1,101,99,0,0.7655482815057283,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,502,1,0.1,99,101,0,0.7838050314465409,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,503,0,0.1,98,102,0,0.8101708074534162,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,503,1,0.1,102,98,0,0.7491582491582491,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,504,0,0.1,100,100,0,0.822463768115942,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,504,1,0.1,100,100,0,0.7326892109500805,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,505,0,0.1,97,103,0,0.807315233785822,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,3,505,1,0.1,103,97,0,0.7440476190476191,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,501,0,1.0,102,98,0,0.7240802675585284,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,501,1,1.0,98,102,0,0.683641975308642,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,502,0,1.0,101,99,0,0.6951718494271686,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,502,1,1.0,99,101,0,0.7220911949685535,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,503,0,1.0,98,102,0,0.734083850931677,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,503,1,1.0,102,98,0,0.6877104377104377,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,504,0,1.0,100,100,0,0.7411433172302737,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,504,1,1.0,100,100,0,0.6698872785829307,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,505,0,1.0,97,103,0,0.7650829562594268,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,4,505,1,1.0,103,97,0,0.6424319727891157,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,501,0,0.01,102,98,0,0.6521739130434783,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,501,1,0.001,98,102,0,0.6535493827160493,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,502,0,0.01,101,99,0,0.6653027823240589,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,502,1,0.001,99,101,0,0.6501572327044025,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,503,0,0.001,98,102,0,0.6824534161490683,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,503,1,0.001,102,98,0,0.6578282828282829,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,504,0,0.001,100,100,0,0.7089371980676329,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,504,1,0.001,100,100,0,0.6284219001610306,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,505,0,0.0001,97,103,0,0.6764705882352942,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,5,505,1,0.01,103,97,0,0.5969387755102041,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,501,0,1.0,102,98,0,0.6981605351170569,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,501,1,1.0,98,102,0,0.6643518518518519,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,502,0,1.0,101,99,0,0.7049918166939444,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,502,1,0.1,99,101,0,0.6474056603773585,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,503,0,1.0,98,102,0,0.6766304347826086,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,503,1,0.1,102,98,0,0.6750841750841751,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,504,0,1.0,100,100,0,0.714573268921095,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,504,1,0.001,100,100,0,0.6247987117552335,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,505,0,0.0001,97,103,0,0.6591251885369532,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,6,505,1,1.0,103,97,0,0.6369047619047619,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,501,0,0.001,102,98,0,0.6672240802675585,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,501,1,0.001,98,102,0,0.6697530864197531,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,502,0,0.001,101,99,0,0.686988543371522,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,502,1,0.001,99,101,0,0.6434748427672956,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,503,0,0.001,98,102,0,0.6665372670807453,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,503,1,0.001,102,98,0,0.6750841750841751,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,504,0,0.001,100,100,0,0.7198067632850241,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,504,1,0.001,100,100,0,0.6207729468599034,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,505,0,0.001,97,103,0,0.6813725490196079,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,7,505,1,0.001,103,97,0,0.6624149659863946,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,501,0,1.0,102,98,0,0.649247491638796,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,501,1,0.01,98,102,0,0.6890432098765432,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,502,0,1.0,101,99,0,0.6702127659574468,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,502,1,0.01,99,101,0,0.6682389937106918,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,503,0,0.1,98,102,0,0.6626552795031055,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,503,1,0.01,102,98,0,0.7058080808080808,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,504,0,0.01,100,100,0,0.7266505636070854,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,504,1,0.1,100,100,0,0.6348631239935588,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,505,0,1.0,97,103,0,0.6840120663650076,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,8,505,1,0.1,103,97,0,0.6857993197278912,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,501,0,0.01,102,98,0,0.6304347826086957,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,501,1,1.0,98,102,0,0.6284722222222222,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,502,0,1.0,101,99,0,0.690671031096563,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,502,1,1.0,99,101,0,0.6175314465408805,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,503,0,1.0,98,102,0,0.655667701863354,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,503,1,1.0,102,98,0,0.6611952861952862,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,504,0,1.0,100,100,0,0.6847826086956522,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,504,1,1.0,100,100,0,0.6292270531400966,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,505,0,1.0,97,103,0,0.6519607843137255,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,9,505,1,0.1,103,97,0,0.6568877551020408,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,501,0,1.0,102,98,0,0.56061872909699,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,501,1,0.01,98,102,0,0.623070987654321,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,502,0,0.1,101,99,0,0.6063829787234043,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,502,1,1.0,99,101,0,0.5778301886792453,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,503,0,1.0,98,102,0,0.625388198757764,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,503,1,0.1,102,98,0,0.5664983164983165,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,504,0,1.0,100,100,0,0.6461352657004831,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,504,1,1.0,100,100,0,0.5692431561996779,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,505,0,1.0,97,103,0,0.6082202111613876,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,10,505,1,0.1,103,97,0,0.5935374149659864,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,501,0,0.0001,102,98,0,0.5585284280936454,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,501,1,0.001,98,102,0,0.5567129629629629,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,502,0,1.0,101,99,0,0.5507364975450082,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,502,1,0.001,99,101,0,0.5526729559748428,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,503,0,0.001,98,102,0,0.6079192546583851,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,503,1,1.0,102,98,0,0.48442760942760943,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,504,0,0.1,100,100,0,0.6155394524959742,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,504,1,0.0001,100,100,0,0.48993558776167473,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,505,0,0.0001,97,103,0,0.5399698340874811,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,11,505,1,1.0,103,97,0,0.5654761904761905,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,501,0,0.0001,102,98,0,0.5476588628762542,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,501,1,1.0,98,102,0,0.5181327160493827,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,502,0,0.0001,101,99,0,0.546644844517185,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,502,1,0.01,99,101,0,0.5377358490566038,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,503,0,1.0,98,102,0,0.5605590062111802,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,503,1,0.0001,102,98,0,0.492003367003367,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,504,0,1.0,100,100,0,0.5913848631239935,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,504,1,0.001,100,100,0,0.4967793880837359,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,505,0,0.001,97,103,0,0.5414781297134238,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,12,505,1,0.001,103,97,0,0.608843537414966,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,501,0,0.01,102,98,0,0.5518394648829431,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,501,1,0.001,98,102,0,0.6014660493827161,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,502,0,0.01,101,99,0,0.55810147299509,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,502,1,0.01,99,101,0,0.5900157232704403,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,503,0,1.0,98,102,0,0.6071428571428571,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,503,1,0.001,102,98,0,0.5,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,504,0,1.0,100,100,0,0.6272141706924316,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,504,1,0.001,100,100,0,0.48711755233494364,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,505,0,0.01,97,103,0,0.5633484162895928,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,13,505,1,0.01,103,97,0,0.6147959183673469,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,501,0,0.1,102,98,0,0.5614548494983278,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,501,1,0.01,98,102,0,0.6030092592592593,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,502,0,0.1,101,99,0,0.5368248772504092,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,502,1,0.0001,99,101,0,0.5554245283018868,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,503,0,0.1,98,102,0,0.6343167701863354,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,503,1,0.01,102,98,0,0.5004208754208754,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,504,0,0.1,100,100,0,0.677536231884058,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,504,1,0.1,100,100,0,0.49516908212560384,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,505,0,0.01,97,103,0,0.5708898944193062,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,14,505,1,0.1,103,97,0,0.5901360544217688,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,501,0,1.0,102,98,0,0.5773411371237458,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,501,1,1.0,98,102,0,0.5887345679012346,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,502,0,1.0,101,99,0,0.5339607201309329,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,502,1,0.1,99,101,0,0.6037735849056604,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,503,0,1.0,98,102,0,0.6273291925465838,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,503,1,0.1,102,98,0,0.5088383838383839,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,504,0,0.1,100,100,0,0.6582125603864735,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,504,1,1.0,100,100,0,0.4915458937198068,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,505,0,0.1,97,103,0,0.532051282051282,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,15,505,1,1.0,103,97,0,0.6084183673469388,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,501,0,0.0001,102,98,0,0.5029264214046822,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,501,1,1.0,98,102,0,0.5219907407407407,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,502,0,0.0001,101,99,0,0.5192307692307693,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,502,1,1.0,99,101,0,0.5133647798742138,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,503,0,0.0001,98,102,0,0.5702639751552795,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,503,1,1.0,102,98,0,0.4478114478114478,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,504,0,0.0001,100,100,0,0.5776972624798712,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,504,1,0.01,100,100,0,0.4585346215780998,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,505,0,1.0,97,103,0,0.46907993966817496,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,16,505,1,0.0001,103,97,0,0.5514455782312925,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,501,0,0.0001,102,98,0,0.5008361204013378,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,501,1,0.01,98,102,0,0.5239197530864198,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,502,0,0.0001,101,99,0,0.516366612111293,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,502,1,0.001,99,101,0,0.5204402515723271,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,503,0,0.0001,98,102,0,0.5667701863354038,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,503,1,0.1,102,98,0,0.44402356902356904,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,504,0,0.0001,100,100,0,0.570450885668277,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,504,1,0.01,100,100,0,0.4577294685990338,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,505,0,0.0001,97,103,0,0.5128205128205128,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,17,505,1,1.0,103,97,0,0.477891156462585,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,501,0,0.0001,102,98,0,0.5020903010033445,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,501,1,1.0,98,102,0,0.5030864197530864,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,502,0,0.0001,101,99,0,0.5098199672667758,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,502,1,0.001,99,101,0,0.5188679245283019,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,503,0,0.0001,98,102,0,0.5632763975155279,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,503,1,0.0001,102,98,0,0.4802188552188552,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,504,0,0.001,100,100,0,0.5632045088566827,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,504,1,0.1,100,100,0,0.4581320450885668,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,505,0,0.001,97,103,0,0.4984917043740573,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,18,505,1,0.0001,103,97,0,0.5476190476190477,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,501,0,0.0001,102,98,0,0.4945652173913043,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,501,1,0.001,98,102,0,0.5397376543209876,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,502,0,0.0001,101,99,0,0.4983633387888707,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,502,1,0.1,99,101,0,0.4921383647798742,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,503,0,1.0,98,102,0,0.5229037267080745,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,503,1,0.0001,102,98,0,0.48442760942760943,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,504,0,1.0,100,100,0,0.5410628019323671,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,504,1,0.001,100,100,0,0.48148148148148145,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,505,0,0.001,97,103,0,0.49132730015082954,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,19,505,1,0.0001,103,97,0,0.5429421768707483,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,501,0,0.0001,102,98,0,0.5008361204013378,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,501,1,0.1,98,102,0,0.5196759259259259,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,502,0,0.001,101,99,0,0.5,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,502,1,1.0,99,101,0,0.5015723270440252,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,503,0,0.0001,98,102,0,0.5613354037267081,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,503,1,1.0,102,98,0,0.4515993265993266,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,504,0,0.0001,100,100,0,0.5632045088566827,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,504,1,0.001,100,100,0,0.4774557165861514,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,505,0,0.1,97,103,0,0.47171945701357465,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,20,505,1,0.0001,103,97,0,0.5433673469387755,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,501,0,0.01,102,98,0,0.8758361204013378,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,501,1,0.1,98,102,0,0.8815586419753086,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,502,0,0.1,101,99,0,0.8408346972176759,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,502,1,0.01,99,101,0,0.9036949685534591,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,503,0,0.01,98,102,0,0.8738354037267081,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,503,1,0.1,102,98,0,0.8825757575757576,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,504,0,0.01,100,100,0,0.9037842190016103,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,504,1,0.1,100,100,0,0.8542673107890499,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,505,0,0.01,97,103,0,0.8751885369532428,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,0,505,1,0.1,103,97,0,0.8562925170068028,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,501,0,0.0001,102,98,0,0.6337792642140468,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,501,1,0.1,98,102,0,0.48225308641975306,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,502,0,0.001,101,99,0,0.5507364975450082,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,502,1,0.0001,99,101,0,0.6639150943396226,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,503,0,0.0001,98,102,0,0.5710403726708074,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,503,1,0.0001,102,98,0,0.70496632996633,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,504,0,0.0001,100,100,0,0.5628019323671497,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,504,1,0.1,100,100,0,0.5293880837359098,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,505,0,0.0001,97,103,0,0.6059577677224736,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,1,505,1,0.01,103,97,0,0.5590986394557823,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,501,0,0.0001,102,98,0,0.49247491638795987,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,501,1,1.0,98,102,0,0.36149691358024694,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,502,0,0.001,101,99,0,0.396481178396072,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,502,1,1.0,99,101,0,0.4528301886792453,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,503,0,1.0,98,102,0,0.4406055900621118,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,503,1,0.001,102,98,0,0.4604377104377104,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,504,0,0.01,100,100,0,0.5475040257648953,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,504,1,0.001,100,100,0,0.42069243156199676,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,505,0,1.0,97,103,0,0.4769984917043741,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,2,505,1,0.001,103,97,0,0.3924319727891156,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,501,0,0.0001,102,98,0,0.6354515050167224,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,501,1,0.001,98,102,0,0.4209104938271605,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,502,0,0.0001,101,99,0,0.6125204582651391,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,502,1,0.0001,99,101,0,0.48742138364779874,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,503,0,0.001,98,102,0,0.5081521739130435,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,503,1,0.0001,102,98,0,0.5576599326599326,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,504,0,0.0001,100,100,0,0.49597423510466987,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,504,1,0.0001,100,100,0,0.5958132045088567,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,505,0,0.001,97,103,0,0.4890648567119155,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,3,505,1,0.0001,103,97,0,0.5714285714285714,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,501,0,1.0,102,98,0,0.5823578595317725,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,501,1,1.0,98,102,0,0.43132716049382713,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,502,0,1.0,101,99,0,0.5470540098199672,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,502,1,1.0,99,101,0,0.46894654088050314,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,503,0,1.0,98,102,0,0.48097826086956524,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,503,1,1.0,102,98,0,0.5273569023569024,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,504,0,1.0,100,100,0,0.5249597423510467,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,504,1,1.0,100,100,0,0.4939613526570048,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,505,0,1.0,97,103,0,0.5052790346907994,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,4,505,1,1.0,103,97,0,0.5038265306122449,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,501,0,1.0,102,98,0,0.6358695652173914,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,501,1,1.0,98,102,0,0.5054012345679012,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,502,0,1.0,101,99,0,0.6227495908346972,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,502,1,1.0,99,101,0,0.5086477987421384,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,503,0,1.0,98,102,0,0.5427018633540373,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,503,1,1.0,102,98,0,0.6039562289562289,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,504,0,1.0,100,100,0,0.5978260869565217,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,504,1,1.0,100,100,0,0.5559581320450886,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,505,0,1.0,97,103,0,0.5641025641025641,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,5,505,1,1.0,103,97,0,0.5867346938775511,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,501,0,0.0001,102,98,0,0.5455685618729097,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,501,1,1.0,98,102,0,0.503858024691358,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,502,0,1.0,101,99,0,0.6620294599018003,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,502,1,0.1,99,101,0,0.5180817610062893,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,503,0,0.1,98,102,0,0.5388198757763976,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,503,1,1.0,102,98,0,0.6359427609427609,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,504,0,0.1,100,100,0,0.5881642512077294,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,504,1,1.0,100,100,0,0.5809178743961353,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,505,0,0.001,97,103,0,0.4566365007541478,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,6,505,1,1.0,103,97,0,0.6254251700680272,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,501,0,1.0,102,98,0,0.6584448160535117,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,501,1,0.1,98,102,0,0.45717592592592593,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,502,0,1.0,101,99,0,0.6031096563011457,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,502,1,0.1,99,101,0,0.5290880503144654,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,503,0,1.0,98,102,0,0.5877329192546584,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,503,1,1.0,102,98,0,0.5648148148148148,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,504,0,0.1,100,100,0,0.5418679549114331,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,504,1,1.0,100,100,0,0.5684380032206119,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,505,0,1.0,97,103,0,0.610105580693816,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,7,505,1,1.0,103,97,0,0.5378401360544217,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,501,0,1.0,102,98,0,0.6346153846153846,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,501,1,0.1,98,102,0,0.5563271604938271,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,502,0,1.0,101,99,0,0.563011456628478,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,502,1,0.01,99,101,0,0.5605345911949685,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,503,0,0.01,98,102,0,0.5112577639751553,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,503,1,1.0,102,98,0,0.5968013468013468,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,504,0,0.01,100,100,0,0.5611916264090178,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,504,1,1.0,100,100,0,0.5539452495974235,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,505,0,0.01,97,103,0,0.5757918552036199,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,8,505,1,1.0,103,97,0,0.608843537414966,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,501,0,0.001,102,98,0,0.5978260869565217,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,501,1,0.001,98,102,0,0.5929783950617284,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,502,0,1.0,101,99,0,0.5008183306055647,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,502,1,0.001,99,101,0,0.5687893081761006,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,503,0,0.001,98,102,0,0.578416149068323,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,503,1,1.0,102,98,0,0.49663299663299665,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,504,0,0.0001,100,100,0,0.535829307568438,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,504,1,0.1,100,100,0,0.48389694041867953,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,505,0,0.001,97,103,0,0.5761689291101055,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,9,505,1,0.001,103,97,0,0.6279761904761905,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,501,0,1.0,102,98,0,0.5434782608695652,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,501,1,1.0,98,102,0,0.4880401234567901,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,502,0,0.1,101,99,0,0.3792962356792144,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,502,1,1.0,99,101,0,0.6104559748427673,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,503,0,1.0,98,102,0,0.594332298136646,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,503,1,1.0,102,98,0,0.42845117845117847,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,504,0,1.0,100,100,0,0.5418679549114331,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,504,1,0.0001,100,100,0,0.32689210950080516,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,505,0,1.0,97,103,0,0.5452488687782805,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,10,505,1,1.0,103,97,0,0.48554421768707484,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,501,0,0.01,102,98,0,0.5551839464882943,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,501,1,0.1,98,102,0,0.5810185185185185,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,502,0,0.01,101,99,0,0.5392798690671031,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,502,1,0.1,99,101,0,0.6191037735849056,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,503,0,0.001,98,102,0,0.5644409937888198,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,503,1,0.1,102,98,0,0.5521885521885522,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,504,0,0.0001,100,100,0,0.4883252818035427,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,504,1,0.01,100,100,0,0.5591787439613527,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,505,0,0.1,97,103,0,0.6040723981900452,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,11,505,1,0.01,103,97,0,0.560374149659864,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,501,0,0.0001,102,98,0,0.4899665551839465,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,501,1,0.1,98,102,0,0.4841820987654321,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,502,0,0.001,101,99,0,0.5077741407528642,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,502,1,0.1,99,101,0,0.5341981132075472,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,503,0,0.1,98,102,0,0.5671583850931677,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,503,1,0.001,102,98,0,0.4633838383838384,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,504,0,0.1,100,100,0,0.4939613526570048,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,504,1,0.0001,100,100,0,0.4553140096618358,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,505,0,0.1,97,103,0,0.5316742081447964,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,12,505,1,0.001,103,97,0,0.5106292517006803,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,501,0,0.1,102,98,0,0.5903010033444817,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,501,1,0.1,98,102,0,0.4818672839506173,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,502,0,0.1,101,99,0,0.54050736497545,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,502,1,0.01,99,101,0,0.487814465408805,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,503,0,0.0001,98,102,0,0.4472049689440994,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,503,1,0.1,102,98,0,0.5046296296296297,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,504,0,0.01,100,100,0,0.4227053140096618,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,504,1,0.1,100,100,0,0.606682769726248,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,505,0,0.1,97,103,0,0.521870286576169,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,13,505,1,0.1,103,97,0,0.5399659863945578,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,501,0,0.0001,102,98,0,0.5066889632107023,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,501,1,0.01,98,102,0,0.4996141975308642,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,502,0,0.01,101,99,0,0.530278232405892,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,502,1,0.01,99,101,0,0.5483490566037735,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,503,0,0.01,98,102,0,0.6013198757763976,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,503,1,0.01,102,98,0,0.4701178451178451,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,504,0,0.01,100,100,0,0.5237520128824477,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,504,1,0.01,100,100,0,0.572463768115942,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,505,0,0.01,97,103,0,0.5346907993966817,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,14,505,1,0.01,103,97,0,0.5527210884353742,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,501,0,0.001,102,98,0,0.5342809364548495,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,501,1,0.0001,98,102,0,0.4783950617283951,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,502,0,0.01,101,99,0,0.5049099836333879,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,502,1,0.0001,99,101,0,0.48742138364779874,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,503,0,0.001,98,102,0,0.5031055900621118,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,503,1,0.0001,102,98,0,0.5349326599326599,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,504,0,0.001,100,100,0,0.48027375201288247,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,504,1,0.01,100,100,0,0.5233494363929146,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,505,0,0.0001,97,103,0,0.5248868778280543,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,15,505,1,0.001,103,97,0,0.5063775510204082,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,501,0,0.0001,102,98,0,0.47575250836120403,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,501,1,0.0001,98,102,0,0.5212191358024691,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,502,0,0.0001,101,99,0,0.4611292962356792,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,502,1,0.0001,99,101,0,0.5227987421383647,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,503,0,0.0001,98,102,0,0.49495341614906835,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,503,1,0.0001,102,98,0,0.4911616161616162,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,504,0,1.0,100,100,0,0.392512077294686,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,504,1,0.0001,100,100,0,0.4468599033816425,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,505,0,0.0001,97,103,0,0.4819004524886878,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,16,505,1,0.0001,103,97,0,0.502125850340136,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,501,0,0.0001,102,98,0,0.5468227424749164,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,501,1,0.1,98,102,0,0.3966049382716049,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,502,0,0.0001,101,99,0,0.49222585924713586,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,502,1,0.1,99,101,0,0.4371069182389937,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,503,0,0.0001,98,102,0,0.5205745341614907,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,503,1,0.001,102,98,0,0.4078282828282828,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,504,0,0.1,100,100,0,0.3896940418679549,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,504,1,0.0001,100,100,0,0.48470209339774556,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,505,0,0.0001,97,103,0,0.5358220211161387,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,17,505,1,0.0001,103,97,0,0.42517006802721086,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,501,0,0.0001,102,98,0,0.48327759197324416,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,501,1,0.01,98,102,0,0.45100308641975306,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,502,0,0.0001,101,99,0,0.5094108019639935,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,502,1,0.01,99,101,0,0.45047169811320753,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,503,0,0.1,98,102,0,0.44332298136645965,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,503,1,0.0001,102,98,0,0.48148148148148145,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,504,0,1.0,100,100,0,0.39090177133655396,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,504,1,0.0001,100,100,0,0.4971819645732689,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,505,0,0.001,97,103,0,0.4528657616892911,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,18,505,1,1.0,103,97,0,0.42091836734693877,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,501,0,0.01,102,98,0,0.5367892976588629,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,501,1,0.01,98,102,0,0.48572530864197533,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,502,0,0.01,101,99,0,0.5212765957446809,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,502,1,0.001,99,101,0,0.48624213836477986,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,503,0,0.001,98,102,0,0.47360248447204967,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,503,1,0.01,102,98,0,0.5315656565656566,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,504,0,0.01,100,100,0,0.4524959742351047,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,504,1,0.0001,100,100,0,0.5128824476650563,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,505,0,0.0001,97,103,0,0.5124434389140271,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,19,505,1,0.1,103,97,0,0.3983843537414966,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,501,0,0.0001,102,98,0,0.4790969899665552,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,501,1,1.0,98,102,0,0.4895833333333333,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,502,0,0.001,101,99,0,0.44844517184942717,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,502,1,0.0001,99,101,0,0.5161163522012578,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,503,0,1.0,98,102,0,0.44565217391304346,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,503,1,0.0001,102,98,0,0.5168350168350169,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,504,0,1.0,100,100,0,0.4396135265700483,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,504,1,0.0001,100,100,0,0.5152979066022544,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,505,0,0.0001,97,103,0,0.5667420814479638,0
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,oas_floor_0.0001,20,505,1,0.1,103,97,0,0.40773809523809523,0


==> anc/artifact_v14_arxiv/results/revision_v6/per_rank_attacker/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "protocol": "C selected per rank on one group-disjoint validation half and evaluated on the other; halves swapped",
  "split_seeds": [
    501,
    502,
    503,
    504,
    505
  ],
  "c_grid": [
    0.0001,
    0.001,
    0.01,
    0.1,
    1.0
  ],
  "official_test_queries": 0,
  "aggregate": [
    {
      "method": "euclidean",
      "erased_dimensions": 0,
      "folds": 10,
      "mean_audit_val_auroc": 0.8747868173200952,
      "std_audit_val_auroc": 0.020278776718332933,
      "audit_val_auroc_q025": 0.843857035271235,
      "audit_val_auroc_q975": 0.9037641376507763,
      "median_selected_c": 0.055,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 0.1
    },
    {
      "method": "euclidean",
      "erased_dimensions": 1,
      "folds": 10,
      "mean_audit_val_auroc": 0.826764915649542,
      "std_audit_val_auroc": 0.02622768679786504,
      "audit_val_auroc_q025": 0.776446741664133,
      "audit_val_auroc_q975": 0.8542332430107886,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 2,
      "folds": 10,
      "mean_audit_val_auroc": 0.7655421776913179,
      "std_audit_val_auroc": 0.02903205524907698,
      "audit_val_auroc_q025": 0.7173144605064248,
      "audit_val_auroc_q975": 0.7967841035775819,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 3,
      "folds": 10,
      "mean_audit_val_auroc": 0.7768604101789588,
      "std_audit_val_auroc": 0.03031510928659276,
      "audit_val_auroc_q025": 0.7352448527720267,
      "audit_val_auroc_q975": 0.8196978519668737,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 0.1
    },
    {
      "method": "euclidean",
      "erased_dimensions": 4,
      "folds": 10,
      "mean_audit_val_auroc": 0.7065325100766755,
      "std_audit_val_auroc": 0.03710974571523057,
      "audit_val_auroc_q025": 0.6486094165927241,
      "audit_val_auroc_q975": 0.7596965374778674,
      "median_selected_c": 1.0,
      "minimum_selected_c": 1.0,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 5,
      "folds": 10,
      "mean_audit_val_auroc": 0.6572233471739503,
      "std_audit_val_auroc": 0.030367482548497016,
      "audit_val_auroc_q025": 0.60402247855664,
      "audit_val_auroc_q975": 0.7029783471359559,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.01
    },
    {
      "method": "euclidean",
      "erased_dimensions": 6,
      "folds": 10,
      "mean_audit_val_auroc": 0.6702026405025039,
      "std_audit_val_auroc": 0.029576151568272317,
      "audit_val_auroc_q025": 0.6275225730388774,
      "audit_val_auroc_q975": 0.712417442169986,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 7,
      "folds": 10,
      "mean_audit_val_auroc": 0.669342922014198,
      "std_audit_val_auroc": 0.026086111995816397,
      "audit_val_auroc_q025": 0.6258808734390666,
      "audit_val_auroc_q975": 0.7124226638044862,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 0.001
    },
    {
      "method": "euclidean",
      "erased_dimensions": 8,
      "folds": 10,
      "mean_audit_val_auroc": 0.6776530895188209,
      "std_audit_val_auroc": 0.026743151889504987,
      "audit_val_auroc_q025": 0.6380996067137372,
      "audit_val_auroc_q975": 0.7219610049773093,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 9,
      "folds": 10,
      "mean_audit_val_auroc": 0.6506830671778517,
      "std_audit_val_auroc": 0.024494909189700792,
      "audit_val_auroc_q025": 0.6199931210691825,
      "audit_val_auroc_q975": 0.6893461360563581,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 10,
      "folds": 10,
      "mean_audit_val_auroc": 0.5976925447437575,
      "std_audit_val_auroc": 0.02889225370108305,
      "audit_val_auroc_q025": 0.5619416362622884,
      "audit_val_auroc_q975": 0.6414671756383713,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 11,
      "folds": 10,
      "mean_audit_val_auroc": 0.5521918773483775,
      "std_audit_val_auroc": 0.042130868115012335,
      "audit_val_auroc_q025": 0.4856669045527741,
      "audit_val_auroc_q975": 0.6138249079825167,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 12,
      "folds": 10,
      "mean_audit_val_auroc": 0.5441220564050091,
      "std_audit_val_auroc": 0.037107345207854095,
      "audit_val_auroc_q025": 0.49307797174645,
      "audit_val_auroc_q975": 0.6049153356994972,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 13,
      "folds": 10,
      "mean_audit_val_auroc": 0.5701041625358362,
      "std_audit_val_auroc": 0.047534179618481824,
      "audit_val_auroc_q025": 0.4900161030595813,
      "audit_val_auroc_q975": 0.6244200639192875,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 14,
      "folds": 10,
      "mean_audit_val_auroc": 0.572518242276783,
      "std_audit_val_auroc": 0.05672556746581448,
      "audit_val_auroc_q025": 0.49635073561703996,
      "audit_val_auroc_q975": 0.6678118530020704,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.1
    },
    {
      "method": "euclidean",
      "erased_dimensions": 15,
      "folds": 10,
      "mean_audit_val_auroc": 0.5730205689951042,
      "std_audit_val_auroc": 0.05439881641307962,
      "audit_val_auroc_q025": 0.49543670399648665,
      "audit_val_auroc_q975": 0.6512638026224983,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 16,
      "folds": 10,
      "mean_audit_val_auroc": 0.5132345536174572,
      "std_audit_val_auroc": 0.045103182188173496,
      "audit_val_auroc_q025": 0.45022416190894454,
      "audit_val_auroc_q975": 0.5760247728318381,
      "median_selected_c": 0.00505,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 17,
      "folds": 10,
      "mean_audit_val_auroc": 0.5091248516080759,
      "std_audit_val_auroc": 0.04139351080210992,
      "audit_val_auroc_q025": 0.4471073964280486,
      "audit_val_auroc_q975": 0.5696227283183805,
      "median_selected_c": 0.00055,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 18,
      "folds": 10,
      "mean_audit_val_auroc": 0.5144807171224246,
      "std_audit_val_auroc": 0.034612448637292056,
      "audit_val_auroc_q025": 0.4631015773678817,
      "audit_val_auroc_q975": 0.5632602225672878,
      "median_selected_c": 0.00055,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 19,
      "folds": 10,
      "mean_audit_val_auroc": 0.5088949671852147,
      "std_audit_val_auroc": 0.02493839775197,
      "audit_val_auroc_q025": 0.48214436026936025,
      "audit_val_auroc_q975": 0.5425193175096126,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 20,
      "folds": 10,
      "mean_audit_val_auroc": 0.5090766133092508,
      "std_audit_val_auroc": 0.03779284435735783,
      "audit_val_auroc_q025": 0.4561263559425324,
      "audit_val_auroc_q975": 0.5627839602024385,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 0,
      "folds": 10,
      "mean_audit_val_auroc": 0.8747868173200952,
      "std_audit_val_auroc": 0.020278776718332933,
      "audit_val_auroc_q025": 0.843857035271235,
      "audit_val_auroc_q975": 0.9037641376507763,
      "median_selected_c": 0.055,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 0.1
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 1,
      "folds": 10,
      "mean_audit_val_auroc": 0.5863937068436884,
      "std_audit_val_auroc": 0.06633319921166644,
      "audit_val_auroc_q025": 0.49285846081588836,
      "audit_val_auroc_q975": 0.6957298019503209,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.1
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 2,
      "folds": 10,
      "mean_audit_val_auroc": 0.4441953419363728,
      "std_audit_val_auroc": 0.05454703797447546,
      "audit_val_auroc_q025": 0.3684573019022424,
      "audit_val_auroc_q975": 0.5351224761550849,
      "median_selected_c": 0.0055,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 3,
      "folds": 10,
      "mean_audit_val_auroc": 0.5374396815083811,
      "std_audit_val_auroc": 0.06767008094109069,
      "audit_val_auroc_q025": 0.4358754440368041,
      "audit_val_auroc_q975": 0.6302920194976162,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 4,
      "folds": 10,
      "mean_audit_val_auroc": 0.5066047394263633,
      "std_audit_val_auroc": 0.04223366016301613,
      "audit_val_auroc_q025": 0.43979152108082925,
      "audit_val_auroc_q975": 0.5744144933466163,
      "median_selected_c": 1.0,
      "minimum_selected_c": 1.0,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 5,
      "folds": 10,
      "mean_audit_val_auroc": 0.5723947758654119,
      "std_audit_val_auroc": 0.04495129609405829,
      "audit_val_auroc_q025": 0.5061317115071046,
      "audit_val_auroc_q975": 0.6329175709812852,
      "median_selected_c": 1.0,
      "minimum_selected_c": 1.0,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 6,
      "folds": 10,
      "mean_audit_val_auroc": 0.5655444240617556,
      "std_audit_val_auroc": 0.06466243958370965,
      "audit_val_auroc_q025": 0.4672613436400201,
      "audit_val_auroc_q975": 0.6561599526360165,
      "median_selected_c": 0.55,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 7,
      "folds": 10,
      "mean_audit_val_auroc": 0.5658617857544804,
      "std_audit_val_auroc": 0.054699639233760894,
      "audit_val_auroc_q025": 0.4733561539133473,
      "audit_val_auroc_q975": 0.6475684880975802,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 8,
      "folds": 10,
      "mean_audit_val_auroc": 0.5722319972334188,
      "std_audit_val_auroc": 0.034152242451081845,
      "audit_val_auroc_q025": 0.5208624482401657,
      "audit_val_auroc_q975": 0.6288167189952905,
      "median_selected_c": 0.55,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 9,
      "folds": 10,
      "mean_audit_val_auroc": 0.555933263407465,
      "std_audit_val_auroc": 0.048927783874000895,
      "audit_val_auroc_q025": 0.48676255306690086,
      "audit_val_auroc_q975": 0.621192417184265,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 10,
      "folds": 10,
      "mean_audit_val_auroc": 0.4943607222313755,
      "std_audit_val_auroc": 0.09218267967202315,
      "audit_val_auroc_q025": 0.3386830378909472,
      "audit_val_auroc_q975": 0.60682814758389,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 11,
      "folds": 10,
      "mean_audit_val_auroc": 0.5623166227250997,
      "std_audit_val_auroc": 0.0357383735009558,
      "audit_val_auroc_q025": 0.49979006393784375,
      "audit_val_auroc_q975": 0.615721714121062,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.1
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 12,
      "folds": 10,
      "mean_audit_val_auroc": 0.5038241953551114,
      "std_audit_val_auroc": 0.034050796942834444,
      "audit_val_auroc_q025": 0.45712972112428635,
      "audit_val_auroc_q975": 0.5597423239189031,
      "median_selected_c": 0.0505,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.1
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 13,
      "folds": 10,
      "mean_audit_val_auroc": 0.5143549072959719,
      "std_audit_val_auroc": 0.058168134603290886,
      "audit_val_auroc_q025": 0.4282177363699103,
      "audit_val_auroc_q975": 0.6029968722903506,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.1
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 14,
      "folds": 10,
      "mean_audit_val_auroc": 0.533999583947592,
      "std_audit_val_auroc": 0.03755937160794287,
      "audit_val_auroc_q025": 0.4767545244107744,
      "audit_val_auroc_q975": 0.594827251552795,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.01
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 15,
      "folds": 10,
      "mean_audit_val_auroc": 0.5077933232713463,
      "std_audit_val_auroc": 0.021190178329194058,
      "audit_val_auroc_q025": 0.47881776704240475,
      "audit_val_auroc_q975": 0.5347860221501526,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.01
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 16,
      "folds": 10,
      "mean_audit_val_auroc": 0.4790412998353554,
      "std_audit_val_auroc": 0.038714707220643796,
      "audit_val_auroc_q025": 0.4047403381642512,
      "audit_val_auroc_q975": 0.5224433307127883,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 17,
      "folds": 10,
      "mean_audit_val_auroc": 0.4636551499631475,
      "std_audit_val_auroc": 0.059528244391122066,
      "audit_val_auroc_q025": 0.3912489935587762,
      "audit_val_auroc_q975": 0.5443475801691914,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.1
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 18,
      "folds": 10,
      "mean_audit_val_auroc": 0.4580835506264192,
      "std_audit_val_auroc": 0.035890560358769544,
      "audit_val_auroc_q025": 0.39765550543889056,
      "audit_val_auroc_q975": 0.5066593135510804,
      "median_selected_c": 0.0055,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 19,
      "folds": 10,
      "mean_audit_val_auroc": 0.491140769600369,
      "std_audit_val_auroc": 0.04217782466974108,
      "audit_val_auroc_q025": 0.4105594683525584,
      "audit_val_auroc_q975": 0.5356139784128915,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.1
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 20,
      "folds": 10,
      "mean_audit_val_auroc": 0.48251206479569947,
      "std_audit_val_auroc": 0.047713522108455995,
      "audit_val_auroc_q025": 0.4149100672877847,
      "audit_val_auroc_q975": 0.5555129919100508,
      "median_selected_c": 0.00055,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 1.0
    }
  ],
  "elapsed_seconds": 8.045896166935563
}


==> anc/artifact_v14_arxiv/results/revision_v6/per_rank_attacker/touchmoment_vjepa2/per_rank_attacker_aggregate.csv <==
method,erased_dimensions,folds,mean_audit_val_auroc,std_audit_val_auroc,audit_val_auroc_q025,audit_val_auroc_q975,median_selected_c,minimum_selected_c,maximum_selected_c
euclidean,0,10,0.9500992787002644,0.00837179623221863,0.9373734625780296,0.9621031472673174,0.1,0.1,0.1
euclidean,1,10,0.924111336109857,0.009175096410810034,0.9097493010845111,0.936634478022374,1.0,0.1,1.0
euclidean,2,10,0.8964777798197169,0.011939743543830763,0.8771105326201012,0.9160763335708995,0.1,0.1,1.0
euclidean,3,10,0.8780517794719118,0.012683548659769056,0.8562932975054733,0.897474315072812,0.1,0.1,1.0
euclidean,4,10,0.8644878188578311,0.01178628537967215,0.8454702133145859,0.8828955779918195,0.1,0.1,1.0
euclidean,5,10,0.8510336758859178,0.01326121248403839,0.830146334867052,0.8717737572098547,1.0,0.1,1.0
euclidean,6,10,0.8268265011501258,0.0135764737203079,0.8065710910582452,0.845739967546646,0.55,0.1,1.0
euclidean,7,10,0.8085015403359872,0.01750973729824017,0.7833704753018773,0.8328423462221947,0.1,0.01,1.0
euclidean,8,10,0.8025753717104471,0.015939030105643015,0.775434145196159,0.8242270546644624,1.0,0.01,1.0
euclidean,9,10,0.7882479952494946,0.015880754963775723,0.7654509969319901,0.8125671703266018,0.1,0.01,1.0
euclidean,10,10,0.778154729498267,0.018212728023321145,0.7507486129460698,0.8045816857440166,0.1,0.1,1.0
euclidean,11,10,0.7675628513571877,0.015148088260608985,0.7444067296340025,0.790423517169615,1.0,1.0,1.0
euclidean,12,10,0.7515437687363469,0.013485244242530498,0.7315388345420814,0.7735140478668054,1.0,0.01,1.0
euclidean,13,10,0.7370920878203858,0.012325303390177747,0.7199443092556002,0.7530395421436005,0.1,0.01,1.0
euclidean,14,10,0.7300711492813675,0.012364051525984205,0.7134241793488626,0.7482569712827272,0.1,0.01,1.0
euclidean,15,10,0.7198478603799585,0.017933991592872067,0.6956560103858168,0.7466694078947369,1.0,1.0,1.0
euclidean,16,10,0.6889021554374032,0.01803326658099939,0.6627378392632561,0.7168217624653739,0.1,0.01,1.0
euclidean,17,10,0.6726374041391555,0.01843124424755502,0.6433800559860441,0.695178324099723,0.1,0.01,1.0
euclidean,18,10,0.6596750075556732,0.013728245385277952,0.6401312838390315,0.6799454877245108,0.1,0.01,1.0
euclidean,19,10,0.6546457351696571,0.01388430665726135,0.6342966273636521,0.6769253683205254,1.0,0.1,1.0
euclidean,20,10,0.6463321665456163,0.01145297004072948,0.6278600569109541,0.6645174791685283,1.0,0.1,1.0
oas_floor_0.0001,0,10,0.9500992787002644,0.00837179623221863,0.9373734625780296,0.9621031472673174,0.1,0.1,0.1
oas_floor_0.0001,1,10,0.8107807005033976,0.01646823225420091,0.7832189511627434,0.8307906809565434,0.0001,0.0001,0.001
oas_floor_0.0001,2,10,0.7682735973839121,0.012821402911683358,0.7450090948360417,0.7840664578084781,0.0001,0.0001,0.001
oas_floor_0.0001,3,10,0.6594222206968514,0.008722659130899578,0.645347250141214,0.6727150391496612,0.0001,0.0001,0.001
oas_floor_0.0001,4,10,0.6208994599020061,0.009282590166808359,0.6069428883320349,0.6351373401477941,0.0001,0.0001,0.0001
oas_floor_0.0001,5,10,0.5531389166813332,0.012086831022124217,0.5342061541769499,0.5678895352178638,0.1,0.01,1.0
oas_floor_0.0001,6,10,0.513246631073218,0.0064975757520789705,0.5038103910254719,0.5213382893048365,1.0,0.1,1.0
oas_floor_0.0001,7,10,0.5019359328103472,0.01666561820580263,0.4759139597568345,0.5273470429416928,1.0,1.0,1.0
oas_floor_0.0001,8,10,0.45558406211126934,0.01563772898653254,0.43052875050234896,0.47690876038781166,1.0,0.1,1.0
oas_floor_0.0001,9,10,0.46475669347827886,0.013066445384593348,0.44357559589304885,0.48559832456493945,1.0,0.1,1.0
oas_floor_0.0001,10,10,0.4471554017314248,0.017679804159820595,0.41416165538298155,0.47262071347574813,1.0,0.1,1.0
oas_floor_0.0001,11,10,0.45084055444903715,0.023513071248257286,0.42240806209504017,0.48620778044880375,0.1,0.01,1.0
oas_floor_0.0001,12,10,0.4850605404213608,0.015073969712873307,0.45684324146297955,0.5008578613518276,0.1,0.01,1.0
oas_floor_0.0001,13,10,0.5147026673133593,0.02130855252695864,0.48192027822183586,0.5474281675439077,1.0,1.0,1.0
oas_floor_0.0001,14,10,0.567124210957626,0.014111076696579225,0.5462988633307574,0.5893995438172523,0.0001,0.0001,0.0001
oas_floor_0.0001,15,10,0.5392146620577625,0.023784468067858784,0.5019678439768553,0.5708625611540523,0.001,0.001,1.0
oas_floor_0.0001,16,10,0.552308705129288,0.01631804051737483,0.5253798231607494,0.5779385030342133,0.0001,0.0001,0.0001
oas_floor_0.0001,17,10,0.520105163589843,0.023725831824240144,0.48724076744882466,0.551238937563609,0.055,0.001,1.0
oas_floor_0.0001,18,10,0.5052665793573006,0.006221393597628214,0.4963220654432133,0.5138409215803098,0.0001,0.0001,0.0001
oas_floor_0.0001,19,10,0.5194067011482014,0.014418732142088128,0.49662191360246244,0.5424883524026698,0.0001,0.0001,0.0001
oas_floor_0.0001,20,10,0.5082941996019505,0.006817438591193655,0.49973985431841833,0.5169743482315432,0.0001,0.0001,0.0001


==> anc/artifact_v14_arxiv/results/revision_v6/per_rank_attacker/touchmoment_vjepa2/per_rank_attacker_folds.csv <==
dataset,model_id,layer,method,erased_dimensions,split_seed,swap,selected_c,tune_count,audit_count,group_overlap,audit_val_auroc,official_test_queries
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,501,0,0.1,310,308,0,0.9494012481025468,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,501,1,0.1,308,310,0,0.9514672216441207,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,502,0,0.1,314,304,0,0.9623874653739612,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,502,1,0.1,304,314,0,0.9374822508012496,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,503,0,0.1,304,314,0,0.9482331940443831,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,503,1,0.1,314,304,0,0.9515668282548476,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,504,0,0.1,324,294,0,0.9546485260770975,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,504,1,0.1,294,324,0,0.9473403444596861,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,505,0,0.1,308,310,0,0.9611238293444329,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,0,505,1,0.1,310,308,0,0.9373418789003205,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,501,0,1.0,310,308,0,0.9250295159386068,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,501,1,1.0,308,310,0,0.9243288241415193,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,502,0,1.0,314,304,0,0.9369806094182825,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,502,1,1.0,304,314,0,0.9090835328005193,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,503,0,1.0,304,314,0,0.9178059961864579,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,503,1,0.1,314,304,0,0.9297091412742382,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,504,0,1.0,324,294,0,0.9282706279790828,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,504,1,1.0,294,324,0,0.9224203627495808,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,505,0,0.1,308,310,0,0.9354422476586889,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,1,505,1,1.0,310,308,0,0.9120425029515938,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,501,0,1.0,310,308,0,0.8953449148254343,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,501,1,0.1,308,310,0,0.8927367325702393,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,502,0,0.1,314,304,0,0.9183691135734072,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,502,1,0.1,304,314,0,0.87455880563106,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,503,0,0.1,304,314,0,0.8966692360744858,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,503,1,0.1,314,304,0,0.8965979916897507,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,504,0,0.1,324,294,0,0.8930538201675228,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,504,1,0.1,294,324,0,0.9033683889650967,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,505,0,0.1,308,310,0,0.9081789802289282,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,2,505,1,0.1,310,308,0,0.885899814471243,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,501,0,0.1,310,308,0,0.8845926800472255,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,501,1,0.1,308,310,0,0.8733818938605619,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,502,0,0.1,314,304,0,0.901012811634349,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,502,1,1.0,304,314,0,0.8520832488133393,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,503,0,0.1,304,314,0,0.8771958294454136,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,503,1,1.0,314,304,0,0.8789819944598338,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,504,0,0.1,324,294,0,0.870794576333935,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,504,1,1.0,294,324,0,0.8846974546563023,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,505,0,0.1,308,310,0,0.8852861602497398,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,3,505,1,0.1,310,308,0,0.872491145218418,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,501,0,1.0,310,308,0,0.8677685950413223,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,501,1,0.1,308,310,0,0.8628511966701353,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,502,0,0.1,314,304,0,0.8855609418282548,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,502,1,0.1,304,314,0,0.8430362286502495,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,503,0,0.1,304,314,0,0.8631181792364802,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,503,1,0.1,314,304,0,0.8647420360110804,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,504,0,0.1,324,294,0,0.857004026100236,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,504,1,0.1,294,324,0,0.873228166438043,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,505,0,0.1,308,310,0,0.8737148803329865,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,4,505,1,0.1,310,308,0,0.8538539382695227,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,501,0,0.1,310,308,0,0.8529684601113172,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,501,1,1.0,308,310,0,0.8452445369406868,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,502,0,1.0,314,304,0,0.8736149584487535,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,502,1,1.0,304,314,0,0.8280254777070064,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,503,0,1.0,304,314,0,0.8506633129133028,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,503,1,1.0,314,304,0,0.8530990304709142,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,504,0,1.0,324,294,0,0.8445555092785414,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,504,1,1.0,294,324,0,0.8592821216278006,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,505,0,1.0,308,310,0,0.8654318418314256,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,5,505,1,1.0,310,308,0,0.8374515095294316,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,501,0,1.0,310,308,0,0.8274160904031034,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,501,1,0.1,308,310,0,0.828054110301769,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,502,0,1.0,314,304,0,0.8461738227146814,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,502,1,0.1,304,314,0,0.8054282120978539,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,503,0,0.1,304,314,0,0.8278226297212868,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,503,1,1.0,314,304,0,0.8264369806094183,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,504,0,0.1,324,294,0,0.8148456661576196,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,504,1,1.0,294,324,0,0.837334247828075,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,505,0,1.0,308,310,0,0.8442455775234131,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,6,505,1,0.1,310,308,0,0.8105076741440378,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,501,0,0.01,310,308,0,0.8145134086692528,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,501,1,0.1,308,310,0,0.8070759625390218,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,502,0,1.0,314,304,0,0.8328427977839336,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,502,1,0.1,304,314,0,0.7825063897115502,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,503,0,0.01,304,314,0,0.8096068806036756,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,503,1,0.1,314,304,0,0.8086478531855956,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,504,0,1.0,324,294,0,0.7921236521819612,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,504,1,0.01,294,324,0,0.8185108977290048,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,505,0,0.1,308,310,0,0.832840790842872,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,7,505,1,0.01,310,308,0,0.7863467701130039,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,501,0,0.1,310,308,0,0.8061224489795918,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,501,1,1.0,308,310,0,0.806576482830385,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,502,0,0.01,314,304,0,0.8228012465373962,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,502,1,1.0,304,314,0,0.7737839263256115,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,503,0,0.1,304,314,0,0.8036837194206662,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,503,1,1.0,314,304,0,0.8012032548476454,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,504,0,1.0,324,294,0,0.7970290156879078,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,504,1,1.0,294,324,0,0.8087943910989178,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,505,0,1.0,308,310,0,0.8246409989594172,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,8,505,1,0.1,310,308,0,0.7811182324169337,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,501,0,0.01,310,308,0,0.7808230730308653,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,501,1,1.0,308,310,0,0.7959209157127992,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,502,0,0.01,314,304,0,0.8055315096952909,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,502,1,0.1,304,314,0,0.7652237413282487,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,503,0,0.01,304,314,0,0.7821412633372551,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,503,1,0.1,314,304,0,0.7914213988919667,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,504,0,0.1,324,294,0,0.7835161275394511,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,504,1,0.1,294,324,0,0.7970583752476756,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,505,0,1.0,308,310,0,0.8146097814776275,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,9,505,1,0.1,310,308,0,0.7662337662337663,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,501,0,0.1,310,308,0,0.765980772474279,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,501,1,1.0,308,310,0,0.7977107180020812,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,502,0,0.1,314,304,0,0.7944078947368421,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,502,1,1.0,304,314,0,0.7573938090794758,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,503,0,0.1,304,314,0,0.7704166497626679,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,503,1,1.0,314,304,0,0.7837171052631579,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,504,0,0.1,324,294,0,0.7778703318061919,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,504,1,0.1,294,324,0,0.7786541685718641,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,505,0,0.1,308,310,0,0.806576482830385,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,10,505,1,1.0,310,308,0,0.7488193624557261,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,501,0,1.0,310,308,0,0.7524456063417102,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,501,1,1.0,308,310,0,0.7843912591050989,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,502,0,1.0,314,304,0,0.7709054709141274,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,502,1,1.0,304,314,0,0.7648991845510974,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,503,0,1.0,304,314,0,0.7560550123737271,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,503,1,1.0,314,304,0,0.779345567867036,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,504,0,1.0,324,294,0,0.7648202137998056,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,504,1,1.0,294,324,0,0.7685185185185185,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,505,0,1.0,308,310,0,0.7921748178980229,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,11,505,1,1.0,310,308,0,0.7420728622027324,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,501,0,1.0,310,308,0,0.736211840107944,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,501,1,0.01,308,310,0,0.7619979188345474,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,502,0,1.0,314,304,0,0.7550207756232687,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,502,1,0.1,304,314,0,0.7476571057649397,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,503,0,1.0,304,314,0,0.7431133108848229,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,503,1,1.0,314,304,0,0.7613833102493075,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,504,0,1.0,324,294,0,0.7512610486371419,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,504,1,1.0,294,324,0,0.7517527815881725,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,505,0,1.0,308,310,0,0.7768574401664933,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,12,505,1,1.0,310,308,0,0.7301821555068309,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,501,0,1.0,310,308,0,0.7324590993422162,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,501,1,0.1,308,310,0,0.7491363163371488,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,502,0,0.1,314,304,0,0.7491343490304709,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,502,1,0.01,304,314,0,0.7215708548014118,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,503,0,0.01,304,314,0,0.7260740800843848,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,503,1,0.1,314,304,0,0.746277700831025,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,504,0,0.1,324,294,0,0.7379795455597205,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,504,1,1.0,294,324,0,0.7346441091297058,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,505,0,0.1,308,310,0,0.7541727367325702,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,13,505,1,1.0,310,308,0,0.7194720863552032,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,501,0,0.1,310,308,0,0.7349468713105076,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,501,1,1.0,308,310,0,0.7341103017689906,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,502,0,1.0,314,304,0,0.7458015927977839,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,502,1,0.1,304,314,0,0.7197046533327924,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,503,0,0.01,304,314,0,0.7122804170554586,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,503,1,1.0,314,304,0,0.738659972299169,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,504,0,1.0,324,294,0,0.7223841917719469,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,504,1,0.01,294,324,0,0.7264898643499467,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,505,0,0.1,308,310,0,0.7489698231009365,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,14,505,1,0.1,310,308,0,0.7173638050261427,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,501,0,1.0,310,308,0,0.7152976893236633,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,501,1,1.0,308,310,0,0.72840790842872,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,502,0,1.0,314,304,0,0.7392226454293629,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,502,1,1.0,304,314,0,0.6994604243579862,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,503,0,1.0,304,314,0,0.6945515031035742,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,503,1,1.0,314,304,0,0.7488313711911357,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,504,0,1.0,324,294,0,0.7206256652320793,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,504,1,1.0,294,324,0,0.7161636945587563,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,505,0,1.0,308,310,0,0.7339021852237253,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,15,505,1,1.0,310,308,0,0.7020155169505818,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,501,0,0.1,310,308,0,0.6836313037611739,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,501,1,0.1,308,310,0,0.6999791883454735,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,502,0,0.1,314,304,0,0.7206977146814404,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,502,1,0.1,304,314,0,0.660026775934115,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,503,0,0.1,304,314,0,0.6720759462858534,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,503,1,1.0,314,304,0,0.7034712603878116,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,504,0,0.1,324,294,0,0.6978110972280068,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,504,1,0.1,294,324,0,0.6834324035970126,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,505,0,1.0,308,310,0,0.6957336108220603,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,16,505,1,0.01,310,308,0,0.6721622533310845,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,501,0,0.1,310,308,0,0.6700961376286052,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,501,1,0.1,308,310,0,0.677627471383975,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,502,0,0.01,314,304,0,0.6953341412742382,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,502,1,1.0,304,314,0,0.640066534139316,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,503,0,1.0,304,314,0,0.6547932979025518,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,503,1,0.1,314,304,0,0.694641620498615,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,504,0,0.1,324,294,0,0.67976306168726,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,504,1,1.0,294,324,0,0.6687623837829599,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,505,0,1.0,308,310,0,0.6896982310093652,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,17,505,1,0.1,310,308,0,0.6555911620846686,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,501,0,0.1,310,308,0,0.6537358745150953,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,501,1,0.1,308,310,0,0.6681373569198751,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,502,0,0.1,314,304,0,0.6760301246537396,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,502,1,0.1,304,314,0,0.6449754553937279,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,503,0,0.1,304,314,0,0.6491541238995496,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,503,1,0.01,314,304,0,0.6689750692520776,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,504,0,0.01,324,294,0,0.6596325605071961,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,504,1,1.0,294,324,0,0.6563023929279074,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,505,0,0.1,308,310,0,0.6810822060353798,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,18,505,1,0.01,310,308,0,0.6387249114521841,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,501,0,1.0,310,308,0,0.6488024962050936,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,501,1,0.1,308,310,0,0.6601040582726326,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,502,0,1.0,314,304,0,0.670922783933518,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,502,1,1.0,304,314,0,0.6393768509878697,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,503,0,1.0,304,314,0,0.6482615927623838,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,503,1,0.1,314,304,0,0.6605782548476454,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,504,0,1.0,324,294,0,0.648942570225369,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,504,1,0.1,294,324,0,0.6579789666209419,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,505,0,0.1,308,310,0,0.6786680541103017,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,19,505,1,1.0,310,308,0,0.6328217237308147,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,501,0,1.0,310,308,0,0.6493506493506493,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,501,1,1.0,308,310,0,0.6439958376690947,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,502,0,1.0,314,304,0,0.6562067174515236,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,502,1,0.1,304,314,0,0.6300864132419165,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,503,0,1.0,304,314,0,0.647774757596657,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,503,1,1.0,314,304,0,0.64538608033241,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,504,0,1.0,324,294,0,0.6466287195150169,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,504,1,1.0,294,324,0,0.6497485139460448,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,505,0,1.0,308,310,0,0.6669302809573361,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,20,505,1,1.0,310,308,0,0.6272136953955135,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,501,0,0.1,310,308,0,0.9494012481025468,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,501,1,0.1,308,310,0,0.9514672216441207,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,502,0,0.1,314,304,0,0.9623874653739612,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,502,1,0.1,304,314,0,0.9374822508012496,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,503,0,0.1,304,314,0,0.9482331940443831,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,503,1,0.1,314,304,0,0.9515668282548476,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,504,0,0.1,324,294,0,0.9546485260770975,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,504,1,0.1,294,324,0,0.9473403444596861,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,505,0,0.1,308,310,0,0.9611238293444329,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,0,505,1,0.1,310,308,0,0.9373418789003205,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,501,0,0.0001,310,308,0,0.8121942992072863,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,501,1,0.0001,308,310,0,0.8183975026014568,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,502,0,0.0001,314,304,0,0.8325398199445984,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,502,1,0.0001,304,314,0,0.8006004300377297,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,503,0,0.0001,304,314,0,0.8203983934439532,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,503,1,0.001,314,304,0,0.7860976454293629,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,504,0,0.0001,324,294,0,0.8097089175806377,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,504,1,0.0001,294,324,0,0.8207209266880049,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,505,0,0.0001,308,310,0,0.8247658688865764,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,1,505,1,0.001,310,308,0,0.78238320121437,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,501,0,0.0001,310,308,0,0.7618485410693203,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,501,1,0.001,308,310,0,0.7635379812695109,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,502,0,0.0001,314,304,0,0.7853618421052632,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,502,1,0.0001,304,314,0,0.7596251369223903,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,503,0,0.0001,304,314,0,0.7765020893342529,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,503,1,0.0001,314,304,0,0.7696935595567868,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,504,0,0.0001,324,294,0,0.7678282197232634,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,504,1,0.0001,294,324,0,0.7779682975156226,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,505,0,0.0001,308,310,0,0.7796045785639958,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,2,505,1,0.001,310,308,0,0.7407657277787147,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,501,0,0.0001,310,308,0,0.6549165120593692,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,501,1,0.001,308,310,0,0.6605202913631634,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,502,0,0.001,314,304,0,0.6521814404432132,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,502,1,0.0001,304,314,0,0.6635969004827782,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,503,0,0.0001,304,314,0,0.6698446184429389,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,503,1,0.0001,314,304,0,0.6623961218836565,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,504,0,0.0001,324,294,0,0.6551899671433199,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,504,1,0.001,294,324,0,0.6586648376771833,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,505,0,0.0001,308,310,0,0.6735483870967742,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,3,505,1,0.001,310,308,0,0.6433631303761174,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,501,0,0.0001,310,308,0,0.6197503794906393,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,501,1,0.0001,308,310,0,0.6222268470343393,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,502,0,0.0001,314,304,0,0.6185076177285319,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,502,1,0.0001,304,314,0,0.6237981256846119,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,503,0,0.0001,304,314,0,0.6179155340987464,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,503,1,0.0001,314,304,0,0.6237448060941828,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,504,0,0.0001,324,294,0,0.6067379332685455,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,504,1,0.0001,294,324,0,0.6328684651729919,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,505,0,0.0001,308,310,0,0.63579604578564,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,4,505,1,0.0001,310,308,0,0.6076488446618317,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,501,0,0.1,310,308,0,0.5323410355877888,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,501,1,0.01,308,310,0,0.561207075962539,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,502,0,0.1,314,304,0,0.5689923822714681,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,502,1,1.0,304,314,0,0.5406304515396162,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,503,0,1.0,304,314,0,0.5499614588827133,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,503,1,1.0,314,304,0,0.5609418282548476,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,504,0,1.0,324,294,0,0.5422740524781341,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,504,1,0.1,294,324,0,0.5640908398110044,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,505,0,0.1,308,310,0,0.5621644120707596,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,5,505,1,0.1,310,308,0,0.5487856299544611,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,501,0,1.0,310,308,0,0.5100354191263282,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,501,1,0.1,308,310,0,0.515213319458897,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,502,0,1.0,314,304,0,0.5190010387811634,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,502,1,0.1,304,314,0,0.5072011034930423,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,503,0,1.0,304,314,0,0.5139356566189298,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,503,1,1.0,314,304,0,0.5164906509695291,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,504,0,1.0,324,294,0,0.5034476375584247,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,504,1,0.1,294,324,0,0.5204999237921049,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,505,0,1.0,308,310,0,0.5215816857440166,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,6,505,1,0.1,310,308,0,0.5050598751897453,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,501,0,1.0,310,308,0,0.5078428065441053,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,501,1,1.0,308,310,0,0.4945681581685744,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,502,0,1.0,314,304,0,0.5280903739612188,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,502,1,1.0,304,314,0,0.4742585906121952,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,503,0,1.0,304,314,0,0.5006693983528744,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,503,1,1.0,314,304,0,0.5034193213296398,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,504,0,1.0,324,294,0,0.49877365912351335,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,504,1,1.0,294,324,0,0.5053345526596555,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,505,0,1.0,308,310,0,0.524786680541103,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,7,505,1,1.0,310,308,0,0.48161578681059203,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,501,0,1.0,310,308,0,0.45488277955810424,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,501,1,1.0,308,310,0,0.4576482830385016,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,502,0,1.0,314,304,0,0.47944078947368424,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,502,1,1.0,304,314,0,0.4379082315712605,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,503,0,1.0,304,314,0,0.448699744411538,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,503,1,1.0,314,304,0,0.4681873268698061,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,504,0,0.1,324,294,0,0.4283863205146004,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,504,1,1.0,294,324,0,0.46814509983234265,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,505,0,1.0,308,310,0,0.4665140478668054,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,8,505,1,1.0,310,308,0,0.4460279979760499,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,501,0,0.1,310,308,0,0.44919041996964076,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,501,1,1.0,308,310,0,0.4616857440166493,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,502,0,1.0,314,304,0,0.47589162049861494,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,502,1,1.0,304,314,0,0.4594101180575277,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,503,0,1.0,304,314,0,0.46776745506917117,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,503,1,1.0,314,304,0,0.46788434903047094,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,504,0,1.0,324,294,0,0.4419454856772641,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,504,1,1.0,294,324,0,0.4884163999390337,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,505,0,1.0,308,310,0,0.4648491155046826,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,9,505,1,1.0,310,308,0,0.4705262270197335,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,501,0,1.0,310,308,0,0.44071512902681736,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,501,1,1.0,308,310,0,0.4599375650364204,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,502,0,1.0,314,304,0,0.44927285318559557,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,502,1,1.0,304,314,0,0.4514990466144671,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,503,0,1.0,304,314,0,0.45332467848594266,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,503,1,1.0,314,304,0,0.44524757617728533,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,504,0,1.0,324,294,0,0.4518487667175714,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,504,1,0.1,294,324,0,0.435413808870599,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,505,0,0.1,308,310,0,0.40799167533818936,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,10,505,1,1.0,310,308,0,0.4763029178613594,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,501,0,1.0,310,308,0,0.43110136616630124,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,501,1,0.1,308,310,0,0.4767533818938606,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,502,0,0.01,314,304,0,0.4339075484764543,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,502,1,1.0,304,314,0,0.45900442208608866,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,503,0,0.01,304,314,0,0.425899630816666,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,503,1,0.1,314,304,0,0.46225761772853186,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,504,0,0.1,324,294,0,0.4697579712156972,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,504,1,1.0,294,324,0,0.4393766194177717,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,505,0,0.1,308,310,0,0.42139438085327785,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,11,505,1,1.0,310,308,0,0.4889526058357227,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,501,0,0.1,310,308,0,0.4842300556586271,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,501,1,0.1,308,310,0,0.4960249739854318,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,502,0,0.01,314,304,0,0.4732946675900277,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,502,1,0.1,304,314,0,0.48853908880684815,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,503,0,0.01,304,314,0,0.4520670209744817,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,503,1,1.0,314,304,0,0.4988746537396122,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,504,0,0.1,324,294,0,0.48225276505159886,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,504,1,0.1,294,324,0,0.49721841182746535,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,505,0,1.0,308,310,0,0.4766701352757544,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,12,505,1,0.1,310,308,0,0.5014336313037612,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,501,0,1.0,310,308,0,0.510583572271884,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,501,1,1.0,308,310,0,0.5161706555671176,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,502,0,1.0,314,304,0,0.49991343490304707,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,502,1,1.0,304,314,0,0.5314617225850947,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,503,0,1.0,304,314,0,0.47827498072944136,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,503,1,1.0,314,304,0,0.5517659279778393,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,504,0,1.0,324,294,0,0.5242722939515942,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,504,1,1.0,294,324,0,0.5076207895137936,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,505,0,1.0,308,310,0,0.5324869927159209,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,13,505,1,1.0,310,308,0,0.4944763029178614,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,501,0,0.0001,310,308,0,0.5605076741440378,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,501,1,0.0001,308,310,0,0.5720707596253902,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,502,0,0.0001,314,304,0,0.5920619806094183,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,502,1,0.0001,304,314,0,0.54399772810256,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,503,0,0.0001,304,314,0,0.5649316402288125,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,503,1,0.0001,314,304,0,0.5695550554016621,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,504,0,0.0001,324,294,0,0.5563885418112824,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,504,1,0.0001,294,324,0,0.5772748056698674,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,505,0,0.0001,308,310,0,0.5802289281997919,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,14,505,1,0.0001,310,308,0,0.5542249957834373,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,501,0,0.001,310,308,0,0.5488699612076235,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,501,1,1.0,308,310,0,0.5238709677419355,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,502,0,0.001,314,304,0,0.5625432825484764,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,502,1,0.001,304,314,0,0.5308937482250802,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,503,0,0.001,304,314,0,0.5492312061341231,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,503,1,0.001,314,304,0,0.5396035318559557,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,504,0,1.0,324,294,0,0.5061317043824333,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,504,1,0.001,294,324,0,0.5569654016156074,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,505,0,0.001,308,310,0,0.5732778355879292,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,15,505,1,1.0,310,308,0,0.5007589812784617,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,501,0,0.0001,310,308,0,0.557935570922584,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,501,1,0.0001,308,310,0,0.5458896982310094,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,502,0,0.0001,314,304,0,0.5548822714681441,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,502,1,0.0001,304,314,0,0.5527607610856424,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,503,0,0.0001,304,314,0,0.5673252464603027,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,503,1,0.0001,314,304,0,0.5380020775623269,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,504,0,0.0001,324,294,0,0.5438474709611736,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,504,1,0.0001,294,324,0,0.5597088858405731,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,505,0,0.0001,308,310,0,0.5810197710718003,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,16,505,1,0.0001,310,308,0,0.5217152976893237,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,501,0,0.01,310,308,0,0.5355456232079608,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,501,1,0.1,308,310,0,0.50684703433923,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,502,0,0.01,314,304,0,0.5386945983379502,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,502,1,1.0,304,314,0,0.5054971804129985,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,503,0,0.001,304,314,0,0.5351129863280457,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,503,1,0.1,314,304,0,0.5031596260387812,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,504,0,0.1,324,294,0,0.49354435651811746,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,504,1,0.001,294,324,0,0.5438576436518824,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,505,0,0.01,308,310,0,0.5533818938605619,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,17,505,1,0.1,310,308,0,0.485410693202901,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,501,0,0.0001,310,308,0,0.5065356721200877,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,501,1,0.0001,308,310,0,0.5036420395421436,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,502,0,0.0001,314,304,0,0.49584487534626037,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,502,1,0.0001,304,314,0,0.514260213396081,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,503,0,0.0001,304,314,0,0.5118666071645909,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,503,1,0.0001,314,304,0,0.4979657202216066,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,504,0,0.0001,324,294,0,0.5038178536720811,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,504,1,0.0001,294,324,0,0.505982319768328,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,505,0,0.0001,308,310,0,0.5003537981269511,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,18,505,1,0.0001,310,308,0,0.512396694214876,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,501,0,0.0001,310,308,0,0.5446955641760837,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,501,1,0.0001,308,310,0,0.4946930280957336,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,502,0,0.0001,314,304,0,0.5222472299168975,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,502,1,0.0001,304,314,0,0.5164915412389955,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,503,0,0.0001,304,314,0,0.5032658525700839,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,503,1,0.0001,314,304,0,0.5348857340720221,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,504,0,0.0001,324,294,0,0.5254754963209773,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,504,1,0.0001,294,324,0,0.51440329218107,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,505,0,0.0001,308,310,0,0.5143808532778356,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,19,505,1,0.0001,310,308,0,0.5235284196323158,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,501,0,0.0001,310,308,0,0.5155169505818856,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,501,1,0.0001,308,310,0,0.5000624349635796,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,502,0,0.0001,314,304,0,0.5062326869806094,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,502,1,0.0001,304,314,0,0.5080530650330642,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,503,0,0.0001,304,314,0,0.5019676254614792,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,503,1,0.0001,314,304,0,0.5166204986149584,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,504,0,0.0001,324,294,0,0.5128881484566615,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,504,1,0.0001,294,324,0,0.5048773052888279,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,505,0,0.0001,308,310,0,0.4996462018730489,0
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,oas_floor_0.0001,20,505,1,0.0001,310,308,0,0.5170770787653904,0


==> anc/artifact_v14_arxiv/results/revision_v6/per_rank_attacker/touchmoment_vjepa2/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "protocol": "C selected per rank on one group-disjoint validation half and evaluated on the other; halves swapped",
  "split_seeds": [
    501,
    502,
    503,
    504,
    505
  ],
  "c_grid": [
    0.0001,
    0.001,
    0.01,
    0.1,
    1.0
  ],
  "official_test_queries": 0,
  "aggregate": [
    {
      "method": "euclidean",
      "erased_dimensions": 0,
      "folds": 10,
      "mean_audit_val_auroc": 0.9500992787002644,
      "std_audit_val_auroc": 0.00837179623221863,
      "audit_val_auroc_q025": 0.9373734625780296,
      "audit_val_auroc_q975": 0.9621031472673174,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 0.1
    },
    {
      "method": "euclidean",
      "erased_dimensions": 1,
      "folds": 10,
      "mean_audit_val_auroc": 0.924111336109857,
      "std_audit_val_auroc": 0.009175096410810034,
      "audit_val_auroc_q025": 0.9097493010845111,
      "audit_val_auroc_q975": 0.936634478022374,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 2,
      "folds": 10,
      "mean_audit_val_auroc": 0.8964777798197169,
      "std_audit_val_auroc": 0.011939743543830763,
      "audit_val_auroc_q025": 0.8771105326201012,
      "audit_val_auroc_q975": 0.9160763335708995,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 3,
      "folds": 10,
      "mean_audit_val_auroc": 0.8780517794719118,
      "std_audit_val_auroc": 0.012683548659769056,
      "audit_val_auroc_q025": 0.8562932975054733,
      "audit_val_auroc_q975": 0.897474315072812,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 4,
      "folds": 10,
      "mean_audit_val_auroc": 0.8644878188578311,
      "std_audit_val_auroc": 0.01178628537967215,
      "audit_val_auroc_q025": 0.8454702133145859,
      "audit_val_auroc_q975": 0.8828955779918195,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 5,
      "folds": 10,
      "mean_audit_val_auroc": 0.8510336758859178,
      "std_audit_val_auroc": 0.01326121248403839,
      "audit_val_auroc_q025": 0.830146334867052,
      "audit_val_auroc_q975": 0.8717737572098547,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 6,
      "folds": 10,
      "mean_audit_val_auroc": 0.8268265011501258,
      "std_audit_val_auroc": 0.0135764737203079,
      "audit_val_auroc_q025": 0.8065710910582452,
      "audit_val_auroc_q975": 0.845739967546646,
      "median_selected_c": 0.55,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 7,
      "folds": 10,
      "mean_audit_val_auroc": 0.8085015403359872,
      "std_audit_val_auroc": 0.01750973729824017,
      "audit_val_auroc_q025": 0.7833704753018773,
      "audit_val_auroc_q975": 0.8328423462221947,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 8,
      "folds": 10,
      "mean_audit_val_auroc": 0.8025753717104471,
      "std_audit_val_auroc": 0.015939030105643015,
      "audit_val_auroc_q025": 0.775434145196159,
      "audit_val_auroc_q975": 0.8242270546644624,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 9,
      "folds": 10,
      "mean_audit_val_auroc": 0.7882479952494946,
      "std_audit_val_auroc": 0.015880754963775723,
      "audit_val_auroc_q025": 0.7654509969319901,
      "audit_val_auroc_q975": 0.8125671703266018,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 10,
      "folds": 10,
      "mean_audit_val_auroc": 0.778154729498267,
      "std_audit_val_auroc": 0.018212728023321145,
      "audit_val_auroc_q025": 0.7507486129460698,
      "audit_val_auroc_q975": 0.8045816857440166,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 11,
      "folds": 10,
      "mean_audit_val_auroc": 0.7675628513571877,
      "std_audit_val_auroc": 0.015148088260608985,
      "audit_val_auroc_q025": 0.7444067296340025,
      "audit_val_auroc_q975": 0.790423517169615,
      "median_selected_c": 1.0,
      "minimum_selected_c": 1.0,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 12,
      "folds": 10,
      "mean_audit_val_auroc": 0.7515437687363469,
      "std_audit_val_auroc": 0.013485244242530498,
      "audit_val_auroc_q025": 0.7315388345420814,
      "audit_val_auroc_q975": 0.7735140478668054,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 13,
      "folds": 10,
      "mean_audit_val_auroc": 0.7370920878203858,
      "std_audit_val_auroc": 0.012325303390177747,
      "audit_val_auroc_q025": 0.7199443092556002,
      "audit_val_auroc_q975": 0.7530395421436005,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 14,
      "folds": 10,
      "mean_audit_val_auroc": 0.7300711492813675,
      "std_audit_val_auroc": 0.012364051525984205,
      "audit_val_auroc_q025": 0.7134241793488626,
      "audit_val_auroc_q975": 0.7482569712827272,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 15,
      "folds": 10,
      "mean_audit_val_auroc": 0.7198478603799585,
      "std_audit_val_auroc": 0.017933991592872067,
      "audit_val_auroc_q025": 0.6956560103858168,
      "audit_val_auroc_q975": 0.7466694078947369,
      "median_selected_c": 1.0,
      "minimum_selected_c": 1.0,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 16,
      "folds": 10,
      "mean_audit_val_auroc": 0.6889021554374032,
      "std_audit_val_auroc": 0.01803326658099939,
      "audit_val_auroc_q025": 0.6627378392632561,
      "audit_val_auroc_q975": 0.7168217624653739,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 17,
      "folds": 10,
      "mean_audit_val_auroc": 0.6726374041391555,
      "std_audit_val_auroc": 0.01843124424755502,
      "audit_val_auroc_q025": 0.6433800559860441,
      "audit_val_auroc_q975": 0.695178324099723,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 18,
      "folds": 10,
      "mean_audit_val_auroc": 0.6596750075556732,
      "std_audit_val_auroc": 0.013728245385277952,
      "audit_val_auroc_q025": 0.6401312838390315,
      "audit_val_auroc_q975": 0.6799454877245108,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 19,
      "folds": 10,
      "mean_audit_val_auroc": 0.6546457351696571,
      "std_audit_val_auroc": 0.01388430665726135,
      "audit_val_auroc_q025": 0.6342966273636521,
      "audit_val_auroc_q975": 0.6769253683205254,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "euclidean",
      "erased_dimensions": 20,
      "folds": 10,
      "mean_audit_val_auroc": 0.6463321665456163,
      "std_audit_val_auroc": 0.01145297004072948,
      "audit_val_auroc_q025": 0.6278600569109541,
      "audit_val_auroc_q975": 0.6645174791685283,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 0,
      "folds": 10,
      "mean_audit_val_auroc": 0.9500992787002644,
      "std_audit_val_auroc": 0.00837179623221863,
      "audit_val_auroc_q025": 0.9373734625780296,
      "audit_val_auroc_q975": 0.9621031472673174,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 0.1
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 1,
      "folds": 10,
      "mean_audit_val_auroc": 0.8107807005033976,
      "std_audit_val_auroc": 0.01646823225420091,
      "audit_val_auroc_q025": 0.7832189511627434,
      "audit_val_auroc_q975": 0.8307906809565434,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 2,
      "folds": 10,
      "mean_audit_val_auroc": 0.7682735973839121,
      "std_audit_val_auroc": 0.012821402911683358,
      "audit_val_auroc_q025": 0.7450090948360417,
      "audit_val_auroc_q975": 0.7840664578084781,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 3,
      "folds": 10,
      "mean_audit_val_auroc": 0.6594222206968514,
      "std_audit_val_auroc": 0.008722659130899578,
      "audit_val_auroc_q025": 0.645347250141214,
      "audit_val_auroc_q975": 0.6727150391496612,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 4,
      "folds": 10,
      "mean_audit_val_auroc": 0.6208994599020061,
      "std_audit_val_auroc": 0.009282590166808359,
      "audit_val_auroc_q025": 0.6069428883320349,
      "audit_val_auroc_q975": 0.6351373401477941,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.0001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 5,
      "folds": 10,
      "mean_audit_val_auroc": 0.5531389166813332,
      "std_audit_val_auroc": 0.012086831022124217,
      "audit_val_auroc_q025": 0.5342061541769499,
      "audit_val_auroc_q975": 0.5678895352178638,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 6,
      "folds": 10,
      "mean_audit_val_auroc": 0.513246631073218,
      "std_audit_val_auroc": 0.0064975757520789705,
      "audit_val_auroc_q025": 0.5038103910254719,
      "audit_val_auroc_q975": 0.5213382893048365,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 7,
      "folds": 10,
      "mean_audit_val_auroc": 0.5019359328103472,
      "std_audit_val_auroc": 0.01666561820580263,
      "audit_val_auroc_q025": 0.4759139597568345,
      "audit_val_auroc_q975": 0.5273470429416928,
      "median_selected_c": 1.0,
      "minimum_selected_c": 1.0,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 8,
      "folds": 10,
      "mean_audit_val_auroc": 0.45558406211126934,
      "std_audit_val_auroc": 0.01563772898653254,
      "audit_val_auroc_q025": 0.43052875050234896,
      "audit_val_auroc_q975": 0.47690876038781166,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 9,
      "folds": 10,
      "mean_audit_val_auroc": 0.46475669347827886,
      "std_audit_val_auroc": 0.013066445384593348,
      "audit_val_auroc_q025": 0.44357559589304885,
      "audit_val_auroc_q975": 0.48559832456493945,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 10,
      "folds": 10,
      "mean_audit_val_auroc": 0.4471554017314248,
      "std_audit_val_auroc": 0.017679804159820595,
      "audit_val_auroc_q025": 0.41416165538298155,
      "audit_val_auroc_q975": 0.47262071347574813,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 11,
      "folds": 10,
      "mean_audit_val_auroc": 0.45084055444903715,
      "std_audit_val_auroc": 0.023513071248257286,
      "audit_val_auroc_q025": 0.42240806209504017,
      "audit_val_auroc_q975": 0.48620778044880375,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 12,
      "folds": 10,
      "mean_audit_val_auroc": 0.4850605404213608,
      "std_audit_val_auroc": 0.015073969712873307,
      "audit_val_auroc_q025": 0.45684324146297955,
      "audit_val_auroc_q975": 0.5008578613518276,
      "median_selected_c": 0.1,
      "minimum_selected_c": 0.01,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 13,
      "folds": 10,
      "mean_audit_val_auroc": 0.5147026673133593,
      "std_audit_val_auroc": 0.02130855252695864,
      "audit_val_auroc_q025": 0.48192027822183586,
      "audit_val_auroc_q975": 0.5474281675439077,
      "median_selected_c": 1.0,
      "minimum_selected_c": 1.0,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 14,
      "folds": 10,
      "mean_audit_val_auroc": 0.567124210957626,
      "std_audit_val_auroc": 0.014111076696579225,
      "audit_val_auroc_q025": 0.5462988633307574,
      "audit_val_auroc_q975": 0.5893995438172523,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.0001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 15,
      "folds": 10,
      "mean_audit_val_auroc": 0.5392146620577625,
      "std_audit_val_auroc": 0.023784468067858784,
      "audit_val_auroc_q025": 0.5019678439768553,
      "audit_val_auroc_q975": 0.5708625611540523,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 16,
      "folds": 10,
      "mean_audit_val_auroc": 0.552308705129288,
      "std_audit_val_auroc": 0.01631804051737483,
      "audit_val_auroc_q025": 0.5253798231607494,
      "audit_val_auroc_q975": 0.5779385030342133,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.0001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 17,
      "folds": 10,
      "mean_audit_val_auroc": 0.520105163589843,
      "std_audit_val_auroc": 0.023725831824240144,
      "audit_val_auroc_q025": 0.48724076744882466,
      "audit_val_auroc_q975": 0.551238937563609,
      "median_selected_c": 0.055,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 1.0
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 18,
      "folds": 10,
      "mean_audit_val_auroc": 0.5052665793573006,
      "std_audit_val_auroc": 0.006221393597628214,
      "audit_val_auroc_q025": 0.4963220654432133,
      "audit_val_auroc_q975": 0.5138409215803098,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.0001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 19,
      "folds": 10,
      "mean_audit_val_auroc": 0.5194067011482014,
      "std_audit_val_auroc": 0.014418732142088128,
      "audit_val_auroc_q025": 0.49662191360246244,
      "audit_val_auroc_q975": 0.5424883524026698,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.0001
    },
    {
      "method": "oas_floor_0.0001",
      "erased_dimensions": 20,
      "folds": 10,
      "mean_audit_val_auroc": 0.5082941996019505,
      "std_audit_val_auroc": 0.006817438591193655,
      "audit_val_auroc_q025": 0.49973985431841833,
      "audit_val_auroc_q975": 0.5169743482315432,
      "median_selected_c": 0.0001,
      "minimum_selected_c": 0.0001,
      "maximum_selected_c": 0.0001
    }
  ],
  "elapsed_seconds": 120.3927558750147
}


==> anc/artifact_v14_arxiv/results/revision_v6/population_count_example/population_count_trajectories.csv <==
mixing,iteration_count,coefficient_0,coefficient_1,coefficient_norm,cross_covariance_norm,remaining_covariance_rank
0.0,0,0.7978845608028654,0.0,0.7978845608028654,0.7978845608028654,2
0.0,1,0.0,0.0,0.0,0.0,1
0.25,0,0.7978845608028657,-0.19947114020071627,0.8224405803099429,0.7978845608028654,2
0.25,1,0.0418562392552322,0.16742495702092897,0.1725776955404468,0.1935154306611628,1
0.25,2,0.0,0.0,0.0,8.819752779587531e-18,0
1.0,0,0.7978845608028653,-0.7978845608028654,1.1283791670955126,0.7978845608028654,2
1.0,1,0.15957691216057301,0.15957691216057301,0.22567583341910244,0.5641895835477564,1
1.0,2,0.0,0.0,0.0,6.263762659083974e-17,0
3.0,0,0.7978845608028665,-2.3936536824085994,2.5231325220201635,0.7978845608028654,2
3.0,1,0.06588037658005308,0.021960125526684356,0.06944401436752731,0.7569397566060481,1
3.0,2,0.0,0.0,0.0,3.164595227867649e-17,0


==> anc/artifact_v14_arxiv/results/revision_v6/population_count_example/summary.json <==
{
  "construction": {
    "latent": "S,N independent standard normal",
    "features": "X=(S+aN,N)",
    "label": "L=sign(S)",
    "probe": "minimum-norm population least-squares coefficient",
    "stopping": "first zero population coefficient"
  },
  "result": "count 1 at a=0 and count 2 for every nonzero a",
  "all_results_match_theorem": true,
  "runs": [
    {
      "mixing": 0.0,
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028654,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7978845608028654,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028657,
          "coefficient_1": -0.19947114020071627,
          "coefficient_norm": 0.8224405803099429,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "iteration_count": 1,
          "coefficient_0": 0.0418562392552322,
          "coefficient_1": 0.16742495702092897,
          "coefficient_norm": 0.1725776955404468,
          "cross_covariance_norm": 0.1935154306611628,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cross_covariance_norm": 8.819752779587531e-18,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028653,
          "coefficient_1": -0.7978845608028654,
          "coefficient_norm": 1.1283791670955126,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "iteration_count": 1,
          "coefficient_0": 0.15957691216057301,
          "coefficient_1": 0.15957691216057301,
          "coefficient_norm": 0.22567583341910244,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cross_covariance_norm": 6.263762659083974e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028665,
          "coefficient_1": -2.3936536824085994,
          "coefficient_norm": 2.5231325220201635,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "iteration_count": 1,
          "coefficient_0": 0.06588037658005308,
          "coefficient_1": 0.021960125526684356,
          "coefficient_norm": 0.06944401436752731,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cross_covariance_norm": 3.164595227867649e-17,
          "remaining_covariance_rank": 0
        }
      ]
    }
  ]
}


==> anc/artifact_v14_arxiv/results/revision_v6/repeated_covariance_subsampling/100doh_max_vjepa2/aggregate.csv <==
covariance_sample_count,estimator,repeats,rank1_val_auroc_mean,rank1_val_auroc_std,rank1_val_auroc_q025,rank1_val_auroc_q975,condition_number_before_floor_mean,condition_number_after_floor_mean
200,empirical,5,0.8406735052023553,0.005458201346241567,0.8335627791558884,0.8474204159583139,1101.1319260139785,10000.0
200,oas,5,0.8379383859203215,0.005468951529254717,0.8307838533623488,0.8447424663862461,3188.1878152523777,3188.187815251678
1000,empirical,5,0.7539107710034523,0.01207572706801864,0.7408011193227425,0.7680106268402054,18310141.572676323,10000.0
1000,oas,5,0.7529734001552255,0.01249791760798163,0.7393800183898851,0.7674207876499267,13884.618381058206,10000.0
4000,empirical,5,0.6679811570051921,0.009225102153917602,0.6600964274241151,0.6820125153875903,125648.34251370672,10000.0
4000,oas,5,0.6677204418882288,0.009326562102183772,0.6596445566205799,0.681889326167355,37102.94203481618,10000.0
17206,empirical,1,0.6387962855618163,0.0,0.6387962855618163,0.6387962855618163,90995.00527255783,9999.999999999998
17206,oas,1,0.6392237309165119,0.0,0.6392237309165119,0.6392237309165119,64306.712390935216,10000.0


==> anc/artifact_v14_arxiv/results/revision_v6/repeated_covariance_subsampling/100doh_max_vjepa2/repeated_subsamples.csv <==
dataset,covariance_sample_count,estimator,repeat,rank1_val_auroc,condition_number_before_floor,condition_number_after_floor,floored_eigenvalues
100doh_max_vjepa2,200,empirical,0,0.8398796781150634,1094.1358047793615,10000.0,825
100doh_max_vjepa2,200,oas,0,0.8373468652679852,3656.572204636684,3656.572204635487,0
100doh_max_vjepa2,200,empirical,1,0.8479436161523015,944.7623155791734,10000.0,825
100doh_max_vjepa2,200,oas,1,0.8453293851424243,2874.007771081705,2874.007771080873,0
100doh_max_vjepa2,200,empirical,2,0.8427116142124252,1000.273316893709,10000.0,825
100doh_max_vjepa2,200,oas,2,0.8394601975806416,2974.865893532911,2974.865893532075,0
100doh_max_vjepa2,200,empirical,3,0.8328609014937578,1316.2875382847715,10000.0,825
100doh_max_vjepa2,200,oas,3,0.8300546298172782,2823.236533849378,2823.236533849375,0
100doh_max_vjepa2,200,empirical,4,0.8399717160382276,1150.2006545328775,10000.0,825
100doh_max_vjepa2,200,oas,4,0.8375008517932793,3612.2566731612096,3612.2566731605802,0
100doh_max_vjepa2,1000,empirical,0,0.7685759520836413,27501545.37790473,10000.0,345
100doh_max_vjepa2,1000,oas,0,0.7679918652635603,13979.329196960549,10000.0,207
100doh_max_vjepa2,1000,empirical,1,0.7629226996492824,12464435.927219799,10000.0,336
100doh_max_vjepa2,1000,oas,1,0.7622810891272238,12285.364006984591,10000.0,169
100doh_max_vjepa2,1000,empirical,2,0.7539941361223184,18807076.07933345,10000.0,356
100doh_max_vjepa2,1000,oas,2,0.7534658030441543,16585.77467457015,10000.0,246
100doh_max_vjepa2,1000,empirical,3,0.7435673014038439,16804752.75041999,10000.0,346
100doh_max_vjepa2,1000,oas,3,0.7420442507714814,13923.623249563749,9999.999999999998,208
100doh_max_vjepa2,1000,empirical,4,0.7404937657581757,15972897.728503661,9999.999999999998,341
100doh_max_vjepa2,1000,oas,4,0.7390839925697077,12649.000777211982,9999.999999999998,179
100doh_max_vjepa2,4000,empirical,0,0.666013846397556,123564.27571123453,9999.999999999998,122
100doh_max_vjepa2,4000,oas,0,0.6655899409629822,35990.284016716294,10000.0,84
100doh_max_vjepa2,4000,empirical,1,0.6673014923418253,124156.86693065324,10000.0,128
100doh_max_vjepa2,4000,oas,1,0.6671846749778091,37150.326953727556,9999.999999999998,89
100doh_max_vjepa2,4000,empirical,2,0.6836470735037864,121760.10215526288,9999.999999999998,121
100doh_max_vjepa2,4000,oas,2,0.6835231762995267,35330.74333487417,10000.0,81
100doh_max_vjepa2,4000,empirical,3,0.6597526126822948,129497.17150911177,10000.0,130
100doh_max_vjepa2,4000,oas,3,0.6592676436256216,38462.99308017522,10000.0,91
100doh_max_vjepa2,4000,empirical,4,0.6631907601004984,129263.29626227122,10000.0,133
100doh_max_vjepa2,4000,oas,4,0.6630367735752043,38580.36278858771,10000.0,93
100doh_max_vjepa2,17206,empirical,0,0.6387962855618163,90995.00527255783,9999.999999999998,58
100doh_max_vjepa2,17206,oas,0,0.6392237309165119,64306.712390935216,10000.0,51


==> anc/artifact_v14_arxiv/results/revision_v6/repeated_covariance_subsampling/100doh_max_vjepa2/summary.json <==
{
  "dataset": "100doh_max_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "feature_dimension": 1024,
  "train_count": 17206,
  "validation_count": 2126,
  "sample_sizes": [
    200,
    1000,
    4000,
    17206
  ],
  "estimators": [
    "empirical",
    "oas"
  ],
  "requested_repeats": 5,
  "official_test_queries": 0,
  "probe": {
    "selected_c": 0.01,
    "selection_search": [
      {
        "c": 0.001,
        "val_auroc": 0.8852207449938893,
        "val_auprc": 0.8953171223653557,
        "converged": 1,
        "iterations": 94
      },
      {
        "c": 0.01,
        "val_auroc": 0.8903784086112096,
        "val_auprc": 0.9001179695269005,
        "converged": 1,
        "iterations": 227
      },
      {
        "c": 0.1,
        "val_auroc": 0.8849517110646399,
        "val_auprc": 0.8941305394617779,
        "converged": 1,
        "iterations": 616
      },
      {
        "c": 1.0,
        "val_auroc": 0.8824525274587179,
        "val_auprc": 0.8915547569049762,
        "converged": 1,
        "iterations": 919
      }
    ]
  },
  "aggregate": [
    {
      "covariance_sample_count": 200,
      "estimator": "empirical",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.8406735052023553,
      "rank1_val_auroc_std": 0.005458201346241567,
      "rank1_val_auroc_q025": 0.8335627791558884,
      "rank1_val_auroc_q975": 0.8474204159583139,
      "condition_number_before_floor_mean": 1101.1319260139785,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 200,
      "estimator": "oas",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.8379383859203215,
      "rank1_val_auroc_std": 0.005468951529254717,
      "rank1_val_auroc_q025": 0.8307838533623488,
      "rank1_val_auroc_q975": 0.8447424663862461,
      "condition_number_before_floor_mean": 3188.1878152523777,
      "condition_number_after_floor_mean": 3188.187815251678
    },
    {
      "covariance_sample_count": 1000,
      "estimator": "empirical",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.7539107710034523,
      "rank1_val_auroc_std": 0.01207572706801864,
      "rank1_val_auroc_q025": 0.7408011193227425,
      "rank1_val_auroc_q975": 0.7680106268402054,
      "condition_number_before_floor_mean": 18310141.572676323,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 1000,
      "estimator": "oas",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.7529734001552255,
      "rank1_val_auroc_std": 0.01249791760798163,
      "rank1_val_auroc_q025": 0.7393800183898851,
      "rank1_val_auroc_q975": 0.7674207876499267,
      "condition_number_before_floor_mean": 13884.618381058206,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 4000,
      "estimator": "empirical",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.6679811570051921,
      "rank1_val_auroc_std": 0.009225102153917602,
      "rank1_val_auroc_q025": 0.6600964274241151,
      "rank1_val_auroc_q975": 0.6820125153875903,
      "condition_number_before_floor_mean": 125648.34251370672,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 4000,
      "estimator": "oas",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.6677204418882288,
      "rank1_val_auroc_std": 0.009326562102183772,
      "rank1_val_auroc_q025": 0.6596445566205799,
      "rank1_val_auroc_q975": 0.681889326167355,
      "condition_number_before_floor_mean": 37102.94203481618,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 17206,
      "estimator": "empirical",
      "repeats": 1,
      "rank1_val_auroc_mean": 0.6387962855618163,
      "rank1_val_auroc_std": 0.0,
      "rank1_val_auroc_q025": 0.6387962855618163,
      "rank1_val_auroc_q975": 0.6387962855618163,
      "condition_number_before_floor_mean": 90995.00527255783,
      "condition_number_after_floor_mean": 9999.999999999998
    },
    {
      "covariance_sample_count": 17206,
      "estimator": "oas",
      "repeats": 1,
      "rank1_val_auroc_mean": 0.6392237309165119,
      "rank1_val_auroc_std": 0.0,
      "rank1_val_auroc_q025": 0.6392237309165119,
      "rank1_val_auroc_q975": 0.6392237309165119,
      "condition_number_before_floor_mean": 64306.712390935216,
      "condition_number_after_floor_mean": 10000.0
    }
  ],
  "elapsed_seconds": 37.52425679098815
}


==> anc/artifact_v14_arxiv/results/revision_v6/repeated_covariance_subsampling/touchmoment_vjepa2/aggregate.csv <==
covariance_sample_count,estimator,repeats,rank1_val_auroc_mean,rank1_val_auroc_std,rank1_val_auroc_q025,rank1_val_auroc_q975,condition_number_before_floor_mean,condition_number_after_floor_mean
500,empirical,5,0.8487426817900943,0.013653603682540165,0.8322179281741917,0.8626313088467862,76124.10481906461,10000.0
500,oas,5,0.8466878227081829,0.014107150609558545,0.8288999905740408,0.8608079094270065,18405.035307007594,10000.0
2000,empirical,5,0.7550863522585646,0.015398900848111404,0.7398403870927199,0.7768802170065249,677911.5845436755,10000.0
2000,oas,5,0.7535488735978887,0.015106026153459986,0.7384641970653847,0.7748986709397682,69543.06846210617,10000.0
8000,empirical,5,0.718084226181125,0.02018804766483821,0.6930645887663515,0.741748620144322,330656.71587175864,10000.0
8000,oas,5,0.7174202197295798,0.02024974392873525,0.6921974005299484,0.7409243723882238,160941.9033951235,10000.0
11564,empirical,1,0.7226882835328494,0.0,0.7226882835328494,0.7226882835328494,312850.068517666,10000.0
11564,oas,1,0.7224159780479886,0.0,0.7224159780479886,0.7224159780479886,184574.5912364871,9999.999999999998


==> anc/artifact_v14_arxiv/results/revision_v6/repeated_covariance_subsampling/touchmoment_vjepa2/repeated_subsamples.csv <==
dataset,covariance_sample_count,estimator,repeat,rank1_val_auroc,condition_number_before_floor,condition_number_after_floor,floored_eigenvalues
touchmoment_vjepa2,500,empirical,0,0.8450581791141694,72589.90950732003,10000.0,654
touchmoment_vjepa2,500,oas,0,0.8443041023868623,17293.790159513122,10000.0,580
touchmoment_vjepa2,500,empirical,1,0.8624333637058682,67500.09153707571,10000.0,648
touchmoment_vjepa2,500,oas,1,0.8608623705239786,15421.968218854743,9999.999999999998,565
touchmoment_vjepa2,500,empirical,2,0.8424922235837496,78499.17009432979,9999.999999999998,659
touchmoment_vjepa2,500,oas,2,0.840324252992742,20596.657737162164,10000.0,601
touchmoment_vjepa2,500,empirical,3,0.831076339795352,78223.58054081473,9999.999999999998,653
touchmoment_vjepa2,500,oas,3,0.8276306280830741,18866.753094543248,10000.0,587
touchmoment_vjepa2,500,empirical,4,0.8626533027513327,83807.77241578278,10000.0,663
touchmoment_vjepa2,500,oas,4,0.8603177595542568,19846.0073249647,10000.0,602
touchmoment_vjepa2,2000,empirical,0,0.7566426828374232,722695.8889249983,10000.0,560
touchmoment_vjepa2,2000,oas,0,0.7547260711555178,73096.68583893724,10000.0,535
touchmoment_vjepa2,2000,empirical,1,0.7561504383070977,620522.5168475416,10000.0,540
touchmoment_vjepa2,2000,oas,1,0.7549250636252238,61304.78611844571,10000.0,509
touchmoment_vjepa2,2000,empirical,2,0.7441480503974612,648530.0774591692,9999.999999999998,551
touchmoment_vjepa2,2000,oas,2,0.7430169353065008,66861.94465595002,10000.0,526
touchmoment_vjepa2,2000,empirical,3,0.7393617578366376,740078.2813532379,10000.0,556
touchmoment_vjepa2,2000,oas,3,0.7379583372608163,74558.11335857988,10000.0,533
touchmoment_vjepa2,2000,empirical,4,0.7791288319142028,657731.158133431,10000.0,558
touchmoment_vjepa2,2000,oas,4,0.7771179606413842,71893.812338618,10000.0,534
touchmoment_vjepa2,8000,empirical,0,0.7116808579717431,335067.50965898583,10000.0,524
touchmoment_vjepa2,8000,oas,0,0.7108325216535227,163981.293816838,10000.0,516
touchmoment_vjepa2,8000,empirical,1,0.7326902734575466,328493.8506174154,9999.999999999998,521
touchmoment_vjepa2,8000,oas,1,0.7323656015332893,160035.17137946404,10000.0,512
touchmoment_vjepa2,8000,empirical,2,0.7122987819566197,328543.662204284,10000.0,519
touchmoment_vjepa2,8000,oas,2,0.7119007970172077,158197.42021938378,10000.0,510
touchmoment_vjepa2,8000,empirical,3,0.6909961144101968,326851.3247222103,10000.0,520
touchmoment_vjepa2,8000,oas,3,0.6901268315162179,160264.43813391862,10000.0,513
touchmoment_vjepa2,8000,empirical,4,0.7427551031095192,334327.2321558975,10000.0,521
touchmoment_vjepa2,8000,oas,4,0.741875346927661,162231.19342601288,10000.0,513
touchmoment_vjepa2,11564,empirical,0,0.7226882835328494,312850.068517666,10000.0,515
touchmoment_vjepa2,11564,oas,0,0.7224159780479886,184574.5912364871,9999.999999999998,511


==> anc/artifact_v14_arxiv/results/revision_v6/repeated_covariance_subsampling/touchmoment_vjepa2/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "feature_dimension": 1024,
  "train_count": 11564,
  "validation_count": 618,
  "sample_sizes": [
    500,
    2000,
    8000,
    11564
  ],
  "estimators": [
    "empirical",
    "oas"
  ],
  "requested_repeats": 5,
  "official_test_queries": 0,
  "probe": {
    "selected_c": 0.1,
    "selection_search": [
      {
        "c": 0.001,
        "val_auroc": 0.910956106450498,
        "val_auprc": 0.91180010979778,
        "converged": 1,
        "iterations": 95
      },
      {
        "c": 0.01,
        "val_auroc": 0.9421141378913083,
        "val_auprc": 0.944116002929008,
        "converged": 1,
        "iterations": 256
      },
      {
        "c": 0.1,
        "val_auroc": 0.9499586305128769,
        "val_auprc": 0.9498840726698696,
        "converged": 1,
        "iterations": 615
      },
      {
        "c": 1.0,
        "val_auroc": 0.9448895591793132,
        "val_auprc": 0.9449699039428593,
        "converged": 1,
        "iterations": 1313
      }
    ]
  },
  "aggregate": [
    {
      "covariance_sample_count": 500,
      "estimator": "empirical",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.8487426817900943,
      "rank1_val_auroc_std": 0.013653603682540165,
      "rank1_val_auroc_q025": 0.8322179281741917,
      "rank1_val_auroc_q975": 0.8626313088467862,
      "condition_number_before_floor_mean": 76124.10481906461,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 500,
      "estimator": "oas",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.8466878227081829,
      "rank1_val_auroc_std": 0.014107150609558545,
      "rank1_val_auroc_q025": 0.8288999905740408,
      "rank1_val_auroc_q975": 0.8608079094270065,
      "condition_number_before_floor_mean": 18405.035307007594,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 2000,
      "estimator": "empirical",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.7550863522585646,
      "rank1_val_auroc_std": 0.015398900848111404,
      "rank1_val_auroc_q025": 0.7398403870927199,
      "rank1_val_auroc_q975": 0.7768802170065249,
      "condition_number_before_floor_mean": 677911.5845436755,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 2000,
      "estimator": "oas",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.7535488735978887,
      "rank1_val_auroc_std": 0.015106026153459986,
      "rank1_val_auroc_q025": 0.7384641970653847,
      "rank1_val_auroc_q975": 0.7748986709397682,
      "condition_number_before_floor_mean": 69543.06846210617,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 8000,
      "estimator": "empirical",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.718084226181125,
      "rank1_val_auroc_std": 0.02018804766483821,
      "rank1_val_auroc_q025": 0.6930645887663515,
      "rank1_val_auroc_q975": 0.741748620144322,
      "condition_number_before_floor_mean": 330656.71587175864,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 8000,
      "estimator": "oas",
      "repeats": 5,
      "rank1_val_auroc_mean": 0.7174202197295798,
      "rank1_val_auroc_std": 0.02024974392873525,
      "rank1_val_auroc_q025": 0.6921974005299484,
      "rank1_val_auroc_q975": 0.7409243723882238,
      "condition_number_before_floor_mean": 160941.9033951235,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 11564,
      "estimator": "empirical",
      "repeats": 1,
      "rank1_val_auroc_mean": 0.7226882835328494,
      "rank1_val_auroc_std": 0.0,
      "rank1_val_auroc_q025": 0.7226882835328494,
      "rank1_val_auroc_q975": 0.7226882835328494,
      "condition_number_before_floor_mean": 312850.068517666,
      "condition_number_after_floor_mean": 10000.0
    },
    {
      "covariance_sample_count": 11564,
      "estimator": "oas",
      "repeats": 1,
      "rank1_val_auroc_mean": 0.7224159780479886,
      "rank1_val_auroc_std": 0.0,
      "rank1_val_auroc_q025": 0.7224159780479886,
      "rank1_val_auroc_q975": 0.7224159780479886,
      "condition_number_before_floor_mean": 184574.5912364871,
      "condition_number_after_floor_mean": 9999.999999999998
    }
  ],
  "elapsed_seconds": 57.2793544169981
}


==> anc/artifact_v14_arxiv/results/revision_v6/synthetic_crossfit_calibration/summary.json <==
{
  "construction": "X~N(0,I), Y=1[X_1>=0], population guarding rank one",
  "dimension": 1024,
  "seeds": [
    401,
    402,
    403,
    404,
    405,
    406,
    407,
    408,
    409,
    410
  ],
  "sample_sizes": [
    100,
    200,
    500,
    1000,
    2000,
    4000,
    8000
  ],
  "roles": {
    "A": "sample-estimated MP/SAL direction",
    "B": "fresh logistic attacker",
    "C": "independent evaluation sample"
  },
  "population_oracle": "set the generating coordinate X_1 to zero",
  "aggregate": [
    {
      "method": "intact",
      "eraser_sample_count": 100,
      "trials": 10,
      "mean_evaluation_auroc": 0.9057504412655207,
      "std_evaluation_auroc": 0.005135861076994932,
      "evaluation_auroc_q025": 0.8987074113005484,
      "evaluation_auroc_q975": 0.912819313607365,
      "mean_sample_direction_oracle_alignment": 0.2517187724043736
    },
    {
      "method": "intact",
      "eraser_sample_count": 200,
      "trials": 10,
      "mean_evaluation_auroc": 0.9057504412655207,
      "std_evaluation_auroc": 0.005135861076994932,
      "evaluation_auroc_q025": 0.8987074113005484,
      "evaluation_auroc_q975": 0.912819313607365,
      "mean_sample_direction_oracle_alignment": 0.33890435624830667
    },
    {
      "method": "intact",
      "eraser_sample_count": 500,
      "trials": 10,
      "mean_evaluation_auroc": 0.9057504412655207,
      "std_evaluation_auroc": 0.005135861076994932,
      "evaluation_auroc_q025": 0.8987074113005484,
      "evaluation_auroc_q975": 0.912819313607365,
      "mean_sample_direction_oracle_alignment": 0.4931920233587392
    },
    {
      "method": "intact",
      "eraser_sample_count": 1000,
      "trials": 10,
      "mean_evaluation_auroc": 0.9057504412655207,
      "std_evaluation_auroc": 0.005135861076994932,
      "evaluation_auroc_q025": 0.8987074113005484,
      "evaluation_auroc_q975": 0.912819313607365,
      "mean_sample_direction_oracle_alignment": 0.6184481628827856
    },
    {
      "method": "intact",
      "eraser_sample_count": 2000,
      "trials": 10,
      "mean_evaluation_auroc": 0.9057504412655207,
      "std_evaluation_auroc": 0.005135861076994932,
      "evaluation_auroc_q025": 0.8987074113005484,
      "evaluation_auroc_q975": 0.912819313607365,
      "mean_sample_direction_oracle_alignment": 0.7448364845414653
    },
    {
      "method": "intact",
      "eraser_sample_count": 4000,
      "trials": 10,
      "mean_evaluation_auroc": 0.9057504412655207,
      "std_evaluation_auroc": 0.005135861076994932,
      "evaluation_auroc_q025": 0.8987074113005484,
      "evaluation_auroc_q975": 0.912819313607365,
      "mean_sample_direction_oracle_alignment": 0.8439387706356708
    },
    {
      "method": "intact",
      "eraser_sample_count": 8000,
      "trials": 10,
      "mean_evaluation_auroc": 0.9057504412655207,
      "std_evaluation_auroc": 0.005135861076994932,
      "evaluation_auroc_q025": 0.8987074113005484,
      "evaluation_auroc_q975": 0.912819313607365,
      "mean_sample_direction_oracle_alignment": 0.9135699718234431
    },
    {
      "method": "population_oracle",
      "eraser_sample_count": 100,
      "trials": 10,
      "mean_evaluation_auroc": 0.49898854412737936,
      "std_evaluation_auroc": 0.009990080051619632,
      "evaluation_auroc_q025": 0.47916585863197453,
      "evaluation_auroc_q975": 0.5107859603482366,
      "mean_sample_direction_oracle_alignment": 0.2517187724043736
    },
    {
      "method": "population_oracle",
      "eraser_sample_count": 200,
      "trials": 10,
      "mean_evaluation_auroc": 0.49898854412737936,
      "std_evaluation_auroc": 0.009990080051619632,
      "evaluation_auroc_q025": 0.47916585863197453,
      "evaluation_auroc_q975": 0.5107859603482366,
      "mean_sample_direction_oracle_alignment": 0.33890435624830667
    },
    {
      "method": "population_oracle",
      "eraser_sample_count": 500,
      "trials": 10,
      "mean_evaluation_auroc": 0.49898854412737936,
      "std_evaluation_auroc": 0.009990080051619632,
      "evaluation_auroc_q025": 0.47916585863197453,
      "evaluation_auroc_q975": 0.5107859603482366,
      "mean_sample_direction_oracle_alignment": 0.4931920233587392
    },
    {
      "method": "population_oracle",
      "eraser_sample_count": 1000,
      "trials": 10,
      "mean_evaluation_auroc": 0.49898854412737936,
      "std_evaluation_auroc": 0.009990080051619632,
      "evaluation_auroc_q025": 0.47916585863197453,
      "evaluation_auroc_q975": 0.5107859603482366,
      "mean_sample_direction_oracle_alignment": 0.6184481628827856
    },
    {
      "method": "population_oracle",
      "eraser_sample_count": 2000,
      "trials": 10,
      "mean_evaluation_auroc": 0.49898854412737936,
      "std_evaluation_auroc": 0.009990080051619632,
      "evaluation_auroc_q025": 0.47916585863197453,
      "evaluation_auroc_q975": 0.5107859603482366,
      "mean_sample_direction_oracle_alignment": 0.7448364845414653
    },
    {
      "method": "population_oracle",
      "eraser_sample_count": 4000,
      "trials": 10,
      "mean_evaluation_auroc": 0.49898854412737936,
      "std_evaluation_auroc": 0.009990080051619632,
      "evaluation_auroc_q025": 0.47916585863197453,
      "evaluation_auroc_q975": 0.5107859603482366,
      "mean_sample_direction_oracle_alignment": 0.8439387706356708
    },
    {
      "method": "population_oracle",
      "eraser_sample_count": 8000,
      "trials": 10,
      "mean_evaluation_auroc": 0.49898854412737936,
      "std_evaluation_auroc": 0.009990080051619632,
      "evaluation_auroc_q025": 0.47916585863197453,
      "evaluation_auroc_q975": 0.5107859603482366,
      "mean_sample_direction_oracle_alignment": 0.9135699718234431
    },
    {
      "method": "sample_mp_sal",
      "eraser_sample_count": 100,
      "trials": 10,
      "mean_evaluation_auroc": 0.8805259014697361,
      "std_evaluation_auroc": 0.00585809347288287,
      "evaluation_auroc_q025": 0.8713909704785338,
      "evaluation_auroc_q975": 0.8884854718458972,
      "mean_sample_direction_oracle_alignment": 0.2517187724043736
    },
    {
      "method": "sample_mp_sal",
      "eraser_sample_count": 200,
      "trials": 10,
      "mean_evaluation_auroc": 0.8570250437819438,
      "std_evaluation_auroc": 0.0042916179296610575,
      "evaluation_auroc_q025": 0.8485649993226141,
      "evaluation_auroc_q975": 0.8617854110867426,
      "mean_sample_direction_oracle_alignment": 0.33890435624830667
    },
    {
      "method": "sample_mp_sal",
      "eraser_sample_count": 500,
      "trials": 10,
      "mean_evaluation_auroc": 0.807173452168333,
      "std_evaluation_auroc": 0.006100158832094601,
      "evaluation_auroc_q025": 0.7969608823226122,
      "evaluation_auroc_q975": 0.8164711001966058,
      "mean_sample_direction_oracle_alignment": 0.4931920233587392
    },
    {
      "method": "sample_mp_sal",
      "eraser_sample_count": 1000,
      "trials": 10,
      "mean_evaluation_auroc": 0.7540770612622869,
      "std_evaluation_auroc": 0.011681218103616173,
      "evaluation_auroc_q025": 0.7300619707029635,
      "evaluation_auroc_q975": 0.766322112202966,
      "mean_sample_direction_oracle_alignment": 0.6184481628827856
    },
    {
      "method": "sample_mp_sal",
      "eraser_sample_count": 2000,
      "trials": 10,
      "mean_evaluation_auroc": 0.6829567228139298,
      "std_evaluation_auroc": 0.010894265718078115,
      "evaluation_auroc_q025": 0.6683548109705917,
      "evaluation_auroc_q975": 0.6991434977814628,
      "mean_sample_direction_oracle_alignment": 0.7448364845414653
    },
    {
      "method": "sample_mp_sal",
      "eraser_sample_count": 4000,
      "trials": 10,
      "mean_evaluation_auroc": 0.6224510224656722,
      "std_evaluation_auroc": 0.009510146950399277,
      "evaluation_auroc_q025": 0.614266665159947,
      "evaluation_auroc_q975": 0.6385764886907059,
      "mean_sample_direction_oracle_alignment": 0.8439387706356708
    },
    {
      "method": "sample_mp_sal",
      "eraser_sample_count": 8000,
      "trials": 10,
      "mean_evaluation_auroc": 0.5715851877129362,
      "std_evaluation_auroc": 0.008408215574114378,
      "evaluation_auroc_q025": 0.5622843220700268,
      "evaluation_auroc_q975": 0.5850167859400902,
      "mean_sample_direction_oracle_alignment": 0.9135699718234431
    }
  ],
  "elapsed_seconds": 2.814539000042714
}


==> anc/artifact_v14_arxiv/results/revision_v6/synthetic_crossfit_calibration/synthetic_crossfit_aggregate.csv <==
method,eraser_sample_count,trials,mean_evaluation_auroc,std_evaluation_auroc,evaluation_auroc_q025,evaluation_auroc_q975,mean_sample_direction_oracle_alignment
intact,100,10,0.9057504412655207,0.005135861076994932,0.8987074113005484,0.912819313607365,0.2517187724043736
intact,200,10,0.9057504412655207,0.005135861076994932,0.8987074113005484,0.912819313607365,0.33890435624830667
intact,500,10,0.9057504412655207,0.005135861076994932,0.8987074113005484,0.912819313607365,0.4931920233587392
intact,1000,10,0.9057504412655207,0.005135861076994932,0.8987074113005484,0.912819313607365,0.6184481628827856
intact,2000,10,0.9057504412655207,0.005135861076994932,0.8987074113005484,0.912819313607365,0.7448364845414653
intact,4000,10,0.9057504412655207,0.005135861076994932,0.8987074113005484,0.912819313607365,0.8439387706356708
intact,8000,10,0.9057504412655207,0.005135861076994932,0.8987074113005484,0.912819313607365,0.9135699718234431
population_oracle,100,10,0.49898854412737936,0.009990080051619632,0.47916585863197453,0.5107859603482366,0.2517187724043736
population_oracle,200,10,0.49898854412737936,0.009990080051619632,0.47916585863197453,0.5107859603482366,0.33890435624830667
population_oracle,500,10,0.49898854412737936,0.009990080051619632,0.47916585863197453,0.5107859603482366,0.4931920233587392
population_oracle,1000,10,0.49898854412737936,0.009990080051619632,0.47916585863197453,0.5107859603482366,0.6184481628827856
population_oracle,2000,10,0.49898854412737936,0.009990080051619632,0.47916585863197453,0.5107859603482366,0.7448364845414653
population_oracle,4000,10,0.49898854412737936,0.009990080051619632,0.47916585863197453,0.5107859603482366,0.8439387706356708
population_oracle,8000,10,0.49898854412737936,0.009990080051619632,0.47916585863197453,0.5107859603482366,0.9135699718234431
sample_mp_sal,100,10,0.8805259014697361,0.00585809347288287,0.8713909704785338,0.8884854718458972,0.2517187724043736
sample_mp_sal,200,10,0.8570250437819438,0.0042916179296610575,0.8485649993226141,0.8617854110867426,0.33890435624830667
sample_mp_sal,500,10,0.807173452168333,0.006100158832094601,0.7969608823226122,0.8164711001966058,0.4931920233587392
sample_mp_sal,1000,10,0.7540770612622869,0.011681218103616173,0.7300619707029635,0.766322112202966,0.6184481628827856
sample_mp_sal,2000,10,0.6829567228139298,0.010894265718078115,0.6683548109705917,0.6991434977814628,0.7448364845414653
sample_mp_sal,4000,10,0.6224510224656722,0.009510146950399277,0.614266665159947,0.6385764886907059,0.8439387706356708
sample_mp_sal,8000,10,0.5715851877129362,0.008408215574114378,0.5622843220700268,0.5850167859400902,0.9135699718234431


==> anc/artifact_v14_arxiv/results/revision_v6/synthetic_crossfit_calibration/synthetic_crossfit_folds.csv <==
seed,method,eraser_sample_count,dimension,attacker_count,evaluation_count,evaluation_auroc,sample_direction_oracle_alignment
401,intact,100,1024,2000,2000,0.9095917210008492,0.22933123168150132
401,sample_mp_sal,100,1024,2000,2000,0.8891102596338781,0.22933123168150132
401,population_oracle,100,1024,2000,2000,0.5041552022291768,0.22933123168150132
401,intact,200,1024,2000,2000,0.9095917210008492,0.37274241419070775
401,sample_mp_sal,200,1024,2000,2000,0.8473842079311403,0.37274241419070775
401,population_oracle,200,1024,2000,2000,0.5041552022291768,0.37274241419070775
401,intact,500,1024,2000,2000,0.9095917210008492,0.4946938104811317
401,sample_mp_sal,500,1024,2000,2000,0.8116661715829975,0.4946938104811317
401,population_oracle,500,1024,2000,2000,0.5041552022291768,0.4946938104811317
401,intact,1000,1024,2000,2000,0.9095917210008492,0.6097161820006648
401,sample_mp_sal,1000,1024,2000,2000,0.7600254443000867,0.6097161820006648
401,population_oracle,1000,1024,2000,2000,0.5041552022291768,0.6097161820006648
401,intact,2000,1024,2000,2000,0.9095917210008492,0.7291545836136017
401,sample_mp_sal,2000,1024,2000,2000,0.6997842635405384,0.7291545836136017
401,population_oracle,2000,1024,2000,2000,0.5041552022291768,0.7291545836136017
401,intact,4000,1024,2000,2000,0.9095917210008492,0.8379194251204111
401,sample_mp_sal,4000,1024,2000,2000,0.6264888766201488,0.8379194251204111
401,population_oracle,4000,1024,2000,2000,0.5041552022291768,0.8379194251204111
401,intact,8000,1024,2000,2000,0.9095917210008492,0.911332902743542
401,sample_mp_sal,8000,1024,2000,2000,0.5797589792674962,0.911332902743542
401,population_oracle,8000,1024,2000,2000,0.5041552022291768,0.911332902743542
402,intact,100,1024,2000,2000,0.9137563566221599,0.275157315167743
402,sample_mp_sal,100,1024,2000,2000,0.8817946341341216,0.275157315167743
402,population_oracle,100,1024,2000,2000,0.4992640096194794,0.275157315167743
402,intact,200,1024,2000,2000,0.9137563566221599,0.34983347022421984
402,sample_mp_sal,200,1024,2000,2000,0.8577589618978432,0.34983347022421984
402,population_oracle,200,1024,2000,2000,0.4992640096194794,0.34983347022421984
402,intact,500,1024,2000,2000,0.9137563566221599,0.5043696040441692
402,sample_mp_sal,500,1024,2000,2000,0.8062747062802175,0.5043696040441692
402,population_oracle,500,1024,2000,2000,0.4992640096194794,0.5043696040441692
402,intact,1000,1024,2000,2000,0.9137563566221599,0.6174254474698121
402,sample_mp_sal,1000,1024,2000,2000,0.757053032390591,0.6174254474698121
402,population_oracle,1000,1024,2000,2000,0.4992640096194794,0.6174254474698121
402,intact,2000,1024,2000,2000,0.9137563566221599,0.7425867733594725
402,sample_mp_sal,2000,1024,2000,2000,0.679889776798016,0.7425867733594725
402,population_oracle,2000,1024,2000,2000,0.4992640096194794,0.7425867733594725
402,intact,4000,1024,2000,2000,0.9137563566221599,0.8541852508543998
402,sample_mp_sal,4000,1024,2000,2000,0.6166697562564193,0.8541852508543998
402,population_oracle,4000,1024,2000,2000,0.4992640096194794,0.8541852508543998
402,intact,8000,1024,2000,2000,0.9137563566221599,0.9153130706213034
402,sample_mp_sal,8000,1024,2000,2000,0.5703389363461009,0.9153130706213034
402,population_oracle,8000,1024,2000,2000,0.4992640096194794,0.9153130706213034
403,intact,100,1024,2000,2000,0.9083369117722131,0.24615267229234816
403,sample_mp_sal,100,1024,2000,2000,0.8809586012157683,0.24615267229234816
403,population_oracle,100,1024,2000,2000,0.4972378455695924,0.24615267229234816
403,intact,200,1024,2000,2000,0.9083369117722131,0.3350722891828065
403,sample_mp_sal,200,1024,2000,2000,0.8570866602805296,0.3350722891828065
403,population_oracle,200,1024,2000,2000,0.4972378455695924,0.3350722891828065
403,intact,500,1024,2000,2000,0.9083369117722131,0.5079611977944485
403,sample_mp_sal,500,1024,2000,2000,0.8075020094310632,0.5079611977944485
403,population_oracle,500,1024,2000,2000,0.4972378455695924,0.5079611977944485
403,intact,1000,1024,2000,2000,0.9083369117722131,0.6168015938329664
403,sample_mp_sal,1000,1024,2000,2000,0.7560685819072128,0.6168015938329664
403,population_oracle,1000,1024,2000,2000,0.4972378455695924,0.6168015938329664
403,intact,2000,1024,2000,2000,0.9083369117722131,0.7339932603351927
403,sample_mp_sal,2000,1024,2000,2000,0.692398394857458,0.7339932603351927
403,population_oracle,2000,1024,2000,2000,0.4972378455695924,0.7339932603351927
403,intact,4000,1024,2000,2000,0.9083369117722131,0.8527815971259197
403,sample_mp_sal,4000,1024,2000,2000,0.6144004388217077,0.8527815971259197
403,population_oracle,4000,1024,2000,2000,0.4972378455695924,0.8527815971259197
403,intact,8000,1024,2000,2000,0.9083369117722131,0.9164052070143067
403,sample_mp_sal,8000,1024,2000,2000,0.5675704351882159,0.9164052070143067
403,population_oracle,8000,1024,2000,2000,0.4972378455695924,0.9164052070143067
404,intact,100,1024,2000,2000,0.9024474391590266,0.24145126402712483
404,sample_mp_sal,100,1024,2000,2000,0.8828541256660106,0.24145126402712483
404,population_oracle,100,1024,2000,2000,0.4898378374053985,0.24145126402712483
404,intact,200,1024,2000,2000,0.9024474391590266,0.3185903646592388
404,sample_mp_sal,200,1024,2000,2000,0.8616847869565913,0.3185903646592388
404,population_oracle,200,1024,2000,2000,0.4898378374053985,0.3185903646592388
404,intact,500,1024,2000,2000,0.9024474391590266,0.4792974274025512
404,sample_mp_sal,500,1024,2000,2000,0.8080679290868654,0.4792974274025512
404,population_oracle,500,1024,2000,2000,0.4898378374053985,0.4792974274025512
404,intact,1000,1024,2000,2000,0.9024474391590266,0.6130391371087326
404,sample_mp_sal,1000,1024,2000,2000,0.7511190179042865,0.6130391371087326
404,population_oracle,1000,1024,2000,2000,0.4898378374053985,0.6130391371087326
404,intact,2000,1024,2000,2000,0.9024474391590266,0.7507401081487163
404,sample_mp_sal,2000,1024,2000,2000,0.6667316677066834,0.7507401081487163
404,population_oracle,2000,1024,2000,2000,0.4898378374053985,0.7507401081487163
404,intact,4000,1024,2000,2000,0.9024474391590266,0.8428377208261438
404,sample_mp_sal,4000,1024,2000,2000,0.6142278276452423,0.8428377208261438
404,population_oracle,4000,1024,2000,2000,0.4898378374053985,0.8428377208261438
404,intact,8000,1024,2000,2000,0.9024474391590266,0.9105670760117394
404,sample_mp_sal,8000,1024,2000,2000,0.5670650730411687,0.9105670760117394
404,population_oracle,8000,1024,2000,2000,0.4898378374053985,0.9105670760117394
405,intact,100,1024,2000,2000,0.9090775424470506,0.23872864038060612
405,sample_mp_sal,100,1024,2000,2000,0.8863334250206296,0.23872864038060612
405,population_oracle,100,1024,2000,2000,0.4990682903653322,0.23872864038060612
405,intact,200,1024,2000,2000,0.9090775424470506,0.3529322598518919
405,sample_mp_sal,200,1024,2000,2000,0.858645195168913,0.3529322598518919
405,population_oracle,200,1024,2000,2000,0.4990682903653322,0.3529322598518919
405,intact,500,1024,2000,2000,0.9090775424470506,0.506259634567357
405,sample_mp_sal,500,1024,2000,2000,0.8082838638693706,0.506259634567357
405,population_oracle,500,1024,2000,2000,0.4990682903653322,0.506259634567357
405,intact,1000,1024,2000,2000,0.9090775424470506,0.6003586095387774
405,sample_mp_sal,1000,1024,2000,2000,0.7621874921857418,0.6003586095387774
405,population_oracle,1000,1024,2000,2000,0.4990682903653322,0.6003586095387774
405,intact,2000,1024,2000,2000,0.9090775424470506,0.7699754451958886
405,sample_mp_sal,2000,1024,2000,2000,0.6739456377684979,0.7699754451958886
405,population_oracle,2000,1024,2000,2000,0.4990682903653322,0.7699754451958886
405,intact,4000,1024,2000,2000,0.9090775424470506,0.8406303305481571
405,sample_mp_sal,4000,1024,2000,2000,0.626201895426471,0.8406303305481571
405,population_oracle,4000,1024,2000,2000,0.4990682903653322,0.8406303305481571
405,intact,8000,1024,2000,2000,0.9090775424470506,0.91482919625756
405,sample_mp_sal,8000,1024,2000,2000,0.5645070140781676,0.91482919625756
405,population_oracle,8000,1024,2000,2000,0.4990682903653322,0.91482919625756
406,intact,100,1024,2000,2000,0.9003547517589733,0.2616314408939025
406,sample_mp_sal,100,1024,2000,2000,0.871000271652237,0.2616314408939025
406,population_oracle,100,1024,2000,2000,0.5127110191569959,0.2616314408939025
406,intact,200,1024,2000,2000,0.9003547517589733,0.33298982536788974
406,sample_mp_sal,200,1024,2000,2000,0.8561917163108623,0.33298982536788974
406,population_oracle,200,1024,2000,2000,0.5127110191569959,0.33298982536788974
406,intact,500,1024,2000,2000,0.9003547517589733,0.5089342558034391
406,sample_mp_sal,500,1024,2000,2000,0.7965505177932215,0.5089342558034391
406,population_oracle,500,1024,2000,2000,0.5127110191569959,0.5089342558034391
406,intact,1000,1024,2000,2000,0.9003547517589733,0.6215755237478655
406,sample_mp_sal,1000,1024,2000,2000,0.7545075726820095,0.6215755237478655
406,population_oracle,1000,1024,2000,2000,0.5127110191569959,0.6215755237478655
406,intact,2000,1024,2000,2000,0.9003547517589733,0.7517905299177763
406,sample_mp_sal,2000,1024,2000,2000,0.6887296398653167,0.7517905299177763
406,population_oracle,2000,1024,2000,2000,0.5127110191569959,0.7517905299177763
406,intact,4000,1024,2000,2000,0.9003547517589733,0.8433013614456023
406,sample_mp_sal,4000,1024,2000,2000,0.6387025247619534,0.8433013614456023
406,population_oracle,4000,1024,2000,2000,0.5127110191569959,0.8433013614456023
406,intact,8000,1024,2000,2000,0.9003547517589733,0.9140928272811141
406,sample_mp_sal,8000,1024,2000,2000,0.5839350280022334,0.9140928272811141
406,population_oracle,8000,1024,2000,2000,0.5127110191569959,0.9140928272811141
407,intact,100,1024,2000,2000,0.907918427117342,0.2539974791897933
407,sample_mp_sal,100,1024,2000,2000,0.8817057166634659,0.2539974791897933
407,population_oracle,100,1024,2000,2000,0.5036219272133666,0.2539974791897933
407,intact,200,1024,2000,2000,0.907918427117342,0.32932334462999285
407,sample_mp_sal,200,1024,2000,2000,0.8618146245438832,0.32932334462999285
407,population_oracle,200,1024,2000,2000,0.5036219272133666,0.32932334462999285
407,intact,500,1024,2000,2000,0.907918427117342,0.4794444447496006
407,sample_mp_sal,500,1024,2000,2000,0.8098483211702195,0.4794444447496006
407,population_oracle,500,1024,2000,2000,0.5036219272133666,0.4794444447496006
407,intact,1000,1024,2000,2000,0.907918427117342,0.6279111128950389
407,sample_mp_sal,1000,1024,2000,2000,0.7675224857563536,0.6279111128950389
407,population_oracle,1000,1024,2000,2000,0.5036219272133666,0.6279111128950389
407,intact,2000,1024,2000,2000,0.907918427117342,0.7435091255739934
407,sample_mp_sal,2000,1024,2000,2000,0.6969364157224249,0.7435091255739934
407,population_oracle,2000,1024,2000,2000,0.5036219272133666,0.7435091255739934
407,intact,4000,1024,2000,2000,0.907918427117342,0.8375678791203794
407,sample_mp_sal,4000,1024,2000,2000,0.638142364445298,0.8375678791203794
407,population_oracle,4000,1024,2000,2000,0.5036219272133666,0.8375678791203794
407,intact,8000,1024,2000,2000,0.907918427117342,0.9114162510015266
407,sample_mp_sal,8000,1024,2000,2000,0.5853308446962422,0.9114162510015266
407,population_oracle,8000,1024,2000,2000,0.5036219272133666,0.9114162510015266
408,intact,100,1024,2000,2000,0.8984475297060663,0.24157138712324364
408,sample_mp_sal,100,1024,2000,2000,0.8749778611632271,0.24157138712324364
408,population_oracle,100,1024,2000,2000,0.4760675422138837,0.24157138712324364
408,intact,200,1024,2000,2000,0.8984475297060663,0.32735007573016023
408,sample_mp_sal,200,1024,2000,2000,0.8590248905565979,0.32735007573016023
408,population_oracle,200,1024,2000,2000,0.4760675422138837,0.32735007573016023
408,intact,500,1024,2000,2000,0.8984475297060663,0.47946456703936036
408,sample_mp_sal,500,1024,2000,2000,0.8073005628517823,0.47946456703936036
408,population_oracle,500,1024,2000,2000,0.4760675422138837,0.47946456703936036
408,intact,1000,1024,2000,2000,0.8984475297060663,0.6265153893141935
408,sample_mp_sal,1000,1024,2000,2000,0.7240355222013759,0.6265153893141935
408,population_oracle,1000,1024,2000,2000,0.4760675422138837,0.6265153893141935
408,intact,2000,1024,2000,2000,0.8984475297060663,0.7264787591410388
408,sample_mp_sal,2000,1024,2000,2000,0.6772943089430894,0.7264787591410388
408,population_oracle,2000,1024,2000,2000,0.4760675422138837,0.7264787591410388
408,intact,4000,1024,2000,2000,0.8984475297060663,0.8333220136685965
408,sample_mp_sal,4000,1024,2000,2000,0.6164472795497186,0.8333220136685965
408,population_oracle,4000,1024,2000,2000,0.4760675422138837,0.8333220136685965
408,intact,8000,1024,2000,2000,0.8984475297060663,0.9110947991597094
408,sample_mp_sal,8000,1024,2000,2000,0.5616390243902439,0.9110947991597094
408,population_oracle,8000,1024,2000,2000,0.4760675422138837,0.9110947991597094
409,intact,100,1024,2000,2000,0.907971174056651,0.25614519509423855
409,sample_mp_sal,100,1024,2000,2000,0.883787408667801,0.25614519509423855
409,population_oracle,100,1024,2000,2000,0.5041076969272346,0.25614519509423855
409,intact,200,1024,2000,2000,0.907971174056651,0.33659663877857143
409,sample_mp_sal,200,1024,2000,2000,0.8580272245020518,0.33659663877857143
409,population_oracle,200,1024,2000,2000,0.5041076969272346,0.33659663877857143
409,intact,500,1024,2000,2000,0.907971174056651,0.46311976787135234
409,sample_mp_sal,500,1024,2000,2000,0.8178660794715243,0.46311976787135234
409,population_oracle,500,1024,2000,2000,0.5041076969272346,0.46311976787135234
409,intact,1000,1024,2000,2000,0.907971174056651,0.6302039831913503
409,sample_mp_sal,1000,1024,2000,2000,0.7508197377639876,0.6302039831913503
409,population_oracle,1000,1024,2000,2000,0.5041076969272346,0.6302039831913503
409,intact,2000,1024,2000,2000,0.907971174056651,0.7520838685912988
409,sample_mp_sal,2000,1024,2000,2000,0.6748673806425783,0.7520838685912988
409,population_oracle,2000,1024,2000,2000,0.5041076969272346,0.7520838685912988
409,intact,4000,1024,2000,2000,0.907971174056651,0.846920007189853
409,sample_mp_sal,4000,1024,2000,2000,0.6153388049244319,0.846920007189853
409,population_oracle,4000,1024,2000,2000,0.5041076969272346,0.846920007189853
409,intact,8000,1024,2000,2000,0.907971174056651,0.9175306596788446
409,sample_mp_sal,8000,1024,2000,2000,0.5704053648283455,0.9175306596788446
409,population_oracle,8000,1024,2000,2000,0.5041076969272346,0.9175306596788446
410,intact,100,1024,2000,2000,0.8996025590148755,0.27302109819323467
410,sample_mp_sal,100,1024,2000,2000,0.8727367108802225,0.27302109819323467
410,population_oracle,100,1024,2000,2000,0.5038140705733332,0.27302109819323467
410,intact,200,1024,2000,2000,0.8996025590148755,0.33361287986758753
410,sample_mp_sal,200,1024,2000,2000,0.8526321696710238,0.33361287986758753
410,population_oracle,200,1024,2000,2000,0.5038140705733332,0.33361287986758753
410,intact,500,1024,2000,2000,0.8996025590148755,0.5083755238339822
410,sample_mp_sal,500,1024,2000,2000,0.7983743601460691,0.5083755238339822
410,population_oracle,500,1024,2000,2000,0.5038140705733332,0.5083755238339822
410,intact,1000,1024,2000,2000,0.8996025590148755,0.6209346497284539
410,sample_mp_sal,1000,1024,2000,2000,0.7574317255312241,0.6209346497284539
410,population_oracle,1000,1024,2000,2000,0.5038140705733332,0.6209346497284539
410,intact,2000,1024,2000,2000,0.8996025590148755,0.748052391537675
410,sample_mp_sal,2000,1024,2000,2000,0.6789897422946956,0.748052391537675
410,population_oracle,2000,1024,2000,2000,0.5038140705733332,0.748052391537675
410,intact,4000,1024,2000,2000,0.8996025590148755,0.8499221204572451
410,sample_mp_sal,4000,1024,2000,2000,0.6178904562053305,0.8499221204572451
410,population_oracle,4000,1024,2000,2000,0.5038140705733332,0.8499221204572451
410,intact,8000,1024,2000,2000,0.8996025590148755,0.9131177284647852
410,sample_mp_sal,8000,1024,2000,2000,0.565301177291148,0.9131177284647852
410,population_oracle,8000,1024,2000,2000,0.5038140705733332,0.9131177284647852


==> anc/artifact_v14_arxiv/results/revision_v7/orthogonal_affine_sanity/100doh_vjepa2/orthogonal_aggregate.csv <==
erased_dimensions,trials,minimum_val_auroc,median_val_auroc,maximum_val_auroc,maximum_prediction_difference
0,20,0.8858,0.8858,0.8858,4.411154219674529e-10
1,20,0.8318,0.8318,0.8318,6.912461821828586e-07
2,20,0.7804,0.7804,0.7804,1.3922286513645687e-06
3,20,0.7556,0.7556,0.7556,1.304350058739523e-06
4,20,0.6823,0.6823,0.6823,1.980916579658043e-06
5,20,0.6614,0.6614,0.6614,2.0450431322815987e-06
6,20,0.6678,0.6678,0.6678,2.9894085438741946e-06
7,20,0.6611,0.6611,0.6611,3.726693048822227e-06
8,20,0.6834,0.6834,0.6834,2.018154807492678e-06
9,20,0.643,0.643,0.643,3.817798089778002e-06
10,20,0.5987,0.5987,0.5987,4.262107871744192e-06


==> anc/artifact_v14_arxiv/results/revision_v7/orthogonal_affine_sanity/100doh_vjepa2/orthogonal_trials.csv <==
dataset,trial,seed,erased_dimensions,val_auroc,reference_val_auroc,maximum_prediction_difference,map_orthogonality_error,map_generation
100doh_vjepa2,0,20260710,0,0.8858,0.8858,1.5658363494708283e-10,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,1,0.8318,0.8318,5.396994208206607e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,2,0.7804,0.7804,2.9939269563517e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,3,0.7556,0.7556,4.7093176380741397e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,4,0.6823,0.6823,1.0491753271724136e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,5,0.6614,0.6614,1.2011224890251526e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,6,0.6678,0.6678,1.4399729333369748e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,7,0.6611,0.6611,1.5422047295321484e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,8,0.6834,0.6834,8.857265386130742e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,9,0.643,0.643,1.5428807359496588e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,0,20260710,10,0.5987,0.5987,1.0860455421091153e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,0,0.8858,0.8858,1.4859347086115804e-10,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,1,0.8318,0.8318,5.06390630872211e-07,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,2,0.7804,0.7804,5.646781103818554e-07,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,3,0.7556,0.7556,4.914834771940768e-07,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,4,0.6823,0.6823,1.0497859499469797e-06,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,5,0.6614,0.6614,1.362440617769245e-06,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,6,0.6678,0.6678,2.040771207301173e-06,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,7,0.6611,0.6611,2.50221692327246e-06,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,8,0.6834,0.6834,1.2170010454948255e-06,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,9,0.643,0.643,2.2514746120250173e-06,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,1,20260711,10,0.5987,0.5987,2.1355823375812655e-06,3.6637359812630166e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,0,0.8858,0.8858,8.26678170362527e-11,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,1,0.8318,0.8318,5.393293825428636e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,2,0.7804,0.7804,4.09713712068438e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,3,0.7556,0.7556,6.242591333860403e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,4,0.6823,0.6823,5.697072705257433e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,5,0.6614,0.6614,5.869639110311908e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,6,0.6678,0.6678,8.399614102594377e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,7,0.6611,0.6611,2.4114334581382124e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,8,0.6834,0.6834,1.5315448755881533e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,9,0.643,0.643,1.3817274449046124e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,2,20260712,10,0.5987,0.5987,4.91742789598959e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,0,0.8858,0.8858,3.707770201977212e-10,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,1,0.8318,0.8318,5.352896330079737e-07,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,2,0.7804,0.7804,5.488685264065651e-07,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,3,0.7556,0.7556,7.470428602385226e-07,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,4,0.6823,0.6823,9.476973915067965e-07,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,5,0.6614,0.6614,6.89771384121407e-07,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,6,0.6678,0.6678,1.3996570380481188e-06,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,7,0.6611,0.6611,2.081415156007793e-06,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,8,0.6834,0.6834,1.3083045446449226e-06,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,9,0.643,0.643,1.6294076063960716e-06,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,3,20260713,10,0.5987,0.5987,2.8025317028168573e-06,2.4424906541753444e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,0,0.8858,0.8858,1.5097301186983714e-10,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,1,0.8318,0.8318,6.526867613043663e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,2,0.7804,0.7804,2.774756173162807e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,3,0.7556,0.7556,6.325061471246229e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,4,0.6823,0.6823,1.1749837459662515e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,5,0.6614,0.6614,1.1692750017111564e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,6,0.6678,0.6678,7.994704139258069e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,7,0.6611,0.6611,1.0103495115543204e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,8,0.6834,0.6834,9.511937549833149e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,9,0.643,0.643,1.4546570983875462e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,4,20260714,10,0.5987,0.5987,1.0410679098793452e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,0,0.8858,0.8858,2.875004678770665e-10,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,1,0.8318,0.8318,5.394975494676935e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,2,0.7804,0.7804,3.1636694652892317e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,3,0.7556,0.7556,4.7652902895878313e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,4,0.6823,0.6823,9.389799212056182e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,5,0.6614,0.6614,1.697725033888986e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,6,0.6678,0.6678,2.9894085438741946e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,7,0.6611,0.6611,3.5410702217131274e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,8,0.6834,0.6834,1.4372381672567158e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,9,0.643,0.643,1.1866359054257813e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,5,20260715,10,0.5987,0.5987,8.694320691726709e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,0,0.8858,0.8858,1.1451029013898051e-10,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,1,0.8318,0.8318,6.567354973174844e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,2,0.7804,0.7804,3.9957308334281905e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,3,0.7556,0.7556,6.958242468879661e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,4,0.6823,0.6823,1.0447215771369756e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,5,0.6614,0.6614,1.5647356989001437e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,6,0.6678,0.6678,2.16231832300684e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,7,0.6611,0.6611,3.0081667588000016e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,8,0.6834,0.6834,1.2907017630792161e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,9,0.643,0.643,2.3250650795225702e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,6,20260716,10,0.5987,0.5987,1.7618922415474358e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,0,0.8858,0.8858,1.0503481417956095e-10,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,1,0.8318,0.8318,6.291204260877592e-07,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,2,0.7804,0.7804,6.731651585045739e-07,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,3,0.7556,0.7556,1.0560820212224264e-06,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,4,0.6823,0.6823,1.532474967147479e-06,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,5,0.6614,0.6614,2.0329257194307004e-06,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,6,0.6678,0.6678,2.8982372488606245e-06,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,7,0.6611,0.6611,3.726693048822227e-06,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,8,0.6834,0.6834,1.7287313117675396e-06,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,9,0.643,0.643,1.952306954988714e-06,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,7,20260717,10,0.5987,0.5987,2.4044890298280386e-06,2.9976021664879227e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,0,0.8858,0.8858,1.5952705822996904e-10,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,1,0.8318,0.8318,1.8292038778122688e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,2,0.7804,0.7804,3.58843382897156e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,3,0.7556,0.7556,6.261577727983969e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,4,0.6823,0.6823,5.243885196071219e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,5,0.6614,0.6614,7.021503367066195e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,6,0.6678,0.6678,1.409041315625359e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,7,0.6611,0.6611,1.6227110676281242e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,8,0.6834,0.6834,8.549538193514117e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,9,0.643,0.643,9.452827438583e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,8,20260718,10,0.5987,0.5987,1.2486428084268475e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,0,0.8858,0.8858,2.250156727612307e-10,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,1,0.8318,0.8318,6.195465823699564e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,2,0.7804,0.7804,5.657739885478463e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,3,0.7556,0.7556,5.911793524715492e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,4,0.6823,0.6823,1.980916579658043e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,5,0.6614,0.6614,2.0450431322815987e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,6,0.6678,0.6678,1.9116881399550145e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,7,0.6611,0.6611,2.6983805657687654e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,8,0.6834,0.6834,1.3435157947272458e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,9,0.643,0.643,1.186326006430427e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,9,20260719,10,0.5987,0.5987,7.4369255076423e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,0,0.8858,0.8858,2.781555541453429e-10,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,1,0.8318,0.8318,6.139620740697183e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,2,0.7804,0.7804,6.025025874878409e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,3,0.7556,0.7556,5.740838298073925e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,4,0.6823,0.6823,1.464524839733805e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,5,0.6614,0.6614,1.435103379521241e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,6,0.6678,0.6678,1.1365860139722628e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,7,0.6611,0.6611,8.430037918838451e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,8,0.6834,0.6834,8.63593112576666e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,9,0.643,0.643,1.263497037440331e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,10,20260720,10,0.5987,0.5987,1.3040052204704722e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,0,0.8858,0.8858,2.361719708687815e-10,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,1,0.8318,0.8318,6.039706090810171e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,2,0.7804,0.7804,5.544974450710782e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,3,0.7556,0.7556,8.623298656806888e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,4,0.6823,0.6823,7.668670926053167e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,5,0.6614,0.6614,9.927893747652128e-07,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,6,0.6678,0.6678,2.041077747927389e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,7,0.6611,0.6611,2.987017346967047e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,8,0.6834,0.6834,1.7135861001271735e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,9,0.643,0.643,3.4326526593408957e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,11,20260721,10,0.5987,0.5987,3.346246138846709e-06,2.6645352591003757e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,0,0.8858,0.8858,3.652564917189238e-10,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,1,0.8318,0.8318,5.891764242038633e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,2,0.7804,0.7804,3.723952033407585e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,3,0.7556,0.7556,8.361788145228033e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,4,0.6823,0.6823,7.604099930280661e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,5,0.6614,0.6614,9.258775475751158e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,6,0.6678,0.6678,1.2085664121141981e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,7,0.6611,0.6611,1.648122725128598e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,8,0.6834,0.6834,1.431582115907215e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,9,0.643,0.643,2.6668667721940764e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,12,20260722,10,0.5987,0.5987,2.4466303792936017e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,0,0.8858,0.8858,3.37850192266842e-10,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,1,0.8318,0.8318,6.285838595188054e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,2,0.7804,0.7804,5.670179981098755e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,3,0.7556,0.7556,7.336589341599975e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,4,0.6823,0.6823,1.158271533463484e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,5,0.6614,0.6614,1.2677338228073154e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,6,0.6678,0.6678,2.0280829279850643e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,7,0.6611,0.6611,2.4464386216838108e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,8,0.6834,0.6834,1.1501711618677746e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,9,0.643,0.643,2.0425439090088204e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,13,20260723,10,0.5987,0.5987,1.9078748231815545e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,0,0.8858,0.8858,4.411154219674529e-10,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,1,0.8318,0.8318,5.833809524347089e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,2,0.7804,0.7804,4.795011449010289e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,3,0.7556,0.7556,6.887943319600076e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,4,0.6823,0.6823,9.771767677246856e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,5,0.6614,0.6614,1.4095441852601809e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,6,0.6678,0.6678,2.4077179224257783e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,7,0.6611,0.6611,3.2600164959761813e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,8,0.6834,0.6834,2.018154807492678e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,9,0.643,0.643,3.817798089778002e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,14,20260724,10,0.5987,0.5987,4.262107871744192e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,0,0.8858,0.8858,2.549206401525339e-10,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,1,0.8318,0.8318,5.816377091072411e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,2,0.7804,0.7804,5.819409372165296e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,3,0.7556,0.7556,3.6092806482423967e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,4,0.6823,0.6823,1.006916666934643e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,5,0.6614,0.6614,1.3557697236543653e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,6,0.6678,0.6678,1.3100219758976905e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,7,0.6611,0.6611,8.911334343775223e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,8,0.6834,0.6834,7.477537290467851e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,9,0.643,0.643,1.16319469622983e-06,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,15,20260725,10,0.5987,0.5987,9.434710659395051e-07,3.3306690738754696e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,0,0.8858,0.8858,3.9642467086764555e-10,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,1,0.8318,0.8318,6.035049564534489e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,2,0.7804,0.7804,4.01742230593527e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,3,0.7556,0.7556,5.541747096771132e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,4,0.6823,0.6823,7.630180116069418e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,5,0.6614,0.6614,7.245363441432673e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,6,0.6678,0.6678,8.516414093939773e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,7,0.6611,0.6611,7.857263014110494e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,8,0.6834,0.6834,7.056242131708856e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,9,0.643,0.643,1.6068019271786582e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,16,20260726,10,0.5987,0.5987,1.0376517923793571e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,0,0.8858,0.8858,2.8618774017274973e-10,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,1,0.8318,0.8318,5.838429291138425e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,2,0.7804,0.7804,5.183331025504501e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,3,0.7556,0.7556,7.553260399362216e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,4,0.6823,0.6823,1.3525866552344112e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,5,0.6614,0.6614,1.747371271398901e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,6,0.6678,0.6678,2.8132915671497116e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,7,0.6611,0.6611,3.2462340694427994e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,8,0.6834,0.6834,1.5876394711122899e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,9,0.643,0.643,1.4612494589893998e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,17,20260727,10,0.5987,0.5987,8.798512783902979e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,0,0.8858,0.8858,3.8402192537034807e-10,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,1,0.8318,0.8318,6.912461821828586e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,2,0.7804,0.7804,4.1794962468699737e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,3,0.7556,0.7556,6.461749873509781e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,4,0.6823,0.6823,1.0618813507945468e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,5,0.6614,0.6614,6.898564273716268e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,6,0.6678,0.6678,7.650770190159584e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,7,0.6611,0.6611,1.0238859667333067e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,8,0.6834,0.6834,8.198719110841246e-07,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,9,0.643,0.643,1.1530665778858307e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,18,20260728,10,0.5987,0.5987,2.238705997081869e-06,2.886579864025407e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,0,0.8858,0.8858,9.363076980406504e-11,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,1,0.8318,0.8318,5.397345532176523e-07,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,2,0.7804,0.7804,1.3922286513645687e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,3,0.7556,0.7556,1.304350058739523e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,4,0.6823,0.6823,1.1400376266901269e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,5,0.6614,0.6614,1.3539923068295323e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,6,0.6678,0.6678,2.0081121325787876e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,7,0.6611,0.6611,1.5406925717442732e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,8,0.6834,0.6834,1.4688657035133446e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,9,0.643,0.643,2.8548015151841355e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation
100doh_vjepa2,19,20260729,10,0.5987,0.5987,2.0159567477029405e-06,3.1086244689504383e-15,Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation


==> anc/artifact_v14_arxiv/results/revision_v7/orthogonal_affine_sanity/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "map_generation": "independent Haar orthogonal maps from Gaussian QR; seeds fixed before evaluation",
  "trials": 20,
  "max_rank": 10,
  "selected_c": 0.01,
  "c_search": [
    {
      "c": 0.001,
      "val_auroc": 0.8603,
      "val_auprc": 0.8653667942804855,
      "converged": 1,
      "iterations": 41
    },
    {
      "c": 0.01,
      "val_auroc": 0.8858,
      "val_auprc": 0.8867625673532802,
      "converged": 1,
      "iterations": 93
    },
    {
      "c": 0.1,
      "val_auroc": 0.8766,
      "val_auprc": 0.8781879623964013,
      "converged": 1,
      "iterations": 221
    },
    {
      "c": 1.0,
      "val_auroc": 0.8566,
      "val_auprc": 0.863080367962515,
      "converged": 1,
      "iterations": 372
    }
  ],
  "official_test_queries": 0,
  "maximum_prediction_difference": 4.262107871744192e-06,
  "maximum_orthogonality_error": 3.6637359812630166e-15,
  "aggregate": [
    {
      "erased_dimensions": 0,
      "trials": 20,
      "minimum_val_auroc": 0.8858,
      "median_val_auroc": 0.8858,
      "maximum_val_auroc": 0.8858,
      "maximum_prediction_difference": 4.411154219674529e-10
    },
    {
      "erased_dimensions": 1,
      "trials": 20,
      "minimum_val_auroc": 0.8318,
      "median_val_auroc": 0.8318,
      "maximum_val_auroc": 0.8318,
      "maximum_prediction_difference": 6.912461821828586e-07
    },
    {
      "erased_dimensions": 2,
      "trials": 20,
      "minimum_val_auroc": 0.7804,
      "median_val_auroc": 0.7804,
      "maximum_val_auroc": 0.7804,
      "maximum_prediction_difference": 1.3922286513645687e-06
    },
    {
      "erased_dimensions": 3,
      "trials": 20,
      "minimum_val_auroc": 0.7556,
      "median_val_auroc": 0.7556,
      "maximum_val_auroc": 0.7556,
      "maximum_prediction_difference": 1.304350058739523e-06
    },
    {
      "erased_dimensions": 4,
      "trials": 20,
      "minimum_val_auroc": 0.6823,
      "median_val_auroc": 0.6823,
      "maximum_val_auroc": 0.6823,
      "maximum_prediction_difference": 1.980916579658043e-06
    },
    {
      "erased_dimensions": 5,
      "trials": 20,
      "minimum_val_auroc": 0.6614,
      "median_val_auroc": 0.6614,
      "maximum_val_auroc": 0.6614,
      "maximum_prediction_difference": 2.0450431322815987e-06
    },
    {
      "erased_dimensions": 6,
      "trials": 20,
      "minimum_val_auroc": 0.6678,
      "median_val_auroc": 0.6678,
      "maximum_val_auroc": 0.6678,
      "maximum_prediction_difference": 2.9894085438741946e-06
    },
    {
      "erased_dimensions": 7,
      "trials": 20,
      "minimum_val_auroc": 0.6611,
      "median_val_auroc": 0.6611,
      "maximum_val_auroc": 0.6611,
      "maximum_prediction_difference": 3.726693048822227e-06
    },
    {
      "erased_dimensions": 8,
      "trials": 20,
      "minimum_val_auroc": 0.6834,
      "median_val_auroc": 0.6834,
      "maximum_val_auroc": 0.6834,
      "maximum_prediction_difference": 2.018154807492678e-06
    },
    {
      "erased_dimensions": 9,
      "trials": 20,
      "minimum_val_auroc": 0.643,
      "median_val_auroc": 0.643,
      "maximum_val_auroc": 0.643,
      "maximum_prediction_difference": 3.817798089778002e-06
    },
    {
      "erased_dimensions": 10,
      "trials": 20,
      "minimum_val_auroc": 0.5987,
      "median_val_auroc": 0.5987,
      "maximum_val_auroc": 0.5987,
      "maximum_prediction_difference": 4.262107871744192e-06
    }
  ]
}


==> anc/artifact_v14_arxiv/results/revision_v7/population_count_example/population_count_trajectories.csv <==
mixing,ridge,penalty_mode,iteration_count,coefficient_0,coefficient_1,coefficient_norm,cumulative_residual_norm,cross_covariance_norm,remaining_covariance_rank
0.0,0.0,isotropic,0,0.7978845608028654,0.0,0.7978845608028654,0.7978845608028654,0.7978845608028654,2
0.0,0.0,isotropic,1,0.0,0.0,0.0,0.0,0.0,1
0.25,0.0,isotropic,0,0.7978845608028657,-0.19947114020071627,0.8224405803099429,0.8224405803099429,0.7978845608028654,2
0.25,0.0,isotropic,1,0.041856239255232214,0.167424957020929,0.17257769554044683,0.17257769554044683,0.19351543066116283,1
0.25,0.0,isotropic,2,0.0,0.0,0.0,0.0,1.7716596207925437e-16,0
1.0,0.0,isotropic,0,0.7978845608028653,-0.7978845608028654,1.1283791670955126,1.1283791670955126,0.7978845608028654,2
1.0,0.0,isotropic,1,0.15957691216057318,0.1595769121605731,0.22567583341910263,0.22567583341910263,0.5641895835477564,1
1.0,0.0,isotropic,2,0.0,0.0,0.0,0.0,2.2145745259906796e-16,0
3.0,0.0,isotropic,0,0.7978845608028665,-2.3936536824085994,2.5231325220201635,2.5231325220201635,0.7978845608028654,2
3.0,0.0,isotropic,1,0.06588037658005308,0.021960125526684356,0.06944401436752731,0.06944401436752731,0.7569397566060481,1
3.0,0.0,isotropic,2,0.0,0.0,0.0,0.0,1.7716596207925437e-16,0
0.0,0.1,isotropic,0,0.7253496007298776,0.0,0.7253496007298776,0.7253496007298776,0.7978845608028654,2
0.0,0.1,isotropic,1,0.0,0.0,0.0,0.0,0.0,1
0.25,0.1,isotropic,0,0.7216222132646676,-0.1640050484692426,0.7400245094592449,0.7400245094592449,0.7978845608028654,2
0.25,0.1,isotropic,1,0.03235738430167681,0.1423724909273719,0.14600317288234183,0.1460031728823418,0.17682805690173017,1
0.25,0.1,isotropic,2,0.0,0.0,0.0,0.0,1.7854470631352944e-16,0
1.0,0.1,isotropic,0,0.6699794022008793,-0.6090721838189811,0.9054508956732387,0.9054508956732387,0.7978845608028654,2
1.0,0.1,isotropic,1,0.14169500280640415,0.15586450308704586,0.21064476528715023,0.21064476528715023,0.5367152368017841,1
1.0,0.1,isotropic,2,0.0,0.0,0.0,0.0,8.858298103962719e-17,0
3.0,0.1,isotropic,0,0.4159587757740058,-1.1344330248381977,1.2082880413986363,1.2082880413986363,0.7978845608028654,2
3.0,0.1,isotropic,1,0.06409798223014854,0.023502593484388257,0.0682709544862883,0.0682709544862883,0.749114916949399,1
3.0,0.1,isotropic,2,0.0,0.0,0.0,0.0,1.9807756725418138e-16,0
0.0,1.0,isotropic,0,0.3989422804014327,0.0,0.3989422804014327,0.3989422804014327,0.7978845608028654,2
0.0,1.0,isotropic,1,0.0,0.0,0.0,0.0,0.0,1
0.25,1.0,isotropic,0,0.3928047068567953,-0.04910058835709941,0.3958615989280423,0.3958615989280423,0.7978845608028654,2
0.25,1.0,isotropic,1,0.005951586467527244,0.04761269174021761,0.047983224112489974,0.04798322411248998,0.09896539973201057,1
0.25,1.0,isotropic,2,0.0,0.0,0.0,0.0,9.130924686461734e-17,0
1.0,1.0,isotropic,0,0.31915382432114614,-0.15957691216057304,0.3568248232305542,0.3568248232305542,0.7978845608028654,2
1.0,1.0,isotropic,1,0.05319230405352429,0.10638460810704874,0.11894160774351807,0.11894160774351806,0.3568248232305542,1
1.0,1.0,isotropic,2,0.0,0.0,0.0,0.0,4.429149051981359e-17,0
3.0,1.0,isotropic,0,0.12275147089274853,-0.18412720633912277,0.2212933612212151,0.2212933612212151,0.7978845608028654,2
3.0,1.0,isotropic,1,0.05021651081976076,0.033477673879840505,0.060352734878513205,0.060352734878513205,0.6638800836636453,1
3.0,1.0,isotropic,2,0.0,0.0,0.0,0.0,4.429149051981359e-17,0
0.0,10.0,isotropic,0,0.07253496007298776,0.0,0.07253496007298776,0.07253496007298776,0.7978845608028654,2
0.0,10.0,isotropic,1,0.0,0.0,0.0,0.0,0.0,1
0.25,10.0,isotropic,0,0.07216222132646676,-0.0016400504846924263,0.07218085585778485,0.07218085585778485,0.7978845608028654,2
0.25,10.0,isotropic,1,3.7408327759490635e-05,0.0016459664214180105,0.0016463914611723948,0.0016463914611723948,0.01812905853113698,1
0.25,10.0,isotropic,2,0.0,0.0,0.0,0.0,1.771875874637816e-16,0
1.0,10.0,isotropic,0,0.06699794022008793,-0.006090721838189811,0.06727422155807287,0.06727422155807287,0.7978845608028654,2
1.0,10.0,isotropic,1,0.0005845308137749937,0.0064298389515249224,0.006456353863815053,0.006456353863815053,0.07223707396809466,1
1.0,10.0,isotropic,2,0.0,0.0,0.0,0.0,0.0,0
3.0,10.0,isotropic,0,0.04159587757740057,-0.011344330248381974,0.04311508854471308,0.04311508854471308,0.7978845608028654,2
3.0,10.0,isotropic,1,0.00420184964729419,0.015406782040078741,0.015969485692687763,0.015969485692687763,0.20993731576002603,1
3.0,10.0,isotropic,2,0.0,0.0,0.0,0.0,1.826184937292347e-16,0
0.0,0.0,transported,0,0.7978845608028654,0.0,0.7978845608028654,0.7978845608028654,0.7978845608028654,2
0.0,0.0,transported,1,0.0,0.0,0.0,0.0,0.0,1
0.25,0.0,transported,0,0.7978845608028657,-0.19947114020071627,0.8224405803099429,0.8224405803099429,0.7978845608028654,2
0.25,0.0,transported,1,0.041856239255232214,0.167424957020929,0.17257769554044683,0.17257769554044683,0.19351543066116283,1
0.25,0.0,transported,2,0.0,0.0,0.0,0.0,1.7716596207925437e-16,0
1.0,0.0,transported,0,0.7978845608028653,-0.7978845608028654,1.1283791670955126,1.1283791670955126,0.7978845608028654,2
1.0,0.0,transported,1,0.15957691216057318,0.1595769121605731,0.22567583341910263,0.22567583341910263,0.5641895835477564,1
1.0,0.0,transported,2,0.0,0.0,0.0,0.0,2.2145745259906796e-16,0
3.0,0.0,transported,0,0.7978845608028665,-2.3936536824085994,2.5231325220201635,2.5231325220201635,0.7978845608028654,2
3.0,0.0,transported,1,0.06588037658005308,0.021960125526684356,0.06944401436752731,0.06944401436752731,0.7569397566060481,1
3.0,0.0,transported,2,0.0,0.0,0.0,0.0,1.7716596207925437e-16,0
0.0,0.1,transported,0,0.7253496007298776,0.0,0.7253496007298776,0.7253496007298776,0.7978845608028654,2
0.0,0.1,transported,1,0.0,0.0,0.0,0.0,0.0,1
0.25,0.1,transported,0,0.7253496007298776,-0.1813374001824694,0.7476732548272206,0.7476732548272206,0.7978845608028654,2
0.25,0.1,transported,1,-1.6335806289258445e-15,0.162492213640596,0.162492213640596,0.15764060239543679,0.193515430661163,1
0.25,0.1,transported,2,0.0,0.0,0.0,0.0,1.7854470631352944e-16,0
1.0,0.1,transported,0,0.7253496007298778,-0.7253496007298776,1.0257992428141025,1.0257992428141025,0.7978845608028654,2
1.0,0.1,transported,1,-1.4930585503579694e-15,0.29551280029735905,0.29551280029735905,0.20895910501768755,0.5641895835477563,1
1.0,0.1,transported,2,0.0,0.0,0.0,0.0,0.0,0
3.0,0.1,transported,0,0.7253496007298763,-2.1760488021896287,2.293756838200141,2.293756838200141,0.7978845608028654,2
3.0,0.1,transported,1,9.654113257610056e-16,0.20114736826962698,0.20114736826962698,0.06360838290807126,0.7569397566060481,1
3.0,0.1,transported,2,0.0,0.0,0.0,0.0,5.184186051329013e-16,0
0.0,1.0,transported,0,0.3989422804014327,0.0,0.3989422804014327,0.3989422804014327,0.7978845608028654,2
0.0,1.0,transported,1,0.0,0.0,0.0,0.0,0.0,1
0.25,1.0,transported,0,0.3989422804014327,-0.09973557010035818,0.4112202901549713,0.4112202901549713,0.7978845608028654,2
0.25,1.0,transported,1,-1.7832079665357294e-16,0.09134032009191059,0.09134032009191059,0.088613126498041,0.193515430661163,1
0.25,1.0,transported,2,0.0,0.0,0.0,0.0,1.7854470631352944e-16,0
1.0,1.0,transported,0,0.3989422804014327,-0.3989422804014327,0.5641895835477563,0.5641895835477563,0.7978845608028654,2
1.0,1.0,transported,1,-2.3912495915003375e-16,0.17730768017841483,0.17730768017841483,0.12537546301061253,0.5641895835477564,1
1.0,1.0,transported,2,0.0,0.0,0.0,0.0,3.652369874584694e-16,0
3.0,1.0,transported,0,0.3989422804014333,-1.1968268412043,1.2615662610100822,1.2615662610100822,0.7978845608028654,2
3.0,1.0,transported,1,7.846099113958703e-17,0.1145288843257699,0.1145288843257699,0.036217213234739136,0.7569397566060481,1
3.0,1.0,transported,2,0.0,0.0,0.0,0.0,8.735647403195488e-16,0
0.0,10.0,transported,0,0.07253496007298776,0.0,0.07253496007298776,0.07253496007298776,0.7978845608028654,2
0.0,10.0,transported,1,0.0,0.0,0.0,0.0,0.0,1
0.25,10.0,transported,0,0.07253496007298776,-0.01813374001824694,0.07476732548272205,0.07476732548272205,0.7978845608028654,2
0.25,10.0,transported,1,-1.6875120475439315e-17,0.016981580636805906,0.016981580636805906,0.016474553095410436,0.193515430661163,1
0.25,10.0,transported,2,0.0,0.0,0.0,0.0,1.7854470631352944e-16,0
1.0,10.0,transported,0,0.07253496007298776,-0.07253496007298776,0.10257992428141023,0.10257992428141023,0.7978845608028654,2
1.0,10.0,transported,1,-2.0898315757650005e-17,0.03546153603568294,0.03546153603568294,0.02507509260212251,0.5641895835477564,1
1.0,10.0,transported,2,0.0,0.0,0.0,0.0,3.5433192415850874e-16,0
3.0,10.0,transported,0,0.07253496007298778,-0.21760488021896335,0.2293756838200146,0.2293756838200146,0.7978845608028654,2
3.0,10.0,transported,1,-1.920976001081684e-17,0.021583892537498674,0.021583892537498674,0.006825426119080687,0.7569397566060481,1
3.0,10.0,transported,2,0.0,0.0,0.0,0.0,4.429149051981359e-16,0


==> anc/artifact_v14_arxiv/results/revision_v7/population_count_example/summary.json <==
{
  "construction": {
    "latent": "S,N independent standard normal",
    "features": "X=(S+aN,N)",
    "label": "L=sign(S)",
    "probe": "population ridge least squares; ridge zero uses the minimum-norm coefficient",
    "stopping": "first zero population coefficient under cumulative Euclidean Gram-Schmidt removal"
  },
  "result": "count 1 at a=0 and count 2 for every nonzero a",
  "ridge_values": [
    0.0,
    0.1,
    1.0,
    10.0
  ],
  "penalty_modes": [
    "isotropic",
    "transported"
  ],
  "all_results_match_theorem": true,
  "runs": [
    {
      "mixing": 0.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028654,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7978845608028654,
          "cumulative_residual_norm": 0.7978845608028654,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028657,
          "coefficient_1": -0.19947114020071627,
          "coefficient_norm": 0.8224405803099429,
          "cumulative_residual_norm": 0.8224405803099429,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.041856239255232214,
          "coefficient_1": 0.167424957020929,
          "coefficient_norm": 0.17257769554044683,
          "cumulative_residual_norm": 0.17257769554044683,
          "cross_covariance_norm": 0.19351543066116283,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028653,
          "coefficient_1": -0.7978845608028654,
          "coefficient_norm": 1.1283791670955126,
          "cumulative_residual_norm": 1.1283791670955126,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.15957691216057318,
          "coefficient_1": 0.1595769121605731,
          "coefficient_norm": 0.22567583341910263,
          "cumulative_residual_norm": 0.22567583341910263,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 2.2145745259906796e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028665,
          "coefficient_1": -2.3936536824085994,
          "coefficient_norm": 2.5231325220201635,
          "cumulative_residual_norm": 2.5231325220201635,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.06588037658005308,
          "coefficient_1": 0.021960125526684356,
          "coefficient_norm": 0.06944401436752731,
          "cumulative_residual_norm": 0.06944401436752731,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    }
  ],
  "ridge_runs": [
    {
      "mixing": 0.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028654,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7978845608028654,
          "cumulative_residual_norm": 0.7978845608028654,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028657,
          "coefficient_1": -0.19947114020071627,
          "coefficient_norm": 0.8224405803099429,
          "cumulative_residual_norm": 0.8224405803099429,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.041856239255232214,
          "coefficient_1": 0.167424957020929,
          "coefficient_norm": 0.17257769554044683,
          "cumulative_residual_norm": 0.17257769554044683,
          "cross_covariance_norm": 0.19351543066116283,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028653,
          "coefficient_1": -0.7978845608028654,
          "coefficient_norm": 1.1283791670955126,
          "cumulative_residual_norm": 1.1283791670955126,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.15957691216057318,
          "coefficient_1": 0.1595769121605731,
          "coefficient_norm": 0.22567583341910263,
          "cumulative_residual_norm": 0.22567583341910263,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 2.2145745259906796e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028665,
          "coefficient_1": -2.3936536824085994,
          "coefficient_norm": 2.5231325220201635,
          "cumulative_residual_norm": 2.5231325220201635,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.06588037658005308,
          "coefficient_1": 0.021960125526684356,
          "coefficient_norm": 0.06944401436752731,
          "cumulative_residual_norm": 0.06944401436752731,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 0.1,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.1,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298776,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7253496007298776,
          "cumulative_residual_norm": 0.7253496007298776,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.1,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.1,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7216222132646676,
          "coefficient_1": -0.1640050484692426,
          "coefficient_norm": 0.7400245094592449,
          "cumulative_residual_norm": 0.7400245094592449,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.03235738430167681,
          "coefficient_1": 0.1423724909273719,
          "coefficient_norm": 0.14600317288234183,
          "cumulative_residual_norm": 0.1460031728823418,
          "cross_covariance_norm": 0.17682805690173017,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7854470631352944e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.1,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.1,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.6699794022008793,
          "coefficient_1": -0.6090721838189811,
          "coefficient_norm": 0.9054508956732387,
          "cumulative_residual_norm": 0.9054508956732387,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.14169500280640415,
          "coefficient_1": 0.15586450308704586,
          "coefficient_norm": 0.21064476528715023,
          "cumulative_residual_norm": 0.21064476528715023,
          "cross_covariance_norm": 0.5367152368017841,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 8.858298103962719e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.1,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.1,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.4159587757740058,
          "coefficient_1": -1.1344330248381977,
          "coefficient_norm": 1.2082880413986363,
          "cumulative_residual_norm": 1.2082880413986363,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.06409798223014854,
          "coefficient_1": 0.023502593484388257,
          "coefficient_norm": 0.0682709544862883,
          "cumulative_residual_norm": 0.0682709544862883,
          "cross_covariance_norm": 0.749114916949399,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.9807756725418138e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 1.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        2.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014327,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.3989422804014327,
          "cumulative_residual_norm": 0.3989422804014327,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 1.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        2.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.3928047068567953,
          "coefficient_1": -0.04910058835709941,
          "coefficient_norm": 0.3958615989280423,
          "cumulative_residual_norm": 0.3958615989280423,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.005951586467527244,
          "coefficient_1": 0.04761269174021761,
          "coefficient_norm": 0.047983224112489974,
          "cumulative_residual_norm": 0.04798322411248998,
          "cross_covariance_norm": 0.09896539973201057,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 9.130924686461734e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 1.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        2.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.31915382432114614,
          "coefficient_1": -0.15957691216057304,
          "coefficient_norm": 0.3568248232305542,
          "cumulative_residual_norm": 0.3568248232305542,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.05319230405352429,
          "coefficient_1": 0.10638460810704874,
          "coefficient_norm": 0.11894160774351807,
          "cumulative_residual_norm": 0.11894160774351806,
          "cross_covariance_norm": 0.3568248232305542,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 4.429149051981359e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 1.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        2.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.12275147089274853,
          "coefficient_1": -0.18412720633912277,
          "coefficient_norm": 0.2212933612212151,
          "cumulative_residual_norm": 0.2212933612212151,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.05021651081976076,
          "coefficient_1": 0.033477673879840505,
          "coefficient_norm": 0.060352734878513205,
          "cumulative_residual_norm": 0.060352734878513205,
          "cross_covariance_norm": 0.6638800836636453,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 4.429149051981359e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 10.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        11.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298776,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.07253496007298776,
          "cumulative_residual_norm": 0.07253496007298776,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 10.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        11.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.07216222132646676,
          "coefficient_1": -0.0016400504846924263,
          "coefficient_norm": 0.07218085585778485,
          "cumulative_residual_norm": 0.07218085585778485,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 3.7408327759490635e-05,
          "coefficient_1": 0.0016459664214180105,
          "coefficient_norm": 0.0016463914611723948,
          "cumulative_residual_norm": 0.0016463914611723948,
          "cross_covariance_norm": 0.01812905853113698,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.771875874637816e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 10.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        11.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.06699794022008793,
          "coefficient_1": -0.006090721838189811,
          "coefficient_norm": 0.06727422155807287,
          "cumulative_residual_norm": 0.06727422155807287,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0005845308137749937,
          "coefficient_1": 0.0064298389515249224,
          "coefficient_norm": 0.006456353863815053,
          "cumulative_residual_norm": 0.006456353863815053,
          "cross_covariance_norm": 0.07223707396809466,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 10.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        11.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.04159587757740057,
          "coefficient_1": -0.011344330248381974,
          "coefficient_norm": 0.04311508854471308,
          "cumulative_residual_norm": 0.04311508854471308,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.00420184964729419,
          "coefficient_1": 0.015406782040078741,
          "coefficient_norm": 0.015969485692687763,
          "cumulative_residual_norm": 0.015969485692687763,
          "cross_covariance_norm": 0.20993731576002603,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.826184937292347e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 0.0,
      "penalty_mode": "transported",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028654,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7978845608028654,
          "cumulative_residual_norm": 0.7978845608028654,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028657,
          "coefficient_1": -0.19947114020071627,
          "coefficient_norm": 0.8224405803099429,
          "cumulative_residual_norm": 0.8224405803099429,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.041856239255232214,
          "coefficient_1": 0.167424957020929,
          "coefficient_norm": 0.17257769554044683,
          "cumulative_residual_norm": 0.17257769554044683,
          "cross_covariance_norm": 0.19351543066116283,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028653,
          "coefficient_1": -0.7978845608028654,
          "coefficient_norm": 1.1283791670955126,
          "cumulative_residual_norm": 1.1283791670955126,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.15957691216057318,
          "coefficient_1": 0.1595769121605731,
          "coefficient_norm": 0.22567583341910263,
          "cumulative_residual_norm": 0.22567583341910263,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 2.2145745259906796e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028665,
          "coefficient_1": -2.3936536824085994,
          "coefficient_norm": 2.5231325220201635,
          "cumulative_residual_norm": 2.5231325220201635,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.06588037658005308,
          "coefficient_1": 0.021960125526684356,
          "coefficient_norm": 0.06944401436752731,
          "cumulative_residual_norm": 0.06944401436752731,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 0.1,
      "penalty_mode": "transported",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298776,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7253496007298776,
          "cumulative_residual_norm": 0.7253496007298776,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.1,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298776,
          "coefficient_1": -0.1813374001824694,
          "coefficient_norm": 0.7476732548272206,
          "cumulative_residual_norm": 0.7476732548272206,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.6335806289258445e-15,
          "coefficient_1": 0.162492213640596,
          "coefficient_norm": 0.162492213640596,
          "cumulative_residual_norm": 0.15764060239543679,
          "cross_covariance_norm": 0.193515430661163,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7854470631352944e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.1,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298778,
          "coefficient_1": -0.7253496007298776,
          "coefficient_norm": 1.0257992428141025,
          "cumulative_residual_norm": 1.0257992428141025,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.4930585503579694e-15,
          "coefficient_1": 0.29551280029735905,
          "coefficient_norm": 0.29551280029735905,
          "cumulative_residual_norm": 0.20895910501768755,
          "cross_covariance_norm": 0.5641895835477563,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.1,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298763,
          "coefficient_1": -2.1760488021896287,
          "coefficient_norm": 2.293756838200141,
          "cumulative_residual_norm": 2.293756838200141,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 9.654113257610056e-16,
          "coefficient_1": 0.20114736826962698,
          "coefficient_norm": 0.20114736826962698,
          "cumulative_residual_norm": 0.06360838290807126,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 5.184186051329013e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 1.0,
      "penalty_mode": "transported",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014327,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.3989422804014327,
          "cumulative_residual_norm": 0.3989422804014327,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 1.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014327,
          "coefficient_1": -0.09973557010035818,
          "coefficient_norm": 0.4112202901549713,
          "cumulative_residual_norm": 0.4112202901549713,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.7832079665357294e-16,
          "coefficient_1": 0.09134032009191059,
          "coefficient_norm": 0.09134032009191059,
          "cumulative_residual_norm": 0.088613126498041,
          "cross_covariance_norm": 0.193515430661163,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7854470631352944e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 1.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014327,
          "coefficient_1": -0.3989422804014327,
          "coefficient_norm": 0.5641895835477563,
          "cumulative_residual_norm": 0.5641895835477563,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -2.3912495915003375e-16,
          "coefficient_1": 0.17730768017841483,
          "coefficient_norm": 0.17730768017841483,
          "cumulative_residual_norm": 0.12537546301061253,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 3.652369874584694e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 1.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014333,
          "coefficient_1": -1.1968268412043,
          "coefficient_norm": 1.2615662610100822,
          "cumulative_residual_norm": 1.2615662610100822,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 7.846099113958703e-17,
          "coefficient_1": 0.1145288843257699,
          "coefficient_norm": 0.1145288843257699,
          "cumulative_residual_norm": 0.036217213234739136,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 8.735647403195488e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 10.0,
      "penalty_mode": "transported",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298776,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.07253496007298776,
          "cumulative_residual_norm": 0.07253496007298776,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 10.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298776,
          "coefficient_1": -0.01813374001824694,
          "coefficient_norm": 0.07476732548272205,
          "cumulative_residual_norm": 0.07476732548272205,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.6875120475439315e-17,
          "coefficient_1": 0.016981580636805906,
          "coefficient_norm": 0.016981580636805906,
          "cumulative_residual_norm": 0.016474553095410436,
          "cross_covariance_norm": 0.193515430661163,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7854470631352944e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 10.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298776,
          "coefficient_1": -0.07253496007298776,
          "coefficient_norm": 0.10257992428141023,
          "cumulative_residual_norm": 0.10257992428141023,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -2.0898315757650005e-17,
          "coefficient_1": 0.03546153603568294,
          "coefficient_norm": 0.03546153603568294,
          "cumulative_residual_norm": 0.02507509260212251,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 3.5433192415850874e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 10.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298778,
          "coefficient_1": -0.21760488021896335,
          "coefficient_norm": 0.2293756838200146,
          "cumulative_residual_norm": 0.2293756838200146,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.920976001081684e-17,
          "coefficient_1": 0.021583892537498674,
          "coefficient_norm": 0.021583892537498674,
          "cumulative_residual_norm": 0.006825426119080687,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 4.429149051981359e-16,
          "remaining_covariance_rank": 0
        }
      ]
    }
  ],
  "raw_sequential_transported_example": {
    "mixing": 1.0,
    "ridge": 1.0,
    "steps_requested": 8,
    "stopped": false,
    "trajectory": [
      {
        "iteration": 0,
        "coefficient_0": 0.3989422804014327,
        "coefficient_1": -0.3989422804014327,
        "coefficient_norm": 0.5641895835477563,
        "map_rank": 2,
        "map_norm": 1.4142135623730951
      },
      {
        "iteration": 1,
        "coefficient_0": 0.0,
        "coefficient_1": 0.17730768017841453,
        "coefficient_norm": 0.17730768017841453,
        "map_rank": 1,
        "map_norm": 1.0
      },
      {
        "iteration": 2,
        "coefficient_0": 0.17730768017841456,
        "coefficient_1": -0.17730768017841453,
        "coefficient_norm": 0.250750926021225,
        "map_rank": 1,
        "map_norm": 0.7071067811865476
      },
      {
        "iteration": 3,
        "coefficient_0": -7.201446646217232e-17,
        "coefficient_1": 0.15197801158149826,
        "coefficient_norm": 0.15197801158149826,
        "map_rank": 1,
        "map_norm": 0.49999999999999994
      },
      {
        "iteration": 4,
        "coefficient_0": 0.1519780115814982,
        "coefficient_1": -0.15197801158149818,
        "coefficient_norm": 0.21492936516105005,
        "map_rank": 1,
        "map_norm": 0.35355339059327384
      },
      {
        "iteration": 5,
        "coefficient_0": -2.0034099692484027e-17,
        "coefficient_1": 0.09250835487569462,
        "coefficient_norm": 0.09250835487569462,
        "map_rank": 1,
        "map_norm": 0.25000000000000017
      },
      {
        "iteration": 6,
        "coefficient_0": 0.09250835487569457,
        "coefficient_1": -0.09250835487569456,
        "coefficient_norm": 0.1308265700980305,
        "map_rank": 1,
        "map_norm": 0.176776695296637
      },
      {
        "iteration": 7,
        "coefficient_0": 6.8717866127669264e-18,
        "coefficient_1": 0.048912463497493695,
        "coefficient_norm": 0.048912463497493695,
        "map_rank": 1,
        "map_norm": 0.12500000000000008
      }
    ]
  }
}


==> anc/artifact_v14_arxiv/results/revision_v7/vector_target_erasure/summary.json <==
{
  "construction": {
    "latent": "H standard normal in R^d",
    "features": "X=HA for invertible A",
    "target": "Y=(H_1, 0.7 H_2), a continuous two-output target",
    "probe": "minimum-norm population multivariate least squares",
    "direction_rule": "remove the leading left singular vector of the coefficient matrix with deterministic SVD tie-breaking",
    "stopping": "zero feature-target cross-covariance"
  },
  "feature_dimension": 8,
  "target_dimension": 2,
  "sufficient_linear_dimension": 2,
  "minimum_guarding_rank": 2,
  "condition_numbers": [
    1.0,
    3.0,
    10.0,
    100.0,
    1000.0
  ],
  "trials_per_condition": 50,
  "aggregate": [
    {
      "method": "euclidean",
      "condition_number": 1.0,
      "trials": 50,
      "minimum_count": 2,
      "median_count": 2.0,
      "maximum_count": 2
    },
    {
      "method": "euclidean",
      "condition_number": 3.0,
      "trials": 50,
      "minimum_count": 8,
      "median_count": 8.0,
      "maximum_count": 8
    },
    {
      "method": "euclidean",
      "condition_number": 10.0,
      "trials": 50,
      "minimum_count": 8,
      "median_count": 8.0,
      "maximum_count": 8
    },
    {
      "method": "euclidean",
      "condition_number": 100.0,
      "trials": 50,
      "minimum_count": 8,
      "median_count": 8.0,
      "maximum_count": 8
    },
    {
      "method": "euclidean",
      "condition_number": 1000.0,
      "trials": 50,
      "minimum_count": 8,
      "median_count": 8.0,
      "maximum_count": 8
    },
    {
      "method": "exact_covariance",
      "condition_number": 1.0,
      "trials": 50,
      "minimum_count": 2,
      "median_count": 2.0,
      "maximum_count": 2
    },
    {
      "method": "exact_covariance",
      "condition_number": 3.0,
      "trials": 50,
      "minimum_count": 2,
      "median_count": 2.0,
      "maximum_count": 2
    },
    {
      "method": "exact_covariance",
      "condition_number": 10.0,
      "trials": 50,
      "minimum_count": 2,
      "median_count": 2.0,
      "maximum_count": 2
    },
    {
      "method": "exact_covariance",
      "condition_number": 100.0,
      "trials": 50,
      "minimum_count": 2,
      "median_count": 2.0,
      "maximum_count": 2
    },
    {
      "method": "exact_covariance",
      "condition_number": 1000.0,
      "trials": 50,
      "minimum_count": 2,
      "median_count": 2.0,
      "maximum_count": 2
    }
  ]
}


==> anc/artifact_v14_arxiv/results/revision_v7/vector_target_erasure/vector_target_aggregate.csv <==
method,condition_number,trials,minimum_count,median_count,maximum_count
euclidean,1.0,50,2,2.0,2
euclidean,3.0,50,8,8.0,8
euclidean,10.0,50,8,8.0,8
euclidean,100.0,50,8,8.0,8
euclidean,1000.0,50,8,8.0,8
exact_covariance,1.0,50,2,2.0,2
exact_covariance,3.0,50,2,2.0,2
exact_covariance,10.0,50,2,2.0,2
exact_covariance,100.0,50,2,2.0,2
exact_covariance,1000.0,50,2,2.0,2


==> anc/artifact_v14_arxiv/results/revision_v7/vector_target_erasure/vector_target_trajectories.csv <==
iteration_count,cumulative_edit_rank,cross_covariance_norm,relative_cross_covariance_norm,method,condition_number,seed
0,0,1.2206555615733705,1.0,euclidean,1.0,20260710
1,1,0.7000000000000001,0.5734623443633283,euclidean,1.0,20260710
2,2,7.613040073407006e-16,6.236845440325637e-16,euclidean,1.0,20260710
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260710
1,1,0.7,0.5734623443633284,exact_covariance,1.0,20260710
2,2,1.1421039725454006e-15,9.35648030860794e-16,exact_covariance,1.0,20260710
0,0,1.22065556157337,1.0,euclidean,1.0,20260711
1,1,0.6999999999999997,0.5734623443633282,euclidean,1.0,20260711
2,2,8.358121367754421e-16,6.847239820036684e-16,euclidean,1.0,20260711
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260711
1,1,0.6999999999999997,0.5734623443633281,exact_covariance,1.0,20260711
2,2,1.1470231854904797e-15,9.396780071292333e-16,exact_covariance,1.0,20260711
0,0,1.2206555615733703,1.0,euclidean,1.0,20260712
1,1,0.6999999999999997,0.5734623443633281,euclidean,1.0,20260712
2,2,7.606651942352066e-16,6.231612079452972e-16,euclidean,1.0,20260712
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260712
1,1,0.7000000000000002,0.5734623443633283,exact_covariance,1.0,20260712
2,2,1.2130785917255496e-15,9.93792704439855e-16,exact_covariance,1.0,20260712
0,0,1.2206555615733703,1.0,euclidean,1.0,20260713
1,1,0.7,0.5734623443633283,euclidean,1.0,20260713
2,2,6.72138982567998e-16,5.506377095448949e-16,euclidean,1.0,20260713
0,0,1.2206555615733707,1.0,exact_covariance,1.0,20260713
1,1,0.7,0.5734623443633281,exact_covariance,1.0,20260713
2,2,7.842526499239659e-16,6.42484804569357e-16,exact_covariance,1.0,20260713
0,0,1.2206555615733707,1.0,euclidean,1.0,20260714
1,1,0.7,0.5734623443633281,euclidean,1.0,20260714
2,2,8.40637793161635e-16,6.886773137526939e-16,euclidean,1.0,20260714
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260714
1,1,0.6999999999999997,0.5734623443633281,exact_covariance,1.0,20260714
2,2,9.90054195297422e-16,8.110839998314403e-16,exact_covariance,1.0,20260714
0,0,1.2206555615733703,1.0,euclidean,1.0,20260715
1,1,0.7000000000000001,0.5734623443633284,euclidean,1.0,20260715
2,2,5.782102965028609e-16,4.7368833166792255e-16,euclidean,1.0,20260715
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260715
1,1,0.6999999999999995,0.573462344363328,exact_covariance,1.0,20260715
2,2,1.3998707990760085e-15,1.1468188432055625e-15,exact_covariance,1.0,20260715
0,0,1.2206555615733705,1.0,euclidean,1.0,20260716
1,1,0.7,0.5734623443633282,euclidean,1.0,20260716
2,2,1.0496379462740433e-15,8.598969105757458e-16,euclidean,1.0,20260716
0,0,1.2206555615733696,1.0,exact_covariance,1.0,20260716
1,1,0.6999999999999998,0.5734623443633285,exact_covariance,1.0,20260716
2,2,9.121512110058282e-16,7.472633883960736e-16,exact_covariance,1.0,20260716
0,0,1.2206555615733703,1.0,euclidean,1.0,20260717
1,1,0.6999999999999997,0.5734623443633281,euclidean,1.0,20260717
2,2,7.03862238995433e-16,5.766264138330605e-16,euclidean,1.0,20260717
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260717
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,1.0,20260717
2,2,1.1358099279513383e-15,9.304917486201678e-16,exact_covariance,1.0,20260717
0,0,1.2206555615733703,1.0,euclidean,1.0,20260718
1,1,0.7000000000000001,0.5734623443633284,euclidean,1.0,20260718
2,2,1.1512467183018747e-15,9.431380600256876e-16,euclidean,1.0,20260718
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260718
1,1,0.7000000000000002,0.5734623443633284,exact_covariance,1.0,20260718
2,2,9.137967046703987e-16,7.486114293311012e-16,exact_covariance,1.0,20260718
0,0,1.2206555615733707,1.0,euclidean,1.0,20260719
1,1,0.7,0.5734623443633281,euclidean,1.0,20260719
2,2,1.0174535722184926e-15,8.335304440075136e-16,euclidean,1.0,20260719
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260719
1,1,0.6999999999999997,0.5734623443633282,exact_covariance,1.0,20260719
2,2,1.0647789524298262e-15,8.723009061273387e-16,exact_covariance,1.0,20260719
0,0,1.22065556157337,1.0,euclidean,1.0,20260720
1,1,0.6999999999999998,0.5734623443633283,euclidean,1.0,20260720
2,2,4.810816009929998e-16,3.9411740390787e-16,euclidean,1.0,20260720
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260720
1,1,0.7,0.5734623443633282,exact_covariance,1.0,20260720
2,2,1.3568891483703702e-15,1.1116069029509033e-15,exact_covariance,1.0,20260720
0,0,1.2206555615733703,1.0,euclidean,1.0,20260721
1,1,0.7000000000000001,0.5734623443633284,euclidean,1.0,20260721
2,2,6.426588639902192e-16,5.264866553852921e-16,euclidean,1.0,20260721
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260721
1,1,0.7000000000000001,0.5734623443633283,exact_covariance,1.0,20260721
2,2,1.6102943918562124e-15,1.3192045672414049e-15,exact_covariance,1.0,20260721
0,0,1.2206555615733703,1.0,euclidean,1.0,20260722
1,1,0.6999999999999998,0.5734623443633282,euclidean,1.0,20260722
2,2,7.270465753147337e-16,5.956197622018804e-16,euclidean,1.0,20260722
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260722
1,1,0.6999999999999997,0.5734623443633281,exact_covariance,1.0,20260722
2,2,1.5646741582188336e-15,1.281831015624128e-15,exact_covariance,1.0,20260722
0,0,1.2206555615733705,1.0,euclidean,1.0,20260723
1,1,0.7,0.5734623443633282,euclidean,1.0,20260723
2,2,7.790572880424043e-16,6.38228598277334e-16,euclidean,1.0,20260723
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260723
1,1,0.7,0.5734623443633283,exact_covariance,1.0,20260723
2,2,1.0452783529177592e-15,8.563253925377953e-16,exact_covariance,1.0,20260723
0,0,1.22065556157337,1.0,euclidean,1.0,20260724
1,1,0.7,0.5734623443633284,euclidean,1.0,20260724
2,2,6.57676053193349e-16,5.3878921613697e-16,euclidean,1.0,20260724
0,0,1.2206555615733699,1.0,exact_covariance,1.0,20260724
1,1,0.6999999999999998,0.5734623443633284,exact_covariance,1.0,20260724
2,2,6.884334162135112e-16,5.63986629714079e-16,exact_covariance,1.0,20260724
0,0,1.2206555615733703,1.0,euclidean,1.0,20260725
1,1,0.7,0.5734623443633283,euclidean,1.0,20260725
2,2,8.25813044697227e-16,6.765324065969855e-16,euclidean,1.0,20260725
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260725
1,1,0.6999999999999997,0.5734623443633281,exact_covariance,1.0,20260725
2,2,7.637651035961168e-16,6.257007526444707e-16,exact_covariance,1.0,20260725
0,0,1.22065556157337,1.0,euclidean,1.0,20260726
1,1,0.7,0.5734623443633284,euclidean,1.0,20260726
2,2,7.729265240868593e-16,6.332060807477842e-16,euclidean,1.0,20260726
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260726
1,1,0.7000000000000002,0.5734623443633283,exact_covariance,1.0,20260726
2,2,1.2881618764576085e-15,1.0553033279897773e-15,exact_covariance,1.0,20260726
0,0,1.22065556157337,1.0,euclidean,1.0,20260727
1,1,0.7,0.5734623443633284,euclidean,1.0,20260727
2,2,6.396587600705761e-16,5.240288744894462e-16,euclidean,1.0,20260727
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260727
1,1,0.6999999999999998,0.5734623443633282,exact_covariance,1.0,20260727
2,2,1.3224456969985665e-15,1.0833897281342766e-15,exact_covariance,1.0,20260727
0,0,1.22065556157337,1.0,euclidean,1.0,20260728
1,1,0.6999999999999997,0.5734623443633282,euclidean,1.0,20260728
2,2,6.507506263732482e-16,5.331156854227248e-16,euclidean,1.0,20260728
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260728
1,1,0.6999999999999998,0.5734623443633281,exact_covariance,1.0,20260728
2,2,1.6142236953794624e-15,1.3224235781130594e-15,exact_covariance,1.0,20260728
0,0,1.2206555615733703,1.0,euclidean,1.0,20260729
1,1,0.6999999999999998,0.5734623443633282,euclidean,1.0,20260729
2,2,8.473175627087041e-16,6.941495941873641e-16,euclidean,1.0,20260729
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260729
1,1,0.7,0.5734623443633283,exact_covariance,1.0,20260729
2,2,1.2242203822395252e-15,1.00292041488064e-15,exact_covariance,1.0,20260729
0,0,1.2206555615733703,1.0,euclidean,1.0,20260730
1,1,0.7,0.5734623443633283,euclidean,1.0,20260730
2,2,6.373733133160947e-16,5.221565635555283e-16,euclidean,1.0,20260730
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260730
1,1,0.7,0.5734623443633283,exact_covariance,1.0,20260730
2,2,8.263927339300251e-16,6.770073065204749e-16,exact_covariance,1.0,20260730
0,0,1.22065556157337,1.0,euclidean,1.0,20260731
1,1,0.7,0.5734623443633284,euclidean,1.0,20260731
2,2,8.13772434021898e-16,6.666683539892138e-16,euclidean,1.0,20260731
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260731
1,1,0.6999999999999998,0.5734623443633282,exact_covariance,1.0,20260731
2,2,1.1352285956984099e-15,9.300155026821416e-16,exact_covariance,1.0,20260731
0,0,1.2206555615733699,1.0,euclidean,1.0,20260732
1,1,0.6999999999999998,0.5734623443633284,euclidean,1.0,20260732
2,2,8.39781202891152e-16,6.879755676603087e-16,euclidean,1.0,20260732
0,0,1.2206555615733699,1.0,exact_covariance,1.0,20260732
1,1,0.6999999999999996,0.5734623443633282,exact_covariance,1.0,20260732
2,2,8.546880927574594e-16,7.001877676744495e-16,exact_covariance,1.0,20260732
0,0,1.22065556157337,1.0,euclidean,1.0,20260733
1,1,0.7,0.5734623443633284,euclidean,1.0,20260733
2,2,8.035317029860901e-16,6.5827882023523e-16,euclidean,1.0,20260733
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260733
1,1,0.7,0.5734623443633282,exact_covariance,1.0,20260733
2,2,1.0526292246026828e-15,8.62347461265724e-16,exact_covariance,1.0,20260733
0,0,1.2206555615733703,1.0,euclidean,1.0,20260734
1,1,0.7,0.5734623443633283,euclidean,1.0,20260734
2,2,1.0039012420868895e-15,8.224279425662926e-16,euclidean,1.0,20260734
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260734
1,1,0.7,0.5734623443633283,exact_covariance,1.0,20260734
2,2,1.3560579590459407e-15,1.1109259661243363e-15,exact_covariance,1.0,20260734
0,0,1.2206555615733705,1.0,euclidean,1.0,20260735
1,1,0.7000000000000002,0.5734623443633283,euclidean,1.0,20260735
2,2,9.341702717700894e-16,7.653021058340042e-16,euclidean,1.0,20260735
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260735
1,1,0.7000000000000003,0.5734623443633284,exact_covariance,1.0,20260735
2,2,1.385805983100331e-15,1.135296497002061e-15,exact_covariance,1.0,20260735
0,0,1.2206555615733705,1.0,euclidean,1.0,20260736
1,1,0.7000000000000001,0.5734623443633283,euclidean,1.0,20260736
2,2,6.995614392538313e-16,5.731030614009801e-16,euclidean,1.0,20260736
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260736
1,1,0.7,0.5734623443633282,exact_covariance,1.0,20260736
2,2,1.103101387728114e-15,9.036958683957214e-16,exact_covariance,1.0,20260736
0,0,1.2206555615733703,1.0,euclidean,1.0,20260737
1,1,0.7,0.5734623443633283,euclidean,1.0,20260737
2,2,9.379492030682127e-16,7.683979269788753e-16,euclidean,1.0,20260737
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260737
1,1,0.7000000000000002,0.5734623443633285,exact_covariance,1.0,20260737
2,2,1.4976337368505446e-15,1.2269093624741792e-15,exact_covariance,1.0,20260737
0,0,1.22065556157337,1.0,euclidean,1.0,20260738
1,1,0.6999999999999997,0.5734623443633282,euclidean,1.0,20260738
2,2,1.4711179772631655e-15,1.2051868058233895e-15,euclidean,1.0,20260738
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260738
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,1.0,20260738
2,2,1.326544847163767e-15,1.0867478827966099e-15,exact_covariance,1.0,20260738
0,0,1.22065556157337,1.0,euclidean,1.0,20260739
1,1,0.7,0.5734623443633284,euclidean,1.0,20260739
2,2,8.164847164217894e-16,6.688903423086668e-16,euclidean,1.0,20260739
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260739
1,1,0.6999999999999997,0.5734623443633282,exact_covariance,1.0,20260739
2,2,9.207997068813098e-16,7.543485122817451e-16,exact_covariance,1.0,20260739
0,0,1.2206555615733703,1.0,euclidean,1.0,20260740
1,1,0.7,0.5734623443633283,euclidean,1.0,20260740
2,2,7.556324915812355e-16,6.190382572846832e-16,euclidean,1.0,20260740
0,0,1.2206555615733707,1.0,exact_covariance,1.0,20260740
1,1,0.7000000000000005,0.5734623443633285,exact_covariance,1.0,20260740
2,2,1.697508852929164e-15,1.3906534376832319e-15,exact_covariance,1.0,20260740
0,0,1.2206555615733703,1.0,euclidean,1.0,20260741
1,1,0.7000000000000002,0.5734623443633284,euclidean,1.0,20260741
2,2,1.5859272189403244e-15,1.2992422013759028e-15,euclidean,1.0,20260741
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260741
1,1,0.6999999999999998,0.5734623443633282,exact_covariance,1.0,20260741
2,2,9.4157323272799e-16,7.713668477570726e-16,exact_covariance,1.0,20260741
0,0,1.2206555615733705,1.0,euclidean,1.0,20260742
1,1,0.7000000000000002,0.5734623443633283,euclidean,1.0,20260742
2,2,1.0928076180693187e-15,8.952628837087658e-16,euclidean,1.0,20260742
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260742
1,1,0.7000000000000003,0.5734623443633285,exact_covariance,1.0,20260742
2,2,1.352930536816943e-15,1.1083638820054006e-15,exact_covariance,1.0,20260742
0,0,1.22065556157337,1.0,euclidean,1.0,20260743
1,1,0.7,0.5734623443633284,euclidean,1.0,20260743
2,2,9.260839348322698e-16,7.586775204944704e-16,euclidean,1.0,20260743
0,0,1.220655561573371,1.0,exact_covariance,1.0,20260743
1,1,0.7000000000000003,0.5734623443633282,exact_covariance,1.0,20260743
2,2,6.98918545854157e-16,5.725763826064758e-16,exact_covariance,1.0,20260743
0,0,1.2206555615733699,1.0,euclidean,1.0,20260744
1,1,0.7,0.5734623443633285,euclidean,1.0,20260744
2,2,9.894521663260093e-16,8.105907984809819e-16,euclidean,1.0,20260744
0,0,1.2206555615733696,1.0,exact_covariance,1.0,20260744
1,1,0.7,0.5734623443633287,exact_covariance,1.0,20260744
2,2,1.2999749102904333e-15,1.0649809423837996e-15,exact_covariance,1.0,20260744
0,0,1.2206555615733705,1.0,euclidean,1.0,20260745
1,1,0.7000000000000002,0.5734623443633283,euclidean,1.0,20260745
2,2,4.886127087234267e-16,4.002871277575033e-16,euclidean,1.0,20260745
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260745
1,1,0.7000000000000001,0.5734623443633283,exact_covariance,1.0,20260745
2,2,9.241953310887757e-16,7.57130316022588e-16,exact_covariance,1.0,20260745
0,0,1.2206555615733703,1.0,euclidean,1.0,20260746
1,1,0.6999999999999998,0.5734623443633282,euclidean,1.0,20260746
2,2,7.257068085913688e-16,5.945221825360508e-16,euclidean,1.0,20260746
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260746
1,1,0.6999999999999998,0.5734623443633281,exact_covariance,1.0,20260746
2,2,1.9462700997842157e-15,1.5944465916950072e-15,exact_covariance,1.0,20260746
0,0,1.2206555615733703,1.0,euclidean,1.0,20260747
1,1,0.6999999999999998,0.5734623443633282,euclidean,1.0,20260747
2,2,8.641052007326922e-16,7.079025631267344e-16,euclidean,1.0,20260747
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260747
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,1.0,20260747
2,2,1.2243385775688034e-15,1.003017244267241e-15,exact_covariance,1.0,20260747
0,0,1.2206555615733703,1.0,euclidean,1.0,20260748
1,1,0.7,0.5734623443633283,euclidean,1.0,20260748
2,2,8.436066648732072e-16,6.911095082267401e-16,euclidean,1.0,20260748
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260748
1,1,0.6999999999999998,0.5734623443633281,exact_covariance,1.0,20260748
2,2,1.1853431916592863e-15,9.71070979377206e-16,exact_covariance,1.0,20260748
0,0,1.2206555615733705,1.0,euclidean,1.0,20260749
1,1,0.7,0.5734623443633282,euclidean,1.0,20260749
2,2,5.637247852658354e-16,4.61821338477514e-16,euclidean,1.0,20260749
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260749
1,1,0.6999999999999996,0.5734623443633281,exact_covariance,1.0,20260749
2,2,8.478766616793883e-16,6.946076259108782e-16,exact_covariance,1.0,20260749
0,0,1.2206555615733703,1.0,euclidean,1.0,20260750
1,1,0.7,0.5734623443633283,euclidean,1.0,20260750
2,2,9.669656311475936e-16,7.921691110809493e-16,euclidean,1.0,20260750
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260750
1,1,0.6999999999999996,0.5734623443633281,exact_covariance,1.0,20260750
2,2,1.3125820691997508e-15,1.075309129389368e-15,exact_covariance,1.0,20260750
0,0,1.2206555615733703,1.0,euclidean,1.0,20260751
1,1,0.7000000000000001,0.5734623443633284,euclidean,1.0,20260751
2,2,1.3219467308205129e-15,1.0829809591139557e-15,euclidean,1.0,20260751
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260751
1,1,0.6999999999999998,0.5734623443633281,exact_covariance,1.0,20260751
2,2,9.694140355951354e-16,7.94174922158716e-16,exact_covariance,1.0,20260751
0,0,1.2206555615733705,1.0,euclidean,1.0,20260752
1,1,0.7000000000000001,0.5734623443633283,euclidean,1.0,20260752
2,2,8.710845594494721e-16,7.136202765722732e-16,euclidean,1.0,20260752
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260752
1,1,0.7,0.5734623443633284,exact_covariance,1.0,20260752
2,2,1.051770936341695e-15,8.616443241253164e-16,exact_covariance,1.0,20260752
0,0,1.2206555615733705,1.0,euclidean,1.0,20260753
1,1,0.6999999999999998,0.5734623443633281,euclidean,1.0,20260753
2,2,9.551844449530893e-16,7.825175872888329e-16,euclidean,1.0,20260753
0,0,1.2206555615733696,1.0,exact_covariance,1.0,20260753
1,1,0.6999999999999995,0.5734623443633282,exact_covariance,1.0,20260753
2,2,1.2772353117699712e-15,1.0463519374160496e-15,exact_covariance,1.0,20260753
0,0,1.2206555615733703,1.0,euclidean,1.0,20260754
1,1,0.7,0.5734623443633283,euclidean,1.0,20260754
2,2,1.3553586159216537e-15,1.110353041913525e-15,euclidean,1.0,20260754
0,0,1.2206555615733705,1.0,exact_covariance,1.0,20260754
1,1,0.6999999999999998,0.5734623443633281,exact_covariance,1.0,20260754
2,2,1.1410632089933747e-15,9.347954041372614e-16,exact_covariance,1.0,20260754
0,0,1.2206555615733703,1.0,euclidean,1.0,20260755
1,1,0.7,0.5734623443633283,euclidean,1.0,20260755
2,2,6.951052931029339e-16,5.694524442316671e-16,euclidean,1.0,20260755
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260755
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,1.0,20260755
2,2,1.4573366709065534e-15,1.1938967197496005e-15,exact_covariance,1.0,20260755
0,0,1.2206555615733703,1.0,euclidean,1.0,20260756
1,1,0.7000000000000001,0.5734623443633284,euclidean,1.0,20260756
2,2,7.022020828196482e-16,5.752663609008107e-16,euclidean,1.0,20260756
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260756
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,1.0,20260756
2,2,1.336389945716625e-15,1.094813301791767e-15,exact_covariance,1.0,20260756
0,0,1.2206555615733705,1.0,euclidean,1.0,20260757
1,1,0.7000000000000001,0.5734623443633283,euclidean,1.0,20260757
2,2,6.600091277770011e-16,5.407005453088493e-16,euclidean,1.0,20260757
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260757
1,1,0.7,0.5734623443633283,exact_covariance,1.0,20260757
2,2,1.4449620823709476e-15,1.1837590618179433e-15,exact_covariance,1.0,20260757
0,0,1.22065556157337,1.0,euclidean,1.0,20260758
1,1,0.6999999999999997,0.5734623443633282,euclidean,1.0,20260758
2,2,1.0193107827681112e-15,8.350519301728863e-16,euclidean,1.0,20260758
0,0,1.2206555615733703,1.0,exact_covariance,1.0,20260758
1,1,0.7,0.5734623443633283,exact_covariance,1.0,20260758
2,2,9.63223523033982e-16,7.891034566642453e-16,exact_covariance,1.0,20260758
0,0,1.22065556157337,1.0,euclidean,1.0,20260759
1,1,0.7,0.5734623443633284,euclidean,1.0,20260759
2,2,9.872296177696044e-16,8.087700157586714e-16,euclidean,1.0,20260759
0,0,1.22065556157337,1.0,exact_covariance,1.0,20260759
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,1.0,20260759
2,2,1.0759026430336e-15,8.814137885439279e-16,exact_covariance,1.0,20260759
0,0,1.2624411332464223,1.0,euclidean,3.0,20360710
1,1,0.9242738058401719,0.7321322012562769,euclidean,3.0,20360710
2,2,0.6145562975058722,0.486799963437118,euclidean,3.0,20360710
3,3,0.4534682026016107,0.3591994831755026,euclidean,3.0,20360710
4,4,0.25951267018252616,0.20556417511141928,euclidean,3.0,20360710
5,5,0.18934534591082644,0.1499835049131492,euclidean,3.0,20360710
6,6,0.11531915658482886,0.09134616541547615,euclidean,3.0,20360710
7,7,0.06082901738158547,0.0481836465714334,euclidean,3.0,20360710
8,8,3.6922539461739115e-16,2.924693951217448e-16,euclidean,3.0,20360710
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360710
1,1,0.7000000000000002,0.5734623443633283,exact_covariance,3.0,20360710
2,2,1.2697081851346698e-15,1.0401854750066208e-15,exact_covariance,3.0,20360710
0,0,1.2207916499459417,1.0,euclidean,3.0,20360711
1,1,1.0239374370501988,0.8387487226796974,euclidean,3.0,20360711
2,2,0.7525609925228358,0.6164532601088484,euclidean,3.0,20360711
3,3,0.36305920377913387,0.2973965326476558,euclidean,3.0,20360711
4,4,0.2170124113156122,0.17776367599272308,euclidean,3.0,20360711
5,5,0.1339354853616662,0.10971199333448671,euclidean,3.0,20360711
6,6,0.04914452586344343,0.040256276216846354,euclidean,3.0,20360711
7,7,0.028879558759879017,0.023656418981206042,euclidean,3.0,20360711
8,8,1.2597403126780604e-16,1.0319044308124514e-16,euclidean,3.0,20360711
0,0,1.2206555615733692,1.0,exact_covariance,3.0,20360711
1,1,0.6999999999999998,0.5734623443633288,exact_covariance,3.0,20360711
2,2,1.893272441650476e-15,1.551029218439094e-15,exact_covariance,3.0,20360711
0,0,1.3943670512691586,1.0,euclidean,3.0,20360712
1,1,1.0783307348733826,0.7733478311122466,euclidean,3.0,20360712
2,2,0.8357454741123105,0.5993726496560655,euclidean,3.0,20360712
3,3,0.5497489523209625,0.3942641586521847,euclidean,3.0,20360712
4,4,0.2590408145077432,0.18577663196499314,euclidean,3.0,20360712
5,5,0.11698089858152426,0.08389534052389416,euclidean,3.0,20360712
6,6,0.08588821944333744,0.06159656409348,euclidean,3.0,20360712
7,7,0.04064893952841268,0.02915225190627808,euclidean,3.0,20360712
8,8,1.3257870517630798e-16,9.508163941168453e-17,euclidean,3.0,20360712
0,0,1.2206555615733696,1.0,exact_covariance,3.0,20360712
1,1,0.6999999999999997,0.5734623443633284,exact_covariance,3.0,20360712
2,2,2.370940620717111e-15,1.9423502381466857e-15,exact_covariance,3.0,20360712
0,0,1.3893391736962597,1.0,euclidean,3.0,20360713
1,1,1.1205756046341762,0.8065529467890458,euclidean,3.0,20360713
2,2,0.5170330398577375,0.3721431380086979,euclidean,3.0,20360713
3,3,0.2699687069314079,0.19431447125554746,euclidean,3.0,20360713
4,4,0.2116674416429909,0.15235116496417606,euclidean,3.0,20360713
5,5,0.06804112671615037,0.048973733703290556,euclidean,3.0,20360713
6,6,0.04350032133119412,0.03131008047190085,euclidean,3.0,20360713
7,7,0.014103098911061684,0.010150940229764899,euclidean,3.0,20360713
8,8,3.453750387059355e-16,2.485894339156107e-16,euclidean,3.0,20360713
0,0,1.22065556157337,1.0,exact_covariance,3.0,20360713
1,1,0.6999999999999998,0.5734623443633283,exact_covariance,3.0,20360713
2,2,2.3749470254210626e-15,1.94563241276668e-15,exact_covariance,3.0,20360713
0,0,1.520478272810143,1.0,euclidean,3.0,20360714
1,1,1.1597439949968822,0.762749468858537,euclidean,3.0,20360714
2,2,0.858440635466585,0.5645859272161896,euclidean,3.0,20360714
3,3,0.6437908985816162,0.4234134154326086,euclidean,3.0,20360714
4,4,0.445249908854453,0.29283543002001833,euclidean,3.0,20360714
5,5,0.38704096741708693,0.25455211977594333,euclidean,3.0,20360714
6,6,0.11331419697717969,0.0745253641591029,euclidean,3.0,20360714
7,7,0.05699978745699345,0.037488064430967916,euclidean,3.0,20360714
8,8,2.522700202510671e-16,1.6591491293382476e-16,euclidean,3.0,20360714
0,0,1.2206555615733696,1.0,exact_covariance,3.0,20360714
1,1,0.6999999999999995,0.5734623443633282,exact_covariance,3.0,20360714
2,2,1.1428181716557745e-15,9.362331255696192e-16,exact_covariance,3.0,20360714
0,0,1.239481950063641,1.0,euclidean,3.0,20360715
1,1,0.9343832989904216,0.753849863600229,euclidean,3.0,20360715
2,2,0.6732766991793226,0.5431920159424294,euclidean,3.0,20360715
3,3,0.4184205987405003,0.3375770003903781,euclidean,3.0,20360715
4,4,0.249710988570536,0.2014639975658497,euclidean,3.0,20360715
5,5,0.21065535602885932,0.16995435554188043,euclidean,3.0,20360715
6,6,0.10354165144611469,0.08353623176263145,euclidean,3.0,20360715
7,7,0.044246975003790774,0.03569795832970293,euclidean,3.0,20360715
8,8,2.8912404493398493e-16,2.332620050813486e-16,euclidean,3.0,20360715
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360715
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,3.0,20360715
2,2,1.3423992231819042e-15,1.0997362937105793e-15,exact_covariance,3.0,20360715
0,0,1.2550776806789623,1.0,euclidean,3.0,20360716
1,1,1.0093077550062197,0.8041795105942862,euclidean,3.0,20360716
2,2,0.7409002303785592,0.5903222101581416,euclidean,3.0,20360716
3,3,0.4480023262929727,0.35695187093966635,euclidean,3.0,20360716
4,4,0.2922693143894518,0.2328695019350055,euclidean,3.0,20360716
5,5,0.20073699366421321,0.15993989595577865,euclidean,3.0,20360716
6,6,0.1384598929814225,0.11031977949485926,euclidean,3.0,20360716
7,7,0.03077426484128278,0.024519808865244703,euclidean,3.0,20360716
8,8,2.5704605461300745e-16,2.0480489659727886e-16,euclidean,3.0,20360716
0,0,1.2206555615733696,1.0,exact_covariance,3.0,20360716
1,1,0.6999999999999996,0.5734623443633283,exact_covariance,3.0,20360716
2,2,1.5888488906969568e-15,1.3016357281402156e-15,exact_covariance,3.0,20360716
0,0,1.515967746004103,1.0,euclidean,3.0,20360717
1,1,1.2866755634619562,0.8487486404994224,euclidean,3.0,20360717
2,2,0.8687977345378985,0.5730977699413052,euclidean,3.0,20360717
3,3,0.6963460233091481,0.45934092275025445,euclidean,3.0,20360717
4,4,0.3520787191734875,0.2322468404103728,euclidean,3.0,20360717
5,5,0.22987631053867597,0.15163667640330772,euclidean,3.0,20360717
6,6,0.15097371324605582,0.09958900091641344,euclidean,3.0,20360717
7,7,0.010572726661152557,0.006974242485713111,euclidean,3.0,20360717
8,8,2.5570057534052743e-16,1.6867151429476083e-16,euclidean,3.0,20360717
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360717
1,1,0.7000000000000002,0.5734623443633284,exact_covariance,3.0,20360717
2,2,1.5970586871739238e-15,1.308361455475111e-15,exact_covariance,3.0,20360717
0,0,1.3752429311389671,1.0,euclidean,3.0,20360718
1,1,1.1322542736163403,0.8233121930527684,euclidean,3.0,20360718
2,2,0.8530395943180168,0.6202828424004587,euclidean,3.0,20360718
3,3,0.6191825666841512,0.4502350476881552,euclidean,3.0,20360718
4,4,0.45205071966721777,0.32870608488991276,euclidean,3.0,20360718
5,5,0.26178693403183195,0.1903568657611799,euclidean,3.0,20360718
6,6,0.10121830521809172,0.07360030938989331,euclidean,3.0,20360718
7,7,0.035020399428783114,0.025464882338845727,euclidean,3.0,20360718
8,8,2.5151642634208393e-16,1.8288872507330737e-16,euclidean,3.0,20360718
0,0,1.2206555615733707,1.0,exact_covariance,3.0,20360718
1,1,0.7000000000000001,0.5734623443633282,exact_covariance,3.0,20360718
2,2,1.4503271437200964e-15,1.1881542913307086e-15,exact_covariance,3.0,20360718
0,0,1.2147962869443014,1.0,euclidean,3.0,20360719
1,1,0.9308678985863589,0.7662748961209488,euclidean,3.0,20360719
2,2,0.6396006669042342,0.5265085790746741,euclidean,3.0,20360719
3,3,0.440974054761985,0.363002471691127,euclidean,3.0,20360719
4,4,0.3040875310733075,0.2503197732339216,euclidean,3.0,20360719
5,5,0.1977581101052627,0.16279117102234766,euclidean,3.0,20360719
6,6,0.12546417330595694,0.10328001052880192,euclidean,3.0,20360719
7,7,0.023460259736693877,0.019312093713840545,euclidean,3.0,20360719
8,8,1.8668727039553886e-16,1.5367784080500609e-16,euclidean,3.0,20360719
0,0,1.220655561573371,1.0,exact_covariance,3.0,20360719
1,1,0.7000000000000001,0.5734623443633281,exact_covariance,3.0,20360719
2,2,2.4468754846132488e-15,2.0045585025306684e-15,exact_covariance,3.0,20360719
0,0,1.2038542698603476,1.0,euclidean,3.0,20360720
1,1,0.9575126623223028,0.7953725681708788,euclidean,3.0,20360720
2,2,0.7066631897301139,0.5870006091452331,euclidean,3.0,20360720
3,3,0.4369561538466364,0.36296432615330193,euclidean,3.0,20360720
4,4,0.3172597162984875,0.26353664578960295,euclidean,3.0,20360720
5,5,0.22475645282370937,0.1866973922431509,euclidean,3.0,20360720
6,6,0.07735642986740172,0.06425730406419991,euclidean,3.0,20360720
7,7,0.02941472367686333,0.02443379104372456,euclidean,3.0,20360720
8,8,2.986734203665195e-16,2.4809765421288653e-16,euclidean,3.0,20360720
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360720
1,1,0.7,0.5734623443633282,exact_covariance,3.0,20360720
2,2,2.330667529621638e-15,1.909357236383302e-15,exact_covariance,3.0,20360720
0,0,1.410966698358876,1.0,euclidean,3.0,20360721
1,1,0.8809345515236883,0.6243482234898393,euclidean,3.0,20360721
2,2,0.5628682936493441,0.39892386851087813,euclidean,3.0,20360721
3,3,0.3492963826812205,0.2475582046603185,euclidean,3.0,20360721
4,4,0.2555168085980324,0.18109343678715392,euclidean,3.0,20360721
5,5,0.15458601298044283,0.10956035543591848,euclidean,3.0,20360721
6,6,0.1238071208967806,0.08774630970439144,euclidean,3.0,20360721
7,7,0.027613767844038104,0.019570814730181966,euclidean,3.0,20360721
8,8,1.1973431616815022e-16,8.485977472566549e-17,euclidean,3.0,20360721
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360721
1,1,0.7000000000000004,0.5734623443633285,exact_covariance,3.0,20360721
2,2,1.3602238715975334e-15,1.1143388146646918e-15,exact_covariance,3.0,20360721
0,0,1.2730446053722617,1.0,euclidean,3.0,20360722
1,1,0.9651947900856006,0.758178296355421,euclidean,3.0,20360722
2,2,0.6284635794628378,0.4936697243841377,euclidean,3.0,20360722
3,3,0.412807747931875,0.3242680941341898,euclidean,3.0,20360722
4,4,0.2694936849801477,0.21169225637725614,euclidean,3.0,20360722
5,5,0.17944320090549815,0.14095594148723928,euclidean,3.0,20360722
6,6,0.055167125545512195,0.04333479385773785,euclidean,3.0,20360722
7,7,0.019475186683370668,0.015298118071578303,euclidean,3.0,20360722
8,8,2.2933599740092058e-16,1.8014765266913684e-16,euclidean,3.0,20360722
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360722
1,1,0.7000000000000002,0.5734623443633284,exact_covariance,3.0,20360722
2,2,2.154625196234434e-15,1.7651377375098499e-15,exact_covariance,3.0,20360722
0,0,1.34801700066991,1.0,euclidean,3.0,20360723
1,1,0.9229143274267378,0.6846459109700299,euclidean,3.0,20360723
2,2,0.6518280270570068,0.48354585048487864,euclidean,3.0,20360723
3,3,0.5197776804525455,0.38558688814327785,euclidean,3.0,20360723
4,4,0.2635457276594806,0.19550623436389084,euclidean,3.0,20360723
5,5,0.19626141252278906,0.145592683493795,euclidean,3.0,20360723
6,6,0.09952544590786382,0.07383100202623831,euclidean,3.0,20360723
7,7,0.04357773238032528,0.03232728693975589,euclidean,3.0,20360723
8,8,2.0418273724561836e-16,1.5146896303544229e-16,euclidean,3.0,20360723
0,0,1.2206555615733707,1.0,exact_covariance,3.0,20360723
1,1,0.7,0.5734623443633281,exact_covariance,3.0,20360723
2,2,1.17006662119908e-15,9.585559252201465e-16,exact_covariance,3.0,20360723
0,0,1.3032412146660808,1.0,euclidean,3.0,20360724
1,1,0.9299523699057598,0.7135688769204818,euclidean,3.0,20360724
2,2,0.7668345145806774,0.588405665774741,euclidean,3.0,20360724
3,3,0.436217221306723,0.33471717775476545,euclidean,3.0,20360724
4,4,0.27087501012892384,0.20784717907983596,euclidean,3.0,20360724
5,5,0.20893349877878795,0.16031836349828862,euclidean,3.0,20360724
6,6,0.12135775549892361,0.09311994904183425,euclidean,3.0,20360724
7,7,0.05373819936901116,0.041234269423239565,euclidean,3.0,20360724
8,8,1.4598505555998084e-16,1.1201691131091602e-16,euclidean,3.0,20360724
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360724
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,3.0,20360724
2,2,1.695082959390633e-15,1.388666068260687e-15,exact_covariance,3.0,20360724
0,0,1.4369441028491852,1.0,euclidean,3.0,20360725
1,1,1.0257595354064537,0.7138479035980375,euclidean,3.0,20360725
2,2,0.8289349330999799,0.5768734715959797,euclidean,3.0,20360725
3,3,0.58506781436795,0.4071611506723696,euclidean,3.0,20360725
4,4,0.2579195747733263,0.17949172432102342,euclidean,3.0,20360725
5,5,0.23040771751488506,0.16034563700705592,euclidean,3.0,20360725
6,6,0.10162457262064076,0.07072270411851002,euclidean,3.0,20360725
7,7,0.06452936011339878,0.044907355815337155,euclidean,3.0,20360725
8,8,2.0893009730194447e-16,1.453989037483616e-16,euclidean,3.0,20360725
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360725
1,1,0.7,0.5734623443633282,exact_covariance,3.0,20360725
2,2,1.898488546762956e-15,1.5553024182480182e-15,exact_covariance,3.0,20360725
0,0,1.4386881551397588,1.0,euclidean,3.0,20360726
1,1,1.02638494688458,0.7134172497478258,euclidean,3.0,20360726
2,2,0.8276651431122444,0.57529155304114,euclidean,3.0,20360726
3,3,0.306077101362276,0.21274735617222254,euclidean,3.0,20360726
4,4,0.24355217706507243,0.16928767794116786,euclidean,3.0,20360726
5,5,0.0918715569544937,0.06385786706193393,euclidean,3.0,20360726
6,6,0.0697751814102018,0.048499169997978896,euclidean,3.0,20360726
7,7,0.028386943599128283,0.019731130403565937,euclidean,3.0,20360726
8,8,2.91845932464335e-16,2.0285558855941519e-16,euclidean,3.0,20360726
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360726
1,1,0.7,0.5734623443633283,exact_covariance,3.0,20360726
2,2,1.9692103533797774e-15,1.6132399797052934e-15,exact_covariance,3.0,20360726
0,0,1.2175740152247154,1.0,euclidean,3.0,20360727
1,1,0.9907136454674379,0.813678374439185,euclidean,3.0,20360727
2,2,0.4817952033226301,0.395700957229865,euclidean,3.0,20360727
3,3,0.4224019427187256,0.34692095711386145,euclidean,3.0,20360727
4,4,0.23320355237313614,0.1915313151045656,euclidean,3.0,20360727
5,5,0.1653947567722877,0.1358395914368807,euclidean,3.0,20360727
6,6,0.048798723767844075,0.04007865079055402,euclidean,3.0,20360727
7,7,0.016420711301497408,0.013486417331653388,euclidean,3.0,20360727
8,8,1.1815747476655002e-16,9.704336105164241e-17,euclidean,3.0,20360727
0,0,1.2206555615733694,1.0,exact_covariance,3.0,20360727
1,1,0.6999999999999996,0.5734623443633284,exact_covariance,3.0,20360727
2,2,1.1097386866852585e-15,9.091333555674427e-16,exact_covariance,3.0,20360727
0,0,1.3310705541759922,1.0,euclidean,3.0,20360728
1,1,1.0806911925577238,0.8118962508540599,euclidean,3.0,20360728
2,2,0.7251368042628641,0.5447771359586304,euclidean,3.0,20360728
3,3,0.5631515985290613,0.4230817042434568,euclidean,3.0,20360728
4,4,0.36753322893863405,0.2761185181248021,euclidean,3.0,20360728
5,5,0.19780251343978383,0.14860407873888756,euclidean,3.0,20360728
6,6,0.11456301733003012,0.08606832821191142,euclidean,3.0,20360728
7,7,0.06609144929714492,0.04965285205190288,euclidean,3.0,20360728
8,8,4.2847571788994715e-16,3.219030851112155e-16,euclidean,3.0,20360728
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360728
1,1,0.7000000000000002,0.5734623443633283,exact_covariance,3.0,20360728
2,2,1.1999048274418528e-15,9.830003362252567e-16,exact_covariance,3.0,20360728
0,0,1.6548626247690006,1.0,euclidean,3.0,20360729
1,1,1.3626192513065536,0.8234032426085877,euclidean,3.0,20360729
2,2,0.887922525996734,0.5365536164191741,euclidean,3.0,20360729
3,3,0.6541160899782741,0.39526911792426334,euclidean,3.0,20360729
4,4,0.5112602737862345,0.3089442387144374,euclidean,3.0,20360729
5,5,0.2289922620614399,0.13837539058168322,euclidean,3.0,20360729
6,6,0.09207244195123467,0.05563751369639332,euclidean,3.0,20360729
7,7,0.0634707414324349,0.038354084793772336,euclidean,3.0,20360729
8,8,3.040439310970562e-16,1.8372759559996537e-16,euclidean,3.0,20360729
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360729
1,1,0.7000000000000002,0.5734623443633284,exact_covariance,3.0,20360729
2,2,2.047724019195697e-15,1.6775608809386593e-15,exact_covariance,3.0,20360729
0,0,1.4851772407294268,1.0,euclidean,3.0,20360730
1,1,1.0781629063526885,0.7259489822394275,euclidean,3.0,20360730
2,2,0.8238374824224675,0.5547065089806047,euclidean,3.0,20360730
3,3,0.5845038373427486,0.3935583049035121,euclidean,3.0,20360730
4,4,0.433706879206187,0.2920236503174376,euclidean,3.0,20360730
5,5,0.19573424815182375,0.1317918446256901,euclidean,3.0,20360730
6,6,0.12972898492727858,0.08734916033561338,euclidean,3.0,20360730
7,7,0.07000386033741318,0.04713502093732034,euclidean,3.0,20360730
8,8,2.5503331062610088e-16,1.717191077482741e-16,euclidean,3.0,20360730
0,0,1.2206555615733707,1.0,exact_covariance,3.0,20360730
1,1,0.7000000000000001,0.5734623443633282,exact_covariance,3.0,20360730
2,2,1.5419713738208453e-15,1.2632321699606339e-15,exact_covariance,3.0,20360730
0,0,1.1332109059922901,1.0,euclidean,3.0,20360731
1,1,0.8634531469381529,0.7619527330458179,euclidean,3.0,20360731
2,2,0.6222284600900501,0.549084426208552,euclidean,3.0,20360731
3,3,0.4641248654961708,0.4095661831720216,euclidean,3.0,20360731
4,4,0.3167358211577998,0.2795029764388402,euclidean,3.0,20360731
5,5,0.13312948688882945,0.11747988497538799,euclidean,3.0,20360731
6,6,0.10373248134623314,0.09153854838292466,euclidean,3.0,20360731
7,7,0.02491780504519731,0.02198867387653507,euclidean,3.0,20360731
8,8,2.219864861426498e-16,1.9589158996689015e-16,euclidean,3.0,20360731
0,0,1.22065556157337,1.0,exact_covariance,3.0,20360731
1,1,0.6999999999999998,0.5734623443633283,exact_covariance,3.0,20360731
2,2,1.669491357648551e-15,1.367700611216363e-15,exact_covariance,3.0,20360731
0,0,1.5009784386417018,1.0,euclidean,3.0,20360732
1,1,1.2204238618268146,0.8130855383447262,euclidean,3.0,20360732
2,2,0.8443519055477583,0.5625343334790657,euclidean,3.0,20360732
3,3,0.4445101971656283,0.29614695702616767,euclidean,3.0,20360732
4,4,0.30180194574092445,0.20107014063042616,euclidean,3.0,20360732
5,5,0.21121236524179857,0.14071645521632775,euclidean,3.0,20360732
6,6,0.13939084506525679,0.09286665382841701,euclidean,3.0,20360732
7,7,0.02495521398945863,0.016625964335664708,euclidean,3.0,20360732
8,8,1.9472490544529013e-16,1.2973198044170765e-16,euclidean,3.0,20360732
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360732
1,1,0.6999999999999998,0.5734623443633282,exact_covariance,3.0,20360732
2,2,2.640310569549307e-15,2.1630266986586e-15,exact_covariance,3.0,20360732
0,0,1.7274916453563918,1.0,euclidean,3.0,20360733
1,1,1.3508496574433022,0.7819717456084216,euclidean,3.0,20360733
2,2,1.1535321116562955,0.6677497484616286,euclidean,3.0,20360733
3,3,0.7104460390700614,0.4112587409495067,euclidean,3.0,20360733
4,4,0.33319228570426473,0.1928763514428026,euclidean,3.0,20360733
5,5,0.18616910294907416,0.1077684534391287,euclidean,3.0,20360733
6,6,0.0633932783224679,0.03669672064283094,euclidean,3.0,20360733
7,7,0.03924754875995468,0.02271938557008632,euclidean,3.0,20360733
8,8,4.970260819161508e-16,2.8771547651312164e-16,euclidean,3.0,20360733
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360733
1,1,0.7000000000000001,0.5734623443633283,exact_covariance,3.0,20360733
2,2,9.858721761391124e-16,8.076579562447307e-16,exact_covariance,3.0,20360733
0,0,1.344733485388208,1.0,euclidean,3.0,20360734
1,1,1.0094576414863865,0.7506748753229481,euclidean,3.0,20360734
2,2,0.8725084895856713,0.6488337645089494,euclidean,3.0,20360734
3,3,0.48517300156070775,0.3607949135145127,euclidean,3.0,20360734
4,4,0.3240484661970847,0.24097597755850922,euclidean,3.0,20360734
5,5,0.22405487988903622,0.16661656924855583,euclidean,3.0,20360734
6,6,0.07424730540810609,0.055213398204828526,euclidean,3.0,20360734
7,7,0.035759224902203346,0.026592053585904493,euclidean,3.0,20360734
8,8,3.6421390591928657e-16,2.7084467656737385e-16,euclidean,3.0,20360734
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360734
1,1,0.7,0.5734623443633283,exact_covariance,3.0,20360734
2,2,1.3090209204626061e-15,1.0723917226701829e-15,exact_covariance,3.0,20360734
0,0,1.4951573689680249,1.0,euclidean,3.0,20360735
1,1,1.2350269714504483,0.8260180480552882,euclidean,3.0,20360735
2,2,0.8516120891126701,0.569580237363551,euclidean,3.0,20360735
3,3,0.2926887079060792,0.19575779378199926,euclidean,3.0,20360735
4,4,0.22091571170377944,0.14775415370240128,euclidean,3.0,20360735
5,5,0.12037681103941178,0.08051113116106116,euclidean,3.0,20360735
6,6,0.0758127768060186,0.050705550050791956,euclidean,3.0,20360735
7,7,0.02463480179883993,0.016476393930254418,euclidean,3.0,20360735
8,8,2.8097554150928886e-16,1.879237245128394e-16,euclidean,3.0,20360735
0,0,1.220655561573371,1.0,exact_covariance,3.0,20360735
1,1,0.7000000000000004,0.5734623443633283,exact_covariance,3.0,20360735
2,2,1.5249214730735479e-15,1.2492643470267662e-15,exact_covariance,3.0,20360735
0,0,1.2360221870074288,1.0,euclidean,3.0,20360736
1,1,0.9299633072288339,0.7523839919737982,euclidean,3.0,20360736
2,2,0.5145744054329521,0.41631486136895646,euclidean,3.0,20360736
3,3,0.42316542811361907,0.3423607056262945,euclidean,3.0,20360736
4,4,0.32784541045390886,0.26524233456331836,euclidean,3.0,20360736
5,5,0.22630371443337075,0.18309033350063206,euclidean,3.0,20360736
6,6,0.1161819490458174,0.09399665335062396,euclidean,3.0,20360736
7,7,0.048805773468246674,0.03948616293564424,euclidean,3.0,20360736
8,8,1.5160071122327254e-16,1.2265209542097108e-16,euclidean,3.0,20360736
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360736
1,1,0.7000000000000002,0.5734623443633284,exact_covariance,3.0,20360736
2,2,1.7052434723981315e-15,1.3969898848452786e-15,exact_covariance,3.0,20360736
0,0,1.318013624233633,1.0,euclidean,3.0,20360737
1,1,0.9602152352456519,0.7285321013308756,euclidean,3.0,20360737
2,2,0.6916938499657064,0.5248002275908915,euclidean,3.0,20360737
3,3,0.4636989955299372,0.3518165419568844,euclidean,3.0,20360737
4,4,0.4043570012588962,0.30679273250609373,euclidean,3.0,20360737
5,5,0.20194284812829055,0.15321757257684754,euclidean,3.0,20360737
6,6,0.1407869851212078,0.10681754917599523,euclidean,3.0,20360737
7,7,0.09064209723444656,0.06877174527475083,euclidean,3.0,20360737
8,8,1.9255094633534382e-16,1.4609177234211348e-16,euclidean,3.0,20360737
0,0,1.2206555615733696,1.0,exact_covariance,3.0,20360737
1,1,0.6999999999999994,0.5734623443633281,exact_covariance,3.0,20360737
2,2,2.3269073589826943e-15,1.906276784569282e-15,exact_covariance,3.0,20360737
0,0,1.4516132953943284,1.0,euclidean,3.0,20360738
1,1,1.2678328367751064,0.8733957182657945,euclidean,3.0,20360738
2,2,0.6951874979128656,0.47890681362491866,euclidean,3.0,20360738
3,3,0.5484188674020128,0.37779956214374283,euclidean,3.0,20360738
4,4,0.37134960173074455,0.2558185454135483,euclidean,3.0,20360738
5,5,0.23255816854536854,0.16020669504972707,euclidean,3.0,20360738
6,6,0.07434716447514746,0.05121692169053272,euclidean,3.0,20360738
7,7,0.007888347191849233,0.005434193264058233,euclidean,3.0,20360738
8,8,1.9284964329490566e-16,1.3285194060069446e-16,euclidean,3.0,20360738
0,0,1.2206555615733694,1.0,exact_covariance,3.0,20360738
1,1,0.7,0.5734623443633287,exact_covariance,3.0,20360738
2,2,1.3075254602671544e-15,1.071166593942204e-15,exact_covariance,3.0,20360738
0,0,1.3326700705884207,1.0,euclidean,3.0,20360739
1,1,0.9568755684377279,0.7180138502061757,euclidean,3.0,20360739
2,2,0.7462754198577949,0.5599851278481013,euclidean,3.0,20360739
3,3,0.6521289539255453,0.4893401362556356,euclidean,3.0,20360739
4,4,0.26536947220689205,0.19912615887720964,euclidean,3.0,20360739
5,5,0.1343676472880634,0.10082589100896922,euclidean,3.0,20360739
6,6,0.10386002338383957,0.077933785470234,euclidean,3.0,20360739
7,7,0.04270795241590237,0.03204690595103205,euclidean,3.0,20360739
8,8,3.154542368724331e-16,2.3670842756538305e-16,euclidean,3.0,20360739
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360739
1,1,0.7000000000000002,0.5734623443633283,exact_covariance,3.0,20360739
2,2,1.8945754537573304e-15,1.55209668754985e-15,exact_covariance,3.0,20360739
0,0,1.2515589657084991,1.0,euclidean,3.0,20360740
1,1,0.9271532184939395,0.7407986710151402,euclidean,3.0,20360740
2,2,0.7258196128753368,0.5799324145023045,euclidean,3.0,20360740
3,3,0.5400816789183963,0.4315271543060376,euclidean,3.0,20360740
4,4,0.3440097057058996,0.2748649605263768,euclidean,3.0,20360740
5,5,0.26581803562356804,0.2123895420884866,euclidean,3.0,20360740
6,6,0.11716120316502478,0.09361221194935918,euclidean,3.0,20360740
7,7,0.037486646838962315,0.029951962205585235,euclidean,3.0,20360740
8,8,2.4054017459408593e-16,1.9219244253339495e-16,euclidean,3.0,20360740
0,0,1.2206555615733707,1.0,exact_covariance,3.0,20360740
1,1,0.7000000000000003,0.5734623443633283,exact_covariance,3.0,20360740
2,2,2.480383112823531e-15,2.0320090211414165e-15,exact_covariance,3.0,20360740
0,0,1.6514470913988415,1.0,euclidean,3.0,20360741
1,1,1.2115239867418384,0.7336135641594362,euclidean,3.0,20360741
2,2,1.006409482197668,0.6094106722760334,euclidean,3.0,20360741
3,3,0.430582922835623,0.2607306798251115,euclidean,3.0,20360741
4,4,0.33135667638595034,0.20064625631165575,euclidean,3.0,20360741
5,5,0.11642723651350205,0.07050013113946238,euclidean,3.0,20360741
6,6,0.06668348423498667,0.0403788196317589,euclidean,3.0,20360741
7,7,0.018061124264747774,0.010936544294282709,euclidean,3.0,20360741
8,8,2.4420912350486284e-16,1.4787583857621984e-16,euclidean,3.0,20360741
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360741
1,1,0.6999999999999997,0.5734623443633281,exact_covariance,3.0,20360741
2,2,1.938404251520825e-15,1.5880026377156786e-15,exact_covariance,3.0,20360741
0,0,1.4036603028656405,1.0,euclidean,3.0,20360742
1,1,1.2580346048690014,0.8962528913161275,euclidean,3.0,20360742
2,2,0.7151499569712932,0.5094893369223878,euclidean,3.0,20360742
3,3,0.41592732004124566,0.2963162235137019,euclidean,3.0,20360742
4,4,0.23624071090938764,0.16830333552006194,euclidean,3.0,20360742
5,5,0.09034019818550033,0.06436044248103794,euclidean,3.0,20360742
6,6,0.06851648093607818,0.04881272256271583,euclidean,3.0,20360742
7,7,0.027441586483929033,0.01955001963645029,euclidean,3.0,20360742
8,8,2.657894432262185e-16,1.8935453448643985e-16,euclidean,3.0,20360742
0,0,1.2206555615733712,1.0,exact_covariance,3.0,20360742
1,1,0.7000000000000005,0.5734623443633283,exact_covariance,3.0,20360742
2,2,1.1025748891114117e-15,9.032645439228092e-16,exact_covariance,3.0,20360742
0,0,1.6100310522737145,1.0,euclidean,3.0,20360743
1,1,1.228819352030544,0.763227113101442,euclidean,3.0,20360743
2,2,0.896639977688773,0.5569084996357816,euclidean,3.0,20360743
3,3,0.7456640045469682,0.463136411868534,euclidean,3.0,20360743
4,4,0.30661312368375787,0.19043926093894487,euclidean,3.0,20360743
5,5,0.18080014167946115,0.11229605877733351,euclidean,3.0,20360743
6,6,0.08534821924179224,0.05301029388300429,euclidean,3.0,20360743
7,7,0.0318159576861208,0.019761083266803914,euclidean,3.0,20360743
8,8,2.7805238721836543e-16,1.7270001521131838e-16,euclidean,3.0,20360743
0,0,1.2206555615733696,1.0,exact_covariance,3.0,20360743
1,1,0.7,0.5734623443633287,exact_covariance,3.0,20360743
2,2,1.5926557304684017e-15,1.3047544127972847e-15,exact_covariance,3.0,20360743
0,0,1.1612337174575968,1.0,euclidean,3.0,20360744
1,1,0.8205240674769099,0.7065968333001593,euclidean,3.0,20360744
2,2,0.4309522625791344,0.3711158710777539,euclidean,3.0,20360744
3,3,0.2848592686899444,0.2453074384660607,euclidean,3.0,20360744
4,4,0.2165129110989566,0.1864507616718102,euclidean,3.0,20360744
5,5,0.10046078851190043,0.08651211810474219,euclidean,3.0,20360744
6,6,0.037111156749218215,0.03195838718020462,euclidean,3.0,20360744
7,7,0.016840757628437064,0.014502470411648217,euclidean,3.0,20360744
8,8,2.4489702013884434e-16,2.1089382478061476e-16,euclidean,3.0,20360744
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360744
1,1,0.6999999999999997,0.5734623443633281,exact_covariance,3.0,20360744
2,2,1.997081241503413e-15,1.6360727009093907e-15,exact_covariance,3.0,20360744
0,0,1.2685341810867128,1.0,euclidean,3.0,20360745
1,1,1.084008139785522,0.8545360116799429,euclidean,3.0,20360745
2,2,0.7972844922888624,0.6285084818178523,euclidean,3.0,20360745
3,3,0.52438764676667,0.41338077805474965,euclidean,3.0,20360745
4,4,0.35530582140430983,0.280091641756102,euclidean,3.0,20360745
5,5,0.1646539484845001,0.12979859032528893,euclidean,3.0,20360745
6,6,0.048364874087244894,0.038126583270946826,euclidean,3.0,20360745
7,7,0.013267735284823971,0.010459107434896177,euclidean,3.0,20360745
8,8,1.4157778740404343e-16,1.1160738868128746e-16,euclidean,3.0,20360745
0,0,1.220655561573371,1.0,exact_covariance,3.0,20360745
1,1,0.7000000000000002,0.5734623443633282,exact_covariance,3.0,20360745
2,2,1.9002293806738038e-15,1.5567285649561062e-15,exact_covariance,3.0,20360745
0,0,1.258587743592092,1.0,euclidean,3.0,20360746
1,1,0.8884112208425093,0.7058794473136417,euclidean,3.0,20360746
2,2,0.5792189315061993,0.46021338953537755,euclidean,3.0,20360746
3,3,0.2916093168488567,0.23169565914934512,euclidean,3.0,20360746
4,4,0.24590132215813035,0.19537876751946737,euclidean,3.0,20360746
5,5,0.16265217270474494,0.12923387624968044,euclidean,3.0,20360746
6,6,0.08943878646698557,0.07106281379454832,euclidean,3.0,20360746
7,7,0.029105312183773872,0.023125373921650788,euclidean,3.0,20360746
8,8,2.290505336487531e-16,1.8199011933409414e-16,euclidean,3.0,20360746
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360746
1,1,0.7,0.5734623443633282,exact_covariance,3.0,20360746
2,2,1.4420811549864578e-15,1.1813989141438716e-15,exact_covariance,3.0,20360746
0,0,1.4694081122782465,1.0,euclidean,3.0,20360747
1,1,1.083467010978814,0.7373492782062776,euclidean,3.0,20360747
2,2,0.7280360473798185,0.4954621124631153,euclidean,3.0,20360747
3,3,0.5982423918170408,0.40713154284244063,euclidean,3.0,20360747
4,4,0.37609808903860986,0.25595209792022167,euclidean,3.0,20360747
5,5,0.16414004323522655,0.1117048707324307,euclidean,3.0,20360747
6,6,0.10797021704131933,0.07347871305400425,euclidean,3.0,20360747
7,7,0.02737027475667288,0.018626734484428965,euclidean,3.0,20360747
8,8,3.890164926326268e-16,2.647436674549696e-16,euclidean,3.0,20360747
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360747
1,1,0.7,0.5734623443633282,exact_covariance,3.0,20360747
2,2,1.6790637194577154e-15,1.3755425955651873e-15,exact_covariance,3.0,20360747
0,0,1.313906090584634,1.0,euclidean,3.0,20360748
1,1,1.0543621311006308,0.8024638432351608,euclidean,3.0,20360748
2,2,0.698554827098339,0.5316626752125877,euclidean,3.0,20360748
3,3,0.6233127056881695,0.47439669406724577,euclidean,3.0,20360748
4,4,0.2257445172095215,0.17181175947595653,euclidean,3.0,20360748
5,5,0.14457389191443384,0.1100336568575494,euclidean,3.0,20360748
6,6,0.11050210395418027,0.08410198015370443,euclidean,3.0,20360748
7,7,0.004840224533407777,0.003683843592850747,euclidean,3.0,20360748
8,8,1.4868509870772154e-16,1.1316265277495046e-16,euclidean,3.0,20360748
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360748
1,1,0.6999999999999995,0.5734623443633278,exact_covariance,3.0,20360748
2,2,1.6684763457607598e-15,1.3668690810781776e-15,exact_covariance,3.0,20360748
0,0,1.5060441968346756,1.0,euclidean,3.0,20360749
1,1,1.2559769424483667,0.8339575592058406,euclidean,3.0,20360749
2,2,0.9887090763887845,0.6564940646939852,euclidean,3.0,20360749
3,3,0.7453685317232152,0.4949180995416944,euclidean,3.0,20360749
4,4,0.2898515047052194,0.19245883043433523,euclidean,3.0,20360749
5,5,0.21281908619271503,0.14130998721020735,euclidean,3.0,20360749
6,6,0.09256885146337264,0.061464897018247526,euclidean,3.0,20360749
7,7,0.014374421616486548,0.00954448856593847,euclidean,3.0,20360749
8,8,1.247722512039336e-16,8.28476690565744e-17,euclidean,3.0,20360749
0,0,1.2206555615733692,1.0,exact_covariance,3.0,20360749
1,1,0.6999999999999995,0.5734623443633284,exact_covariance,3.0,20360749
2,2,1.236697361192471e-15,1.0131419543105383e-15,exact_covariance,3.0,20360749
0,0,1.2910250167016986,1.0,euclidean,3.0,20360750
1,1,1.0277186548182877,0.7960485982246076,euclidean,3.0,20360750
2,2,0.7429342195404284,0.5754607462514332,euclidean,3.0,20360750
3,3,0.4011199091170908,0.3106987888909148,euclidean,3.0,20360750
4,4,0.2641796706080029,0.20462784778789742,euclidean,3.0,20360750
5,5,0.13417094363379653,0.10392590530629336,euclidean,3.0,20360750
6,6,0.05962218252844486,0.046182050508027477,euclidean,3.0,20360750
7,7,0.014491172492737656,0.011224548173171423,euclidean,3.0,20360750
8,8,2.1666750714877722e-16,1.6782595561340695e-16,euclidean,3.0,20360750
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360750
1,1,0.7000000000000001,0.5734623443633284,exact_covariance,3.0,20360750
2,2,1.770297570928454e-15,1.4502842789219097e-15,exact_covariance,3.0,20360750
0,0,1.5981858783766434,1.0,euclidean,3.0,20360751
1,1,1.2780062495872806,0.7996605819627282,euclidean,3.0,20360751
2,2,0.9861054533250166,0.6170154965495332,euclidean,3.0,20360751
3,3,0.3997292585525231,0.25011437277780724,euclidean,3.0,20360751
4,4,0.24513980431689938,0.15338629106515447,euclidean,3.0,20360751
5,5,0.18845011843177098,0.11791501913606514,euclidean,3.0,20360751
6,6,0.09300520833240941,0.058194237347960684,euclidean,3.0,20360751
7,7,0.02791905801077364,0.017469218310909123,euclidean,3.0,20360751
8,8,2.131694636115493e-16,1.3338214690526242e-16,euclidean,3.0,20360751
0,0,1.2206555615733699,1.0,exact_covariance,3.0,20360751
1,1,0.6999999999999998,0.5734623443633284,exact_covariance,3.0,20360751
2,2,1.7597320252115533e-15,1.441628646612922e-15,exact_covariance,3.0,20360751
0,0,1.4218146844330168,1.0,euclidean,3.0,20360752
1,1,1.1930888585752322,0.839131056696749,euclidean,3.0,20360752
2,2,0.8379666508206539,0.5893641836698384,euclidean,3.0,20360752
3,3,0.48875539876091584,0.3437546426493822,euclidean,3.0,20360752
4,4,0.3536468727216283,0.24872923074546358,euclidean,3.0,20360752
5,5,0.19345845098785214,0.13606446262369162,euclidean,3.0,20360752
6,6,0.10659034842947651,0.07496782076911943,euclidean,3.0,20360752
7,7,0.04034197810479166,0.028373583805599116,euclidean,3.0,20360752
8,8,3.040563060093065e-16,2.1385086913106143e-16,euclidean,3.0,20360752
0,0,1.22065556157337,1.0,exact_covariance,3.0,20360752
1,1,0.7,0.5734623443633284,exact_covariance,3.0,20360752
2,2,2.360437619065134e-15,1.9337458439321216e-15,exact_covariance,3.0,20360752
0,0,1.3392020392388007,1.0,euclidean,3.0,20360753
1,1,1.0714670029839544,0.8000786823719098,euclidean,3.0,20360753
2,2,0.8480997875565048,0.6332874075061615,euclidean,3.0,20360753
3,3,0.42088389550461613,0.3142796106731181,euclidean,3.0,20360753
4,4,0.17369402336332107,0.1296996407368438,euclidean,3.0,20360753
5,5,0.11921460936714763,0.08901913667553026,euclidean,3.0,20360753
6,6,0.05605769391276035,0.041859026696691275,euclidean,3.0,20360753
7,7,0.04129844202302766,0.030838096726989454,euclidean,3.0,20360753
8,8,2.2164864362156317e-16,1.65507994408034e-16,euclidean,3.0,20360753
0,0,1.2206555615733699,1.0,exact_covariance,3.0,20360753
1,1,0.6999999999999998,0.5734623443633284,exact_covariance,3.0,20360753
2,2,1.6468136519490514e-15,1.3491223108231966e-15,exact_covariance,3.0,20360753
0,0,1.264248908153911,1.0,euclidean,3.0,20360754
1,1,1.0370914376186575,0.8203221936201197,euclidean,3.0,20360754
2,2,0.8768231079752272,0.6935525926263896,euclidean,3.0,20360754
3,3,0.445973175859425,0.3527574142900756,euclidean,3.0,20360754
4,4,0.1539177802711218,0.12174642135612086,euclidean,3.0,20360754
5,5,0.1217987498008785,0.0963407988848748,euclidean,3.0,20360754
6,6,0.029173109386314414,0.023075447562706415,euclidean,3.0,20360754
7,7,0.006666711408629842,0.005273258585103109,euclidean,3.0,20360754
8,8,2.100498556543137e-16,1.661459656398153e-16,euclidean,3.0,20360754
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360754
1,1,0.7,0.5734623443633283,exact_covariance,3.0,20360754
2,2,2.6723089828468594e-15,2.189240820237916e-15,exact_covariance,3.0,20360754
0,0,1.1741280289548013,1.0,euclidean,3.0,20360755
1,1,0.8284607786048505,0.7055966284548536,euclidean,3.0,20360755
2,2,0.6455186792320655,0.5497855968967036,euclidean,3.0,20360755
3,3,0.5464363686505221,0.4653976016030851,euclidean,3.0,20360755
4,4,0.33267816198132655,0.2833406185503244,euclidean,3.0,20360755
5,5,0.27998979458347684,0.2384661533314398,euclidean,3.0,20360755
6,6,0.07217149460205631,0.06146816430768862,euclidean,3.0,20360755
7,7,0.03409576002674475,0.029039218199310428,euclidean,3.0,20360755
8,8,3.5581557899850675e-16,3.0304666120205883e-16,euclidean,3.0,20360755
0,0,1.2206555615733712,1.0,exact_covariance,3.0,20360755
1,1,0.7000000000000008,0.5734623443633285,exact_covariance,3.0,20360755
2,2,1.3508429622295658e-15,1.106653674266956e-15,exact_covariance,3.0,20360755
0,0,1.2192480488631827,1.0,euclidean,3.0,20360756
1,1,0.9763532606578346,0.8007831233096322,euclidean,3.0,20360756
2,2,0.5268619082727398,0.43212036202475923,euclidean,3.0,20360756
3,3,0.4115454175553869,0.33754035361312135,euclidean,3.0,20360756
4,4,0.24257827598171905,0.19895728043846134,euclidean,3.0,20360756
5,5,0.11663479016958679,0.09566124815892561,euclidean,3.0,20360756
6,6,0.08247060420498599,0.06764054638584899,euclidean,3.0,20360756
7,7,0.029626827579067688,0.02429926183330087,euclidean,3.0,20360756
8,8,2.795996594507698e-16,2.2932139174753353e-16,euclidean,3.0,20360756
0,0,1.2206555615733687,1.0,exact_covariance,3.0,20360756
1,1,0.6999999999999991,0.5734623443633283,exact_covariance,3.0,20360756
2,2,2.8971736412274347e-15,2.373457126179896e-15,exact_covariance,3.0,20360756
0,0,1.3464784370927374,1.0,euclidean,3.0,20360757
1,1,1.1348350058025116,0.8428170660146642,euclidean,3.0,20360757
2,2,0.9100084198273575,0.6758432922195259,euclidean,3.0,20360757
3,3,0.5192155223122245,0.3856099793423309,euclidean,3.0,20360757
4,4,0.23589482543855858,0.17519391246093274,euclidean,3.0,20360757
5,5,0.1875925146639986,0.13932084576789872,euclidean,3.0,20360757
6,6,0.07628190736193526,0.05665289934136644,euclidean,3.0,20360757
7,7,0.02238971029952639,0.01662834671743378,euclidean,3.0,20360757
8,8,3.816220130545462e-16,2.834222981531953e-16,euclidean,3.0,20360757
0,0,1.2206555615733705,1.0,exact_covariance,3.0,20360757
1,1,0.7000000000000006,0.5734623443633288,exact_covariance,3.0,20360757
2,2,1.5024494124049128e-15,1.2308545176071804e-15,exact_covariance,3.0,20360757
0,0,1.226739280131506,1.0,euclidean,3.0,20360758
1,1,0.8722814591230351,0.7110569240348502,euclidean,3.0,20360758
2,2,0.6869636279144321,0.5599915475444708,euclidean,3.0,20360758
3,3,0.3422924905575383,0.27902627404320557,euclidean,3.0,20360758
4,4,0.2830154616782975,0.23070546958271226,euclidean,3.0,20360758
5,5,0.15215743966435918,0.1240340487410234,euclidean,3.0,20360758
6,6,0.046772077748497676,0.03812715424216605,euclidean,3.0,20360758
7,7,0.02136248940237435,0.01741404204492767,euclidean,3.0,20360758
8,8,1.7219580521422655e-16,1.4036870588815516e-16,euclidean,3.0,20360758
0,0,1.2206555615733694,1.0,exact_covariance,3.0,20360758
1,1,0.7,0.5734623443633287,exact_covariance,3.0,20360758
2,2,1.999301215354752e-15,1.6378913743511264e-15,exact_covariance,3.0,20360758
0,0,1.389779136089369,1.0,euclidean,3.0,20360759
1,1,1.1402978717260763,0.8204885525441865,euclidean,3.0,20360759
2,2,0.8933231358605374,0.6427806495744463,euclidean,3.0,20360759
3,3,0.3568405026860333,0.2567605840523187,euclidean,3.0,20360759
4,4,0.22964638005042623,0.16523947876827166,euclidean,3.0,20360759
5,5,0.13769148043979254,0.09907436143215952,euclidean,3.0,20360759
6,6,0.05662240172648763,0.040742014508733104,euclidean,3.0,20360759
7,7,0.013571468551677889,0.00976519808022588,euclidean,3.0,20360759
8,8,2.084713225283571e-16,1.500032034694119e-16,euclidean,3.0,20360759
0,0,1.2206555615733703,1.0,exact_covariance,3.0,20360759
1,1,0.6999999999999997,0.5734623443633281,exact_covariance,3.0,20360759
2,2,1.7256354545355041e-15,1.4136956475348683e-15,exact_covariance,3.0,20360759
0,0,1.8996534298587278,1.0,euclidean,10.0,20460710
1,1,1.826223439113287,0.9613455856782773,euclidean,10.0,20460710
2,2,1.6114660379488277,0.8482947534638822,euclidean,10.0,20460710
3,3,1.5678310174729662,0.825324763364632,euclidean,10.0,20460710
4,4,1.5031911499056998,0.7912975736934753,euclidean,10.0,20460710
5,5,1.4227989727584276,0.7489781822278169,euclidean,10.0,20460710
6,6,0.5773821291853972,0.3039407715692307,euclidean,10.0,20460710
7,7,0.17998929812801992,0.09474849217175643,euclidean,10.0,20460710
8,8,2.511666794395104e-16,1.3221710628458633e-16,euclidean,10.0,20460710
0,0,1.2206555615733703,1.0,exact_covariance,10.0,20460710
1,1,0.6999999999999998,0.5734623443633282,exact_covariance,10.0,20460710
2,2,3.1460498423865326e-15,2.5773444544269436e-15,exact_covariance,10.0,20460710
0,0,2.0304555806915374,1.0,euclidean,10.0,20460711
1,1,1.920127913667451,0.9456635899483647,euclidean,10.0,20460711
2,2,1.8557227952730975,0.9139440492665547,euclidean,10.0,20460711
3,3,1.5718732397612436,0.7741480555934601,euclidean,10.0,20460711
4,4,1.471761531888518,0.7248430085760664,euclidean,10.0,20460711
5,5,1.260264024825104,0.620680421088493,euclidean,10.0,20460711
6,6,0.6184508006998484,0.30458721017143103,euclidean,10.0,20460711
7,7,0.31654695351817824,0.1558994722801904,euclidean,10.0,20460711
8,8,5.767316325258872e-16,2.840405069730521e-16,euclidean,10.0,20460711
0,0,1.22065556157337,1.0,exact_covariance,10.0,20460711
1,1,0.7000000000000002,0.5734623443633285,exact_covariance,10.0,20460711
2,2,3.062550669405339e-15,2.5089392665838093e-15,exact_covariance,10.0,20460711
0,0,2.490732207231398,1.0,euclidean,10.0,20460712
1,1,2.4039039860848073,0.9651394795094789,euclidean,10.0,20460712
2,2,2.238604381019736,0.8987736114385745,euclidean,10.0,20460712
3,3,2.0652934687382793,0.8291912967367856,euclidean,10.0,20460712
4,4,1.8833985082953015,0.7561625865788336,euclidean,10.0,20460712
5,5,1.7621001668521419,0.7074627138703219,euclidean,10.0,20460712
6,6,1.017126523056834,0.40836446411372046,euclidean,10.0,20460712
7,7,0.691804913897507,0.2777516233535562,euclidean,10.0,20460712
8,8,3.099310199810801e-16,1.2443369828408308e-16,euclidean,10.0,20460712
0,0,1.2206555615733696,1.0,exact_covariance,10.0,20460712
1,1,0.7000000000000002,0.5734623443633288,exact_covariance,10.0,20460712
2,2,4.910705868382704e-15,4.023006999659287e-15,exact_covariance,10.0,20460712
0,0,1.4195731407667112,1.0,euclidean,10.0,20460713
1,1,1.269150381948206,0.8940366265754635,euclidean,10.0,20460713
2,2,1.150222015872964,0.8102590721403261,euclidean,10.0,20460713
3,3,1.0601706824344863,0.7468235711066555,euclidean,10.0,20460713
4,4,0.8683313499243762,0.6116848262255727,euclidean,10.0,20460713
5,5,0.6191647468156177,0.4361626245486773,euclidean,10.0,20460713
6,6,0.38539991311513405,0.2714900007948725,euclidean,10.0,20460713
7,7,0.24214852733226117,0.17057840866267504,euclidean,10.0,20460713
8,8,3.227481788479629e-16,2.273557942027888e-16,euclidean,10.0,20460713
0,0,1.2206555615733703,1.0,exact_covariance,10.0,20460713
1,1,0.6999999999999998,0.5734623443633282,exact_covariance,10.0,20460713
2,2,2.163129847249691e-15,1.772105019094423e-15,exact_covariance,10.0,20460713
0,0,2.344496172349026,1.0,euclidean,10.0,20460714
1,1,2.281181642650637,0.9729943983508609,euclidean,10.0,20460714
2,2,2.1434296462185007,0.9142389190044741,euclidean,10.0,20460714
3,3,2.012613951291435,0.8584419863969888,euclidean,10.0,20460714
4,4,1.8843529312165361,0.8037347014853696,euclidean,10.0,20460714
5,5,1.2457696645047645,0.5313592230165971,euclidean,10.0,20460714
6,6,0.8942616444356709,0.38143020022066465,euclidean,10.0,20460714
7,7,0.8268486578661844,0.35267648018283526,euclidean,10.0,20460714
8,8,3.3840941655630307e-16,1.443420639997206e-16,euclidean,10.0,20460714
0,0,1.2206555615733725,1.0,exact_covariance,10.0,20460714
1,1,0.7,0.5734623443633272,exact_covariance,10.0,20460714
2,2,8.328952216312505e-15,6.823343520080999e-15,exact_covariance,10.0,20460714
0,0,1.6515570695206327,1.0,euclidean,10.0,20460715
1,1,1.6252681349484261,0.9840823335400471,euclidean,10.0,20460715
2,2,1.2535959525263871,0.7590388341168528,euclidean,10.0,20460715
3,3,0.6905563020307955,0.4181243959261006,euclidean,10.0,20460715
4,4,0.5909315574683932,0.35780268715746655,euclidean,10.0,20460715
5,5,0.5002537978129379,0.30289828129168883,euclidean,10.0,20460715
6,6,0.3759242225086378,0.22761806385397898,euclidean,10.0,20460715
7,7,0.2389802383871504,0.14469995787461032,euclidean,10.0,20460715
8,8,2.6560892191958345e-16,1.6082333866711425e-16,euclidean,10.0,20460715
0,0,1.2206555615733699,1.0,exact_covariance,10.0,20460715
1,1,0.6999999999999991,0.5734623443633278,exact_covariance,10.0,20460715
2,2,3.2360979743306754e-15,2.651114758498697e-15,exact_covariance,10.0,20460715
0,0,2.534543362746249,1.0,euclidean,10.0,20460716
1,1,2.4032134429893746,0.9481839917646646,euclidean,10.0,20460716
2,2,2.2942698489520805,0.9052004722721235,euclidean,10.0,20460716
3,3,2.1020039181760306,0.8293422590720446,euclidean,10.0,20460716
4,4,2.04142594624383,0.8054413178521781,euclidean,10.0,20460716
5,5,0.9932046681675338,0.39186730152897,euclidean,10.0,20460716
6,6,0.6082426170550955,0.23998114453092156,euclidean,10.0,20460716
7,7,0.21830922216228074,0.08613355185438082,euclidean,10.0,20460716
8,8,4.656469077440651e-16,1.8372023717894637e-16,euclidean,10.0,20460716
0,0,1.2206555615733707,1.0,exact_covariance,10.0,20460716
1,1,0.7000000000000003,0.5734623443633283,exact_covariance,10.0,20460716
2,2,5.17821563655151e-15,4.242159540793818e-15,exact_covariance,10.0,20460716
0,0,1.8528217150930233,1.0,euclidean,10.0,20460717
1,1,1.725138492592329,0.9310871513105707,euclidean,10.0,20460717
2,2,1.6817677946034908,0.9076792337351549,euclidean,10.0,20460717
3,3,1.4910410943951622,0.8047407272103904,euclidean,10.0,20460717
4,4,1.3177422298758201,0.7112083257344926,euclidean,10.0,20460717
5,5,0.9209877723883073,0.49707306692596054,euclidean,10.0,20460717
6,6,0.817144612518165,0.4410271133275978,euclidean,10.0,20460717
7,7,0.3982374404697419,0.21493565043291166,euclidean,10.0,20460717
8,8,2.612020995280912e-16,1.40975301293345e-16,euclidean,10.0,20460717
0,0,1.2206555615733683,1.0,exact_covariance,10.0,20460717
1,1,0.6999999999999987,0.5734623443633282,exact_covariance,10.0,20460717
2,2,3.753149447507288e-15,3.074699829876376e-15,exact_covariance,10.0,20460717
0,0,1.3105726281578738,1.0,euclidean,10.0,20460718
1,1,1.2237160191368932,0.9337262146676562,euclidean,10.0,20460718
2,2,1.0860086459158635,0.8286520125499226,euclidean,10.0,20460718
3,3,0.9419918297864905,0.718763546214561,euclidean,10.0,20460718
4,4,0.9026687728668484,0.6887590610950188,euclidean,10.0,20460718
5,5,0.6176116898232998,0.4712533106169079,euclidean,10.0,20460718
6,6,0.5624411557038828,0.4291568003327246,euclidean,10.0,20460718
7,7,0.15695121866841225,0.11975774199482643,euclidean,10.0,20460718
8,8,2.71747812944433e-16,2.073504414069739e-16,euclidean,10.0,20460718
0,0,1.220655561573372,1.0,exact_covariance,10.0,20460718
1,1,0.7000000000000005,0.5734623443633279,exact_covariance,10.0,20460718
2,2,1.1199277193160093e-14,9.174805363377618e-15,exact_covariance,10.0,20460718
0,0,1.9215469464486725,1.0,euclidean,10.0,20460719
1,1,1.8322305320762404,0.9535184843974261,euclidean,10.0,20460719
2,2,1.7722357083902673,0.9222963361190023,euclidean,10.0,20460719
3,3,1.6924500784374943,0.8807747744937556,euclidean,10.0,20460719
4,4,1.3259525192813812,0.6900443008857808,euclidean,10.0,20460719
5,5,0.7746082417080332,0.4031170006747083,euclidean,10.0,20460719
6,6,0.6605341974713134,0.3437512670154048,euclidean,10.0,20460719
7,7,0.37295780636399484,0.1940924769250529,euclidean,10.0,20460719
8,8,2.808020233820244e-16,1.4613331404730532e-16,euclidean,10.0,20460719
0,0,1.220655561573371,1.0,exact_covariance,10.0,20460719
1,1,0.7000000000000002,0.5734623443633282,exact_covariance,10.0,20460719
2,2,3.459872894124282e-15,2.8344383158052048e-15,exact_covariance,10.0,20460719
0,0,2.1317315866102455,1.0,euclidean,10.0,20460720
1,1,2.062184186631778,0.9673751609183322,euclidean,10.0,20460720
2,2,1.9493239243492875,0.9144321623760279,euclidean,10.0,20460720
3,3,1.8533751385610922,0.8694223748442085,euclidean,10.0,20460720
4,4,1.7968678029547054,0.8429146587877788,euclidean,10.0,20460720
5,5,0.3518365074860677,0.1650472834835353,euclidean,10.0,20460720
6,6,0.20690448623999178,0.09705935190883912,euclidean,10.0,20460720
7,7,0.04067165858668792,0.019079164957799214,euclidean,10.0,20460720
8,8,4.346984116575513e-16,2.039179859171591e-16,euclidean,10.0,20460720
0,0,1.220655561573371,1.0,exact_covariance,10.0,20460720
1,1,0.7000000000000008,0.5734623443633287,exact_covariance,10.0,20460720
2,2,3.9826752073110725e-15,3.2627346588890156e-15,exact_covariance,10.0,20460720
0,0,2.0303944106975864,1.0,euclidean,10.0,20460721
1,1,1.8828407419209614,0.9273275832521969,euclidean,10.0,20460721
2,2,1.6723351448355808,0.8236503883307152,euclidean,10.0,20460721
3,3,1.5010453029628998,0.7392875468206115,euclidean,10.0,20460721
4,4,1.2495145235970884,0.6154048282509753,euclidean,10.0,20460721
5,5,1.0661572752739616,0.5250986062888442,euclidean,10.0,20460721
6,6,0.7734927748920267,0.3809569070997769,euclidean,10.0,20460721
7,7,0.6214069049840175,0.30605231264920574,euclidean,10.0,20460721
8,8,5.263020487791374e-16,2.5921173049245876e-16,euclidean,10.0,20460721
0,0,1.2206555615733694,1.0,exact_covariance,10.0,20460721
1,1,0.699999999999999,0.5734623443633279,exact_covariance,10.0,20460721
2,2,2.663957353038367e-15,2.1823988985104424e-15,exact_covariance,10.0,20460721
0,0,1.704115254048385,1.0,euclidean,10.0,20460722
1,1,1.6736896294791326,0.9821457941316047,euclidean,10.0,20460722
2,2,1.433598682375494,0.8412568803487688,euclidean,10.0,20460722
3,3,1.1542454172066998,0.6773282584406273,euclidean,10.0,20460722
4,4,0.814748132519699,0.4781062375823119,euclidean,10.0,20460722
5,5,0.7764115163047841,0.455609744974878,euclidean,10.0,20460722
6,6,0.5185862537357697,0.3043140729500479,euclidean,10.0,20460722
7,7,0.19206268665142098,0.11270522119624647,euclidean,10.0,20460722
8,8,2.60433765562127e-16,1.5282638010746455e-16,euclidean,10.0,20460722
0,0,1.2206555615733712,1.0,exact_covariance,10.0,20460722
1,1,0.7000000000000024,0.5734623443633299,exact_covariance,10.0,20460722
2,2,6.144589983988291e-15,5.033844253384784e-15,exact_covariance,10.0,20460722
0,0,2.2889710057838752,1.0,euclidean,10.0,20460723
1,1,2.112150010631652,0.9227508803277001,euclidean,10.0,20460723
2,2,2.074405645737442,0.9062612154089065,euclidean,10.0,20460723
3,3,1.895823302027266,0.8282426021285608,euclidean,10.0,20460723
4,4,1.5794158710624258,0.6900113051111118,euclidean,10.0,20460723
5,5,1.4392757987947535,0.6287872564387782,euclidean,10.0,20460723
6,6,0.8951197334637434,0.39105769850378813,euclidean,10.0,20460723
7,7,0.44865745219963354,0.19600835968037414,euclidean,10.0,20460723
8,8,4.965926541537165e-16,2.1695017232586334e-16,euclidean,10.0,20460723
0,0,1.2206555615733705,1.0,exact_covariance,10.0,20460723
1,1,0.7,0.5734623443633282,exact_covariance,10.0,20460723
2,2,3.0176101381464704e-15,2.4721225488514595e-15,exact_covariance,10.0,20460723
0,0,1.958855835909522,1.0,euclidean,10.0,20460724
1,1,1.8080817603486707,0.9230295191729385,euclidean,10.0,20460724
2,2,1.6653293139630314,0.850154096812233,euclidean,10.0,20460724
3,3,1.5045502914293565,0.7680760696362192,euclidean,10.0,20460724
4,4,1.3924349421427646,0.7108409494036293,euclidean,10.0,20460724
5,5,0.7441454904931986,0.3798878288292626,euclidean,10.0,20460724
6,6,0.6120265436457215,0.31244083021635416,euclidean,10.0,20460724
7,7,0.24487550902810337,0.12500945936861377,euclidean,10.0,20460724
8,8,2.570150458053577e-16,1.31206718275938e-16,euclidean,10.0,20460724
0,0,1.2206555615733703,1.0,exact_covariance,10.0,20460724
1,1,0.7,0.5734623443633283,exact_covariance,10.0,20460724
2,2,6.483065587794692e-15,5.311134272339948e-15,exact_covariance,10.0,20460724
0,0,1.3317160463517685,1.0,euclidean,10.0,20460725
1,1,1.2591434914414286,0.9455044826491712,euclidean,10.0,20460725
2,2,1.0403739419892113,0.7812280589689612,euclidean,10.0,20460725
3,3,0.7466394278842462,0.5606596315555875,euclidean,10.0,20460725
4,4,0.5242769148973747,0.3936852126499711,euclidean,10.0,20460725
5,5,0.33046853311421137,0.24815240007021674,euclidean,10.0,20460725
6,6,0.284245715839818,0.21344318604443352,euclidean,10.0,20460725
7,7,0.16725486911127424,0.1255934923735945,euclidean,10.0,20460725
8,8,2.528796318777333e-16,1.8989005394242726e-16,euclidean,10.0,20460725
0,0,1.2206555615733736,1.0,exact_covariance,10.0,20460725
1,1,0.7000000000000012,0.5734623443633278,exact_covariance,10.0,20460725
2,2,3.2298373086762706e-15,2.6459858213509028e-15,exact_covariance,10.0,20460725
0,0,1.9717625477515661,1.0,euclidean,10.0,20460726
1,1,1.8822143775388196,0.9545847088358282,euclidean,10.0,20460726
2,2,1.7719825607559125,0.8986794899702979,euclidean,10.0,20460726
3,3,1.4663695868611897,0.7436846736607892,euclidean,10.0,20460726
4,4,1.2023158088128354,0.609767038218601,euclidean,10.0,20460726
5,5,1.0107007465788556,0.5125874551838783,euclidean,10.0,20460726
6,6,0.780796705709089,0.3959892161454454,euclidean,10.0,20460726
7,7,0.44182896829423507,0.22407818263819854,euclidean,10.0,20460726
8,8,3.546150298732708e-16,1.798467215424313e-16,euclidean,10.0,20460726
0,0,1.2206555615733705,1.0,exact_covariance,10.0,20460726
1,1,0.6999999999999997,0.573462344363328,exact_covariance,10.0,20460726
2,2,3.0773858044135605e-15,2.521092682727753e-15,exact_covariance,10.0,20460726
0,0,2.3379578616498464,1.0,euclidean,10.0,20460727
1,1,2.257384933791598,0.9655370487296165,euclidean,10.0,20460727
2,2,2.2142961945071598,0.9471069734954841,euclidean,10.0,20460727
3,3,1.9428483490928086,0.8310022951918314,euclidean,10.0,20460727
4,4,1.5908776320842377,0.6804560758685315,euclidean,10.0,20460727
5,5,1.1959218714503084,0.5115241344026501,euclidean,10.0,20460727
6,6,0.788580409249114,0.33729453476660604,euclidean,10.0,20460727
7,7,0.22889950588474592,0.09790574485513459,euclidean,10.0,20460727
8,8,4.635079806762922e-16,1.9825335104594427e-16,euclidean,10.0,20460727
0,0,1.2206555615733707,1.0,exact_covariance,10.0,20460727
1,1,0.7000000000000003,0.5734623443633283,exact_covariance,10.0,20460727
2,2,4.463708000787607e-15,3.6568120781214366e-15,exact_covariance,10.0,20460727
0,0,1.3258808598554415,1.0,euclidean,10.0,20460728
1,1,1.2922671099661682,0.974647986175064,euclidean,10.0,20460728
2,2,1.0905891726740489,0.8225393439897413,euclidean,10.0,20460728
3,3,0.9721016701630445,0.7331742237149657,euclidean,10.0,20460728
4,4,0.8972329582218115,0.6767070748118615,euclidean,10.0,20460728
5,5,0.6551122387290202,0.4940958562449163,euclidean,10.0,20460728
6,6,0.47858170966072194,0.3609537811058687,euclidean,10.0,20460728
7,7,0.3523824429390405,0.2657723281241575,euclidean,10.0,20460728
8,8,2.226989122904225e-16,1.679629890084566e-16,euclidean,10.0,20460728
0,0,1.2206555615733714,1.0,exact_covariance,10.0,20460728
1,1,0.7000000000000013,0.5734623443633289,exact_covariance,10.0,20460728
2,2,3.3158465315335948e-15,2.7164473221746634e-15,exact_covariance,10.0,20460728
0,0,1.3581224306886375,1.0,euclidean,10.0,20460729
1,1,1.2992493293008198,0.9566511088709683,euclidean,10.0,20460729
2,2,1.1227990722804644,0.8267289066944781,euclidean,10.0,20460729
3,3,1.0346061234306194,0.7617914998326191,euclidean,10.0,20460729
4,4,0.9665406133708891,0.7116741403650948,euclidean,10.0,20460729
5,5,0.6544968421845114,0.4819129906076642,euclidean,10.0,20460729
6,6,0.37300990332155776,0.27465116170154313,euclidean,10.0,20460729
7,7,0.27253515231675735,0.20067053319969694,euclidean,10.0,20460729
8,8,1.8922618614768278e-16,1.393292547651506e-16,euclidean,10.0,20460729
0,0,1.2206555615733694,1.0,exact_covariance,10.0,20460729
1,1,0.7000000000000001,0.5734623443633288,exact_covariance,10.0,20460729
2,2,3.287794053455344e-15,2.693465836683304e-15,exact_covariance,10.0,20460729
0,0,1.1512820667009842,1.0,euclidean,10.0,20460730
1,1,1.0092066397390798,0.8765937287905268,euclidean,10.0,20460730
2,2,0.9245131766103429,0.8030292517797564,euclidean,10.0,20460730
3,3,0.7007247244990215,0.6086473026605534,euclidean,10.0,20460730
4,4,0.5423385535818994,0.4710735702988743,euclidean,10.0,20460730
5,5,0.4469656336429142,0.3882329505259305,euclidean,10.0,20460730
6,6,0.20381210560045585,0.17703055705929863,euclidean,10.0,20460730
7,7,0.13505472582202493,0.11730811217187309,euclidean,10.0,20460730
8,8,2.503843618728275e-16,2.1748307310154463e-16,euclidean,10.0,20460730
0,0,1.2206555615733692,1.0,exact_covariance,10.0,20460730
1,1,0.6999999999999997,0.5734623443633287,exact_covariance,10.0,20460730
2,2,5.074734217271823e-15,4.157384258939289e-15,exact_covariance,10.0,20460730
0,0,1.8927553520106184,1.0,euclidean,10.0,20460731
1,1,1.7585978501636257,0.9291205270113324,euclidean,10.0,20460731
2,2,1.6734356330130324,0.8841267474084228,euclidean,10.0,20460731
3,3,1.5376344124984498,0.8123788480455575,euclidean,10.0,20460731
4,4,1.4818726091008927,0.7829181978150229,euclidean,10.0,20460731
5,5,1.247672174308813,0.6591830122067532,euclidean,10.0,20460731
6,6,0.3608646182507754,0.19065571145654908,euclidean,10.0,20460731
7,7,0.22958113379795558,0.121294668935464,euclidean,10.0,20460731
8,8,3.568683115399891e-16,1.885443415393851e-16,euclidean,10.0,20460731
0,0,1.220655561573369,1.0,exact_covariance,10.0,20460731
1,1,0.6999999999999996,0.5734623443633287,exact_covariance,10.0,20460731
2,2,3.26733571218034e-15,2.6767057104699497e-15,exact_covariance,10.0,20460731
0,0,1.8525685645320427,1.0,euclidean,10.0,20460732
1,1,1.8172015683531768,0.9809092106732366,euclidean,10.0,20460732
2,2,1.6744329778009641,0.903843997927237,euclidean,10.0,20460732
3,3,1.561065732306562,0.842649369202098,euclidean,10.0,20460732
4,4,1.2958659920328273,0.6994969130117794,euclidean,10.0,20460732
5,5,0.8638492875058299,0.4662981462842848,euclidean,10.0,20460732
6,6,0.3759425953799695,0.2029304623739701,euclidean,10.0,20460732
7,7,0.12704944934190518,0.06858016041851481,euclidean,10.0,20460732
8,8,2.211140904817421e-16,1.193554153487406e-16,euclidean,10.0,20460732
0,0,1.2206555615733696,1.0,exact_covariance,10.0,20460732
1,1,0.6999999999999997,0.5734623443633284,exact_covariance,10.0,20460732
2,2,3.5252547673803576e-15,2.8880012333999153e-15,exact_covariance,10.0,20460732
0,0,1.424351718509792,1.0,euclidean,10.0,20460733
1,1,1.3731405791700249,0.964046001648142,euclidean,10.0,20460733
2,2,1.2989270432669513,0.9119426237123057,euclidean,10.0,20460733
3,3,1.2542231611803492,0.8805572000801617,euclidean,10.0,20460733
4,4,0.8034372049346059,0.5640721982455223,euclidean,10.0,20460733
5,5,0.7183462942225511,0.5043321006233705,euclidean,10.0,20460733
6,6,0.517880952923926,0.36359064000410773,euclidean,10.0,20460733
7,7,0.22032805970146346,0.1546865544782567,euclidean,10.0,20460733
8,8,2.384769054233743e-16,1.6742838325977337e-16,euclidean,10.0,20460733
0,0,1.2206555615733719,1.0,exact_covariance,10.0,20460733
1,1,0.7000000000000002,0.5734623443633278,exact_covariance,10.0,20460733
2,2,3.728930499384891e-15,3.0548588944931047e-15,exact_covariance,10.0,20460733
0,0,2.029479081936771,1.0,euclidean,10.0,20460734
1,1,1.9448175079958456,0.9582840864463943,euclidean,10.0,20460734
2,2,1.8640768521572033,0.9185001554084898,euclidean,10.0,20460734
3,3,1.6930714183835875,0.8342394033289847,euclidean,10.0,20460734
4,4,1.237131311279292,0.6095807157069458,euclidean,10.0,20460734
5,5,1.1163624076152994,0.5500733747646875,euclidean,10.0,20460734
6,6,0.6537576867175272,0.3221307834785041,euclidean,10.0,20460734
7,7,0.44424093326884034,0.21889406854338833,euclidean,10.0,20460734
8,8,3.619829862487463e-16,1.783625115777488e-16,euclidean,10.0,20460734
0,0,1.2206555615733699,1.0,exact_covariance,10.0,20460734
1,1,0.6999999999999983,0.5734623443633271,exact_covariance,10.0,20460734
2,2,3.997912553024873e-15,3.275217578881748e-15,exact_covariance,10.0,20460734
0,0,1.2805780574739056,1.0,euclidean,10.0,20460735
1,1,1.2178627712899281,0.951025799780069,euclidean,10.0,20460735
2,2,1.163484827435671,0.9085622080162649,euclidean,10.0,20460735
3,3,0.9632344282284341,0.7521872037449477,euclidean,10.0,20460735
4,4,0.7520779848046204,0.5872956985442845,euclidean,10.0,20460735
5,5,0.5005129518290115,0.39084923320983145,euclidean,10.0,20460735
6,6,0.303059971826009,0.23665872615671027,euclidean,10.0,20460735
7,7,0.18831492699361554,0.14705462575634742,euclidean,10.0,20460735
8,8,2.6865134619353984e-16,2.0978912189350405e-16,euclidean,10.0,20460735
0,0,1.2206555615733687,1.0,exact_covariance,10.0,20460735
1,1,0.6999999999999996,0.5734623443633288,exact_covariance,10.0,20460735
2,2,3.2779547115423007e-15,2.6854051337112396e-15,exact_covariance,10.0,20460735
0,0,1.6888241267180208,1.0,euclidean,10.0,20460736
1,1,1.511987313548261,0.8952899769892464,euclidean,10.0,20460736
2,2,1.349758049863352,0.799229492585712,euclidean,10.0,20460736
3,3,1.2639630688025405,0.7484278847074889,euclidean,10.0,20460736
4,4,0.8491558074703728,0.5028089035656905,euclidean,10.0,20460736
5,5,0.695449697226184,0.41179521669771935,euclidean,10.0,20460736
6,6,0.5780827084758181,0.34229894003186473,euclidean,10.0,20460736
7,7,0.20412574917650617,0.12086856526214738,euclidean,10.0,20460736
8,8,3.353819243602944e-16,1.9858901768063879e-16,euclidean,10.0,20460736
0,0,1.220655561573371,1.0,exact_covariance,10.0,20460736
1,1,0.7000000000000007,0.5734623443633287,exact_covariance,10.0,20460736
2,2,2.9804625783040104e-15,2.4416900820591242e-15,exact_covariance,10.0,20460736
0,0,2.2872908650286905,1.0,euclidean,10.0,20460737
1,1,2.220808983922608,0.9709342252345119,euclidean,10.0,20460737
2,2,1.896337374535818,0.8290757435049834,euclidean,10.0,20460737
3,3,1.6829707596389751,0.7357921921390024,euclidean,10.0,20460737
4,4,1.4913079283496533,0.6519975011271455,euclidean,10.0,20460737
5,5,1.3011086243950158,0.568842661984179,euclidean,10.0,20460737
6,6,1.206451758685425,0.5274588278785838,euclidean,10.0,20460737
7,7,0.47722290621752805,0.20864111054434786,euclidean,10.0,20460737
8,8,5.158603879788443e-16,2.255333573294246e-16,euclidean,10.0,20460737
0,0,1.22065556157337,1.0,exact_covariance,10.0,20460737
1,1,0.7000000000000002,0.5734623443633285,exact_covariance,10.0,20460737
2,2,2.8040604325793874e-15,2.2971758134334634e-15,exact_covariance,10.0,20460737
0,0,2.1296641743070643,1.0,euclidean,10.0,20460738
1,1,2.010924919215278,0.9442450802693241,euclidean,10.0,20460738
2,2,1.9342742020084485,0.9082531534051886,euclidean,10.0,20460738
3,3,1.535590702905569,0.7210482861248343,euclidean,10.0,20460738
4,4,1.1335619078285326,0.5322726096931988,euclidean,10.0,20460738
5,5,0.8914401389290487,0.4185824928097405,euclidean,10.0,20460738
6,6,0.5876230780633206,0.27592288265567383,euclidean,10.0,20460738
7,7,0.4417053502624703,0.2074061044888401,euclidean,10.0,20460738
8,8,3.7824381481487595e-16,1.7760725816686395e-16,euclidean,10.0,20460738
0,0,1.2206555615733705,1.0,exact_covariance,10.0,20460738
1,1,0.7000000000000001,0.5734623443633283,exact_covariance,10.0,20460738
2,2,5.341234090430676e-15,4.375709461845292e-15,exact_covariance,10.0,20460738
0,0,2.82390747182385,1.0,euclidean,10.0,20460739
1,1,2.782258867075766,0.9852514272639448,euclidean,10.0,20460739
2,2,2.6061030148545776,0.9228712487422256,euclidean,10.0,20460739
3,3,2.3874955547790955,0.8454581386255927,euclidean,10.0,20460739
4,4,2.208392436899586,0.7820342765952147,euclidean,10.0,20460739
5,5,0.8016195257702743,0.2838689063889689,euclidean,10.0,20460739
6,6,0.664153246294045,0.2351894504054323,euclidean,10.0,20460739
7,7,0.37228875713889753,0.1318346159898968,euclidean,10.0,20460739
8,8,6.884462040003584e-16,2.4379205440315586e-16,euclidean,10.0,20460739
0,0,1.2206555615733703,1.0,exact_covariance,10.0,20460739
1,1,0.6999999999999997,0.5734623443633281,exact_covariance,10.0,20460739
2,2,3.2027266565045574e-15,2.623775909705754e-15,exact_covariance,10.0,20460739
0,0,1.2355030753146867,1.0,euclidean,10.0,20460740
1,1,1.122391556983049,0.908449019195822,euclidean,10.0,20460740
2,2,1.0331510779470683,0.8362189448083092,euclidean,10.0,20460740
3,3,0.784319536135897,0.6348179553791302,euclidean,10.0,20460740
4,4,0.7472674349509209,0.6048284701845759,euclidean,10.0,20460740
5,5,0.5497054173742615,0.4449243618711752,euclidean,10.0,20460740
6,6,0.4425557591845233,0.35819883254584606,euclidean,10.0,20460740
7,7,0.13727566565935315,0.11110912502131051,euclidean,10.0,20460740
8,8,3.130684195916124e-16,2.5339347658998976e-16,euclidean,10.0,20460740
0,0,1.2206555615733703,1.0,exact_covariance,10.0,20460740
1,1,0.6999999999999994,0.5734623443633279,exact_covariance,10.0,20460740
2,2,1.8429209398926138e-15,1.5097796609529812e-15,exact_covariance,10.0,20460740
0,0,1.9934138812669773,1.0,euclidean,10.0,20460741
1,1,1.939105456355981,0.972756071671138,euclidean,10.0,20460741
2,2,1.8523486093669326,0.9292343284925927,euclidean,10.0,20460741
3,3,1.6609902693144998,0.8332390402833981,euclidean,10.0,20460741
4,4,1.5003419766048331,0.752649507813823,euclidean,10.0,20460741
5,5,1.318406840648602,0.661381388500539,euclidean,10.0,20460741
6,6,1.0344945180594094,0.5189562126465698,euclidean,10.0,20460741
7,7,0.2395971680957652,0.12019439131400131,euclidean,10.0,20460741
8,8,3.303518710274585e-16,1.6572166680082156e-16,euclidean,10.0,20460741
0,0,1.2206555615733712,1.0,exact_covariance,10.0,20460741
1,1,0.7000000000000015,0.5734623443633291,exact_covariance,10.0,20460741
2,2,3.6326288955348384e-15,2.9759655466219644e-15,exact_covariance,10.0,20460741
0,0,1.6873720528583478,1.0,euclidean,10.0,20460742
1,1,1.599062754782293,0.9476645960050945,euclidean,10.0,20460742
2,2,1.3569707009045415,0.8041917599653744,euclidean,10.0,20460742
3,3,1.20670462201576,0.7151384426283733,euclidean,10.0,20460742
4,4,1.1584071518129695,0.6865155493423453,euclidean,10.0,20460742
5,5,0.8297423213642728,0.4917364371175397,euclidean,10.0,20460742
6,6,0.7650221921211919,0.45338085979631565,euclidean,10.0,20460742
7,7,0.2192259466141139,0.12992152278612948,euclidean,10.0,20460742
8,8,1.8039363794222127e-16,1.0690803941942792e-16,euclidean,10.0,20460742
0,0,1.2206555615733692,1.0,exact_covariance,10.0,20460742
1,1,0.6999999999999991,0.5734623443633281,exact_covariance,10.0,20460742
2,2,6.074135652788566e-15,4.976125816327157e-15,exact_covariance,10.0,20460742
0,0,2.3887069473988984,1.0,euclidean,10.0,20460743
1,1,2.3684144615479426,0.9915048240333321,euclidean,10.0,20460743
2,2,1.9500122125154724,0.8163463561902695,euclidean,10.0,20460743
3,3,1.32401451107233,0.5542808474325706,euclidean,10.0,20460743
4,4,0.968491845150917,0.4054460703961712,euclidean,10.0,20460743
5,5,0.8268746894191763,0.34615995499974306,euclidean,10.0,20460743
6,6,0.6638345761488306,0.2779054068862197,euclidean,10.0,20460743
7,7,0.586117078232768,0.24537002283641382,euclidean,10.0,20460743
8,8,5.915406525660898e-16,2.476405292035626e-16,euclidean,10.0,20460743
0,0,1.2206555615733732,1.0,exact_covariance,10.0,20460743
1,1,0.7000000000000033,0.5734623443633297,exact_covariance,10.0,20460743
2,2,4.278080576565576e-15,3.5047401668750125e-15,exact_covariance,10.0,20460743
0,0,2.2756392725050305,1.0,euclidean,10.0,20460744
1,1,2.1904224852759047,0.9625525942275909,euclidean,10.0,20460744
2,2,2.14254802231558,0.9415147858461139,euclidean,10.0,20460744
3,3,1.7661151147919931,0.7760962539760743,euclidean,10.0,20460744
4,4,1.6376940575675016,0.7196632952131834,euclidean,10.0,20460744
5,5,1.3003499688406461,0.5714218349770424,euclidean,10.0,20460744
6,6,0.7860248678182352,0.34540837702848076,euclidean,10.0,20460744
7,7,0.12903061332288301,0.05670082024065516,euclidean,10.0,20460744
8,8,5.263498389813852e-16,2.3129757222109184e-16,euclidean,10.0,20460744
0,0,1.2206555615733716,1.0,exact_covariance,10.0,20460744
1,1,0.700000000000001,0.5734623443633284,exact_covariance,10.0,20460744
2,2,4.51262466933742e-15,3.6968861744428906e-15,exact_covariance,10.0,20460744
0,0,1.3349906542847563,1.0,euclidean,10.0,20460745
1,1,1.2321723554356931,0.9229820085114006,euclidean,10.0,20460745
2,2,1.1934027802461538,0.8939409249164665,euclidean,10.0,20460745
3,3,1.01671180060138,0.7615872046281107,euclidean,10.0,20460745
4,4,0.8406811504795786,0.6297281166586052,euclidean,10.0,20460745
5,5,0.5549529589551275,0.4156980104497083,euclidean,10.0,20460745
6,6,0.5112523897925936,0.3829632725530245,euclidean,10.0,20460745
7,7,0.3133123418379533,0.2346925357360016,euclidean,10.0,20460745
8,8,2.7209368301407647e-16,2.0381691972207495e-16,euclidean,10.0,20460745
0,0,1.2206555615733687,1.0,exact_covariance,10.0,20460745
1,1,0.6999999999999984,0.5734623443633278,exact_covariance,10.0,20460745
2,2,3.2707591035993495e-15,2.6795102619968337e-15,exact_covariance,10.0,20460745
0,0,2.093947511343115,1.0,euclidean,10.0,20460746
1,1,1.9875762656852252,0.9492006150671559,euclidean,10.0,20460746
2,2,1.8220931811625785,0.8701713731085066,euclidean,10.0,20460746
3,3,1.615063666747848,0.7713009318518697,euclidean,10.0,20460746
4,4,1.5068144561188765,0.7196046930289884,euclidean,10.0,20460746
5,5,1.3036824204826463,0.6225955585899232,euclidean,10.0,20460746
6,6,0.8204679017742111,0.39182830387565,euclidean,10.0,20460746
7,7,0.5731188851867489,0.27370260337573354,euclidean,10.0,20460746
8,8,3.3091126738216953e-16,1.580322647008062e-16,euclidean,10.0,20460746
0,0,1.2206555615733696,1.0,exact_covariance,10.0,20460746
1,1,0.6999999999999996,0.5734623443633283,exact_covariance,10.0,20460746
2,2,4.534482635432297e-15,3.7147929179854425e-15,exact_covariance,10.0,20460746
0,0,1.9680296158318695,1.0,euclidean,10.0,20460747
1,1,1.9210106160866551,0.9761085913713042,euclidean,10.0,20460747
2,2,1.663932570033799,0.8454814686975474,euclidean,10.0,20460747
3,3,1.4499083692028172,0.7367309706820409,euclidean,10.0,20460747
4,4,1.2770469215202154,0.6488961910161186,euclidean,10.0,20460747
5,5,1.2380659325665,0.629089076001115,euclidean,10.0,20460747
6,6,0.5592729984182021,0.28417915763010615,euclidean,10.0,20460747
7,7,0.5411868759488387,0.2749891930463067,euclidean,10.0,20460747
8,8,6.034310182455918e-16,3.066168381772683e-16,euclidean,10.0,20460747
0,0,1.2206555615733699,1.0,exact_covariance,10.0,20460747
1,1,0.7,0.5734623443633285,exact_covariance,10.0,20460747
2,2,2.952917455117828e-15,2.4191242378903767e-15,exact_covariance,10.0,20460747
0,0,1.9527250045626892,1.0,euclidean,10.0,20460748
1,1,1.8056231932003863,0.9246684448559893,euclidean,10.0,20460748
2,2,1.6753766376279486,0.8579685484199285,euclidean,10.0,20460748
3,3,1.4306333433764522,0.732634313604665,euclidean,10.0,20460748
4,4,1.290352769374767,0.660795947386222,euclidean,10.0,20460748
5,5,1.0289217584466603,0.5269158514601426,euclidean,10.0,20460748
6,6,0.7218773175698677,0.369676895560382,euclidean,10.0,20460748
7,7,0.343604164919267,0.17596136891595587,euclidean,10.0,20460748
8,8,5.315157389944663e-16,2.7219180261047495e-16,euclidean,10.0,20460748
0,0,1.2206555615733712,1.0,exact_covariance,10.0,20460748
1,1,0.7000000000000005,0.5734623443633283,exact_covariance,10.0,20460748
2,2,3.639439673624333e-15,2.98154515343645e-15,exact_covariance,10.0,20460748
0,0,1.9700319140469054,1.0,euclidean,10.0,20460749
1,1,1.8877884184716227,0.9582527090100103,euclidean,10.0,20460749
2,2,1.671078845986318,0.8482496319328817,euclidean,10.0,20460749
3,3,1.5735065253556144,0.7987213375255758,euclidean,10.0,20460749
4,4,1.1255456753559023,0.5713337267941861,euclidean,10.0,20460749
5,5,0.5917180662776499,0.30035963481531774,euclidean,10.0,20460749
6,6,0.42831012321709805,0.2174127841092935,euclidean,10.0,20460749
7,7,0.3422329418650134,0.17371949125534067,euclidean,10.0,20460749
8,8,2.77761502187436e-16,1.4099340229308724e-16,euclidean,10.0,20460749
0,0,1.22065556157337,1.0,exact_covariance,10.0,20460749
1,1,0.7,0.5734623443633284,exact_covariance,10.0,20460749
2,2,5.844361111745708e-15,4.7878871777822315e-15,exact_covariance,10.0,20460749
0,0,2.2086727455646074,1.0,euclidean,10.0,20460750
1,1,2.1777861889750656,0.9860157840714215,euclidean,10.0,20460750
2,2,2.100948339152093,0.9512266329953845,euclidean,10.0,20460750
3,3,1.8837437753884079,0.852884964135718,euclidean,10.0,20460750
4,4,1.4032239570771394,0.6353245223381567,euclidean,10.0,20460750
5,5,0.7284118332147094,0.32979617948267115,euclidean,10.0,20460750
6,6,0.47542105881788443,0.21525192438427615,euclidean,10.0,20460750
7,7,0.16038406575450742,0.07261558602404365,euclidean,10.0,20460750
8,8,3.327806203951431e-16,1.5066995373734e-16,euclidean,10.0,20460750
0,0,1.220655561573373,1.0,exact_covariance,10.0,20460750
1,1,0.7,0.573462344363327,exact_covariance,10.0,20460750
2,2,4.985443041544837e-15,4.084234077563054e-15,exact_covariance,10.0,20460750
0,0,1.9034096339266178,1.0,euclidean,10.0,20460751
1,1,1.827029298552541,0.9598718352515065,euclidean,10.0,20460751
2,2,1.7934257213560054,0.9422174236116887,euclidean,10.0,20460751
3,3,1.6421988630425703,0.862766917731111,euclidean,10.0,20460751
4,4,1.5803874828652773,0.8302928884546174,euclidean,10.0,20460751
5,5,1.2039944103418687,0.6325461366180551,euclidean,10.0,20460751
6,6,0.2795727635733806,0.1468799771684664,euclidean,10.0,20460751
7,7,0.09488502591864278,0.04985002924614854,euclidean,10.0,20460751
8,8,5.693125255865755e-16,2.991014206501196e-16,euclidean,10.0,20460751
0,0,1.2206555615733712,1.0,exact_covariance,10.0,20460751
1,1,0.7,0.5734623443633279,exact_covariance,10.0,20460751
2,2,3.879417100587354e-15,3.1781423218085835e-15,exact_covariance,10.0,20460751
0,0,1.74247089913174,1.0,euclidean,10.0,20460752
1,1,1.6227581016807282,0.9312971037216956,euclidean,10.0,20460752
2,2,1.5649820209578795,0.8981395452501951,euclidean,10.0,20460752
3,3,1.505444320291714,0.8639709971867339,euclidean,10.0,20460752
4,4,1.1754361883235436,0.6745800970961722,euclidean,10.0,20460752
5,5,0.9324447891344374,0.5351278977451317,euclidean,10.0,20460752
6,6,0.610050862084184,0.3501067721636945,euclidean,10.0,20460752
7,7,0.2871825420493488,0.16481339355076155,euclidean,10.0,20460752
8,8,4.2463590993045346e-16,2.436975619748062e-16,euclidean,10.0,20460752
0,0,1.2206555615733692,1.0,exact_covariance,10.0,20460752
1,1,0.6999999999999995,0.5734623443633284,exact_covariance,10.0,20460752
2,2,4.829373594853908e-15,3.956377005016113e-15,exact_covariance,10.0,20460752
0,0,2.1705245232549757,1.0,euclidean,10.0,20460753
1,1,2.0967924111797953,0.9660302791858764,euclidean,10.0,20460753
2,2,1.694018527089516,0.7804650483972055,euclidean,10.0,20460753
3,3,1.5351930487446852,0.7072912709792697,euclidean,10.0,20460753
4,4,1.3322217545199317,0.6137787158110967,euclidean,10.0,20460753
5,5,1.1383758205739278,0.5244703795683402,euclidean,10.0,20460753
6,6,0.8299102515988632,0.3823546993858922,euclidean,10.0,20460753
7,7,0.6013572926427868,0.27705620747420795,euclidean,10.0,20460753
8,8,3.6082647329038324e-16,1.662392981164195e-16,euclidean,10.0,20460753
0,0,1.2206555615733712,1.0,exact_covariance,10.0,20460753
1,1,0.700000000000001,0.5734623443633287,exact_covariance,10.0,20460753
2,2,3.271662439805425e-15,2.680250303851806e-15,exact_covariance,10.0,20460753
0,0,2.3205505774458888,1.0,euclidean,10.0,20460754
1,1,2.2888705603507846,0.9863480600668602,euclidean,10.0,20460754
2,2,1.7889574566995825,0.7709193990801081,euclidean,10.0,20460754
3,3,1.4525452446093723,0.6259485394229651,euclidean,10.0,20460754
4,4,1.3018451722887359,0.5610070234804406,euclidean,10.0,20460754
5,5,1.253179456178951,0.5400353986502038,euclidean,10.0,20460754
6,6,0.4257914566464376,0.18348725547498493,euclidean,10.0,20460754
7,7,0.3783891677803321,0.16306008214516302,euclidean,10.0,20460754
8,8,4.88188479654903e-16,2.1037614279979496e-16,euclidean,10.0,20460754
0,0,1.2206555615733734,1.0,exact_covariance,10.0,20460754
1,1,0.7000000000000046,0.5734623443633307,exact_covariance,10.0,20460754
2,2,6.04058296682555e-15,4.948638384967086e-15,exact_covariance,10.0,20460754
0,0,1.4583432226930175,1.0,euclidean,10.0,20460755
1,1,1.4045895002312847,0.9631405545517127,euclidean,10.0,20460755
2,2,1.3243382743490721,0.9081115156852527,euclidean,10.0,20460755
3,3,1.2495885113280343,0.8568548829133028,euclidean,10.0,20460755
4,4,1.0229141523015657,0.7014220907562649,euclidean,10.0,20460755
5,5,0.8641421414281512,0.5925505930163697,euclidean,10.0,20460755
6,6,0.7244653085619076,0.49677284283194295,euclidean,10.0,20460755
7,7,0.31581707175853974,0.2165588092323994,euclidean,10.0,20460755
8,8,3.9770212464036615e-16,2.72708179015608e-16,euclidean,10.0,20460755
0,0,1.220655561573367,1.0,exact_covariance,10.0,20460755
1,1,0.6999999999999988,0.573462344363329,exact_covariance,10.0,20460755
2,2,4.130173783906402e-15,3.3835702010670435e-15,exact_covariance,10.0,20460755
0,0,1.4904963239490383,1.0,euclidean,10.0,20460756
1,1,1.4344645229415267,0.9624072866821594,euclidean,10.0,20460756
2,2,1.339761986495895,0.8988697019702968,euclidean,10.0,20460756
3,3,1.2286799880348762,0.824342850292656,euclidean,10.0,20460756
4,4,0.9813549193787866,0.6584081447304128,euclidean,10.0,20460756
5,5,0.7721101216100179,0.5180221575886403,euclidean,10.0,20460756
6,6,0.3559445540038576,0.23880941420961715,euclidean,10.0,20460756
7,7,0.206797411063879,0.13874399268290288,euclidean,10.0,20460756
8,8,1.5156843358842105e-16,1.0168990768581281e-16,euclidean,10.0,20460756
0,0,1.2206555615733672,1.0,exact_covariance,10.0,20460756
1,1,0.6999999999999992,0.5734623443633291,exact_covariance,10.0,20460756
2,2,6.4830663668147995e-15,5.3111349105381e-15,exact_covariance,10.0,20460756
0,0,1.7153664718617567,1.0,euclidean,10.0,20460757
1,1,1.6521277773291327,0.9631340033922964,euclidean,10.0,20460757
2,2,1.5397490747459706,0.8976210623230956,euclidean,10.0,20460757
3,3,1.4630711711365743,0.8529204663471379,euclidean,10.0,20460757
4,4,1.335965234959945,0.7788220516575491,euclidean,10.0,20460757
5,5,0.9912794330889456,0.5778820149219017,euclidean,10.0,20460757
6,6,0.40218676655816965,0.23446113303220859,euclidean,10.0,20460757
7,7,0.1307729073212734,0.07623613348309195,euclidean,10.0,20460757
8,8,3.3002414619032157e-16,1.9239279279612652e-16,euclidean,10.0,20460757
0,0,1.2206555615733699,1.0,exact_covariance,10.0,20460757
1,1,0.6999999999999994,0.573462344363328,exact_covariance,10.0,20460757
2,2,2.1268692326944948e-15,1.7423991661931695e-15,exact_covariance,10.0,20460757
0,0,2.1626887714197087,1.0,euclidean,10.0,20460758
1,1,2.0788363837761916,0.9612277139680752,euclidean,10.0,20460758
2,2,2.0221429730565292,0.9350133961851027,euclidean,10.0,20460758
3,3,1.8319901388957152,0.8470891249382569,euclidean,10.0,20460758
4,4,1.7401385608911357,0.804618114213823,euclidean,10.0,20460758
5,5,1.2688991147275195,0.5867229402104602,euclidean,10.0,20460758
6,6,0.752748372388257,0.34806134952747325,euclidean,10.0,20460758
7,7,0.28773419772420755,0.1330446625176321,euclidean,10.0,20460758
8,8,2.260854397516153e-16,1.0453905468940881e-16,euclidean,10.0,20460758
0,0,1.2206555615733696,1.0,exact_covariance,10.0,20460758
1,1,0.6999999999999988,0.5734623443633277,exact_covariance,10.0,20460758
2,2,3.5460535444916334e-15,2.905040255517233e-15,exact_covariance,10.0,20460758
0,0,2.186606035096394,1.0,euclidean,10.0,20460759
1,1,2.1535244942895355,0.9848708270827579,euclidean,10.0,20460759
2,2,1.9701031847423223,0.9009868047197046,euclidean,10.0,20460759
3,3,1.764440987562064,0.8069313626879661,euclidean,10.0,20460759
4,4,1.5097658661521127,0.6904608520782558,euclidean,10.0,20460759
5,5,1.2533373348453534,0.5731884549518776,euclidean,10.0,20460759
6,6,0.7095535976543721,0.32449997222434823,euclidean,10.0,20460759
7,7,0.2501608740087251,0.11440601095647165,euclidean,10.0,20460759
8,8,4.503859931525685e-16,2.0597491542764983e-16,euclidean,10.0,20460759
0,0,1.2206555615733707,1.0,exact_covariance,10.0,20460759
1,1,0.7000000000000003,0.5734623443633283,exact_covariance,10.0,20460759
2,2,3.8998355071507716e-15,3.1948697322314716e-15,exact_covariance,10.0,20460759
0,0,3.3431191934996796,1.0,euclidean,100.0,20560710
1,1,3.338257483962521,0.9985457564460725,euclidean,100.0,20560710
2,2,3.3238995521656856,0.9942509853159396,euclidean,100.0,20560710
3,3,3.308995681523423,0.9897929119480376,euclidean,100.0,20560710
4,4,3.200961512598951,0.9574775314092484,euclidean,100.0,20560710
5,5,3.129091321277514,0.9359795867768285,euclidean,100.0,20560710
6,6,2.422949421775799,0.7247571149981588,euclidean,100.0,20560710
7,7,1.8040442793638543,0.5396290634421937,euclidean,100.0,20560710
8,8,5.720359835584407e-16,1.7110846202274227e-16,euclidean,100.0,20560710
0,0,1.2206555615733328,1.0,exact_covariance,100.0,20560710
1,1,0.6999999999999447,0.5734623443633007,exact_covariance,100.0,20560710
2,2,1.4636905119403016e-13,1.1991019891423877e-13,exact_covariance,100.0,20560710
0,0,5.7907514376418385,1.0,euclidean,100.0,20560711
1,1,5.788399527145967,0.9995938505526962,euclidean,100.0,20560711
2,2,5.766847272520263,0.9958720098109909,euclidean,100.0,20560711
3,3,5.740182708728117,0.9912673286950278,euclidean,100.0,20560711
4,4,5.548772033257403,0.9582127799837016,euclidean,100.0,20560711
5,5,5.131943384200667,0.8862309908246628,euclidean,100.0,20560711
6,6,4.7901316937672895,0.827203817216159,euclidean,100.0,20560711
7,7,4.0421506884875935,0.6980356059167468,euclidean,100.0,20560711
8,8,1.2460900311850974e-15,2.1518624043938264e-16,euclidean,100.0,20560711
0,0,1.220655561573339,1.0,exact_covariance,100.0,20560711
1,1,0.700000000000001,0.5734623443633439,exact_covariance,100.0,20560711
2,2,1.3533884320634768e-13,1.1087390044076435e-13,exact_covariance,100.0,20560711
0,0,5.6839560240501195,1.0,euclidean,100.0,20560712
1,1,5.682368599597568,0.9997207183789187,euclidean,100.0,20560712
2,2,5.652600020661044,0.9944834190735465,euclidean,100.0,20560712
3,3,5.620342748049314,0.9888082744251288,euclidean,100.0,20560712
4,4,5.5633559991789285,0.9787823789696992,euclidean,100.0,20560712
5,5,5.4734986413575495,0.9629734322711019,euclidean,100.0,20560712
6,6,5.3119882842774695,0.9345583009089498,euclidean,100.0,20560712
7,7,0.8217869081407827,0.14458009609216083,euclidean,100.0,20560712
8,8,1.2006238196715567e-15,2.1123031469480803e-16,euclidean,100.0,20560712
0,0,1.2206555615733705,1.0,exact_covariance,100.0,20560712
1,1,0.7000000000000087,0.5734623443633353,exact_covariance,100.0,20560712
2,2,1.6013189090530566e-13,1.31185156522699e-13,exact_covariance,100.0,20560712
0,0,5.677367879935629,1.0,euclidean,100.0,20560713
1,1,5.672006654476282,0.9990556846812245,euclidean,100.0,20560713
2,2,5.662401009598175,0.9973637659820587,euclidean,100.0,20560713
3,3,5.5359761641547856,0.9750955515353277,euclidean,100.0,20560713
4,4,5.462790734318426,0.962204819177644,euclidean,100.0,20560713
5,5,5.314225892153782,0.9360369108605371,euclidean,100.0,20560713
6,6,3.7894226073909887,0.6674611699522198,euclidean,100.0,20560713
7,7,3.556474983550918,0.6264302505602724,euclidean,100.0,20560713
8,8,1.250639790101951e-15,2.20285142085267e-16,euclidean,100.0,20560713
0,0,1.2206555615733936,1.0,exact_covariance,100.0,20560713
1,1,0.7000000000000055,0.5734623443633219,exact_covariance,100.0,20560713
2,2,1.3796611893789854e-13,1.1302624858405082e-13,exact_covariance,100.0,20560713
0,0,3.9697263887657273,1.0,euclidean,100.0,20560714
1,1,3.966728272059045,0.9992447548236153,euclidean,100.0,20560714
2,2,3.9517870917821143,0.9954809739446071,euclidean,100.0,20560714
3,3,3.9363722110628174,0.9915978648308604,euclidean,100.0,20560714
4,4,3.8441777963714605,0.968373489732298,euclidean,100.0,20560714
5,5,3.5539966454889322,0.8952749629160074,euclidean,100.0,20560714
6,6,2.971428677005476,0.7485222874338593,euclidean,100.0,20560714
7,7,2.25169478811364,0.5672166208950588,euclidean,100.0,20560714
8,8,7.56662073050655e-16,1.9060811727276684e-16,euclidean,100.0,20560714
0,0,1.2206555615733787,1.0,exact_covariance,100.0,20560714
1,1,0.7000000000000088,0.5734623443633317,exact_covariance,100.0,20560714
2,2,5.078488915520917e-14,4.160460227596831e-14,exact_covariance,100.0,20560714
0,0,5.452727725093632,1.0,euclidean,100.0,20560715
1,1,5.446467438335015,0.9988518981555219,euclidean,100.0,20560715
2,2,5.432207266064164,0.9962366617106091,euclidean,100.0,20560715
3,3,5.38105633921119,0.9868558656335236,euclidean,100.0,20560715
4,4,5.299647858431124,0.971926002107527,euclidean,100.0,20560715
5,5,5.249772067098389,0.9627790588073499,euclidean,100.0,20560715
6,6,4.59239581732383,0.8422199032952762,euclidean,100.0,20560715
7,7,3.6180901632624485,0.6635376541197682,euclidean,100.0,20560715
8,8,1.0283310978603354e-15,1.885902157057874e-16,euclidean,100.0,20560715
0,0,1.220655561573366,1.0,exact_covariance,100.0,20560715
1,1,0.7000000000000022,0.5734623443633321,exact_covariance,100.0,20560715
2,2,7.618982224395714e-14,6.241713440092153e-14,exact_covariance,100.0,20560715
0,0,2.9294745259373673,1.0,euclidean,100.0,20560716
1,1,2.9231453775603993,0.9978394936290006,euclidean,100.0,20560716
2,2,2.9159327628148923,0.9953774088142507,euclidean,100.0,20560716
3,3,2.8507822329570547,0.9731377445737874,euclidean,100.0,20560716
4,4,2.8435736003957244,0.9706770191100547,euclidean,100.0,20560716
5,5,2.486909293163419,0.8489267515878681,euclidean,100.0,20560716
6,6,2.0647343445700366,0.7048138928292497,euclidean,100.0,20560716
7,7,1.2935823637814587,0.4415748805214617,euclidean,100.0,20560716
8,8,4.633419771397592e-16,1.5816555939891641e-16,euclidean,100.0,20560716
0,0,1.2206555615733536,1.0,exact_covariance,100.0,20560716
1,1,0.6999999999999921,0.5734623443633297,exact_covariance,100.0,20560716
2,2,1.5526967045772423e-13,1.2720187032744168e-13,exact_covariance,100.0,20560716
0,0,4.924980071128262,1.0,euclidean,100.0,20560717
1,1,4.923492866005612,0.9996980281948005,euclidean,100.0,20560717
2,2,4.897192519325174,0.9943578346710504,euclidean,100.0,20560717
3,3,4.861968796827857,0.9872057808579173,euclidean,100.0,20560717
4,4,4.819797510158263,0.9786430484081323,euclidean,100.0,20560717
5,5,3.8586129415296835,0.783477879260883,euclidean,100.0,20560717
6,6,2.8918784919455205,0.5871858261718856,euclidean,100.0,20560717
7,7,2.2421923109672273,0.4552693165423437,euclidean,100.0,20560717
8,8,1.0292119180052915e-15,2.0897788481192975e-16,euclidean,100.0,20560717
0,0,1.2206555615733008,1.0,exact_covariance,100.0,20560717
1,1,0.6999999999999069,0.5734623443632847,exact_covariance,100.0,20560717
2,2,1.155196200381767e-13,9.463736018151071e-14,exact_covariance,100.0,20560717
0,0,3.7871318690191424,1.0,euclidean,100.0,20560718
1,1,3.7847579638229987,0.9993731654248525,euclidean,100.0,20560718
2,2,3.735822497157677,0.9864516542766295,euclidean,100.0,20560718
3,3,3.7284212891143373,0.9844973499906114,euclidean,100.0,20560718
4,4,3.3590399033484726,0.8869614313743068,euclidean,100.0,20560718
5,5,3.3236631398801113,0.8776201238381836,euclidean,100.0,20560718
6,6,2.8257721299469187,0.746150973263782,euclidean,100.0,20560718
7,7,2.0000572859609576,0.5281192615241485,euclidean,100.0,20560718
8,8,3.829263043825967e-16,1.0111248238149511e-16,euclidean,100.0,20560718
0,0,1.2206555615733683,1.0,exact_covariance,100.0,20560718
1,1,0.6999999999999995,0.5734623443633289,exact_covariance,100.0,20560718
2,2,7.031037906434458e-14,5.760050687330484e-14,exact_covariance,100.0,20560718
0,0,4.178569288408252,1.0,euclidean,100.0,20560719
1,1,4.175214486181999,0.9991971409363584,euclidean,100.0,20560719
2,2,4.165727270478417,0.9969266949897276,euclidean,100.0,20560719
3,3,4.154377687524269,0.9942105540881916,euclidean,100.0,20560719
4,4,4.046702155672826,0.9684420375411178,euclidean,100.0,20560719
5,5,3.8814063308496816,0.9288840421091188,euclidean,100.0,20560719
6,6,2.994775839070737,0.7166988584773571,euclidean,100.0,20560719
7,7,1.9968804593453768,0.4778861666563512,euclidean,100.0,20560719
8,8,5.360788160428642e-16,1.2829243194075966e-16,euclidean,100.0,20560719
0,0,1.2206555615733536,1.0,exact_covariance,100.0,20560719
1,1,0.6999999999999901,0.573462344363328,exact_covariance,100.0,20560719
2,2,8.659338107000367e-14,7.094006187821719e-14,exact_covariance,100.0,20560719
0,0,4.682111030549393,1.0,euclidean,100.0,20560720
1,1,4.678250749027833,0.9991755254208255,euclidean,100.0,20560720
2,2,4.642854793357871,0.9916156970786496,euclidean,100.0,20560720
3,3,4.617954475437023,0.9862975152246994,euclidean,100.0,20560720
4,4,4.592338471362523,0.9808264779281972,euclidean,100.0,20560720
5,5,3.8676547177407627,0.8260493381095528,euclidean,100.0,20560720
6,6,3.0203497898225127,0.645082906004497,euclidean,100.0,20560720
7,7,2.6656924303630354,0.5693355866552884,euclidean,100.0,20560720
8,8,1.140408783626319e-15,2.4356722345657504e-16,euclidean,100.0,20560720
0,0,1.220655561573484,1.0,exact_covariance,100.0,20560720
1,1,0.7000000000001343,0.573462344363385,exact_covariance,100.0,20560720
2,2,6.808733565963953e-13,5.577931875546585e-13,exact_covariance,100.0,20560720
0,0,3.201907020304243,1.0,euclidean,100.0,20560721
1,1,3.1993654114006236,0.9992062202657659,euclidean,100.0,20560721
2,2,3.188197812780957,0.9957184242277018,euclidean,100.0,20560721
3,3,3.180359670329679,0.9932704635587711,euclidean,100.0,20560721
4,4,3.0239566742578288,0.944423637251807,euclidean,100.0,20560721
5,5,2.304849429801344,0.7198364647023195,euclidean,100.0,20560721
6,6,0.8463361471646719,0.2643225246073053,euclidean,100.0,20560721
7,7,0.3188859205364339,0.09959249863106068,euclidean,100.0,20560721
8,8,3.9527346068927306e-16,1.2344938756270145e-16,euclidean,100.0,20560721
0,0,1.220655561573366,1.0,exact_covariance,100.0,20560721
1,1,0.6999999999999806,0.5734623443633144,exact_covariance,100.0,20560721
2,2,6.187340615888009e-14,5.068866935659414e-14,exact_covariance,100.0,20560721
0,0,2.7420179198620014,1.0,euclidean,100.0,20560722
1,1,2.738643980438487,0.9987695414391441,euclidean,100.0,20560722
2,2,2.7272249756025024,0.9946050884086697,euclidean,100.0,20560722
3,3,2.7165315713114047,0.9907052582092974,euclidean,100.0,20560722
4,4,2.535485929096621,0.924678832596479,euclidean,100.0,20560722
5,5,2.0714463958302427,0.755445973137365,euclidean,100.0,20560722
6,6,1.765161668075805,0.6437454895133001,euclidean,100.0,20560722
7,7,1.1147524836191756,0.40654456542547984,euclidean,100.0,20560722
8,8,3.882648116007239e-16,1.4159820356690603e-16,euclidean,100.0,20560722
0,0,1.2206555615733403,1.0,exact_covariance,100.0,20560722
1,1,0.6999999999999651,0.5734623443633138,exact_covariance,100.0,20560722
2,2,1.297894905820599e-13,1.0632769363273145e-13,exact_covariance,100.0,20560722
0,0,2.294742046465939,1.0,euclidean,100.0,20560723
1,1,2.292935038921564,0.9992125443697876,euclidean,100.0,20560723
2,2,2.2733543173102158,0.9906796804509415,euclidean,100.0,20560723
3,3,2.1389957833956075,0.9321290759847315,euclidean,100.0,20560723
4,4,2.050569208473692,0.8935946467846833,euclidean,100.0,20560723
5,5,1.7345593981671787,0.7558842619537651,euclidean,100.0,20560723
6,6,1.38602039260306,0.6039983425316267,euclidean,100.0,20560723
7,7,0.9673267602575654,0.421540522058815,euclidean,100.0,20560723
8,8,3.7779990580925046e-16,1.6463720024265402e-16,euclidean,100.0,20560723
0,0,1.2206555615734205,1.0,exact_covariance,100.0,20560723
1,1,0.7000000000000849,0.5734623443633743,exact_covariance,100.0,20560723
2,2,1.0805338418370333e-13,8.852078144339335e-14,exact_covariance,100.0,20560723
0,0,3.9822272477406373,1.0,euclidean,100.0,20560724
1,1,3.9699246833422017,0.9969106322585143,euclidean,100.0,20560724
2,2,3.9593403687633724,0.9942527441169385,euclidean,100.0,20560724
3,3,3.9315465018428357,0.9872732662540653,euclidean,100.0,20560724
4,4,3.855874245458096,0.9682707704955238,euclidean,100.0,20560724
5,5,3.6316596489234447,0.9119669529115669,euclidean,100.0,20560724
6,6,3.459312270748588,0.8686878110010595,euclidean,100.0,20560724
7,7,1.98540670649422,0.49856690313709834,euclidean,100.0,20560724
8,8,5.941732353135394e-16,1.4920626030336427e-16,euclidean,100.0,20560724
0,0,1.2206555615733783,1.0,exact_covariance,100.0,20560724
1,1,0.7000000000000011,0.5734623443633254,exact_covariance,100.0,20560724
2,2,6.216293157961928e-14,5.092585782306488e-14,exact_covariance,100.0,20560724
0,0,4.104000292375843,1.0,euclidean,100.0,20560725
1,1,4.101528194602743,0.9993976370377721,euclidean,100.0,20560725
2,2,4.062198704263012,0.989814428573388,euclidean,100.0,20560725
3,3,4.047229787289303,0.9861670319098162,euclidean,100.0,20560725
4,4,3.9463813240613415,0.961593821372938,euclidean,100.0,20560725
5,5,3.8781587748537647,0.9449703943877313,euclidean,100.0,20560725
6,6,3.5641944363385556,0.8684683680359124,euclidean,100.0,20560725
7,7,2.082894404687956,0.5075278402288197,euclidean,100.0,20560725
8,8,6.050251113583951e-16,1.474232622454665e-16,euclidean,100.0,20560725
0,0,1.2206555615733674,1.0,exact_covariance,100.0,20560725
1,1,0.7000000000000223,0.573462344363348,exact_covariance,100.0,20560725
2,2,1.7875924765317825e-13,1.4644528176545234e-13,exact_covariance,100.0,20560725
0,0,3.828829631832992,1.0,euclidean,100.0,20560726
1,1,3.8176386259686454,0.9970771731990099,euclidean,100.0,20560726
2,2,3.80610088055724,0.9940637862058983,euclidean,100.0,20560726
3,3,3.8028310200467335,0.9932097757575564,euclidean,100.0,20560726
4,4,3.6909455541381884,0.963987930790017,euclidean,100.0,20560726
5,5,3.2212443538820446,0.8413130548041451,euclidean,100.0,20560726
6,6,2.310012509053931,0.6033207875974489,euclidean,100.0,20560726
7,7,1.8227978335572854,0.47607180491983647,euclidean,100.0,20560726
8,8,4.831871399790972e-16,1.261970853865804e-16,euclidean,100.0,20560726
0,0,1.2206555615733967,1.0,exact_covariance,100.0,20560726
1,1,0.7000000000000128,0.5734623443633264,exact_covariance,100.0,20560726
2,2,2.496701974600151e-13,2.045377953615318e-13,exact_covariance,100.0,20560726
0,0,5.4456380874756745,1.0,euclidean,100.0,20560727
1,1,5.443498407638696,0.9996070837241462,euclidean,100.0,20560727
2,2,5.435709089244499,0.9981767061872857,euclidean,100.0,20560727
3,3,5.421928257161175,0.9956460877616842,euclidean,100.0,20560727
4,4,5.352313931178458,0.9828625856514683,euclidean,100.0,20560727
5,5,5.155825303614227,0.9467807483336099,euclidean,100.0,20560727
6,6,4.187280827025663,0.7689238175147768,euclidean,100.0,20560727
7,7,3.3888794532803037,0.6223108107522471,euclidean,100.0,20560727
8,8,9.10760637909856e-16,1.6724589906268248e-16,euclidean,100.0,20560727
0,0,1.2206555615733583,1.0,exact_covariance,100.0,20560727
1,1,0.6999999999999841,0.5734623443633209,exact_covariance,100.0,20560727
2,2,1.799659545408801e-14,1.47433854566569e-14,exact_covariance,100.0,20560727
0,0,2.758766800077975,1.0,euclidean,100.0,20560728
1,1,2.756482742320844,0.9991720729142215,euclidean,100.0,20560728
2,2,2.7428001784793943,0.9942124062105832,euclidean,100.0,20560728
3,3,2.7106032912203757,0.9825416527209774,euclidean,100.0,20560728
4,4,2.5609217994771822,0.9282849856699736,euclidean,100.0,20560728
5,5,2.3792055332094666,0.8624163278832483,euclidean,100.0,20560728
6,6,1.833626856238087,0.6646545319402353,euclidean,100.0,20560728
7,7,1.3291509177935157,0.48179168958969204,euclidean,100.0,20560728
8,8,5.135649651746386e-16,1.8615744004173278e-16,euclidean,100.0,20560728
0,0,1.2206555615733776,1.0,exact_covariance,100.0,20560728
1,1,0.7000000000000218,0.5734623443633428,exact_covariance,100.0,20560728
2,2,6.349519041832437e-14,5.201728679012574e-14,exact_covariance,100.0,20560728
0,0,3.9075596772531296,1.0,euclidean,100.0,20560729
1,1,3.8888688019665514,0.9952167396456202,euclidean,100.0,20560729
2,2,3.8711035241046767,0.9906703528136312,euclidean,100.0,20560729
3,3,3.8570777072400393,0.9870809471428016,euclidean,100.0,20560729
4,4,3.8083520824037036,0.9746113679525004,euclidean,100.0,20560729
5,5,3.636201639637959,0.9305556254982328,euclidean,100.0,20560729
6,6,2.9067953031207647,0.7438901880480389,euclidean,100.0,20560729
7,7,1.9136668701012642,0.4897345218401121,euclidean,100.0,20560729
8,8,9.292986757875778e-16,2.3782072509276186e-16,euclidean,100.0,20560729
0,0,1.2206555615733545,1.0,exact_covariance,100.0,20560729
1,1,0.6999999999999905,0.573462344363328,exact_covariance,100.0,20560729
2,2,1.0109410739463553e-13,8.281951975406647e-14,exact_covariance,100.0,20560729
0,0,5.842421759823588,1.0,euclidean,100.0,20560730
1,1,5.838250988089703,0.9992861227919959,euclidean,100.0,20560730
2,2,5.82630552788235,0.9972415151449585,euclidean,100.0,20560730
3,3,5.81867300776571,0.9959351185117805,euclidean,100.0,20560730
4,4,5.755555601812104,0.9851318234830574,euclidean,100.0,20560730
5,5,5.640498724559892,0.9654384699419932,euclidean,100.0,20560730
6,6,5.066535212545429,0.8671977855803435,euclidean,100.0,20560730
7,7,2.396022734599261,0.41010780000100655,euclidean,100.0,20560730
8,8,6.247982291795322e-16,1.0694165105916592e-16,euclidean,100.0,20560730
0,0,1.220655561573298,1.0,exact_covariance,100.0,20560730
1,1,0.6999999999999859,0.5734623443633508,exact_covariance,100.0,20560730
2,2,3.773200824045227e-13,3.091126557586781e-13,exact_covariance,100.0,20560730
0,0,7.238251116104961,1.0,euclidean,100.0,20560731
1,1,7.236063337769424,0.9996977476602504,euclidean,100.0,20560731
2,2,7.227668556391808,0.9985379673151147,euclidean,100.0,20560731
3,3,7.215188337013008,0.9968137636119533,euclidean,100.0,20560731
4,4,7.170922305490622,0.990698193592022,euclidean,100.0,20560731
5,5,5.766560642594147,0.7966787211573342,euclidean,100.0,20560731
6,6,3.66628972048037,0.506515961061775,euclidean,100.0,20560731
7,7,2.8965886622988015,0.4001779733579498,euclidean,100.0,20560731
8,8,9.322532126013064e-16,1.2879536750625605e-16,euclidean,100.0,20560731
0,0,1.2206555615734218,1.0,exact_covariance,100.0,20560731
1,1,0.7000000000000227,0.5734623443633228,exact_covariance,100.0,20560731
2,2,4.469865370535714e-13,3.6618563919653707e-13,exact_covariance,100.0,20560731
0,0,3.189007893514846,1.0,euclidean,100.0,20560732
1,1,3.186799070353428,0.9993073635327433,euclidean,100.0,20560732
2,2,3.1805797266895426,0.9973571194845762,euclidean,100.0,20560732
3,3,3.1382648714867956,0.9840881478746913,euclidean,100.0,20560732
4,4,3.0141581068238232,0.94517110257187,euclidean,100.0,20560732
5,5,2.8358643504361147,0.8892622549486684,euclidean,100.0,20560732
6,6,2.772729053904456,0.869464468728054,euclidean,100.0,20560732
7,7,2.3341276420545314,0.7319290889185958,euclidean,100.0,20560732
8,8,5.74363069187853e-16,1.8010713311681525e-16,euclidean,100.0,20560732
0,0,1.220655561573511,1.0,exact_covariance,100.0,20560732
1,1,0.7000000000000581,0.5734623443633098,exact_covariance,100.0,20560732
2,2,3.253806242347451e-13,2.665621936914837e-13,exact_covariance,100.0,20560732
0,0,3.7546429266782075,1.0,euclidean,100.0,20560733
1,1,3.7492727797572796,0.9985697316560329,euclidean,100.0,20560733
2,2,3.7463263059118623,0.997784976912917,euclidean,100.0,20560733
3,3,3.705795773390767,0.986990200069263,euclidean,100.0,20560733
4,4,3.527232390517148,0.9394321802094099,euclidean,100.0,20560733
5,5,3.1554768503910533,0.8404199579060249,euclidean,100.0,20560733
6,6,1.6939891043844097,0.4511718257808097,euclidean,100.0,20560733
7,7,1.5237797148629735,0.4058387827071177,euclidean,100.0,20560733
8,8,8.108478945368234e-16,2.159587237378638e-16,euclidean,100.0,20560733
0,0,1.2206555615732682,1.0,exact_covariance,100.0,20560733
1,1,0.6999999999999692,0.5734623443633511,exact_covariance,100.0,20560733
2,2,3.5770094897823345e-13,2.9304003540294604e-13,exact_covariance,100.0,20560733
0,0,5.816763171180254,1.0,euclidean,100.0,20560734
1,1,5.811002098220157,0.9990095740894797,euclidean,100.0,20560734
2,2,5.801967110074479,0.9974563067688429,euclidean,100.0,20560734
3,3,5.79273437641132,0.9958690436481948,euclidean,100.0,20560734
4,4,5.741131571410315,0.9869976484267636,euclidean,100.0,20560734
5,5,5.257267594228431,0.9038132444992946,euclidean,100.0,20560734
6,6,4.907907395441756,0.8437523156793598,euclidean,100.0,20560734
7,7,2.1379919900169355,0.3675569946890454,euclidean,100.0,20560734
8,8,9.466810163760979e-16,1.627504831323588e-16,euclidean,100.0,20560734
0,0,1.2206555615733539,1.0,exact_covariance,100.0,20560734
1,1,0.6999999999999886,0.5734623443633268,exact_covariance,100.0,20560734
2,2,6.340406395740797e-14,5.1942633084540106e-14,exact_covariance,100.0,20560734
0,0,5.827914318315069,1.0,euclidean,100.0,20560735
1,1,5.8199267110999875,0.9986294226752821,euclidean,100.0,20560735
2,2,5.789011225084131,0.9933246971204296,euclidean,100.0,20560735
3,3,5.7535977376003204,0.9872481686147653,euclidean,100.0,20560735
4,4,5.748108012056188,0.9863061977407461,euclidean,100.0,20560735
5,5,5.595549933883599,0.9601290664652994,euclidean,100.0,20560735
6,6,5.235979585631699,0.8984311195476692,euclidean,100.0,20560735
7,7,3.277457340574614,0.562372259021504,euclidean,100.0,20560735
8,8,1.3132189879446194e-15,2.2533258318806054e-16,euclidean,100.0,20560735
0,0,1.2206555615733707,1.0,exact_covariance,100.0,20560735
1,1,0.6999999999999983,0.5734623443633268,exact_covariance,100.0,20560735
2,2,7.989275416211821e-14,6.545069442778763e-14,exact_covariance,100.0,20560735
0,0,2.852347556311193,1.0,euclidean,100.0,20560736
1,1,2.8496946229492437,0.9990699123057148,euclidean,100.0,20560736
2,2,2.836885674467932,0.9945792433993361,euclidean,100.0,20560736
3,3,2.7667675537462824,0.9699966428089895,euclidean,100.0,20560736
4,4,2.637592440070377,0.9247093448462681,euclidean,100.0,20560736
5,5,2.5221602452865444,0.8842401549930106,euclidean,100.0,20560736
6,6,2.405838927284224,0.8434592488425858,euclidean,100.0,20560736
7,7,0.8835885104600315,0.3097758926695227,euclidean,100.0,20560736
8,8,6.214795876773831e-16,2.1788354168210604e-16,euclidean,100.0,20560736
0,0,1.220655561573323,1.0,exact_covariance,100.0,20560736
1,1,0.6999999999999394,0.5734623443633009,exact_covariance,100.0,20560736
2,2,1.2390571871064084e-13,1.0150751990261423e-13,exact_covariance,100.0,20560736
0,0,4.49943804285397,1.0,euclidean,100.0,20560737
1,1,4.49427441055134,0.9988523828412683,euclidean,100.0,20560737
2,2,4.489621124142546,0.9978181900455291,euclidean,100.0,20560737
3,3,4.415063767555681,0.98124781928439,euclidean,100.0,20560737
4,4,3.981413620911945,0.8848690843149282,euclidean,100.0,20560737
5,5,3.6541178066352185,0.8121275972315491,euclidean,100.0,20560737
6,6,3.435563244280274,0.7635538508495862,euclidean,100.0,20560737
7,7,2.155670011578112,0.4790976097563468,euclidean,100.0,20560737
8,8,7.970077166615778e-16,1.7713494642456284e-16,euclidean,100.0,20560737
0,0,1.2206555615733736,1.0,exact_covariance,100.0,20560737
1,1,0.7000000000000063,0.5734623443633319,exact_covariance,100.0,20560737
2,2,3.4880100205019534e-14,2.857489147885465e-14,exact_covariance,100.0,20560737
0,0,4.71647910296896,1.0,euclidean,100.0,20560738
1,1,4.714540331230088,0.9995889366418158,euclidean,100.0,20560738
2,2,4.696598001518765,0.9957847578636191,euclidean,100.0,20560738
3,3,4.663742097823046,0.9888185648670176,euclidean,100.0,20560738
4,4,4.590606374223812,0.9733121411126548,euclidean,100.0,20560738
5,5,4.445782245055683,0.9426061576859575,euclidean,100.0,20560738
6,6,4.311173473479291,0.9140660605843594,euclidean,100.0,20560738
7,7,1.4286069460084618,0.30289690992358537,euclidean,100.0,20560738
8,8,6.306907954668884e-16,1.337206805538218e-16,euclidean,100.0,20560738
0,0,1.2206555615733279,1.0,exact_covariance,100.0,20560738
1,1,0.6999999999999672,0.5734623443633213,exact_covariance,100.0,20560738
2,2,2.0985821642931052e-13,1.719225496820905e-13,exact_covariance,100.0,20560738
0,0,4.992942426657929,1.0,euclidean,100.0,20560739
1,1,4.990804936914099,0.9995718977786691,euclidean,100.0,20560739
2,2,4.984030949253045,0.9982151852267904,euclidean,100.0,20560739
3,3,4.981464838548653,0.9977012376413563,euclidean,100.0,20560739
4,4,4.752787243300253,0.9519010709846247,euclidean,100.0,20560739
5,5,4.5564227825592125,0.9125726662162006,euclidean,100.0,20560739
6,6,3.1826000841410473,0.6374197441470099,euclidean,100.0,20560739
7,7,2.859102477479378,0.5726287694034445,euclidean,100.0,20560739
8,8,1.111127748245856e-15,2.2253966765436935e-16,euclidean,100.0,20560739
0,0,1.2206555615733763,1.0,exact_covariance,100.0,20560739
1,1,0.7000000000000008,0.5734623443633262,exact_covariance,100.0,20560739
2,2,5.717449592151718e-14,4.683917209849234e-14,exact_covariance,100.0,20560739
0,0,4.951146841071414,1.0,euclidean,100.0,20560740
1,1,4.9422465522846375,0.9982023783433476,euclidean,100.0,20560740
2,2,4.93326168145168,0.9963876733625893,euclidean,100.0,20560740
3,3,4.925282726098885,0.9947761365593165,euclidean,100.0,20560740
4,4,4.727132377245742,0.9547550353450646,euclidean,100.0,20560740
5,5,4.634197649459382,0.9359846916712643,euclidean,100.0,20560740
6,6,4.248893882044199,0.8581635767289727,euclidean,100.0,20560740
7,7,1.3670431088026758,0.2761063552917876,euclidean,100.0,20560740
8,8,5.330990989982847e-16,1.0767184171878118e-16,euclidean,100.0,20560740
0,0,1.2206555615733754,1.0,exact_covariance,100.0,20560740
1,1,0.7000000000000048,0.5734623443633299,exact_covariance,100.0,20560740
2,2,1.36966188281849e-13,1.1220707347231118e-13,exact_covariance,100.0,20560740
0,0,4.877005529358317,1.0,euclidean,100.0,20560741
1,1,4.875113255137283,0.9996120008046653,euclidean,100.0,20560741
2,2,4.864973393409545,0.9975328844971896,euclidean,100.0,20560741
3,3,4.7483904440988765,0.973628267492171,euclidean,100.0,20560741
4,4,3.9389211856509876,0.8076515726586113,euclidean,100.0,20560741
5,5,3.5483559450432125,0.7275685712642777,euclidean,100.0,20560741
6,6,3.18990192858503,0.6540697789622428,euclidean,100.0,20560741
7,7,2.4889273235367995,0.5103392457839341,euclidean,100.0,20560741
8,8,7.889369075531717e-16,1.6176666251534364e-16,euclidean,100.0,20560741
0,0,1.2206555615733738,1.0,exact_covariance,100.0,20560741
1,1,0.6999999999999914,0.5734623443633197,exact_covariance,100.0,20560741
2,2,6.254580236833745e-14,5.123951779461729e-14,exact_covariance,100.0,20560741
0,0,6.9228886582652445,1.0,euclidean,100.0,20560742
1,1,6.917863166746672,0.999274075928901,euclidean,100.0,20560742
2,2,6.912946287865373,0.9985638407764942,euclidean,100.0,20560742
3,3,6.882792925901217,0.994208236713997,euclidean,100.0,20560742
4,4,6.807922137109246,0.9833932731218001,euclidean,100.0,20560742
5,5,6.657142265403985,0.9616133660413585,euclidean,100.0,20560742
6,6,6.220152404042207,0.8984908917487732,euclidean,100.0,20560742
7,7,2.3973652911812637,0.34629551470816256,euclidean,100.0,20560742
8,8,1.838382773939105e-15,2.655513998111551e-16,euclidean,100.0,20560742
0,0,1.220655561573408,1.0,exact_covariance,100.0,20560742
1,1,0.7000000000000125,0.5734623443633209,exact_covariance,100.0,20560742
2,2,1.9610544709822603e-13,1.6065584205051984e-13,exact_covariance,100.0,20560742
0,0,3.6958365614593673,1.0,euclidean,100.0,20560743
1,1,3.6922050733925933,0.9990174110769281,euclidean,100.0,20560743
2,2,3.689388472214063,0.9982553099580902,euclidean,100.0,20560743
3,3,3.661939536110852,0.9908283213327133,euclidean,100.0,20560743
4,4,3.586261069006456,0.9703516401142903,euclidean,100.0,20560743
5,5,3.5675469492400675,0.9652880721087292,euclidean,100.0,20560743
6,6,3.1860706941177064,0.8620702352864947,euclidean,100.0,20560743
7,7,1.6880687096793485,0.45674874459621245,euclidean,100.0,20560743
8,8,1.1416499457072064e-15,3.089016320722812e-16,euclidean,100.0,20560743
0,0,1.2206555615732873,1.0,exact_covariance,100.0,20560743
1,1,0.7000000000000138,0.5734623443633787,exact_covariance,100.0,20560743
2,2,5.393685387576519e-13,4.4186792387400976e-13,exact_covariance,100.0,20560743
0,0,4.257105623593418,1.0,euclidean,100.0,20560744
1,1,4.245176396547693,0.9971978080648007,euclidean,100.0,20560744
2,2,4.1860507987346205,0.983309123347797,euclidean,100.0,20560744
3,3,4.006590897202617,0.9411537442241469,euclidean,100.0,20560744
4,4,3.8337662563880595,0.9005569970218361,euclidean,100.0,20560744
5,5,3.5165993831759437,0.8260540597551785,euclidean,100.0,20560744
6,6,3.3386926228886824,0.7842635156584383,euclidean,100.0,20560744
7,7,1.9740536837573925,0.46370794109897984,euclidean,100.0,20560744
8,8,1.0015519073569938e-15,2.3526592852342364e-16,euclidean,100.0,20560744
0,0,1.2206555615733672,1.0,exact_covariance,100.0,20560744
1,1,0.6999999999999953,0.5734623443633259,exact_covariance,100.0,20560744
2,2,6.658803083040818e-14,5.455104038077651e-14,exact_covariance,100.0,20560744
0,0,3.4448234719386077,1.0,euclidean,100.0,20560745
1,1,3.4378512528841325,0.9979760300894166,euclidean,100.0,20560745
2,2,3.4316767908002284,0.9961836415579864,euclidean,100.0,20560745
3,3,3.396815951897287,0.9860638664267158,euclidean,100.0,20560745
4,4,3.2085942037806903,0.9314248552698763,euclidean,100.0,20560745
5,5,2.500315755286475,0.725818253287562,euclidean,100.0,20560745
6,6,2.475942788555977,0.7187430092499387,euclidean,100.0,20560745
7,7,1.6141379776943052,0.46856914174064584,euclidean,100.0,20560745
8,8,7.999351919015995e-16,2.3221369641081443e-16,euclidean,100.0,20560745
0,0,1.2206555615733874,1.0,exact_covariance,100.0,20560745
1,1,0.700000000000027,0.5734623443633424,exact_covariance,100.0,20560745
2,2,1.6325215452031674e-13,1.3374137607654836e-13,exact_covariance,100.0,20560745
0,0,3.297621989232526,1.0,euclidean,100.0,20560746
1,1,3.2952233317649298,0.999272609936667,euclidean,100.0,20560746
2,2,3.2796377704251096,0.9945463067428169,euclidean,100.0,20560746
3,3,3.228544170993699,0.9790522326499576,euclidean,100.0,20560746
4,4,3.1174294425233353,0.9453568215830802,euclidean,100.0,20560746
5,5,3.04763435245415,0.9241915423918685,euclidean,100.0,20560746
6,6,2.8407727862399015,0.8614610150938041,euclidean,100.0,20560746
7,7,0.5488441698446931,0.16643635069052554,euclidean,100.0,20560746
8,8,3.8505882480589087e-16,1.1676863693388573e-16,euclidean,100.0,20560746
0,0,1.2206555615734387,1.0,exact_covariance,100.0,20560746
1,1,0.7000000000000304,0.5734623443633211,exact_covariance,100.0,20560746
2,2,2.2672357402374675e-13,1.8573918897440447e-13,exact_covariance,100.0,20560746
0,0,3.3603402825660234,1.0,euclidean,100.0,20560747
1,1,3.3532214503482924,0.9978815144839156,euclidean,100.0,20560747
2,2,3.3493632572475907,0.9967333590067103,euclidean,100.0,20560747
3,3,3.3074203460097986,0.984251613793168,euclidean,100.0,20560747
4,4,3.2769004815290863,0.9751692406064243,euclidean,100.0,20560747
5,5,2.762458620150945,0.8220770481141499,euclidean,100.0,20560747
6,6,2.633125974024964,0.7835890869999201,euclidean,100.0,20560747
7,7,0.8639912126654374,0.25711420273356256,euclidean,100.0,20560747
8,8,4.602629103357252e-16,1.3696913753754104e-16,euclidean,100.0,20560747
0,0,1.2206555615734065,1.0,exact_covariance,100.0,20560747
1,1,0.7000000000000044,0.5734623443633149,exact_covariance,100.0,20560747
2,2,1.4347400862961074e-13,1.1753848763419792e-13,exact_covariance,100.0,20560747
0,0,5.524146259359269,1.0,euclidean,100.0,20560748
1,1,5.521708431313727,0.9995586959629442,euclidean,100.0,20560748
2,2,5.476751072407423,0.991420359866188,euclidean,100.0,20560748
3,3,5.440259607871161,0.9848145491539106,euclidean,100.0,20560748
4,4,5.25783267085383,0.9517909961101703,euclidean,100.0,20560748
5,5,4.692539119904876,0.8494596087050655,euclidean,100.0,20560748
6,6,3.230069709276939,0.5847183542261218,euclidean,100.0,20560748
7,7,2.7855504554180284,0.5042499464417,euclidean,100.0,20560748
8,8,7.935452305839236e-16,1.4365029333527546e-16,euclidean,100.0,20560748
0,0,1.2206555615733663,1.0,exact_covariance,100.0,20560748
1,1,0.699999999999993,0.5734623443633244,exact_covariance,100.0,20560748
2,2,3.835019634776348e-14,3.141770500626067e-14,exact_covariance,100.0,20560748
0,0,4.542324948516389,1.0,euclidean,100.0,20560749
1,1,4.530596934301448,0.9974180591772124,euclidean,100.0,20560749
2,2,4.526528153004556,0.9965223105588268,euclidean,100.0,20560749
3,3,4.518483134051575,0.9947511869505062,euclidean,100.0,20560749
4,4,4.227195380505674,0.9306237286890622,euclidean,100.0,20560749
5,5,3.447672450135254,0.759010526374017,euclidean,100.0,20560749
6,6,2.5650560414331114,0.5647011322408602,euclidean,100.0,20560749
7,7,1.4518269078452624,0.319621983081474,euclidean,100.0,20560749
8,8,5.66859836211874e-16,1.2479508679735064e-16,euclidean,100.0,20560749
0,0,1.2206555615733723,1.0,exact_covariance,100.0,20560749
1,1,0.7000000000000056,0.573462344363332,exact_covariance,100.0,20560749
2,2,8.575271103709312e-14,7.0251358152632e-14,exact_covariance,100.0,20560749
0,0,6.166891880452296,1.0,euclidean,100.0,20560750
1,1,6.163440580521288,0.9994403501799752,euclidean,100.0,20560750
2,2,6.148798402837523,0.9970660297009382,euclidean,100.0,20560750
3,3,6.0971249526150935,0.9886868573035392,euclidean,100.0,20560750
4,4,6.023846286586137,0.976804264345937,euclidean,100.0,20560750
5,5,5.1585743869271905,0.8364950264944239,euclidean,100.0,20560750
6,6,4.628221261846838,0.7504949578437222,euclidean,100.0,20560750
7,7,4.163891691779227,0.6752010206272396,euclidean,100.0,20560750
8,8,1.4614100875627703e-15,2.369767649397457e-16,euclidean,100.0,20560750
0,0,1.2206555615733632,1.0,exact_covariance,100.0,20560750
1,1,0.6999999999999938,0.5734623443633267,exact_covariance,100.0,20560750
2,2,7.195570824326526e-14,5.89484130564383e-14,exact_covariance,100.0,20560750
0,0,3.876203155619919,1.0,euclidean,100.0,20560751
1,1,3.873483298522944,0.9992983192604258,euclidean,100.0,20560751
2,2,3.8628059008929765,0.9965437170888428,euclidean,100.0,20560751
3,3,3.8301598626145257,0.9881215480311868,euclidean,100.0,20560751
4,4,3.7098490041137517,0.9570832216920885,euclidean,100.0,20560751
5,5,3.6138168963674873,0.9323084346412518,euclidean,100.0,20560751
6,6,3.360194242680176,0.8668777429295451,euclidean,100.0,20560751
7,7,2.82085931025147,0.7277377363881568,euclidean,100.0,20560751
8,8,7.567834360574515e-16,1.9523833134499875e-16,euclidean,100.0,20560751
0,0,1.2206555615732875,1.0,exact_covariance,100.0,20560751
1,1,0.6999999999998545,0.573462344363248,exact_covariance,100.0,20560751
2,2,5.114556304139354e-13,4.190007783643133e-13,exact_covariance,100.0,20560751
0,0,5.797497776410696,1.0,euclidean,100.0,20560752
1,1,5.784543247291336,0.99776549649194,euclidean,100.0,20560752
2,2,5.773665080245408,0.9958891409562484,euclidean,100.0,20560752
3,3,5.742782386066988,0.9905622403916501,euclidean,100.0,20560752
4,4,5.7100733878385554,0.984920323914938,euclidean,100.0,20560752
5,5,5.178840742531097,0.8932889571089034,euclidean,100.0,20560752
6,6,4.4184584526059485,0.7621319788313006,euclidean,100.0,20560752
7,7,3.839255157516437,0.6622262406271018,euclidean,100.0,20560752
8,8,9.840815995648873e-16,1.697424712380217e-16,euclidean,100.0,20560752
0,0,1.2206555615733758,1.0,exact_covariance,100.0,20560752
1,1,0.7000000000000041,0.5734623443633291,exact_covariance,100.0,20560752
2,2,1.1061220346608277e-13,9.061704787836145e-14,exact_covariance,100.0,20560752
0,0,5.258550649355007,1.0,euclidean,100.0,20560753
1,1,5.252678999898063,0.9988834091656674,euclidean,100.0,20560753
2,2,5.240637853155905,0.9965935868277128,euclidean,100.0,20560753
3,3,5.2311012364786365,0.9947800421243946,euclidean,100.0,20560753
4,4,5.114186030100958,0.9725466903562571,euclidean,100.0,20560753
5,5,5.0112769562611525,0.9529768353331001,euclidean,100.0,20560753
6,6,3.9698585036415865,0.7549339672383899,euclidean,100.0,20560753
7,7,3.633339859474609,0.6909394055033511,euclidean,100.0,20560753
8,8,1.103819862470459e-15,2.0990952375933647e-16,euclidean,100.0,20560753
0,0,1.2206555615733707,1.0,exact_covariance,100.0,20560753
1,1,0.700000000000003,0.5734623443633305,exact_covariance,100.0,20560753
2,2,4.355472230745163e-14,3.568141880360708e-14,exact_covariance,100.0,20560753
0,0,5.713240216959758,1.0,euclidean,100.0,20560754
1,1,5.710103848012551,0.999451034994486,euclidean,100.0,20560754
2,2,5.704924662816704,0.9985445117258733,euclidean,100.0,20560754
3,3,5.689952750214938,0.9959239475568189,euclidean,100.0,20560754
4,4,5.66416333187118,0.991409973460788,euclidean,100.0,20560754
5,5,4.958053841714117,0.8678182000813007,euclidean,100.0,20560754
6,6,4.569328303540932,0.7997787822708518,euclidean,100.0,20560754
7,7,3.382511815273021,0.5920478899577918,euclidean,100.0,20560754
8,8,1.1915090829991725e-15,2.0855224666769253e-16,euclidean,100.0,20560754
0,0,1.2206555615734604,1.0,exact_covariance,100.0,20560754
1,1,0.7000000000000862,0.5734623443633566,exact_covariance,100.0,20560754
2,2,4.178838646156279e-13,3.4234380096295426e-13,exact_covariance,100.0,20560754
0,0,3.5789126704154186,1.0,euclidean,100.0,20560755
1,1,3.5672245438454175,0.9967341682666304,euclidean,100.0,20560755
2,2,3.5573771937022753,0.9939826761096566,euclidean,100.0,20560755
3,3,3.5340525522963633,0.9874654337084319,euclidean,100.0,20560755
4,4,3.4845654831251713,0.9736380303240828,euclidean,100.0,20560755
5,5,3.128943961710087,0.8742722301035912,euclidean,100.0,20560755
6,6,2.939451980053957,0.8213254277905483,euclidean,100.0,20560755
7,7,2.2048839065567063,0.6160764761831354,euclidean,100.0,20560755
8,8,4.965229379493228e-16,1.3873569535623496e-16,euclidean,100.0,20560755
0,0,1.2206555615733816,1.0,exact_covariance,100.0,20560755
1,1,0.699999999999995,0.5734623443633189,exact_covariance,100.0,20560755
2,2,5.4558283579655905e-14,4.4695887437183524e-14,exact_covariance,100.0,20560755
0,0,3.535290841293959,1.0,euclidean,100.0,20560756
1,1,3.519664696365886,0.9955799549090694,euclidean,100.0,20560756
2,2,3.5111873707217987,0.9931820402749839,euclidean,100.0,20560756
3,3,3.4715622987338377,0.9819736068626264,euclidean,100.0,20560756
4,4,3.3463465276029813,0.9465548035018748,euclidean,100.0,20560756
5,5,3.2553482920848973,0.9208148461396178,euclidean,100.0,20560756
6,6,2.684986017856686,0.7594809418491715,euclidean,100.0,20560756
7,7,1.3632989396945046,0.38562568142074577,euclidean,100.0,20560756
8,8,4.958136385057544e-16,1.4024691624078107e-16,euclidean,100.0,20560756
0,0,1.2206555615733798,1.0,exact_covariance,100.0,20560756
1,1,0.700000000000003,0.5734623443633262,exact_covariance,100.0,20560756
2,2,9.026972680828883e-14,7.395184165788299e-14,exact_covariance,100.0,20560756
0,0,7.219444952577792,1.0,euclidean,100.0,20560757
1,1,7.2171127626638425,0.9996769571720169,euclidean,100.0,20560757
2,2,7.205198463953841,0.9980266504256863,euclidean,100.0,20560757
3,3,7.104289161501582,0.9840492182110078,euclidean,100.0,20560757
4,4,6.93700070655536,0.9608772907228025,euclidean,100.0,20560757
5,5,6.816201424569031,0.9441448018985479,euclidean,100.0,20560757
6,6,6.732621617518384,0.9325677613366133,euclidean,100.0,20560757
7,7,2.4239428114566333,0.3357519625648139,euclidean,100.0,20560757
8,8,1.108602538571273e-15,1.5355786294560397e-16,euclidean,100.0,20560757
0,0,1.22065556157342,1.0,exact_covariance,100.0,20560757
1,1,0.7000000000000639,0.5734623443633573,exact_covariance,100.0,20560757
2,2,2.6184947563632756e-13,2.1451544881244357e-13,exact_covariance,100.0,20560757
0,0,6.248425447300658,1.0,euclidean,100.0,20560758
1,1,6.244615723607341,0.9993902906059376,euclidean,100.0,20560758
2,2,6.239457007728633,0.9985646880725928,euclidean,100.0,20560758
3,3,6.169229377911733,0.9873254358146918,euclidean,100.0,20560758
4,4,6.090850861941837,0.9747817131391247,euclidean,100.0,20560758
5,5,5.98226156203593,0.9574030469740642,euclidean,100.0,20560758
6,6,4.804587109445813,0.7689276522490016,euclidean,100.0,20560758
7,7,3.4614056173876007,0.5539644581792906,euclidean,100.0,20560758
8,8,1.172935625907475e-15,1.877169913924775e-16,euclidean,100.0,20560758
0,0,1.220655561573444,1.0,exact_covariance,100.0,20560758
1,1,0.7000000000000048,0.5734623443632977,exact_covariance,100.0,20560758
2,2,3.24408642387981e-13,2.657659151364642e-13,exact_covariance,100.0,20560758
0,0,6.487688729803271,1.0,euclidean,100.0,20560759
1,1,6.4789426575941125,0.998651897066365,euclidean,100.0,20560759
2,2,6.475445235891039,0.9981128111378114,euclidean,100.0,20560759
3,3,6.46586085439678,0.9966354928055939,euclidean,100.0,20560759
4,4,6.337211826188255,0.9768057763123326,euclidean,100.0,20560759
5,5,6.278693726773188,0.9677859077809949,euclidean,100.0,20560759
6,6,5.286786592215745,0.8148952288554169,euclidean,100.0,20560759
7,7,1.8150133054831,0.279762698408334,euclidean,100.0,20560759
8,8,5.23999185014076e-16,8.076823763244349e-17,euclidean,100.0,20560759
0,0,1.2206555615734158,1.0,exact_covariance,100.0,20560759
1,1,0.7000000000000757,0.573462344363369,exact_covariance,100.0,20560759
2,2,4.070512485383726e-13,3.3346937608975183e-13,exact_covariance,100.0,20560759
0,0,12.855511938481312,1.0,euclidean,1000.0,20660710
1,1,12.855037563378149,0.99996309947784,euclidean,1000.0,20660710
2,2,12.854479325165013,0.9999196754418462,euclidean,1000.0,20660710
3,3,12.847643187145858,0.9993879083638901,euclidean,1000.0,20660710
4,4,12.82843916679244,0.9978940728445179,euclidean,1000.0,20660710
5,5,12.728420426350054,0.9901138505615769,euclidean,1000.0,20660710
6,6,12.39307196036785,0.9640278831114296,euclidean,1000.0,20660710
7,7,10.647008921285671,0.8282057511389513,euclidean,1000.0,20660710
8,8,1.7140486796807762e-15,1.333318103458792e-16,euclidean,1000.0,20660710
0,0,1.2206555615705517,1.0,exact_covariance,1000.0,20660710
1,1,0.6999999999975156,0.5734623443626172,exact_covariance,1000.0,20660710
2,2,8.586470799450183e-12,7.034310963530477e-12,exact_covariance,1000.0,20660710
0,0,19.15272985030196,1.0,euclidean,1000.0,20660711
1,1,19.152695493313086,0.9999982061570782,euclidean,1000.0,20660711
2,2,19.149815956341882,0.9998478601231859,euclidean,1000.0,20660711
3,3,19.148914384141285,0.9998007873451724,euclidean,1000.0,20660711
4,4,19.07407955340244,0.9958935202702565,euclidean,1000.0,20660711
5,5,19.03335644092185,0.9937672900775433,euclidean,1000.0,20660711
6,6,18.944465938432003,0.989126149979781,euclidean,1000.0,20660711
7,7,6.61340832639188,0.34529847066618624,euclidean,1000.0,20660711
8,8,2.6799725842704732e-15,1.3992640240932657e-16,euclidean,1000.0,20660711
0,0,1.2206555615768526,1.0,exact_covariance,1000.0,20660711
1,1,0.7000000000062079,0.573462344366778,exact_covariance,1000.0,20660711
2,2,5.564156772163771e-12,4.558334838515747e-12,exact_covariance,1000.0,20660711
0,0,17.371402937852015,1.0,euclidean,1000.0,20660712
1,1,17.371338089027056,0.9999962669206862,euclidean,1000.0,20660712
2,2,17.361550191544065,0.9994328180433556,euclidean,1000.0,20660712
3,3,17.35367938334098,0.9989797280867618,euclidean,1000.0,20660712
4,4,17.344785374042214,0.9984677366643887,euclidean,1000.0,20660712
5,5,17.218771427051262,0.9912136336168813,euclidean,1000.0,20660712
6,6,17.000283935141837,0.9786362100955293,euclidean,1000.0,20660712
7,7,14.603453673103752,0.8406605802276945,euclidean,1000.0,20660712
8,8,5.189804859762221e-15,2.987556548155197e-16,euclidean,1000.0,20660712
0,0,1.220655561573656,1.0,exact_covariance,1000.0,20660712
1,1,0.7000000000005512,0.5734623443636456,exact_covariance,1000.0,20660712
2,2,8.74702662271844e-13,7.165843418959127e-13,exact_covariance,1000.0,20660712
0,0,10.148636093654053,1.0,euclidean,1000.0,20660713
1,1,10.148400794032938,0.9999768146557878,euclidean,1000.0,20660713
2,2,10.146980822313655,0.9998368971628184,euclidean,1000.0,20660713
3,3,10.141326099973355,0.9992797067888493,euclidean,1000.0,20660713
4,4,10.12694249027294,0.9978624119358582,euclidean,1000.0,20660713
5,5,9.859028873857804,0.9714634343843169,euclidean,1000.0,20660713
6,6,9.741147930953163,0.9598479875580825,euclidean,1000.0,20660713
7,7,8.185737657631321,0.8065850013825865,euclidean,1000.0,20660713
8,8,2.8781376744284264e-15,2.8359847055981513e-16,euclidean,1000.0,20660713
0,0,1.220655561574109,1.0,exact_covariance,1000.0,20660713
1,1,0.7000000000002902,0.573462344363219,exact_covariance,1000.0,20660713
2,2,1.78759330570191e-12,1.4644534969362697e-12,exact_covariance,1000.0,20660713
0,0,9.734804398892653,1.0,euclidean,1000.0,20660714
1,1,9.734708958327607,0.9999901959442496,euclidean,1000.0,20660714
2,2,9.733874882238664,0.9999045161447626,euclidean,1000.0,20660714
3,3,9.732144732049933,0.9997267878496848,euclidean,1000.0,20660714
4,4,9.710524102711972,0.9975058259841931,euclidean,1000.0,20660714
5,5,9.570037832315723,0.9830744861606391,euclidean,1000.0,20660714
6,6,8.282798953796883,0.8508439013668382,euclidean,1000.0,20660714
7,7,6.782459442697877,0.6967227244411188,euclidean,1000.0,20660714
8,8,2.1796732844701335e-15,2.2390519574466995e-16,euclidean,1000.0,20660714
0,0,1.2206555615786137,1.0,exact_covariance,1000.0,20660714
1,1,0.7000000000003158,0.5734623443611238,exact_covariance,1000.0,20660714
2,2,1.2242952273709597e-11,1.0029817303970983e-11,exact_covariance,1000.0,20660714
0,0,17.013370437321456,1.0,euclidean,1000.0,20660715
1,1,17.013276183896554,0.9999944600380478,euclidean,1000.0,20660715
2,2,17.01117556643721,0.9998709914127637,euclidean,1000.0,20660715
3,3,17.002092120589133,0.9993370909794815,euclidean,1000.0,20660715
4,4,16.98242810043049,0.9981812929422209,euclidean,1000.0,20660715
5,5,16.908955196266206,0.9938627539181655,euclidean,1000.0,20660715
6,6,16.41078092739279,0.9645814148261421,euclidean,1000.0,20660715
7,7,13.248347501640222,0.778702112579523,euclidean,1000.0,20660715
8,8,3.430889820461594e-15,2.0165844463924722e-16,euclidean,1000.0,20660715
0,0,1.2206555615730348,1.0,exact_covariance,1000.0,20660715
1,1,0.6999999999996726,0.5734623443632177,exact_covariance,1000.0,20660715
2,2,1.2425192088372368e-12,1.0179113977378079e-12,exact_covariance,1000.0,20660715
0,0,23.698511618476925,1.0,euclidean,1000.0,20660716
1,1,23.697845530425834,0.9999718932538121,euclidean,1000.0,20660716
2,2,23.695615623719675,0.999877798454018,euclidean,1000.0,20660716
3,3,23.693427605083272,0.9997854711943307,euclidean,1000.0,20660716
4,4,23.601905353635694,0.9959235302876189,euclidean,1000.0,20660716
5,5,23.58858626996547,0.9953615083393782,euclidean,1000.0,20660716
6,6,23.47875612009247,0.9907270337512201,euclidean,1000.0,20660716
7,7,17.53439849688902,0.7398945038901955,euclidean,1000.0,20660716
8,8,4.018569881418796e-15,1.6957055979353798e-16,euclidean,1000.0,20660716
0,0,1.2206555615733616,1.0,exact_covariance,1000.0,20660716
1,1,0.7000000000000279,0.5734623443633553,exact_covariance,1000.0,20660716
2,2,5.117806311943628e-12,4.192670293778076e-12,exact_covariance,1000.0,20660716
0,0,6.422327501115631,1.0,euclidean,1000.0,20660717
1,1,6.422142913209784,0.9999712584096943,euclidean,1000.0,20660717
2,2,6.421850503330527,0.9999257282060092,euclidean,1000.0,20660717
3,3,6.37007605257912,0.9918640946716849,euclidean,1000.0,20660717
4,4,6.353047563725614,0.9892126433325018,euclidean,1000.0,20660717
5,5,6.261537195492632,0.9749638576364927,euclidean,1000.0,20660717
6,6,5.7157166524720315,0.8899758929265359,euclidean,1000.0,20660717
7,7,4.876493119756109,0.7593030904931284,euclidean,1000.0,20660717
8,8,1.177040034875605e-15,1.8327312561857672e-16,euclidean,1000.0,20660717
0,0,1.2206555615792367,1.0,exact_covariance,1000.0,20660717
1,1,0.7000000000059862,0.5734623443654764,exact_covariance,1000.0,20660717
2,2,1.4616461472849806e-11,1.1974271803537762e-11,exact_covariance,1000.0,20660717
0,0,16.816343680135123,1.0,euclidean,1000.0,20660718
1,1,16.81613937391661,0.9999878507348328,euclidean,1000.0,20660718
2,2,16.81531629954448,0.9999389058281524,euclidean,1000.0,20660718
3,3,16.813327274998525,0.9998206265765035,euclidean,1000.0,20660718
4,4,16.788889008769274,0.9983673816444248,euclidean,1000.0,20660718
5,5,16.74920863951975,0.9960077504425247,euclidean,1000.0,20660718
6,6,15.915383015205952,0.946423510242987,euclidean,1000.0,20660718
7,7,11.713758051678445,0.6965698533811318,euclidean,1000.0,20660718
8,8,2.559335373991126e-15,1.5219333183671952e-16,euclidean,1000.0,20660718
0,0,1.2206555615737726,1.0,exact_covariance,1000.0,20660718
1,1,0.7000000000006317,0.5734623443636568,exact_covariance,1000.0,20660718
2,2,3.420729006670026e-12,2.8023703937085512e-12,exact_covariance,1000.0,20660718
0,0,15.45898654650261,1.0,euclidean,1000.0,20660719
1,1,15.458923737012718,0.9999959370240926,euclidean,1000.0,20660719
2,2,15.458426991164188,0.999963803879592,euclidean,1000.0,20660719
3,3,15.457673519808921,0.9999150638568874,euclidean,1000.0,20660719
4,4,15.417794702427518,0.9973354110923648,euclidean,1000.0,20660719
5,5,15.337549473150535,0.9921445643938704,euclidean,1000.0,20660719
6,6,15.023862204543438,0.9718529839811774,euclidean,1000.0,20660719
7,7,9.927086767580159,0.6421563753689941,euclidean,1000.0,20660719
8,8,4.935490567787865e-15,3.192635269421626e-16,euclidean,1000.0,20660719
0,0,1.220655561566152,1.0,exact_covariance,1000.0,20660719
1,1,0.6999999999994079,0.5734623443662343,exact_covariance,1000.0,20660719
2,2,1.665393035400146e-11,1.364343134817964e-11,exact_covariance,1000.0,20660719
0,0,9.385277584751007,1.0,euclidean,1000.0,20660720
1,1,9.385191293764107,0.9999908057075435,euclidean,1000.0,20660720
2,2,9.381826795350582,0.9996323188771707,euclidean,1000.0,20660720
3,3,9.378765028886733,0.9993060880932434,euclidean,1000.0,20660720
4,4,9.34249471036546,0.9954414907817899,euclidean,1000.0,20660720
5,5,9.264791960783166,0.987162273797463,euclidean,1000.0,20660720
6,6,9.065513068958598,0.9659291360426083,euclidean,1000.0,20660720
7,7,7.263541641961147,0.7739293352135679,euclidean,1000.0,20660720
8,8,2.1201841887190667e-15,2.2590532560953715e-16,euclidean,1000.0,20660720
0,0,1.2206555615737946,1.0,exact_covariance,1000.0,20660720
1,1,0.7000000000001303,0.5734623443632357,exact_covariance,1000.0,20660720
2,2,3.1870988293524476e-12,2.6109730948534837e-12,exact_covariance,1000.0,20660720
0,0,8.606051535698928,1.0,euclidean,1000.0,20660721
1,1,8.605574238717926,0.9999445393768533,euclidean,1000.0,20660721
2,2,8.604939506627995,0.9998707852182478,euclidean,1000.0,20660721
3,3,8.590834257373762,0.9982317932605862,euclidean,1000.0,20660721
4,4,8.55096585392801,0.9935991922030196,euclidean,1000.0,20660721
5,5,8.45184677594347,0.9820818224111488,euclidean,1000.0,20660721
6,6,7.792055976101716,0.9054159092330948,euclidean,1000.0,20660721
7,7,5.976891974829004,0.6944987431269897,euclidean,1000.0,20660721
8,8,1.3394028487456633e-15,1.5563500209005962e-16,euclidean,1000.0,20660721
0,0,1.2206555615745114,1.0,exact_covariance,1000.0,20660721
1,1,0.7000000000020632,0.5734623443644825,exact_covariance,1000.0,20660721
2,2,5.795645543358857e-12,4.747977829129056e-12,exact_covariance,1000.0,20660721
0,0,18.540531843637975,1.0,euclidean,1000.0,20660722
1,1,18.540199010872808,0.9999820483701345,euclidean,1000.0,20660722
2,2,18.539129971169913,0.9999243887672757,euclidean,1000.0,20660722
3,3,18.534009610697723,0.9996482175918545,euclidean,1000.0,20660722
4,4,18.525789955864063,0.9992048832310616,euclidean,1000.0,20660722
5,5,18.43854843473854,0.9944994345491535,euclidean,1000.0,20660722
6,6,17.81323093180813,0.9607723813985728,euclidean,1000.0,20660722
7,7,12.209900193333887,0.6585517770636989,euclidean,1000.0,20660722
8,8,2.232839864002951e-15,1.2043019492826097e-16,euclidean,1000.0,20660722
0,0,1.220655561577474,1.0,exact_covariance,1000.0,20660722
1,1,0.7000000000026929,0.5734623443636065,exact_covariance,1000.0,20660722
2,2,3.790843982551025e-11,3.105580396202884e-11,exact_covariance,1000.0,20660722
0,0,21.118667412372705,1.0,euclidean,1000.0,20660723
1,1,21.118513933732416,0.9999927325603792,euclidean,1000.0,20660723
2,2,21.104107460977705,0.9993105648613761,euclidean,1000.0,20660723
3,3,21.082325304387407,0.9982791476717888,euclidean,1000.0,20660723
4,4,21.062748425787984,0.9973521536424235,euclidean,1000.0,20660723
5,5,20.996689548925325,0.9942241685488206,euclidean,1000.0,20660723
6,6,20.20620454823577,0.9567935397475718,euclidean,1000.0,20660723
7,7,19.561163480695118,0.9262498953525307,euclidean,1000.0,20660723
8,8,2.4746527951507884e-15,1.1717845386877839e-16,euclidean,1000.0,20660723
0,0,1.2206555615736903,1.0,exact_covariance,1000.0,20660723
1,1,0.7000000000002992,0.5734623443634231,exact_covariance,1000.0,20660723
2,2,1.8643220128959334e-12,1.5273121030902584e-12,exact_covariance,1000.0,20660723
0,0,14.77147064496209,1.0,euclidean,1000.0,20660724
1,1,14.771391694028063,0.9999946551744289,euclidean,1000.0,20660724
2,2,14.76568129247334,0.9996080720310185,euclidean,1000.0,20660724
3,3,14.763923440044643,0.9994890688206444,euclidean,1000.0,20660724
4,4,14.705024399045659,0.9955017176343851,euclidean,1000.0,20660724
5,5,14.63311465238423,0.9906335668327616,euclidean,1000.0,20660724
6,6,13.41586679044215,0.9082282402949311,euclidean,1000.0,20660724
7,7,12.135363280294722,0.8215406286870678,euclidean,1000.0,20660724
8,8,1.5165091572314077e-15,1.0266473756616938e-16,euclidean,1000.0,20660724
0,0,1.2206555615749712,1.0,exact_covariance,1000.0,20660724
1,1,0.7000000000022105,0.5734623443643871,exact_covariance,1000.0,20660724
2,2,1.5162059231989047e-11,1.2421242903629543e-11,exact_covariance,1000.0,20660724
0,0,15.753367439282226,1.0,euclidean,1000.0,20660725
1,1,15.753206646816608,0.9999897931368491,euclidean,1000.0,20660725
2,2,15.75288464994528,0.9999693532612118,euclidean,1000.0,20660725
3,3,15.750099327856923,0.9997925452168942,euclidean,1000.0,20660725
4,4,15.719657690591431,0.9978601560065985,euclidean,1000.0,20660725
5,5,15.511537789088488,0.9846490186224744,euclidean,1000.0,20660725
6,6,14.963523370392265,0.9498618900413366,euclidean,1000.0,20660725
7,7,13.718546617454383,0.8708326438984809,euclidean,1000.0,20660725
8,8,4.181176083039833e-15,2.654147501577187e-16,euclidean,1000.0,20660725
0,0,1.220655561574522,1.0,exact_covariance,1000.0,20660725
1,1,0.6999999999999663,0.5734623443627597,exact_covariance,1000.0,20660725
2,2,4.107198425127841e-12,3.3647480537670846e-12,exact_covariance,1000.0,20660725
0,0,22.439859798979644,1.0,euclidean,1000.0,20660726
1,1,22.43942207876935,0.9999804936298973,euclidean,1000.0,20660726
2,2,22.437256129208258,0.9998839712103949,euclidean,1000.0,20660726
3,3,22.436268078490492,0.9998399401546477,euclidean,1000.0,20660726
4,4,22.40652401165586,0.998514438698708,euclidean,1000.0,20660726
5,5,22.294829978282426,0.9935369551326781,euclidean,1000.0,20660726
6,6,20.336890704554197,0.9062842141945525,euclidean,1000.0,20660726
7,7,19.18065690285897,0.8547583217846633,euclidean,1000.0,20660726
8,8,4.387658163835525e-15,1.9552966030719294e-16,euclidean,1000.0,20660726
0,0,1.2206555615730519,1.0,exact_covariance,1000.0,20660726
1,1,0.6999999999994981,0.5734623443630668,exact_covariance,1000.0,20660726
2,2,2.5905147556913685e-12,2.1222323784385063e-12,exact_covariance,1000.0,20660726
0,0,8.407675919252911,1.0,euclidean,1000.0,20660727
1,1,8.40723665435553,0.9999477543019499,euclidean,1000.0,20660727
2,2,8.407022424807508,0.9999222740681635,euclidean,1000.0,20660727
3,3,8.398282181537041,0.998882718862372,euclidean,1000.0,20660727
4,4,8.372187384277648,0.9957790315283208,euclidean,1000.0,20660727
5,5,8.28437431666763,0.9853346389930504,euclidean,1000.0,20660727
6,6,5.702102480418953,0.6782019829477002,euclidean,1000.0,20660727
7,7,4.521669457627497,0.5378025391384594,euclidean,1000.0,20660727
8,8,7.114423059276767e-16,8.461818851729646e-17,euclidean,1000.0,20660727
0,0,1.2206555615737484,1.0,exact_covariance,1000.0,20660727
1,1,0.7000000000004363,0.5734623443635081,exact_covariance,1000.0,20660727
2,2,2.6222454034871776e-12,2.1482271379703612e-12,exact_covariance,1000.0,20660727
0,0,8.384901065545531,1.0,euclidean,1000.0,20660728
1,1,8.384183321845473,0.9999144004569109,euclidean,1000.0,20660728
2,2,8.383784444682597,0.9998668295720837,euclidean,1000.0,20660728
3,3,8.381244426794321,0.9995639019801634,euclidean,1000.0,20660728
4,4,8.311633012694061,0.9912619061001762,euclidean,1000.0,20660728
5,5,8.220595699018636,0.9804046147661726,euclidean,1000.0,20660728
6,6,7.3903801106896045,0.8813914502888387,euclidean,1000.0,20660728
7,7,5.460914293112556,0.6512795142630896,euclidean,1000.0,20660728
8,8,2.0601381089929977e-15,2.456961737400014e-16,euclidean,1000.0,20660728
0,0,1.2206555615754513,1.0,exact_covariance,1000.0,20660728
1,1,0.7000000000012048,0.5734623443633377,exact_covariance,1000.0,20660728
2,2,9.526263374980256e-12,7.804219040041968e-12,exact_covariance,1000.0,20660728
0,0,14.881879616675347,1.0,euclidean,1000.0,20660729
1,1,14.88177948957324,0.9999932718779694,euclidean,1000.0,20660729
2,2,14.878124976655132,0.9997477039112715,euclidean,1000.0,20660729
3,3,14.873710065915487,0.9994510403947425,euclidean,1000.0,20660729
4,4,14.760849770502729,0.9918673010876259,euclidean,1000.0,20660729
5,5,14.696581856964226,0.9875487663867747,euclidean,1000.0,20660729
6,6,12.901970338288105,0.8669583863473317,euclidean,1000.0,20660729
7,7,10.542545346149435,0.7084149057580315,euclidean,1000.0,20660729
8,8,2.9605567286445973e-15,1.9893701635156715e-16,euclidean,1000.0,20660729
0,0,1.220655561572015,1.0,exact_covariance,1000.0,20660729
1,1,0.6999999999991168,0.5734623443632415,exact_covariance,1000.0,20660729
2,2,6.894079813691071e-12,5.647850245987956e-12,exact_covariance,1000.0,20660729
0,0,18.606415428740306,1.0,euclidean,1000.0,20660730
1,1,18.60627563357911,0.9999924867225645,euclidean,1000.0,20660730
2,2,18.605963543915852,0.9999757134937579,euclidean,1000.0,20660730
3,3,18.600965656332026,0.9997071025083175,euclidean,1000.0,20660730
4,4,18.559901868077496,0.9975001331749821,euclidean,1000.0,20660730
5,5,18.425200027025863,0.9902605957386865,euclidean,1000.0,20660730
6,6,18.045927648978463,0.9698766384149368,euclidean,1000.0,20660730
7,7,3.9865458779709746,0.21425652314594548,euclidean,1000.0,20660730
8,8,2.937830932256657e-15,1.5789343968525777e-16,euclidean,1000.0,20660730
0,0,1.2206555615729506,1.0,exact_covariance,1000.0,20660730
1,1,0.6999999999994355,0.5734623443630631,exact_covariance,1000.0,20660730
2,2,5.844787938427069e-12,4.788236847825777e-12,exact_covariance,1000.0,20660730
0,0,7.936486080972034,1.0,euclidean,1000.0,20660731
1,1,7.935819119927738,0.999915962676997,euclidean,1000.0,20660731
2,2,7.935260630063276,0.9998455927602902,euclidean,1000.0,20660731
3,3,7.846012762902584,0.9886003305308677,euclidean,1000.0,20660731
4,4,7.76294743715301,0.978134070664461,euclidean,1000.0,20660731
5,5,7.7359153892605015,0.97472802325044,euclidean,1000.0,20660731
6,6,7.305027522523277,0.9204360025323174,euclidean,1000.0,20660731
7,7,3.2016102660157464,0.40340400441093244,euclidean,1000.0,20660731
8,8,9.693257252260417e-16,1.2213537771458197e-16,euclidean,1000.0,20660731
0,0,1.2206555615736208,1.0,exact_covariance,1000.0,20660731
1,1,0.700000000000353,0.5734623443634999,exact_covariance,1000.0,20660731
2,2,3.6225781158099465e-12,2.9677316270446205e-12,exact_covariance,1000.0,20660731
0,0,25.058436435724257,1.0,euclidean,1000.0,20660732
1,1,25.057327647373036,0.9999557518940152,euclidean,1000.0,20660732
2,2,25.056247270858027,0.9999126376112154,euclidean,1000.0,20660732
3,3,25.05228094482034,0.9997543545496261,euclidean,1000.0,20660732
4,4,25.033528837727204,0.9990060194672983,euclidean,1000.0,20660732
5,5,24.876052345544096,0.9927216492278765,euclidean,1000.0,20660732
6,6,24.777798498264296,0.9888006604809599,euclidean,1000.0,20660732
7,7,11.602792337614215,0.4630293820356977,euclidean,1000.0,20660732
8,8,3.1222009324510803e-15,1.2459679758789548e-16,euclidean,1000.0,20660732
0,0,1.2206555615732857,1.0,exact_covariance,1000.0,20660732
1,1,0.6999999999999114,0.5734623443632955,exact_covariance,1000.0,20660732
2,2,2.612756211940088e-12,2.14045328935588e-12,exact_covariance,1000.0,20660732
0,0,22.796381314536703,1.0,euclidean,1000.0,20660733
1,1,22.796347116363577,0.9999984998420296,euclidean,1000.0,20660733
2,2,22.794806226393867,0.9999309062205486,euclidean,1000.0,20660733
3,3,22.794523767771047,0.9999185157179104,euclidean,1000.0,20660733
4,4,22.7739644208995,0.9990166468384651,euclidean,1000.0,20660733
5,5,22.763544394947395,0.9985595556094524,euclidean,1000.0,20660733
6,6,17.97713072994503,0.7885958074618382,euclidean,1000.0,20660733
7,7,12.521453586932285,0.5492737384133707,euclidean,1000.0,20660733
8,8,4.434988019309251e-15,1.9454789591895298e-16,euclidean,1000.0,20660733
0,0,1.2206555615703756,1.0,exact_covariance,1000.0,20660733
1,1,0.6999999999967246,0.5734623443620519,exact_covariance,1000.0,20660733
2,2,1.0499349897862921e-11,8.601402581048735e-12,exact_covariance,1000.0,20660733
0,0,13.766694822012749,1.0,euclidean,1000.0,20660734
1,1,13.7664230776203,0.9999802607382554,euclidean,1000.0,20660734
2,2,13.765605265346816,0.9999208556098599,euclidean,1000.0,20660734
3,3,13.74735691810449,0.9985953125163102,euclidean,1000.0,20660734
4,4,13.724616421530344,0.9969434638432515,euclidean,1000.0,20660734
5,5,13.5724027453005,0.9858868029527627,euclidean,1000.0,20660734
6,6,13.21967325315476,0.9602648583461508,euclidean,1000.0,20660734
7,7,7.23337329974475,0.5254255573515503,euclidean,1000.0,20660734
8,8,1.654107862774315e-15,1.2015286778416995e-16,euclidean,1000.0,20660734
0,0,1.2206555615736823,1.0,exact_covariance,1000.0,20660734
1,1,0.7000000000005736,0.5734623443636517,exact_covariance,1000.0,20660734
2,2,9.498512031454336e-12,7.781484253599559e-12,exact_covariance,1000.0,20660734
0,0,19.785114403868295,1.0,euclidean,1000.0,20660735
1,1,19.784999116791205,0.9999941730396531,euclidean,1000.0,20660735
2,2,19.784754362335946,0.9999818024033119,euclidean,1000.0,20660735
3,3,19.778744710818504,0.999678056294254,euclidean,1000.0,20660735
4,4,19.776488178387382,0.9995640042657915,euclidean,1000.0,20660735
5,5,19.76597155503448,0.9990324620599579,euclidean,1000.0,20660735
6,6,12.758841037063831,0.6448707233438732,euclidean,1000.0,20660735
7,7,11.218237888623026,0.5670039434510263,euclidean,1000.0,20660735
8,8,3.894382007842174e-15,1.968339393115039e-16,euclidean,1000.0,20660735
0,0,1.2206555615755257,1.0,exact_covariance,1000.0,20660735
1,1,0.7000000000008477,0.5734623443630102,exact_covariance,1000.0,20660735
2,2,3.4147912906540645e-12,2.7975060272092823e-12,exact_covariance,1000.0,20660735
0,0,8.31096635442477,1.0,euclidean,1000.0,20660736
1,1,8.310885773574416,0.9999903042742665,euclidean,1000.0,20660736
2,2,8.309992221410141,0.9998827894407117,euclidean,1000.0,20660736
3,3,8.304675647169434,0.9992430835372127,euclidean,1000.0,20660736
4,4,8.271408271838217,0.9952402547550332,euclidean,1000.0,20660736
5,5,8.069584106001049,0.970956175475887,euclidean,1000.0,20660736
6,6,7.758602897822072,0.9335379987059365,euclidean,1000.0,20660736
7,7,5.327853914934565,0.641063107191862,euclidean,1000.0,20660736
8,8,9.754239378702563e-16,1.1736588698267793e-16,euclidean,1000.0,20660736
0,0,1.2206555615733128,1.0,exact_covariance,1000.0,20660736
1,1,0.7000000000003574,0.5734623443636482,exact_covariance,1000.0,20660736
2,2,5.520934775253562e-12,4.522925998991546e-12,exact_covariance,1000.0,20660736
0,0,19.48913733445375,1.0,euclidean,1000.0,20660737
1,1,19.488923620415097,0.9999890341971024,euclidean,1000.0,20660737
2,2,19.487214056819205,0.9999013154044973,euclidean,1000.0,20660737
3,3,19.480664424835787,0.9995652496325229,euclidean,1000.0,20660737
4,4,19.471072317392363,0.9990730725146334,euclidean,1000.0,20660737
5,5,19.344334674996592,0.9925700836844548,euclidean,1000.0,20660737
6,6,18.013092429442324,0.9242631995618394,euclidean,1000.0,20660737
7,7,16.845819151255206,0.8643696671722062,euclidean,1000.0,20660737
8,8,1.933059787712714e-15,9.918652398715289e-17,euclidean,1000.0,20660737
0,0,1.2206555615734964,1.0,exact_covariance,1000.0,20660737
1,1,0.700000000000181,0.5734623443634174,exact_covariance,1000.0,20660737
2,2,2.8485216395985514e-12,2.333599853448126e-12,exact_covariance,1000.0,20660737
0,0,9.93473887280031,1.0,euclidean,1000.0,20660738
1,1,9.934242067463355,0.9999499931157411,euclidean,1000.0,20660738
2,2,9.933973297990454,0.9999229396142507,euclidean,1000.0,20660738
3,3,9.928382417849699,0.9993601789607159,euclidean,1000.0,20660738
4,4,9.903406463169821,0.9968461768314544,euclidean,1000.0,20660738
5,5,9.831690240738261,0.9896274443262743,euclidean,1000.0,20660738
6,6,9.461492585576082,0.9523644966130012,euclidean,1000.0,20660738
7,7,8.771729995673466,0.8829351337747817,euclidean,1000.0,20660738
8,8,1.0603397274525004e-15,1.0673050807158477e-16,euclidean,1000.0,20660738
0,0,1.2206555615741006,1.0,exact_covariance,1000.0,20660738
1,1,0.7000000000005195,0.5734623443634108,exact_covariance,1000.0,20660738
2,2,7.94372014824979e-12,6.507749113112579e-12,exact_covariance,1000.0,20660738
0,0,13.773331247540174,1.0,euclidean,1000.0,20660739
1,1,13.773284714497171,0.999996621511371,euclidean,1000.0,20660739
2,2,13.77038353469229,0.9997859840299411,euclidean,1000.0,20660739
3,3,13.767243944139087,0.9995580369562248,euclidean,1000.0,20660739
4,4,13.75416322966137,0.9986083237573896,euclidean,1000.0,20660739
5,5,13.690973702907955,0.9940205065025989,euclidean,1000.0,20660739
6,6,13.278389023656597,0.9640651767543912,euclidean,1000.0,20660739
7,7,12.69262054153144,0.9215359968778982,euclidean,1000.0,20660739
8,8,2.2302596935138627e-15,1.6192594612230592e-16,euclidean,1000.0,20660739
0,0,1.220655561575626,1.0,exact_covariance,1000.0,20660739
1,1,0.7000000000041783,0.5734623443656915,exact_covariance,1000.0,20660739
2,2,6.80026861802713e-12,5.570997119981432e-12,exact_covariance,1000.0,20660739
0,0,12.90145585565372,1.0,euclidean,1000.0,20660740
1,1,12.901394330870332,0.999995231175142,euclidean,1000.0,20660740
2,2,12.898220739366046,0.9997492440912196,euclidean,1000.0,20660740
3,3,12.894879933996446,0.9994902961548798,euclidean,1000.0,20660740
4,4,12.823014358530047,0.993919949965236,euclidean,1000.0,20660740
5,5,12.780646966231078,0.9906360266024008,euclidean,1000.0,20660740
6,6,12.303098146354213,0.9536209156552442,euclidean,1000.0,20660740
7,7,11.46275496937992,0.8884853847216532,euclidean,1000.0,20660740
8,8,2.7488916852044977e-15,2.1306833243938657e-16,euclidean,1000.0,20660740
0,0,1.2206555615755634,1.0,exact_covariance,1000.0,20660740
1,1,0.7000000000037386,0.5734623443653608,exact_covariance,1000.0,20660740
2,2,1.0481201802821828e-11,8.586535082257929e-12,exact_covariance,1000.0,20660740
0,0,3.940162981236807,1.0,euclidean,1000.0,20660741
1,1,3.9396533861466647,0.9998706664946174,euclidean,1000.0,20660741
2,2,3.9363033867042567,0.9990204479989966,euclidean,1000.0,20660741
3,3,3.9316806584482094,0.9978472152474427,euclidean,1000.0,20660741
4,4,3.866627095654624,0.9813368416655952,euclidean,1000.0,20660741
5,5,3.757106849011165,0.9535409745491845,euclidean,1000.0,20660741
6,6,3.4585253520925723,0.8777620033897557,euclidean,1000.0,20660741
7,7,2.6600703865283197,0.6751168414087608,euclidean,1000.0,20660741
8,8,9.243088691974936e-16,2.3458645583928497e-16,euclidean,1000.0,20660741
0,0,1.2206555615729975,1.0,exact_covariance,1000.0,20660741
1,1,0.6999999999993572,0.5734623443629769,exact_covariance,1000.0,20660741
2,2,9.1667863674599e-12,7.509724000804225e-12,exact_covariance,1000.0,20660741
0,0,19.695441865624495,1.0,euclidean,1000.0,20660742
1,1,19.695334996460183,0.9999945739138506,euclidean,1000.0,20660742
2,2,19.695002278304045,0.9999776807586522,euclidean,1000.0,20660742
3,3,19.683337142803712,0.9993854048615223,euclidean,1000.0,20660742
4,4,19.668862789059425,0.9986504960515021,euclidean,1000.0,20660742
5,5,19.534747336254075,0.9918410294896257,euclidean,1000.0,20660742
6,6,19.31858730829508,0.9808658998411627,euclidean,1000.0,20660742
7,7,12.734863701173571,0.6465893879436342,euclidean,1000.0,20660742
8,8,2.9805296031072356e-15,1.513309334942778e-16,euclidean,1000.0,20660742
0,0,1.22065556157406,1.0,exact_covariance,1000.0,20660742
1,1,0.7000000000005132,0.5734623443634248,exact_covariance,1000.0,20660742
2,2,1.8697398880057553e-11,1.531750599321145e-11,exact_covariance,1000.0,20660742
0,0,28.572719429015894,1.0,euclidean,1000.0,20660743
1,1,28.57270626342701,0.9999995392252068,euclidean,1000.0,20660743
2,2,28.56488171200044,0.9997256922976854,euclidean,1000.0,20660743
3,3,28.543427794810246,0.9989748391195868,euclidean,1000.0,20660743
4,4,28.512197388563745,0.9978818242833866,euclidean,1000.0,20660743
5,5,28.237154116208266,0.9882557446573721,euclidean,1000.0,20660743
6,6,27.02954088404206,0.9459911910447446,euclidean,1000.0,20660743
7,7,14.611553771163331,0.5113812777766314,euclidean,1000.0,20660743
8,8,3.839390079585708e-15,1.3437258183016236e-16,euclidean,1000.0,20660743
0,0,1.2206555615726862,1.0,exact_covariance,1000.0,20660743
1,1,0.6999999999986657,0.5734623443625566,exact_covariance,1000.0,20660743
2,2,7.88153846499796e-12,6.4568078933285875e-12,exact_covariance,1000.0,20660743
0,0,16.023739025610507,1.0,euclidean,1000.0,20660744
1,1,16.02352839668269,0.9999868551948156,euclidean,1000.0,20660744
2,2,16.022924136293753,0.9999491448709037,euclidean,1000.0,20660744
3,3,16.021480487736827,0.9998590505081199,euclidean,1000.0,20660744
4,4,15.977620460018453,0.9971218599155701,euclidean,1000.0,20660744
5,5,15.942786159867223,0.9949479415750657,euclidean,1000.0,20660744
6,6,14.710152562040959,0.9180224751869671,euclidean,1000.0,20660744
7,7,7.5095442072400385,0.46865118030427505,euclidean,1000.0,20660744
8,8,2.792429888187495e-15,1.7426830802251556e-16,euclidean,1000.0,20660744
0,0,1.2206555615720192,1.0,exact_covariance,1000.0,20660744
1,1,0.6999999999997013,0.5734623443637183,exact_covariance,1000.0,20660744
2,2,1.0821396231779316e-11,8.865233217667888e-12,exact_covariance,1000.0,20660744
0,0,17.42948522749204,1.0,euclidean,1000.0,20660745
1,1,17.42841398612085,0.9999385385536517,euclidean,1000.0,20660745
2,2,17.426116778128637,0.9998067384481275,euclidean,1000.0,20660745
3,3,17.425027610625957,0.999744248507176,euclidean,1000.0,20660745
4,4,17.375589487961694,0.9969077836306183,euclidean,1000.0,20660745
5,5,17.336411715703598,0.9946599965189084,euclidean,1000.0,20660745
6,6,16.25818284456171,0.9327976490617863,euclidean,1000.0,20660745
7,7,7.419917971113922,0.42571067786960604,euclidean,1000.0,20660745
8,8,3.0416181856913713e-15,1.7450992648329838e-16,euclidean,1000.0,20660745
0,0,1.2206555615739711,1.0,exact_covariance,1000.0,20660745
1,1,0.7000000000004085,0.5734623443633807,exact_covariance,1000.0,20660745
2,2,4.144737312133016e-12,3.3955011082639847e-12,exact_covariance,1000.0,20660745
0,0,20.4395449088165,1.0,euclidean,1000.0,20660746
1,1,20.439422048188753,0.9999939890722471,euclidean,1000.0,20660746
2,2,20.437723420079667,0.9999108840854843,euclidean,1000.0,20660746
3,3,20.436924718839816,0.9998718078123375,euclidean,1000.0,20660746
4,4,20.4332709101463,0.9996930460683842,euclidean,1000.0,20660746
5,5,20.2840613037391,0.992393000638173,euclidean,1000.0,20660746
6,6,20.271023730681495,0.9917551403963836,euclidean,1000.0,20660746
7,7,14.439087148856688,0.7064289940539946,euclidean,1000.0,20660746
8,8,2.5479608209494714e-15,1.2465839294936654e-16,euclidean,1000.0,20660746
0,0,1.2206555615697294,1.0,exact_covariance,1000.0,20660746
1,1,0.6999999999999746,0.573462344365018,exact_covariance,1000.0,20660746
2,2,3.4882004604762904e-12,2.857645162399916e-12,exact_covariance,1000.0,20660746
0,0,10.587391937451585,1.0,euclidean,1000.0,20660747
1,1,10.58731230611624,0.9999924786636959,euclidean,1000.0,20660747
2,2,10.586582024893229,0.999923502165298,euclidean,1000.0,20660747
3,3,10.580632766800232,0.9993615830327918,euclidean,1000.0,20660747
4,4,10.561691357766264,0.9975725296808549,euclidean,1000.0,20660747
5,5,10.205800247023927,0.9639579140281163,euclidean,1000.0,20660747
6,6,9.852784867339782,0.9306149168320461,euclidean,1000.0,20660747
7,7,8.942671396566379,0.8446529087992661,euclidean,1000.0,20660747
8,8,1.1051513034296355e-15,1.0438371507909327e-16,euclidean,1000.0,20660747
0,0,1.2206555615740264,1.0,exact_covariance,1000.0,20660747
1,1,0.7000000000000598,0.5734623443630691,exact_covariance,1000.0,20660747
2,2,4.8534350792679575e-12,3.976088941101033e-12,exact_covariance,1000.0,20660747
0,0,20.979361819760353,1.0,euclidean,1000.0,20660748
1,1,20.979324749492235,0.9999982330125942,euclidean,1000.0,20660748
2,2,20.97682609989368,0.999879132650056,euclidean,1000.0,20660748
3,3,20.960894663571143,0.9991197465228987,euclidean,1000.0,20660748
4,4,20.921450655457352,0.9972396126821906,euclidean,1000.0,20660748
5,5,20.899823086373075,0.9962087153045637,euclidean,1000.0,20660748
6,6,20.125560570108227,0.959302801630127,euclidean,1000.0,20660748
7,7,14.120781866132443,0.6730796669340128,euclidean,1000.0,20660748
8,8,3.6749160524375645e-15,1.7516815258775795e-16,euclidean,1000.0,20660748
0,0,1.2206555615803534,1.0,exact_covariance,1000.0,20660748
1,1,0.7000000000033192,0.5734623443627669,exact_covariance,1000.0,20660748
2,2,1.7518626005515175e-11,1.4351817627270899e-11,exact_covariance,1000.0,20660748
0,0,14.875008787781312,1.0,euclidean,1000.0,20660749
1,1,14.874868114174008,0.9999905429563565,euclidean,1000.0,20660749
2,2,14.872874008215966,0.9998564854921566,euclidean,1000.0,20660749
3,3,14.872727557291348,0.9998466400576626,euclidean,1000.0,20660749
4,4,14.868215981791176,0.9995433410435551,euclidean,1000.0,20660749
5,5,14.751499241793363,0.9916968421498075,euclidean,1000.0,20660749
6,6,14.418756327600947,0.9693275838226636,euclidean,1000.0,20660749
7,7,6.239874077809065,0.4194870851393814,euclidean,1000.0,20660749
8,8,3.349334641787567e-15,2.251652210477207e-16,euclidean,1000.0,20660749
0,0,1.2206555615742891,1.0,exact_covariance,1000.0,20660749
1,1,0.7000000000003672,0.5734623443631975,exact_covariance,1000.0,20660749
2,2,9.87781267533105e-13,8.092219448532686e-13,exact_covariance,1000.0,20660749
0,0,12.633627030860424,1.0,euclidean,1000.0,20660750
1,1,12.633309032895305,0.99997482924228,euclidean,1000.0,20660750
2,2,12.628947071334261,0.9996295632667697,euclidean,1000.0,20660750
3,3,12.62270749312293,0.9991356767371063,euclidean,1000.0,20660750
4,4,12.618138898759737,0.9987740549833508,euclidean,1000.0,20660750
5,5,12.33452346387029,0.9763248063078396,euclidean,1000.0,20660750
6,6,11.872953231040304,0.9397897533335434,euclidean,1000.0,20660750
7,7,11.24064501522348,0.8897401346237088,euclidean,1000.0,20660750
8,8,1.6284953724839772e-15,1.289016502154146e-16,euclidean,1000.0,20660750
0,0,1.2206555615733719,1.0,exact_covariance,1000.0,20660750
1,1,0.6999999999999784,0.5734623443633099,exact_covariance,1000.0,20660750
2,2,1.2363456913237926e-12,1.0128538551286301e-12,exact_covariance,1000.0,20660750
0,0,8.09953126876981,1.0,euclidean,1000.0,20660751
1,1,8.099148377917867,0.9999527267888427,euclidean,1000.0,20660751
2,2,8.097262533833279,0.9997198930578514,euclidean,1000.0,20660751
3,3,8.093734630991825,0.9992843242916617,euclidean,1000.0,20660751
4,4,8.04040885994396,0.9927005147749952,euclidean,1000.0,20660751
5,5,7.941135315212319,0.980443812326741,euclidean,1000.0,20660751
6,6,6.50655468570791,0.803324843104921,euclidean,1000.0,20660751
7,7,2.749625995808356,0.33947964450861123,euclidean,1000.0,20660751
8,8,2.5275732345650043e-15,3.120641368854055e-16,euclidean,1000.0,20660751
0,0,1.2206555615820842,1.0,exact_covariance,1000.0,20660751
1,1,0.7000000000000121,0.5734623443592444,exact_covariance,1000.0,20660751
2,2,4.325050012929939e-11,3.543219028408201e-11,exact_covariance,1000.0,20660751
0,0,9.088147579755411,1.0,euclidean,1000.0,20660752
1,1,9.087902564445914,0.9999730401264563,euclidean,1000.0,20660752
2,2,9.085788677016168,0.9997404418536846,euclidean,1000.0,20660752
3,3,9.08534185496323,0.9996912764930853,euclidean,1000.0,20660752
4,4,9.0619204456243,0.9971141386183546,euclidean,1000.0,20660752
5,5,8.993902967791279,0.9896299426107396,euclidean,1000.0,20660752
6,6,8.638025429199796,0.95047151835889,euclidean,1000.0,20660752
7,7,6.570682812121119,0.7229947307147444,euclidean,1000.0,20660752
8,8,2.4282532266895836e-15,2.671890179357029e-16,euclidean,1000.0,20660752
0,0,1.220655561573021,1.0,exact_covariance,1000.0,20660752
1,1,0.7000000000000193,0.5734623443635082,exact_covariance,1000.0,20660752
2,2,4.203967915561329e-12,3.4440247092667206e-12,exact_covariance,1000.0,20660752
0,0,24.239875338276622,1.0,euclidean,1000.0,20660753
1,1,24.23978809911011,0.9999964010059749,euclidean,1000.0,20660753
2,2,24.23914974104806,0.9999700659669888,euclidean,1000.0,20660753
3,3,24.232026662674677,0.9996762080871946,euclidean,1000.0,20660753
4,4,24.1872635765982,0.997829536623262,euclidean,1000.0,20660753
5,5,24.163338727234393,0.996842532811158,euclidean,1000.0,20660753
6,6,21.906130065914205,0.9037228847180887,euclidean,1000.0,20660753
7,7,21.333558536212134,0.8801018255454808,euclidean,1000.0,20660753
8,8,2.0772756516343207e-15,8.569663097046308e-17,euclidean,1000.0,20660753
0,0,1.2206555615735155,1.0,exact_covariance,1000.0,20660753
1,1,0.6999999999994423,0.5734623443628032,exact_covariance,1000.0,20660753
2,2,1.333944060104906e-11,1.0928095542245785e-11,exact_covariance,1000.0,20660753
0,0,8.561907218158241,1.0,euclidean,1000.0,20660754
1,1,8.561667493486626,0.9999720010196902,euclidean,1000.0,20660754
2,2,8.561364216981094,0.9999365794135218,euclidean,1000.0,20660754
3,3,8.507247466202386,0.9936159373649913,euclidean,1000.0,20660754
4,4,8.461146105870455,0.9882314641212077,euclidean,1000.0,20660754
5,5,8.418170149440593,0.9832120268235554,euclidean,1000.0,20660754
6,6,6.795481264887015,0.7936877954569562,euclidean,1000.0,20660754
7,7,5.841417830707199,0.6822566143111921,euclidean,1000.0,20660754
8,8,1.3849336394819585e-15,1.6175527300094625e-16,euclidean,1000.0,20660754
0,0,1.2206555615759074,1.0,exact_covariance,1000.0,20660754
1,1,0.6999999999998014,0.5734623443619737,exact_covariance,1000.0,20660754
2,2,5.431216538512031e-12,4.449425955590738e-12,exact_covariance,1000.0,20660754
0,0,9.42097065707173,1.0,euclidean,1000.0,20660755
1,1,9.42027853743526,0.9999265341479489,euclidean,1000.0,20660755
2,2,9.419807480104241,0.9998765332140572,euclidean,1000.0,20660755
3,3,9.415848082269948,0.9994562582786586,euclidean,1000.0,20660755
4,4,9.390555754055587,0.9967715743819546,euclidean,1000.0,20660755
5,5,9.323809857255172,0.9896867527398967,euclidean,1000.0,20660755
6,6,8.965881368234529,0.9516940127081709,euclidean,1000.0,20660755
7,7,8.119171129006217,0.8618189594839323,euclidean,1000.0,20660755
8,8,1.6687536818045005e-15,1.7713182033444419e-16,euclidean,1000.0,20660755
0,0,1.220655561573778,1.0,exact_covariance,1000.0,20660755
1,1,0.700000000000369,0.5734623443634391,exact_covariance,1000.0,20660755
2,2,2.2163583149172818e-12,1.8157114788874225e-12,exact_covariance,1000.0,20660755
0,0,7.341998357971429,1.0,euclidean,1000.0,20660756
1,1,7.3418959376054715,0.9999860500696182,euclidean,1000.0,20660756
2,2,7.33714353588114,0.9993387601231185,euclidean,1000.0,20660756
3,3,7.329779563784779,0.9983357672406201,euclidean,1000.0,20660756
4,4,7.1821398684901645,0.9782268421093147,euclidean,1000.0,20660756
5,5,7.119928636292412,0.9697535043115464,euclidean,1000.0,20660756
6,6,5.812624395418285,0.7916951369387524,euclidean,1000.0,20660756
7,7,3.5467822752648703,0.4830813223233729,euclidean,1000.0,20660756
8,8,8.607290664670519e-16,1.1723362285045084e-16,euclidean,1000.0,20660756
0,0,1.2206555615773798,1.0,exact_covariance,1000.0,20660756
1,1,0.700000000004117,0.5734623443648175,exact_covariance,1000.0,20660756
2,2,7.036145014387722e-12,5.764234593168391e-12,exact_covariance,1000.0,20660756
0,0,14.193944062220089,1.0,euclidean,1000.0,20660757
1,1,14.193898302120097,0.9999967760828287,euclidean,1000.0,20660757
2,2,14.193388915856946,0.9999608885056396,euclidean,1000.0,20660757
3,3,14.148962766619176,0.9968309516083949,euclidean,1000.0,20660757
4,4,14.136307107408571,0.9959393277471813,euclidean,1000.0,20660757
5,5,13.629438896213824,0.9602291538185779,euclidean,1000.0,20660757
6,6,13.464806374253387,0.9486303676574687,euclidean,1000.0,20660757
7,7,10.965066185937195,0.7725172184609933,euclidean,1000.0,20660757
8,8,2.355015181911224e-15,1.6591689889630817e-16,euclidean,1000.0,20660757
0,0,1.2206555615676236,1.0,exact_covariance,1000.0,20660757
1,1,0.6999999999994018,0.573462344365538,exact_covariance,1000.0,20660757
2,2,1.4512813880412836e-11,1.188936038744197e-11,exact_covariance,1000.0,20660757
0,0,11.844862888169837,1.0,euclidean,1000.0,20660758
1,1,11.844639791447102,0.9999811651071996,euclidean,1000.0,20660758
2,2,11.844234870057969,0.9999469797060719,euclidean,1000.0,20660758
3,3,11.842090401306145,0.9997659333932466,euclidean,1000.0,20660758
4,4,11.830163189137703,0.9987589810729836,euclidean,1000.0,20660758
5,5,11.813832101898761,0.9973802325477259,euclidean,1000.0,20660758
6,6,11.456779616157588,0.9672361532863457,euclidean,1000.0,20660758
7,7,6.171425483014856,0.5210212681464318,euclidean,1000.0,20660758
8,8,6.589911304678535e-16,5.5635184357096e-17,euclidean,1000.0,20660758
0,0,1.2206555615686299,1.0,exact_covariance,1000.0,20660758
1,1,0.6999999999986832,0.5734623443644766,exact_covariance,1000.0,20660758
2,2,1.8101227544103844e-11,1.4829103404765935e-11,exact_covariance,1000.0,20660758
0,0,5.192154281497049,1.0,euclidean,1000.0,20660759
1,1,5.191525956869714,0.9998789857555708,euclidean,1000.0,20660759
2,2,5.189446332187039,0.9994784536122779,euclidean,1000.0,20660759
3,3,5.178321136386787,0.9973357600024408,euclidean,1000.0,20660759
4,4,5.149131180792759,0.9917138246724276,euclidean,1000.0,20660759
5,5,4.99549148591438,0.9621230832289588,euclidean,1000.0,20660759
6,6,4.57119131475545,0.8804035987615997,euclidean,1000.0,20660759
7,7,3.25676887317417,0.6272480932972486,euclidean,1000.0,20660759
8,8,8.227655962464235e-16,1.584632411980632e-16,euclidean,1000.0,20660759
0,0,1.220655561572871,1.0,exact_covariance,1000.0,20660759
1,1,0.6999999999997643,0.5734623443633698,exact_covariance,1000.0,20660759
2,2,3.033137518065506e-12,2.4848430741241768e-12,exact_covariance,1000.0,20660759


==> anc/artifact_v14_arxiv/results/revision_v7/vector_target_erasure/vector_target_trials.csv <==
method,condition_number,seed,feature_dimension,target_dimension,sufficient_linear_dimension,minimum_guarding_rank,population_stopping_count,minimum_singular_value,maximum_singular_value,singular_values,orientation_sampling
euclidean,1.0,20260710,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260710,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260711,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260711,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260712,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260712,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260713,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260713,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260714,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260714,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260715,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260715,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260716,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260716,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260717,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260717,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260718,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260718,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260719,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260719,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260720,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260720,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260721,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260721,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260722,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260722,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260723,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260723,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260724,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260724,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260725,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260725,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260726,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260726,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260727,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260727,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260728,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260728,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260729,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260729,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260730,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260730,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260731,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260731,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260732,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260732,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260733,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260733,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260734,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260734,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260735,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260735,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260736,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260736,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260737,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260737,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260738,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260738,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260739,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260739,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260740,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260740,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260741,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260741,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260742,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260742,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260743,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260743,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260744,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260744,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260745,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260745,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260746,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260746,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260747,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260747,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260748,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260748,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260749,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260749,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260750,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260750,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260751,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260751,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260752,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260752,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260753,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260753,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260754,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260754,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260755,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260755,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260756,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260756,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260757,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260757,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260758,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260758,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,1.0,20260759,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1.0,20260759,8,2,2,2,2,1.0,1.0,"[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360710,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360710,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360711,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360711,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360712,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360712,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360713,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360713,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360714,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360714,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360715,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360715,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360716,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360716,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360717,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360717,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360718,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360718,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360719,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360719,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360720,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360720,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360721,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360721,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360722,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360722,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360723,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360723,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360724,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360724,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360725,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360725,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360726,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360726,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360727,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360727,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360728,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360728,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360729,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360729,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360730,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360730,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360731,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360731,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360732,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360732,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360733,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360733,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360734,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360734,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360735,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360735,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360736,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360736,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360737,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360737,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360738,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360738,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360739,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360739,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360740,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360740,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360741,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360741,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360742,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360742,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360743,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360743,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360744,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360744,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360745,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360745,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360746,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360746,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360747,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360747,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360748,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360748,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360749,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360749,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360750,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360750,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360751,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360751,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360752,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360752,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360753,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360753,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360754,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360754,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360755,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360755,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360756,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360756,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360757,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360757,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360758,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360758,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,3.0,20360759,8,2,2,2,8,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
exact_covariance,3.0,20360759,8,2,2,2,2,0.5773502691896257,1.7320508075688774,"[0.5773502691896257, 0.6754598696794655, 0.7902413143199738, 0.92452766313786, 1.081633400352766, 1.2654362431816535, 1.4804728524798114, 1.7320508075688774]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460710,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460710,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460711,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460711,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460712,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460712,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460713,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460713,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460714,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460714,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460715,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460715,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460716,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460716,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460717,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460717,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460718,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460718,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460719,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460719,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460720,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460720,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460721,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460721,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460722,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460722,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460723,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460723,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460724,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460724,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460725,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460725,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460726,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460726,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460727,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460727,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460728,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460728,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460729,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460729,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460730,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460730,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460731,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460731,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460732,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460732,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460733,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460733,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460734,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460734,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460735,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460735,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460736,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460736,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460737,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460737,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460738,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460738,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460739,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460739,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460740,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460740,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460741,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460741,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460742,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460742,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460743,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460743,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460744,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460744,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460745,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460745,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460746,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460746,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460747,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460747,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460748,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460748,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460749,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460749,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460750,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460750,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460751,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460751,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460752,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460752,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460753,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460753,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460754,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460754,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460755,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460755,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460756,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460756,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460757,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460757,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460758,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460758,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,10.0,20460759,8,2,2,2,8,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
exact_covariance,10.0,20460759,8,2,2,2,2,0.3162277660168379,3.1622776601683795,"[0.3162277660168379, 0.4393970560760791, 0.6105402296585328, 0.8483428982440719, 1.1787686347935873, 1.6378937069540642, 2.275845926074788, 3.1622776601683795]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560710,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560710,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560711,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560711,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560712,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560712,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560713,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560713,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560714,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560714,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560715,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560715,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560716,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560716,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560717,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560717,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560718,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560718,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560719,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560719,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560720,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560720,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560721,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560721,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560722,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560722,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560723,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560723,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560724,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560724,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560725,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560725,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560726,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560726,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560727,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560727,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560728,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560728,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560729,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560729,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560730,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560730,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560731,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560731,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560732,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560732,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560733,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560733,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560734,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560734,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560735,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560735,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560736,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560736,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560737,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560737,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560738,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560738,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560739,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560739,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560740,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560740,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560741,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560741,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560742,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560742,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560743,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560743,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560744,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560744,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560745,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560745,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560746,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560746,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560747,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560747,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560748,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560748,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560749,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560749,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560750,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560750,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560751,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560751,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560752,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560752,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560753,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560753,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560754,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560754,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560755,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560755,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560756,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560756,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560757,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560757,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560758,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560758,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,100.0,20560759,8,2,2,2,8,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
exact_covariance,100.0,20560759,8,2,2,2,2,0.09999999999999998,10.000000000000002,"[0.09999999999999998, 0.193069772888325, 0.37275937203149395, 0.7196856730011518, 1.3894954943731375, 2.6826957952797255, 5.179474679231209, 10.000000000000002]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660710,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660710,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660711,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660711,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660712,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660712,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660713,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660713,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660714,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660714,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660715,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660715,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660716,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660716,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660717,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660717,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660718,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660718,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660719,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660719,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660720,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660720,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660721,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660721,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660722,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660722,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660723,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660723,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660724,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660724,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660725,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660725,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660726,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660726,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660727,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660727,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660728,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660728,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660729,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660729,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660730,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660730,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660731,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660731,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660732,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660732,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660733,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660733,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660734,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660734,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660735,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660735,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660736,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660736,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660737,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660737,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660738,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660738,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660739,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660739,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660740,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660740,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660741,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660741,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660742,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660742,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660743,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660743,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660744,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660744,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660745,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660745,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660746,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660746,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660747,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660747,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660748,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660748,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660749,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660749,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660750,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660750,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660751,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660751,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660752,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660752,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660753,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660753,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660754,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660754,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660755,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660755,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660756,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660756,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660757,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660757,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660758,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660758,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
euclidean,1000.0,20660759,8,2,2,2,8,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors
exact_covariance,1000.0,20660759,8,2,2,2,2,0.0316227766016838,31.62277660168379,"[0.0316227766016838, 0.08483428982440722, 0.22758459260747885, 0.6105402296585328, 1.6378937069540642, 4.393970560760791, 11.787686347935873, 31.62277660168379]",independent Gaussian QR left and right orthogonal factors


==> anc/artifact_v14_arxiv/results/revision_v8/dense_affine_preprocessing/100doh_vjepa2/dense_preprocessing_aggregate.csv <==
requested_condition_number,erased_dimensions,trials,mean_val_auroc,std_val_auroc,val_auroc_q025,val_auroc_q975,mean_condition_number_after_standardization,min_condition_number_after_standardization,max_condition_number_after_standardization,all_cumulative_ranks_match_iterations
1.0,0,5,0.8858,0.0,0.8858,0.8858,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,1,5,0.8318,0.0,0.8318,0.8318,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,2,5,0.7804,0.0,0.7804,0.7804,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,3,5,0.7556,0.0,0.7556,0.7556,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,4,5,0.6823,0.0,0.6823,0.6823,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,5,5,0.6614,0.0,0.6614,0.6614,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,6,5,0.6678,0.0,0.6678,0.6678,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,7,5,0.6611,0.0,0.6611,0.6611,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,8,5,0.6834,0.0,0.6834,0.6834,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,9,5,0.643,0.0,0.643,0.643,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
1.0,10,5,0.5987,0.0,0.5987,0.5987,1.0000000000000444,1.0000000000000442,1.0000000000000449,True
2.0,0,5,0.8858,0.0,0.8858,0.8858,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,1,5,0.84734,0.006243636760734875,0.83988,0.8528899999999999,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,2,5,0.8165400000000002,0.0024398770460824517,0.81275,0.8181900000000001,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,3,5,0.7894,0.01054442980914566,0.77711,0.80363,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,4,5,0.76028,0.006072231879630397,0.7548400000000001,0.76745,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,5,5,0.72692,0.012782879174896409,0.71965,0.7469600000000001,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,6,5,0.6947599999999999,0.0034731829781916223,0.69047,0.69903,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,7,5,0.6716,0.006208864630510159,0.66409,0.6783399999999999,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,8,5,0.65278,0.008225387528864493,0.64701,0.66543,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,9,5,0.6542600000000001,0.009200978208864542,0.6411,0.66271,2.0915058360837606,2.0862365443847897,2.108177097263789,True
2.0,10,5,0.66608,0.003733229165213415,0.66274,0.67169,2.0915058360837606,2.0862365443847897,2.108177097263789,True
3.0,0,5,0.8858,0.0,0.8858,0.8858,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,1,5,0.8613200000000001,0.0033446972957204653,0.8569,0.86513,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,2,5,0.8374599999999999,0.014599417796610921,0.82467,0.85966,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,3,5,0.8135600000000001,0.015205854135825439,0.8015,0.8369,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,4,5,0.79748,0.006897970716087441,0.78781,0.80418,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,5,5,0.7838200000000001,0.0036478760943869743,0.77871,0.7872399999999999,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,6,5,0.75264,0.006079309171279239,0.74734,0.7608199999999999,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,7,5,0.72682,0.010994862436610997,0.7150500000000001,0.7413299999999999,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,8,5,0.7034400000000001,0.014227895135964452,0.68823,0.72258,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,9,5,0.6850400000000001,0.007254171213860337,0.67379,0.6903,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
3.0,10,5,0.67348,0.014891843405032155,0.65276,0.68562,3.1917709946061428,3.1691775568406895,3.2340046503748647,True
5.0,0,5,0.8858,0.0,0.8858,0.8858,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,1,5,0.86464,0.01297932972075216,0.85032,0.88303,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,2,5,0.8454200000000001,0.018068121097668106,0.8307100000000001,0.87305,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,3,5,0.8305,0.0111422618888626,0.8184600000000001,0.84377,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,4,5,0.82208,0.006035478440024475,0.81782,0.83137,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,5,5,0.81006,0.010042061541337,0.80159,0.82319,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,6,5,0.79182,0.01752489657601436,0.7683,0.8128099999999999,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,7,5,0.7759199999999999,0.019668299367255924,0.75358,0.80341,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,8,5,0.77086,0.017577343371510967,0.74773,0.79039,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,9,5,0.76104,0.0159977498417746,0.74234,0.78031,5.405761529105362,5.3464490692093625,5.477693318045296,True
5.0,10,5,0.74528,0.012380912728874238,0.73091,0.76022,5.405761529105362,5.3464490692093625,5.477693318045296,True
10.0,0,5,0.8858,0.0,0.8858,0.8858,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,1,5,0.87226,0.010315182984319759,0.85713,0.88162,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,2,5,0.8592400000000001,0.012846127821254131,0.8447100000000001,0.8711,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,3,5,0.8528800000000001,0.013839328018368513,0.83586,0.87069,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,4,5,0.8473599999999999,0.007512855648819556,0.83575,0.85275,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,5,5,0.84482,0.01460794304479586,0.8253,0.8620599999999999,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,6,5,0.8365199999999999,0.013430078182944415,0.8156300000000001,0.8458399999999999,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,7,5,0.8222200000000001,0.012802812191077385,0.8023800000000001,0.83201,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,8,5,0.8054400000000002,0.013380321371327384,0.78915,0.82113,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,9,5,0.80084,0.021217280692869177,0.77758,0.82187,10.888952744469787,10.763635420686764,11.036194988391944,True
10.0,10,5,0.79064,0.024749303020489256,0.76202,0.82105,10.888952744469787,10.763635420686764,11.036194988391944,True
100.0,0,5,0.8858,0.0,0.8858,0.8858,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,1,5,0.8840399999999999,0.006842733371979357,0.87649,0.89191,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,2,5,0.8832599999999999,0.01060886421819037,0.87236,0.8942,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,3,5,0.8803999999999998,0.015193913254984714,0.8686999999999999,0.90321,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,4,5,0.87338,0.013570445829080197,0.85945,0.89054,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,5,5,0.8659600000000001,0.017055585595340924,0.84775,0.88626,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,6,5,0.8631800000000001,0.02159877311330437,0.84304,0.8889199999999999,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,7,5,0.8599400000000001,0.018293523444104454,0.8438300000000001,0.88685,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,8,5,0.85616,0.012574696815430582,0.84725,0.87567,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,9,5,0.85788,0.007634919776919752,0.8523099999999999,0.8694000000000001,110.63509099238868,107.97944447291951,117.85852402988482,True
100.0,10,5,0.8530999999999999,0.007264640390273995,0.84451,0.8607899999999999,110.63509099238868,107.97944447291951,117.85852402988482,True
1000.0,0,5,0.8858,0.0,0.8858,0.8858,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,1,5,0.87812,0.004169772176030722,0.87296,0.8813,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,2,5,0.8687999999999999,0.005401388710322568,0.86134,0.87426,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,3,5,0.86362,0.005369078133162176,0.85577,0.86911,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,4,5,0.8566,0.006720863039818633,0.84758,0.86473,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,5,5,0.8545,0.004195235392680611,0.8501299999999999,0.85962,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,6,5,0.8492799999999999,0.005592584375760453,0.8405900000000001,0.85341,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,7,5,0.8448399999999999,0.006084241941277516,0.83837,0.85282,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,8,5,0.84534,0.0044275275267354535,0.83873,0.84879,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,9,5,0.8426600000000001,0.0031785216689523906,0.83792,0.8457,1070.6789524064138,1065.9450926401641,1074.7632706073105,True
1000.0,10,5,0.83962,0.003932810699741361,0.83429,0.84406,1070.6789524064138,1065.9450926401641,1074.7632706073105,True


==> anc/artifact_v14_arxiv/results/revision_v8/dense_affine_preprocessing/100doh_vjepa2/dense_preprocessing_rank10_bootstrap.csv <==
requested_condition_number,erased_dimensions,difference,estimate,lower,upper,confidence,replicates,valid_replicates,group_count,map_count,seed
1.0,10,mean_mapped_minus_identity_auroc,0.0,0.0,0.0,0.95,2000,2000,193,5,21160710
2.0,10,mean_mapped_minus_identity_auroc,0.06738,0.00846058673469392,0.13434751029714606,0.95,2000,2000,193,5,21160711
3.0,10,mean_mapped_minus_identity_auroc,0.07477999999999996,0.0020789575411532014,0.15149663983563738,0.95,2000,2000,193,5,21160712
5.0,10,mean_mapped_minus_identity_auroc,0.14658000000000004,0.07092698674514421,0.2256823235385999,0.95,2000,2000,193,5,21160713
10.0,10,mean_mapped_minus_identity_auroc,0.19194,0.11002753151168423,0.2746615721754815,0.95,2000,2000,193,5,21160714
100.0,10,mean_mapped_minus_identity_auroc,0.25439999999999985,0.17340884597995784,0.33501858418310715,0.95,2000,2000,193,5,21160715
1000.0,10,mean_mapped_minus_identity_auroc,0.24092000000000002,0.15601309523809534,0.3260196044546851,0.95,2000,2000,193,5,21160716


==> anc/artifact_v14_arxiv/results/revision_v8/dense_affine_preprocessing/100doh_vjepa2/dense_preprocessing_trials.csv <==
dataset,model_id,layer,preprocessing,requested_condition_number,condition_number_before_standardization,condition_number_after_standardization,trial,seed,erased_dimensions,cumulative_edit_rank,val_auroc,val_auprc,rank0_feature_max_abs_difference,direction_gram_max_abs_error
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,0,0,0.8858,0.8867625673532802,2.708944180085382e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,1,1,0.8318,0.8491767042121621,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,2,2,0.7804,0.7977738920675334,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,3,3,0.7556,0.7652290049095377,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,4,4,0.6823,0.7003633053332757,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,5,5,0.6614,0.685875765830995,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,6,6,0.6678,0.6782516290119865,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,7,7,0.6611,0.6621923682656647,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,8,8,0.6834,0.678031200460527,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,9,9,0.643,0.6391158162774039,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,0,20260710,10,10,0.5987,0.6147296230645117,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,0,0,0.8858,0.8867625673532802,2.6645352591003757e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,1,1,0.8318,0.8491767042121621,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,2,2,0.7804,0.7977738920675334,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,3,3,0.7556,0.7652290049095377,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,4,4,0.6823,0.7003633053332757,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,5,5,0.6614,0.685875765830995,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,6,6,0.6678,0.6782516290119865,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,7,7,0.6611,0.6621923682656647,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,8,8,0.6834,0.678031200460527,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,9,9,0.643,0.6391158162774039,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,1,20260711,10,10,0.5987,0.6147296230645117,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,0,0,0.8858,0.8867625673532802,3.4638958368304884e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,1,1,0.8318,0.8491767042121621,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,2,2,0.7804,0.7977738920675334,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,3,3,0.7556,0.7652290049095377,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,4,4,0.6823,0.7003633053332757,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,5,5,0.6614,0.685875765830995,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,6,6,0.6678,0.6782516290119865,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,7,7,0.6611,0.6621923682656647,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,8,8,0.6834,0.678031200460527,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,9,9,0.643,0.6391158162774039,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000449,2,20260712,10,10,0.5987,0.6147296230645117,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,0,0,0.8858,0.8867625673532802,2.842170943040401e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,1,1,0.8318,0.8491767042121621,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,2,2,0.7804,0.7977738920675334,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,3,3,0.7556,0.7652290049095377,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,4,4,0.6823,0.7003633053332757,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,5,5,0.6614,0.685875765830995,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,6,6,0.6678,0.6782516290119865,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,7,7,0.6611,0.6621923682656647,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,8,8,0.6834,0.678031200460527,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,9,9,0.643,0.6391158162774039,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,3,20260713,10,10,0.5987,0.6147296230645117,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,0,0,0.8858,0.8867625673532802,2.7977620220553945e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,1,1,0.8318,0.8491767042121621,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,2,2,0.7804,0.7977738920675334,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,3,3,0.7556,0.7652290049095377,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,4,4,0.6823,0.7003633053332757,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,5,5,0.6614,0.685875765830995,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,6,6,0.6678,0.6782516290119865,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,7,7,0.6611,0.6621923682656647,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,8,8,0.6834,0.678031200460527,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,9,9,0.643,0.6391158162774039,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1.0,1.0,1.0000000000000442,4,20260714,10,10,0.5987,0.6147296230645117,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,0,0,0.8858,0.8867625673532802,2.220446049250313e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,1,1,0.853,0.8604031262508005,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,2,2,0.8168,0.8376922670165668,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,3,3,0.7931,0.8039919955120932,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,4,4,0.7676,0.7741756255421437,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,5,5,0.7221,0.7381308667778719,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,6,6,0.6993,0.7073719953195191,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,7,7,0.6769,0.7014444189400091,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,8,8,0.647,0.6767394078782626,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,9,9,0.6564,0.6791870358468167,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0876249630276313,0,20360710,10,10,0.664,0.6691718688481778,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,0,0,0.8858,0.8867625673532802,2.398081733190338e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,1,1,0.8506,0.8609793206177149,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,2,2,0.8173,0.8286925593766625,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,3,3,0.7862,0.794606250191875,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,4,4,0.7561,0.7606756040561088,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,5,5,0.7497,0.7505638675282696,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,6,6,0.6948,0.7152724684295355,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,7,7,0.6637,0.68672217852235,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,8,8,0.6531,0.6703705673302884,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,9,9,0.64,0.662969499969505,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.108177097263789,1,20360711,10,10,0.6626,0.6818683972255808,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,0,0,0.8858,0.8867625673532802,2.842170943040401e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,1,1,0.8519,0.8675235697171151,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,2,2,0.8181,0.8384647876706104,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,3,3,0.7868,0.8012236073939168,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,4,4,0.7661,0.7778524901576889,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,5,5,0.7195,0.7421115853067225,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,6,6,0.6966,0.715908395395826,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,7,7,0.6676,0.6873927044375256,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,8,8,0.6471,0.6677448884470983,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,9,9,0.651,0.6628246893088922,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0891047492140116,2,20360712,10,10,0.6662,0.6576372986180108,,1.2212453270876722e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,0,0,0.8858,0.8867625673532802,2.220446049250313e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,1,1,0.8415,0.8514243731828111,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,2,2,0.8123,0.82810199490531,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,3,3,0.7761,0.8007759298133225,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,4,4,0.7547,0.7731700247207199,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,5,5,0.7223,0.7332129127573598,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,6,6,0.6902,0.7066882143162987,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,7,7,0.6713,0.6923023035206772,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,8,8,0.6499,0.6794154924474587,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,9,9,0.661,0.67410415465049,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0863858265285806,3,20360713,10,10,0.6723,0.6772076173163915,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,0,0,0.8858,0.8867625673532802,2.3092638912203256e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,1,1,0.8397,0.8415628092063717,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,2,2,0.8182,0.8337545923633352,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,3,3,0.8048,0.8140673230585745,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,4,4,0.7569,0.7722250300161944,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,5,5,0.721,0.7379518067741017,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,6,6,0.6929,0.7052673440114067,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,7,7,0.6785,0.6881103223729684,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,8,8,0.6668,0.677985679592015,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,9,9,0.6629,0.6730671927023953,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,2.0,1.9999999999999998,2.0862365443847897,4,20360714,10,10,0.6653,0.6725612659626117,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,0,0,0.8858,0.8867625673532802,2.353672812205332e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,1,1,0.8654,0.8736515798052011,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,2,2,0.8359,0.8565768447417587,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,3,3,0.8102,0.8289520179161466,,5.551115123125783e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,4,4,0.7871,0.7960855711502173,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,5,5,0.7844,0.788484279628469,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,6,6,0.7477,0.7557800315741123,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,7,7,0.7223,0.7351101992175499,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,8,8,0.7059,0.7239792700501354,,7.771561172376096e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,9,9,0.6872,0.7071240233037676,,7.771561172376096e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1817746797764834,0,20460710,10,10,0.6804,0.6966058771365515,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,0,0,0.8858,0.8867625673532802,1.9539925233402755e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,1,1,0.8623,0.8716031481382854,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,2,2,0.8316,0.8521134655140407,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,3,3,0.8117,0.8280265324790975,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,4,4,0.8013,0.8118869686406032,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,5,5,0.7867,0.795289885012578,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,6,6,0.7473,0.7580915776793319,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,7,7,0.7335,0.7494307630881165,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,8,8,0.7062,0.7119872971322222,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,9,9,0.6723,0.6985335863633123,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.185189931651692,1,20460711,10,10,0.6514,0.6711806900594749,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,0,0,0.8858,0.8867625673532802,2.398081733190338e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,1,1,0.8566,0.8623663921257781,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,2,2,0.8336,0.8521722415881747,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,3,3,0.8011,0.8157655465020853,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,4,4,0.7942,0.808377170540161,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,5,5,0.7783,0.788998805561144,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,6,6,0.7565,0.7641607790200936,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,7,7,0.7422,0.7478494775021783,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,8,8,0.7244,0.7285606738382223,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,9,9,0.6875,0.6973266318437212,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1691775568406895,2,20460712,10,10,0.665,0.672851279016764,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,0,0,0.8858,0.8867625673532802,2.842170943040401e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,1,1,0.8627,0.8674478684877291,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,2,2,0.8623,0.8760393086742619,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,3,3,0.8397,0.8558949974905669,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,4,4,0.8045,0.8215342780392867,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,5,5,0.7873,0.7929887211903855,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,6,6,0.7613,0.7676560685215194,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,7,7,0.7218,0.7324827198887033,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,8,8,0.6877,0.7048170075539135,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,9,9,0.6906,0.7030181288057361,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.2340046503748647,3,20460713,10,10,0.6857,0.698920185599312,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,0,0,0.8858,0.8867625673532802,2.8199664825478976e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,1,1,0.8596,0.8649079510330093,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,2,2,0.8239,0.8485490489229166,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,3,3,0.8051,0.8213635732068112,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,4,4,0.8003,0.8145320569603691,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,5,5,0.7824,0.7878532151191429,,6.661338147750939e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,6,6,0.7504,0.7559966607811754,,6.661338147750939e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,7,7,0.7143,0.724902637824471,,6.661338147750939e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,8,8,0.693,0.711111896546647,,7.771561172376096e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,9,9,0.6876,0.6989352708486708,,7.771561172376096e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,3.0,3.0000000000000004,3.1887081543869873,4,20460714,10,10,0.6849,0.7005949193721126,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,0,0,0.8858,0.8867625673532802,2.6645352591003757e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,1,1,0.8492,0.8519361690401693,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,2,2,0.8353,0.8553627850357814,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,3,3,0.8182,0.8335128415678037,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,4,4,0.8212,0.8386639485898049,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,5,5,0.8014,0.8240848365735699,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,6,6,0.7958,0.817161227631726,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,7,7,0.7765,0.7932118795357188,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,8,8,0.7739,0.7791613879498989,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,9,9,0.7714,0.7703926623411019,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.477693318045296,0,20560710,10,10,0.7532,0.75770929292522,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,0,0,0.8858,0.8867625673532802,2.398081733190338e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,1,1,0.8662,0.8674242010136004,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,2,2,0.8456,0.8483691460442676,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,3,3,0.831,0.8458537599799015,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,4,4,0.8325,0.8505276545131263,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,5,5,0.8238,0.8473841472750508,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,6,6,0.8147,0.8359107084967866,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,7,7,0.8064,0.8258138631149671,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,8,8,0.7813,0.7987910812046805,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,9,9,0.7611,0.7723512566049262,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.41685670128453,1,20560711,10,10,0.7455,0.7608282991642181,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,0,0,0.8858,0.8867625673532802,2.5757174171303632e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,1,1,0.8604,0.8568980523741659,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,2,2,0.8302,0.836531816029869,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,3,3,0.8208,0.8308325742127584,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,4,4,0.818,0.8166330669302947,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,5,5,0.8033,0.8143158502526759,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,6,6,0.7662,0.7885674673943198,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,7,7,0.7517,0.7777938664793677,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,8,8,0.7462,0.758829197881896,,1.4432899320127035e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,9,9,0.7415,0.7508975310904021,,1.4432899320127035e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.372985689078753,2,20560712,10,10,0.7303,0.7475426351373354,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,0,0,0.8858,0.8867625673532802,2.6645352591003757e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,1,1,0.8625,0.8713301811579683,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,2,2,0.8399,0.843749093905952,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,3,3,0.8381,0.8412148431210431,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,4,4,0.8209,0.8284416764303397,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,5,5,0.8041,0.824098890623458,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,6,6,0.7872,0.8012952677621552,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,7,7,0.7745,0.7910754550747541,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,8,8,0.7914,0.8032996806494616,,1.4432899320127035e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,9,9,0.7813,0.7915312444579926,,1.4432899320127035e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.4148228679088675,3,20560713,10,10,0.761,0.7730022038658285,,1.4432899320127035e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,0,0,0.8858,0.8867625673532802,2.4424906541753444e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,1,1,0.8849,0.8807638585134397,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,2,2,0.8761,0.8749082308485621,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,3,3,0.8444,0.8552100405581464,,2.246466901389965e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,4,4,0.8178,0.8374113792458047,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,5,5,0.8177,0.8311080980109243,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,6,6,0.7952,0.8142712731705095,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,7,7,0.7705,0.7894157569624968,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,8,8,0.7615,0.7801584303235656,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,9,9,0.7499,0.7643498774377144,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,5.0,5.0,5.3464490692093625,4,20560714,10,10,0.7364,0.7492748821156092,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,0,0,0.8858,0.8867625673532802,2.3092638912203256e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,1,1,0.8558,0.8508998527224029,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,2,2,0.8445,0.8403771334848364,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,3,3,0.8344,0.8355422481574614,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,4,4,0.8345,0.8324887359788389,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,5,5,0.8237,0.8211809175040877,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,6,6,0.8131,0.81249015516579,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,7,7,0.8,0.8136240738464969,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,8,8,0.7884,0.8034148278758022,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,9,9,0.7772,0.8009312291955994,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.957818008678181,0,20660710,10,10,0.7721,0.7850690045175656,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,0,0,0.8858,0.8867625673532802,2.5757174171303632e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,1,1,0.8821,0.8869972268809444,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,2,2,0.8637,0.8668541821378714,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,3,3,0.849,0.8573094721372049,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,4,4,0.847,0.8570002614354734,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,5,5,0.8509,0.8596994576835544,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,6,6,0.8384,0.8507674138856314,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,7,7,0.8272,0.8464693701347226,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,8,8,0.7959,0.8153412801683005,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,9,9,0.781,0.7984201369617864,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.807831604674195,1,20660711,10,10,0.7609,0.7882125122943443,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,0,0,0.8858,0.8867625673532802,2.6201263381153694e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,1,1,0.8773,0.880038443330684,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,2,2,0.8702,0.8755477961612386,,4.597017211338539e-17
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,3,3,0.8589,0.8626438684575141,,6.635317295611287e-17
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,4,4,0.8529,0.8619910459658102,,1.0321604682062002e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,5,5,0.8465,0.8532372635337827,,1.5916087892087205e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,6,6,0.8407,0.8464020626297459,,1.5916087892087205e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,7,7,0.8325,0.8388917232724639,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,8,8,0.8084,0.8186002195431328,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,9,9,0.8033,0.8173719924297533,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.87928369991786,2,20660712,10,10,0.8035,0.8190368324805888,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,0,0,0.8858,0.8867625673532802,2.4868995751603507e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,1,1,0.877,0.8804779260336086,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,2,2,0.8466,0.8659019555358682,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,3,3,0.8501,0.8634389851256484,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,4,4,0.8514,0.8662480888458102,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,5,5,0.8397,0.8639883415847702,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,6,6,0.8444,0.86477279389888,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,7,7,0.8238,0.8493265967338098,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,8,8,0.8221,0.844475239140908,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,9,9,0.8207,0.8386492110744089,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,10.763635420686764,3,20660713,10,10,0.7937,0.8149762752647886,,1.9984014443252818e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,0,0,0.8858,0.8867625673532802,2.398081733190338e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,1,1,0.8691,0.8775903120755532,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,2,2,0.8712,0.8717595981591771,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,3,3,0.872,0.8675390113787159,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,4,4,0.851,0.8499412028580794,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,5,5,0.8633,0.8600973947097507,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,6,6,0.846,0.8498980402967614,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,7,7,0.8276,0.8441743820606827,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,8,8,0.8124,0.8315277554704242,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,9,9,0.822,0.834675868149395,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,10.0,10.000000000000002,11.036194988391944,4,20660714,10,10,0.823,0.8390256658120878,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,0,0,0.8858,0.8867625673532802,7.593925488436071e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,1,1,0.8818,0.8740887821344051,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,2,2,0.8729,0.8655991450042848,,2.98806118737005e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,3,3,0.8684,0.8639707485592302,,3.3003114130458755e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,4,4,0.8653,0.8564421261468645,,3.3588583303600927e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,5,5,0.8527,0.845300967450164,,3.5561831257524545e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,6,6,0.8427,0.8373223465112967,,3.885780586188048e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,7,7,0.8434,0.8290186718816867,,3.885780586188048e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,8,8,0.8486,0.8287513562144431,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,9,9,0.8524,0.8366123651382581,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,117.85852402988482,0,20760710,10,10,0.8598,0.8434048300504381,,1.5543122344752192e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,0,0,0.8858,0.8867625673532802,6.661338147750939e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,1,1,0.8761,0.8825788718579647,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,2,2,0.8835,0.8817580009968394,,1.5005358067199381e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,3,3,0.8725,0.8731417590675999,,1.8583225236401546e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,4,4,0.8678,0.8745019586059697,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,5,5,0.8633,0.872383716629456,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,6,6,0.8547,0.8667738234782684,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,7,7,0.8545,0.8601237877688234,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,8,8,0.8524,0.8573966313328617,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,9,9,0.8523,0.8534714844738506,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.10378518396453,1,20760711,10,10,0.8441,0.8467619015090557,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,0,0,0.8858,0.8867625673532802,6.261657858885883e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,1,1,0.8921,0.8910420589150783,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,2,2,0.8943,0.8929983651718915,,2.5760643618255585e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,3,3,0.8844,0.8801234003320308,,2.671474153004283e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,4,4,0.8837,0.8796476613678355,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,5,5,0.8796,0.8756875363389973,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,6,6,0.8828,0.8818088132724612,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,7,7,0.8648,0.872056218552712,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,8,8,0.8547,0.8635046405897763,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,9,9,0.8595,0.8681063958969987,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,109.29363269978636,2,20760712,10,10,0.8525,0.8607897257517774,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,0,0,0.8858,0.8867625673532802,7.016609515630989e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,1,1,0.88,0.8746847542216373,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,2,2,0.8723,0.8733618761586996,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,3,3,0.8714,0.8686008980867104,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,4,4,0.8588,0.8581191773410398,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,5,5,0.8472,0.8437617067954681,,3.0097452308197603e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,6,6,0.8461,0.8559616142025089,,3.0401028916493544e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,7,7,0.8477,0.8596384007940923,,3.0401028916493544e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,8,8,0.8471,0.8585494116748045,,1.2212453270876722e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,9,9,0.8547,0.8683461149923883,,1.2212453270876722e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,108.94006857538817,3,20760713,10,10,0.8482,0.8646048148075434,,1.7763568394002505e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,0,0,0.8858,0.8867625673532802,6.750155989720952e-14,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,1,1,0.8902,0.894250162518086,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,2,2,0.8933,0.89512287081124,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,3,3,0.9053,0.9074038831248691,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,4,4,0.8913,0.8931790650479525,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,5,5,0.887,0.8885200254975617,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,6,6,0.8896,0.8865997633523105,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,7,7,0.8893,0.887080563119751,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,8,8,0.878,0.877159660768382,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,9,9,0.8705,0.871128216816312,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,100.0,100.00000000000004,107.97944447291951,4,20760714,10,10,0.8609,0.8685562612386081,,8.881784197001252e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,0,0,0.8858,0.8867625673532802,3.965716643961059e-13,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,1,1,0.8744,0.8749207283584663,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,2,2,0.8662,0.8636976915927738,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,3,3,0.8695,0.8708531138400437,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,4,4,0.8575,0.8629531407079611,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,5,5,0.8598,0.8619736712243803,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,6,6,0.8517,0.8573452451310566,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,7,7,0.8535,0.8589671529219153,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,8,8,0.8487,0.8558832861886528,,6.661338147750939e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,9,9,0.8435,0.8521338061871526,,6.661338147750939e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1072.289795217389,0,20860710,10,10,0.8338,0.8447007031849253,,6.661338147750939e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,0,0,0.8858,0.8867625673532802,6.146194664324867e-13,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,1,1,0.8813,0.8811305643657213,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,2,2,0.8745,0.872949846871277,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,3,3,0.8636,0.8652216254753716,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,4,4,0.8578,0.8589320259790162,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,5,5,0.8526,0.8583275805028613,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,6,6,0.8536,0.8614157328010278,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,7,7,0.8467,0.8527502002629322,,3.3306690738754696e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,8,8,0.8488,0.8567874202371227,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,9,9,0.8439,0.851616967586147,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1066.5932157330435,1,20860711,10,10,0.8419,0.8505396469061428,,1.6653345369377348e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,0,0,0.8858,0.8867625673532802,3.9523939676655573e-13,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,1,1,0.8728,0.8731545513630352,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,2,2,0.8608,0.8618049708446978,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,3,3,0.8549,0.8625828605539408,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,4,4,0.8467,0.854891840604321,,4.536301889679351e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,5,5,0.8499,0.854598546526651,,4.887583393564654e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,6,6,0.8395,0.8511813125340897,,5.186823193170653e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,7,7,0.8459,0.8557327262144013,,5.368969158148218e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,8,8,0.8467,0.857773376770259,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,9,9,0.8426,0.8578143944693551,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1073.8033878341623,2,20860712,10,10,0.8394,0.8547166422646202,,1.1102230246251565e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,0,0,0.8858,0.8867625673532802,4.121147867408581e-13,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,1,1,0.8813,0.8826689414084605,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,2,2,0.8721,0.8735090513246263,,2.220446049250313e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,3,3,0.8645,0.8744201429378381,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,4,4,0.8655,0.8740046030703679,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,5,5,0.8522,0.8595961161359293,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,6,6,0.8512,0.8611421268438548,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,7,7,0.8399,0.8510533768148602,,4.440892098500626e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,8,8,0.8381,0.8498933989255151,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,9,9,0.8374,0.8482735464742729,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1065.9450926401641,3,20860713,10,10,0.8387,0.8506076373623814,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,0,0,0.8858,0.8867625673532802,4.57300863843102e-13,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,1,1,0.8808,0.8780709236242317,,0.0
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,2,2,0.8704,0.8669651709136817,,1.1102230246251565e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,3,3,0.8656,0.863847850794656,,2.480654570646834e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,4,4,0.8555,0.8564513169099478,,2.706168622523819e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,5,5,0.858,0.8618236326473853,,3.209238430557093e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,6,6,0.8504,0.8514327336091663,,3.209238430557093e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,7,7,0.8382,0.8481114811617751,,3.37403716077489e-16
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,8,8,0.8444,0.8581804976606661,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,9,9,0.8459,0.8581816918684317,,1.3322676295501878e-15
100DOH-VJEPA2,facebook/vjepa2-vitl-fpc64-256,layer_21,mapped_coordinate_train_standardization,1000.0,999.9999999999997,1074.7632706073105,4,20860714,10,10,0.8443,0.8560353838583775,,1.7763568394002505e-15


==> anc/artifact_v14_arxiv/results/revision_v8/dense_affine_preprocessing/100doh_vjepa2/summary.json <==
{
  "dataset": "100DOH-VJEPA2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "evaluation_split": "official_validation_exploratory",
  "test_evaluations": 0,
  "preprocessing": "mapped-coordinate mean/std recomputed on official training",
  "attacker_coordinates": "inverse-mapped original train-standardized coordinates",
  "selected_c_fixed_from_intact_representation": 0.01,
  "condition_numbers": [
    1.0,
    2.0,
    3.0,
    5.0,
    10.0,
    100.0,
    1000.0
  ],
  "trials_per_condition": 5,
  "max_rank": 10,
  "bootstrap_replicates": 2000,
  "aggregate": [
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.8318,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8318,
      "val_auroc_q975": 0.8318,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.7804,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.7804,
      "val_auroc_q975": 0.7804,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.7556,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.7556,
      "val_auroc_q975": 0.7556,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.6823,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6823,
      "val_auroc_q975": 0.6823,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.6614,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6614,
      "val_auroc_q975": 0.6614,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.6678,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6678,
      "val_auroc_q975": 0.6678,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.6611,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6611,
      "val_auroc_q975": 0.6611,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.6834,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.6834,
      "val_auroc_q975": 0.6834,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.643,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.643,
      "val_auroc_q975": 0.643,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.5987,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.5987,
      "val_auroc_q975": 0.5987,
      "mean_condition_number_after_standardization": 1.0000000000000444,
      "min_condition_number_after_standardization": 1.0000000000000442,
      "max_condition_number_after_standardization": 1.0000000000000449,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.84734,
      "std_val_auroc": 0.006243636760734875,
      "val_auroc_q025": 0.83988,
      "val_auroc_q975": 0.8528899999999999,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.8165400000000002,
      "std_val_auroc": 0.0024398770460824517,
      "val_auroc_q025": 0.81275,
      "val_auroc_q975": 0.8181900000000001,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.7894,
      "std_val_auroc": 0.01054442980914566,
      "val_auroc_q025": 0.77711,
      "val_auroc_q975": 0.80363,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.76028,
      "std_val_auroc": 0.006072231879630397,
      "val_auroc_q025": 0.7548400000000001,
      "val_auroc_q975": 0.76745,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.72692,
      "std_val_auroc": 0.012782879174896409,
      "val_auroc_q025": 0.71965,
      "val_auroc_q975": 0.7469600000000001,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.6947599999999999,
      "std_val_auroc": 0.0034731829781916223,
      "val_auroc_q025": 0.69047,
      "val_auroc_q975": 0.69903,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.6716,
      "std_val_auroc": 0.006208864630510159,
      "val_auroc_q025": 0.66409,
      "val_auroc_q975": 0.6783399999999999,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.65278,
      "std_val_auroc": 0.008225387528864493,
      "val_auroc_q025": 0.64701,
      "val_auroc_q975": 0.66543,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.6542600000000001,
      "std_val_auroc": 0.009200978208864542,
      "val_auroc_q025": 0.6411,
      "val_auroc_q975": 0.66271,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.66608,
      "std_val_auroc": 0.003733229165213415,
      "val_auroc_q025": 0.66274,
      "val_auroc_q975": 0.67169,
      "mean_condition_number_after_standardization": 2.0915058360837606,
      "min_condition_number_after_standardization": 2.0862365443847897,
      "max_condition_number_after_standardization": 2.108177097263789,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.8613200000000001,
      "std_val_auroc": 0.0033446972957204653,
      "val_auroc_q025": 0.8569,
      "val_auroc_q975": 0.86513,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.8374599999999999,
      "std_val_auroc": 0.014599417796610921,
      "val_auroc_q025": 0.82467,
      "val_auroc_q975": 0.85966,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.8135600000000001,
      "std_val_auroc": 0.015205854135825439,
      "val_auroc_q025": 0.8015,
      "val_auroc_q975": 0.8369,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.79748,
      "std_val_auroc": 0.006897970716087441,
      "val_auroc_q025": 0.78781,
      "val_auroc_q975": 0.80418,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.7838200000000001,
      "std_val_auroc": 0.0036478760943869743,
      "val_auroc_q025": 0.77871,
      "val_auroc_q975": 0.7872399999999999,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.75264,
      "std_val_auroc": 0.006079309171279239,
      "val_auroc_q025": 0.74734,
      "val_auroc_q975": 0.7608199999999999,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.72682,
      "std_val_auroc": 0.010994862436610997,
      "val_auroc_q025": 0.7150500000000001,
      "val_auroc_q975": 0.7413299999999999,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.7034400000000001,
      "std_val_auroc": 0.014227895135964452,
      "val_auroc_q025": 0.68823,
      "val_auroc_q975": 0.72258,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.6850400000000001,
      "std_val_auroc": 0.007254171213860337,
      "val_auroc_q025": 0.67379,
      "val_auroc_q975": 0.6903,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.67348,
      "std_val_auroc": 0.014891843405032155,
      "val_auroc_q025": 0.65276,
      "val_auroc_q975": 0.68562,
      "mean_condition_number_after_standardization": 3.1917709946061428,
      "min_condition_number_after_standardization": 3.1691775568406895,
      "max_condition_number_after_standardization": 3.2340046503748647,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.86464,
      "std_val_auroc": 0.01297932972075216,
      "val_auroc_q025": 0.85032,
      "val_auroc_q975": 0.88303,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.8454200000000001,
      "std_val_auroc": 0.018068121097668106,
      "val_auroc_q025": 0.8307100000000001,
      "val_auroc_q975": 0.87305,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.8305,
      "std_val_auroc": 0.0111422618888626,
      "val_auroc_q025": 0.8184600000000001,
      "val_auroc_q975": 0.84377,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.82208,
      "std_val_auroc": 0.006035478440024475,
      "val_auroc_q025": 0.81782,
      "val_auroc_q975": 0.83137,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.81006,
      "std_val_auroc": 0.010042061541337,
      "val_auroc_q025": 0.80159,
      "val_auroc_q975": 0.82319,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.79182,
      "std_val_auroc": 0.01752489657601436,
      "val_auroc_q025": 0.7683,
      "val_auroc_q975": 0.8128099999999999,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.7759199999999999,
      "std_val_auroc": 0.019668299367255924,
      "val_auroc_q025": 0.75358,
      "val_auroc_q975": 0.80341,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.77086,
      "std_val_auroc": 0.017577343371510967,
      "val_auroc_q025": 0.74773,
      "val_auroc_q975": 0.79039,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.76104,
      "std_val_auroc": 0.0159977498417746,
      "val_auroc_q025": 0.74234,
      "val_auroc_q975": 0.78031,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.74528,
      "std_val_auroc": 0.012380912728874238,
      "val_auroc_q025": 0.73091,
      "val_auroc_q975": 0.76022,
      "mean_condition_number_after_standardization": 5.405761529105362,
      "min_condition_number_after_standardization": 5.3464490692093625,
      "max_condition_number_after_standardization": 5.477693318045296,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.87226,
      "std_val_auroc": 0.010315182984319759,
      "val_auroc_q025": 0.85713,
      "val_auroc_q975": 0.88162,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.8592400000000001,
      "std_val_auroc": 0.012846127821254131,
      "val_auroc_q025": 0.8447100000000001,
      "val_auroc_q975": 0.8711,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.8528800000000001,
      "std_val_auroc": 0.013839328018368513,
      "val_auroc_q025": 0.83586,
      "val_auroc_q975": 0.87069,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.8473599999999999,
      "std_val_auroc": 0.007512855648819556,
      "val_auroc_q025": 0.83575,
      "val_auroc_q975": 0.85275,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.84482,
      "std_val_auroc": 0.01460794304479586,
      "val_auroc_q025": 0.8253,
      "val_auroc_q975": 0.8620599999999999,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.8365199999999999,
      "std_val_auroc": 0.013430078182944415,
      "val_auroc_q025": 0.8156300000000001,
      "val_auroc_q975": 0.8458399999999999,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.8222200000000001,
      "std_val_auroc": 0.012802812191077385,
      "val_auroc_q025": 0.8023800000000001,
      "val_auroc_q975": 0.83201,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.8054400000000002,
      "std_val_auroc": 0.013380321371327384,
      "val_auroc_q025": 0.78915,
      "val_auroc_q975": 0.82113,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.80084,
      "std_val_auroc": 0.021217280692869177,
      "val_auroc_q025": 0.77758,
      "val_auroc_q975": 0.82187,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.79064,
      "std_val_auroc": 0.024749303020489256,
      "val_auroc_q025": 0.76202,
      "val_auroc_q975": 0.82105,
      "mean_condition_number_after_standardization": 10.888952744469787,
      "min_condition_number_after_standardization": 10.763635420686764,
      "max_condition_number_after_standardization": 11.036194988391944,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.8840399999999999,
      "std_val_auroc": 0.006842733371979357,
      "val_auroc_q025": 0.87649,
      "val_auroc_q975": 0.89191,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.8832599999999999,
      "std_val_auroc": 0.01060886421819037,
      "val_auroc_q025": 0.87236,
      "val_auroc_q975": 0.8942,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.8803999999999998,
      "std_val_auroc": 0.015193913254984714,
      "val_auroc_q025": 0.8686999999999999,
      "val_auroc_q975": 0.90321,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.87338,
      "std_val_auroc": 0.013570445829080197,
      "val_auroc_q025": 0.85945,
      "val_auroc_q975": 0.89054,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.8659600000000001,
      "std_val_auroc": 0.017055585595340924,
      "val_auroc_q025": 0.84775,
      "val_auroc_q975": 0.88626,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.8631800000000001,
      "std_val_auroc": 0.02159877311330437,
      "val_auroc_q025": 0.84304,
      "val_auroc_q975": 0.8889199999999999,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.8599400000000001,
      "std_val_auroc": 0.018293523444104454,
      "val_auroc_q025": 0.8438300000000001,
      "val_auroc_q975": 0.88685,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.85616,
      "std_val_auroc": 0.012574696815430582,
      "val_auroc_q025": 0.84725,
      "val_auroc_q975": 0.87567,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.85788,
      "std_val_auroc": 0.007634919776919752,
      "val_auroc_q025": 0.8523099999999999,
      "val_auroc_q975": 0.8694000000000001,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.8530999999999999,
      "std_val_auroc": 0.007264640390273995,
      "val_auroc_q025": 0.84451,
      "val_auroc_q975": 0.8607899999999999,
      "mean_condition_number_after_standardization": 110.63509099238868,
      "min_condition_number_after_standardization": 107.97944447291951,
      "max_condition_number_after_standardization": 117.85852402988482,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 0,
      "trials": 5,
      "mean_val_auroc": 0.8858,
      "std_val_auroc": 0.0,
      "val_auroc_q025": 0.8858,
      "val_auroc_q975": 0.8858,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 1,
      "trials": 5,
      "mean_val_auroc": 0.87812,
      "std_val_auroc": 0.004169772176030722,
      "val_auroc_q025": 0.87296,
      "val_auroc_q975": 0.8813,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 2,
      "trials": 5,
      "mean_val_auroc": 0.8687999999999999,
      "std_val_auroc": 0.005401388710322568,
      "val_auroc_q025": 0.86134,
      "val_auroc_q975": 0.87426,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 3,
      "trials": 5,
      "mean_val_auroc": 0.86362,
      "std_val_auroc": 0.005369078133162176,
      "val_auroc_q025": 0.85577,
      "val_auroc_q975": 0.86911,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 4,
      "trials": 5,
      "mean_val_auroc": 0.8566,
      "std_val_auroc": 0.006720863039818633,
      "val_auroc_q025": 0.84758,
      "val_auroc_q975": 0.86473,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 5,
      "trials": 5,
      "mean_val_auroc": 0.8545,
      "std_val_auroc": 0.004195235392680611,
      "val_auroc_q025": 0.8501299999999999,
      "val_auroc_q975": 0.85962,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 6,
      "trials": 5,
      "mean_val_auroc": 0.8492799999999999,
      "std_val_auroc": 0.005592584375760453,
      "val_auroc_q025": 0.8405900000000001,
      "val_auroc_q975": 0.85341,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 7,
      "trials": 5,
      "mean_val_auroc": 0.8448399999999999,
      "std_val_auroc": 0.006084241941277516,
      "val_auroc_q025": 0.83837,
      "val_auroc_q975": 0.85282,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 8,
      "trials": 5,
      "mean_val_auroc": 0.84534,
      "std_val_auroc": 0.0044275275267354535,
      "val_auroc_q025": 0.83873,
      "val_auroc_q975": 0.84879,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 9,
      "trials": 5,
      "mean_val_auroc": 0.8426600000000001,
      "std_val_auroc": 0.0031785216689523906,
      "val_auroc_q025": 0.83792,
      "val_auroc_q975": 0.8457,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 10,
      "trials": 5,
      "mean_val_auroc": 0.83962,
      "std_val_auroc": 0.003932810699741361,
      "val_auroc_q025": 0.83429,
      "val_auroc_q975": 0.84406,
      "mean_condition_number_after_standardization": 1070.6789524064138,
      "min_condition_number_after_standardization": 1065.9450926401641,
      "max_condition_number_after_standardization": 1074.7632706073105,
      "all_cumulative_ranks_match_iterations": true
    }
  ],
  "rank10_paired_group_bootstrap": [
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 10,
      "difference": "mean_mapped_minus_identity_auroc",
      "estimate": 0.0,
      "lower": 0.0,
      "upper": 0.0,
      "confidence": 0.95,
      "replicates": 2000,
      "valid_replicates": 2000,
      "group_count": 193,
      "map_count": 5,
      "seed": 21160710
    },
    {
      "requested_condition_number": 2.0,
      "erased_dimensions": 10,
      "difference": "mean_mapped_minus_identity_auroc",
      "estimate": 0.06738,
      "lower": 0.00846058673469392,
      "upper": 0.13434751029714606,
      "confidence": 0.95,
      "replicates": 2000,
      "valid_replicates": 2000,
      "group_count": 193,
      "map_count": 5,
      "seed": 21160711
    },
    {
      "requested_condition_number": 3.0,
      "erased_dimensions": 10,
      "difference": "mean_mapped_minus_identity_auroc",
      "estimate": 0.07477999999999996,
      "lower": 0.0020789575411532014,
      "upper": 0.15149663983563738,
      "confidence": 0.95,
      "replicates": 2000,
      "valid_replicates": 2000,
      "group_count": 193,
      "map_count": 5,
      "seed": 21160712
    },
    {
      "requested_condition_number": 5.0,
      "erased_dimensions": 10,
      "difference": "mean_mapped_minus_identity_auroc",
      "estimate": 0.14658000000000004,
      "lower": 0.07092698674514421,
      "upper": 0.2256823235385999,
      "confidence": 0.95,
      "replicates": 2000,
      "valid_replicates": 2000,
      "group_count": 193,
      "map_count": 5,
      "seed": 21160713
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 10,
      "difference": "mean_mapped_minus_identity_auroc",
      "estimate": 0.19194,
      "lower": 0.11002753151168423,
      "upper": 0.2746615721754815,
      "confidence": 0.95,
      "replicates": 2000,
      "valid_replicates": 2000,
      "group_count": 193,
      "map_count": 5,
      "seed": 21160714
    },
    {
      "requested_condition_number": 100.0,
      "erased_dimensions": 10,
      "difference": "mean_mapped_minus_identity_auroc",
      "estimate": 0.25439999999999985,
      "lower": 0.17340884597995784,
      "upper": 0.33501858418310715,
      "confidence": 0.95,
      "replicates": 2000,
      "valid_replicates": 2000,
      "group_count": 193,
      "map_count": 5,
      "seed": 21160715
    },
    {
      "requested_condition_number": 1000.0,
      "erased_dimensions": 10,
      "difference": "mean_mapped_minus_identity_auroc",
      "estimate": 0.24092000000000002,
      "lower": 0.15601309523809534,
      "upper": 0.3260196044546851,
      "confidence": 0.95,
      "replicates": 2000,
      "valid_replicates": 2000,
      "group_count": 193,
      "map_count": 5,
      "seed": 21160716
    }
  ],
  "elapsed_seconds": 23.443453749874607
}


==> anc/artifact_v14_arxiv/results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_aggregate.csv <==
requested_condition_number,erased_dimensions,runs,mean_audit_auroc,std_audit_auroc,audit_auroc_q025,audit_auroc_q975,minimum_audit_auroc,maximum_audit_auroc,median_selected_c,minimum_selected_c,maximum_selected_c
1.0,0,5,0.8222298239329812,0.01307608593627989,0.810792827781068,0.8376811097191442,0.8104739147749901,0.8379972293686919,0.01,0.001,0.1
1.0,1,5,0.7876144178308714,0.006061203722560448,0.7824010427737587,0.7968355584616189,0.7821492182861667,0.7978536663209128,0.01,0.001,0.1
1.0,2,5,0.7574804725187029,0.007599924261122916,0.7457094665823318,0.7632991625166008,0.7443249701314217,0.7635795387110812,0.001,0.001,1.0
1.0,5,5,0.7050022292543981,0.023880792674743016,0.6831435092420658,0.7391678129038423,0.6828418761132001,0.7425197478656347,0.01,0.001,1.0
1.0,10,5,0.6649908884903628,0.029212456591564663,0.6293172506315039,0.6979114511526894,0.6275587415372361,0.699234022181441,1.0,0.1,1.0
10.0,0,25,0.822229823932981,0.011936778718627594,0.8104739147749901,0.8379972293686919,0.8104739147749901,0.8379972293686919,0.01,0.001,0.1
10.0,1,25,0.8205545903839636,0.016144572314927667,0.7885065710872162,0.8437606566280298,0.7869772998805257,0.8479319216307144,0.01,0.001,1.0
10.0,2,25,0.8170379705587684,0.011720435055378798,0.8038453930450608,0.8355115772808233,0.8037741820627448,0.8370077181872155,0.01,0.001,0.1
10.0,5,25,0.7984234449102817,0.009134234036568599,0.7875653714883813,0.816899385621958,0.7835186137595442,0.8233862602728796,0.01,0.001,0.1
10.0,10,25,0.7756645910143065,0.010561653463106484,0.753699721226603,0.7927232107236895,0.7479888490641179,0.7983722971355621,0.01,0.001,1.0


==> anc/artifact_v14_arxiv/results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_candidates.csv <==
dataset,model_id,layer,requested_condition_number,condition_number_after_standardization,trial,map_seed,split_seed,eraser_count,attacker_refit_count,audit_count,maximum_pairwise_group_overlap,official_validation_queries,official_test_queries,erased_dimensions,c,tune_auroc,tune_auprc,converged,iterations
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,0,0.001,0.7339208410636983,0.7270309318698742,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,0,0.01,0.7636054421768708,0.748354878691998,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,0,0.1,0.7691713048855906,0.7425816056627614,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,0,1.0,0.7673160173160173,0.7412518644883391,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,1,0.001,0.7039270253555968,0.7068321523011944,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,1,0.01,0.7359307359307359,0.7262151921758391,1,42
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,1,0.1,0.7425788497217068,0.721426149605757,1,90
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,1,1.0,0.742269635126778,0.7187073152206427,1,132
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,2,0.001,0.6682127396413111,0.6787152800374665,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,2,0.01,0.704700061842919,0.6964536276688343,1,48
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,2,0.1,0.7156771799628943,0.6914861301146965,1,91
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,2,1.0,0.7195423623995053,0.6953674911511015,1,154
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,5,0.001,0.5946196660482375,0.5911931084414342,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,5,0.01,0.6612554112554112,0.6292397977416772,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,5,0.1,0.6909400123685838,0.6470851253720289,1,93
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,5,1.0,0.693104514533086,0.6488402119809162,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,10,0.001,0.5089672232529375,0.5069639915098645,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,10,0.01,0.5836425479282622,0.5521683039955715,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,10,0.1,0.6178107606679035,0.5635254721791817,1,105
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,10,1.0,0.6230674087816945,0.5704476965163031,1,137
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,0,0.001,0.7339208410636983,0.7270309318698742,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,0,0.01,0.7636054421768708,0.748354878691998,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,0,0.1,0.7691713048855906,0.7425816056627614,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,0,1.0,0.7673160173160173,0.7412518644883391,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,1,0.001,0.737012987012987,0.7277351420543345,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,1,0.01,0.7628324056895486,0.7423959342926346,1,44
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,1,0.1,0.7683982683982684,0.7410796103933973,1,106
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,1,1.0,0.7662337662337663,0.7370878190845959,1,129
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,2,0.001,0.7328385899814471,0.724005095167697,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,2,0.01,0.7622139764996908,0.7441532801929448,1,42
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,2,0.1,0.7634508348794063,0.7379091569556768,1,87
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,2,1.0,0.7605132962275819,0.7314214525311769,1,137
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,5,0.001,0.7244897959183674,0.7224712606640317,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,5,0.01,0.7509276437847866,0.737933576699945,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,5,0.1,0.75139146567718,0.7310912806053955,1,89
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,5,1.0,0.7478354978354979,0.7231043509016347,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,10,0.001,0.6900123685837971,0.6971726970729187,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,10,0.01,0.7272727272727273,0.7137613309650384,1,52
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,10,0.1,0.7365491651205937,0.71584471862203,1,90
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,10,1.0,0.7350030921459493,0.7104390282702269,1,132
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,0,0.001,0.7339208410636983,0.7270309318698742,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,0,0.01,0.7636054421768708,0.748354878691998,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,0,0.1,0.7691713048855906,0.7425816056627614,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,0,1.0,0.7673160173160173,0.7412518644883391,1,125
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,1,0.001,0.7393320964749536,0.7291004664817405,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,1,0.01,0.7679344465058751,0.7505917911155554,1,44
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,1,0.1,0.7793753865182437,0.7572905713115282,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,1,1.0,0.7722634508348795,0.7458551538506152,1,130
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,2,0.001,0.7350030921459493,0.7238784329938772,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,2,0.01,0.756648113790971,0.7393026899505816,1,44
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,2,0.1,0.7653061224489796,0.7423631163693503,1,84
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,2,1.0,0.7623685837971552,0.7374267867502597,1,116
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,5,0.001,0.7179962894248608,0.7116864715856991,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,5,0.01,0.7427334570191713,0.7321453649354868,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,5,0.1,0.7512368583797155,0.7296376931868158,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,5,1.0,0.75,0.726475184700569,1,141
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,10,0.001,0.6887755102040817,0.6934037942022963,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,10,0.01,0.7282003710575139,0.7158714317811893,1,48
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,10,0.1,0.7362399505256648,0.7143299616246045,1,96
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,10,1.0,0.7363945578231292,0.7099236657325857,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,0,0.001,0.7339208410636983,0.7270309318698742,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,0,0.01,0.7636054421768708,0.748354878691998,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,0,0.1,0.7691713048855906,0.7425816056627614,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,0,1.0,0.7673160173160173,0.7412518644883391,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,1,0.001,0.7376314162028448,0.7281982992493031,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,1,0.01,0.7592764378478665,0.7418855213379012,1,43
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,1,0.1,0.7639146567717996,0.7406962972383393,1,98
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,1,1.0,0.761595547309833,0.7355791036544578,1,138
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,2,0.001,0.7334570191713049,0.7252791859338029,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,2,0.01,0.7568027210884354,0.7388749098864914,1,42
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,2,0.1,0.7605132962275819,0.7354103240819028,1,93
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,2,1.0,0.7575757575757576,0.7314825901689953,1,133
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,5,0.001,0.7195423623995053,0.7187382870052043,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,5,0.01,0.7470624613481757,0.7384456787374167,1,45
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,5,0.1,0.7555658627087198,0.7365563265987904,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,5,1.0,0.7537105751391465,0.7304652142664135,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,10,0.001,0.6972789115646258,0.6943937729424381,1,19
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,10,0.01,0.7288188002473717,0.7139863900834496,1,47
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,10,0.1,0.7351576994434137,0.7099218943923008,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,10,1.0,0.7339208410636983,0.7083714944127908,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,0,0.001,0.7339208410636983,0.7270309318698742,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,0,0.01,0.7636054421768708,0.748354878691998,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,0,0.1,0.7691713048855906,0.7425816056627614,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,0,1.0,0.7673160173160173,0.7412518644883391,1,121
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,1,0.001,0.7297464440321583,0.7213136752694301,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,1,0.01,0.7555658627087198,0.7325538966829643,1,45
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,1,0.1,0.7651515151515151,0.7377208357524518,1,90
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,1,1.0,0.7595856524427953,0.7295634637017916,1,106
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,2,0.001,0.7221706864564007,0.7171941761211921,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,2,0.01,0.7498453927025356,0.7292681385642266,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,2,0.1,0.757730364873222,0.7289786861714832,1,93
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,2,1.0,0.7561842918985776,0.7287892015116677,1,129
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,5,0.001,0.7006802721088435,0.6999681856600632,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,5,0.01,0.7322201607915894,0.7158598573802716,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,5,0.1,0.742269635126778,0.716997465718297,1,105
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,5,1.0,0.7416512059369202,0.7140206960889974,1,116
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,10,0.001,0.6689857761286333,0.6847725712411401,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,10,0.01,0.70856524427953,0.7038310525006444,1,51
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,10,0.1,0.7229437229437229,0.7029838186878616,1,91
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,10,1.0,0.7229437229437229,0.6996814942118043,1,131
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,0,0.001,0.7339208410636983,0.7270309318698742,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,0,0.01,0.7636054421768708,0.748354878691998,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,0,0.1,0.7691713048855906,0.7425816056627614,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,0,1.0,0.7673160173160173,0.7412518644883391,1,121
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,1,0.001,0.7401051329622759,0.7317760870724819,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,1,0.01,0.7673160173160173,0.7515518444618422,1,47
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,1,0.1,0.7748917748917749,0.7511375581349713,1,92
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,1,1.0,0.7717996289424861,0.7495913748862141,1,135
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,2,0.001,0.7342300556586271,0.7207107513120456,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,2,0.01,0.7622139764996908,0.7377939231742004,1,44
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,2,0.1,0.770717377860235,0.7466072000441586,1,100
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,2,1.0,0.7671614100185529,0.7407372512992335,1,118
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,5,0.001,0.7167594310451453,0.7089782403139617,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,5,0.01,0.7410327767470625,0.7319136907287124,1,43
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,5,0.1,0.7509276437847866,0.731413053992702,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,5,1.0,0.7495361781076066,0.7318222612991232,1,117
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,10,0.001,0.6897031539888683,0.6988923705660138,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,10,0.01,0.7212430426716141,0.7161105936378797,1,43
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,10,0.1,0.7365491651205937,0.7157915032454484,1,95
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,10,1.0,0.7385590599876314,0.711720221497436,1,115
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,0,0.001,0.7437388193202147,0.7752184138617662,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,0,0.01,0.7505963029218843,0.7841114294290998,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,0,0.1,0.7374776386404294,0.7621865489800266,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,0,1.0,0.727489564698867,0.7503882322470625,1,138
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,1,0.001,0.708706022659511,0.7441406464169832,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,1,0.01,0.7046809779367919,0.7407440243657676,1,57
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,1,0.1,0.6978234943351223,0.7262702030534233,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,1,1.0,0.6902206320810972,0.7136687984114213,1,124
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,2,0.001,0.6817233154442457,0.7175345102684807,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,2,0.01,0.6683064997018485,0.7005218448842453,1,54
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,2,0.1,0.6593619558735838,0.6687592326963725,1,91
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,2,1.0,0.6538461538461539,0.6551146086513566,1,137
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,5,0.001,0.6456469886702445,0.6790746966355719,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,5,0.01,0.6419200954084675,0.6654071944885322,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,5,0.1,0.6311866428145498,0.6160883280901439,1,88
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,5,1.0,0.625968992248062,0.6016327329825825,1,135
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,10,0.001,0.5916815742397138,0.5855500308994157,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,10,0.01,0.6036076326774001,0.5953303535309871,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,10,0.1,0.6025641025641025,0.5658793335178153,1,102
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,10,1.0,0.6048002385211687,0.558887519127193,1,132
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,0,0.001,0.7437388193202147,0.7752184138617662,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,0,0.01,0.7505963029218843,0.7841114294290998,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,0,0.1,0.7374776386404294,0.7621865489800266,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,0,1.0,0.727489564698867,0.7503882322470625,1,140
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,1,0.001,0.7531305903398927,0.7841369531398457,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,1,0.01,0.7568574836016696,0.7900166004158415,1,52
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,1,0.1,0.7440369707811568,0.7717992732443572,1,98
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,1,1.0,0.7337507453786524,0.7568136284981706,1,138
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,2,0.001,0.7456768038163387,0.7757039853198444,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,2,0.01,0.75,0.7811457958309536,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,2,0.1,0.740608228980322,0.7648674006440618,1,87
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,2,1.0,0.7322599880739415,0.753162769711977,1,125
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,5,0.001,0.7285330948121646,0.7609152858731153,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,5,0.01,0.7271914132379249,0.765213532883757,1,59
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,5,0.1,0.7215265354800239,0.752647660784439,1,102
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,5,1.0,0.7116875372689326,0.7387521707547421,1,125
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,10,0.001,0.7078115682766846,0.7375429481792577,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,10,0.01,0.7009540846750149,0.7339207227028622,1,49
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,10,0.1,0.6903697078115683,0.7120335254766638,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,10,1.0,0.6844066785927251,0.6950956250086856,1,131
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,0,0.001,0.7437388193202147,0.7752184138617662,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,0,0.01,0.7505963029218843,0.7841114294290998,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,0,0.1,0.7374776386404294,0.7621865489800266,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,0,1.0,0.727489564698867,0.7503882322470625,1,138
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,1,0.001,0.7525342874180083,0.7836998271231314,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,1,0.01,0.7604353011329755,0.7922685779588754,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,1,0.1,0.7449314251639833,0.7709013635193019,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,1,1.0,0.7382230172927847,0.7599242497496708,1,126
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,2,0.001,0.7467203339296362,0.776536010887792,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,2,0.01,0.7541741204531902,0.7865478063458643,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,2,0.1,0.7413536076326774,0.7644003018271401,1,106
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,2,1.0,0.7341979725700656,0.7516398471092752,1,123
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,5,0.001,0.7248062015503876,0.7533529715461976,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,5,0.01,0.7268932617769827,0.754617839217407,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,5,0.1,0.7191413237924866,0.7417716865289673,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,5,1.0,0.7088550983899821,0.7267116658467535,1,130
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,10,0.001,0.7036374478234944,0.738769296206338,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,10,0.01,0.7084078711985689,0.7396300654945139,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,10,0.1,0.6966308884913536,0.7133655433198293,1,109
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,10,1.0,0.6909660107334525,0.7033351527570072,1,130
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,0,0.001,0.7437388193202147,0.7752184138617662,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,0,0.01,0.7505963029218843,0.7841114294290998,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,0,0.1,0.7374776386404294,0.7621865489800266,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,0,1.0,0.727489564698867,0.7503882322470625,1,140
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,1,0.001,0.7508944543828264,0.7811266450185794,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,1,0.01,0.7580500894454383,0.7911062913573248,1,48
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,1,0.1,0.7446332737030411,0.77347915356915,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,1,1.0,0.7353905784138343,0.7596268555081639,1,129
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,2,0.001,0.7413536076326774,0.7734139826515594,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,2,0.01,0.744335122242099,0.7770198780706878,1,47
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,2,0.1,0.7358378056052475,0.7606278746678651,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,2,1.0,0.729129397734049,0.7485707568115887,1,119
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,5,0.001,0.7212283840190817,0.7572692479515931,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,5,0.01,0.7206320810971973,0.7556751102140468,1,54
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,5,0.1,0.7128801431127012,0.7378762847270434,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,5,1.0,0.7079606440071556,0.7249934875714623,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,10,0.001,0.7000596302921884,0.7370341590242768,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,10,0.01,0.6869409660107334,0.7273457138179881,1,47
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,10,0.1,0.6793381037567084,0.707520289484522,1,96
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,10,1.0,0.6696481812760883,0.6886077023742583,1,138
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,0,0.001,0.7437388193202147,0.7752184138617662,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,0,0.01,0.7505963029218843,0.7841114294290998,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,0,0.1,0.7374776386404294,0.7621865489800266,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,0,1.0,0.727489564698867,0.7503882322470625,1,139
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,1,0.001,0.7505963029218843,0.7811254512749665,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,1,0.01,0.7577519379844961,0.7898214107243782,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,1,0.1,0.7456768038163387,0.7686288787110969,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,1,1.0,0.7361359570661896,0.7547987430102406,1,139
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,2,0.001,0.7383720930232558,0.7678775579762529,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,2,0.01,0.7452295766249255,0.7725178043433862,1,52
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,2,0.1,0.7361359570661896,0.7552007674861657,1,87
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,2,1.0,0.7265951103160405,0.741899241104373,1,135
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,5,0.001,0.7110912343470484,0.7476037597983112,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,5,0.01,0.7064698867024448,0.7429536760290995,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,5,0.1,0.6999105545617174,0.724653347715622,1,89
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,5,1.0,0.6924567680381634,0.7136701550824514,1,135
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,10,0.001,0.687984496124031,0.726607535591332,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,10,0.01,0.6845557543231962,0.7227400828371164,1,59
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,10,0.1,0.6721824686940966,0.6957831212670638,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,10,1.0,0.6639833035181872,0.6752478494777892,1,125
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,0,0.001,0.7437388193202147,0.7752184138617662,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,0,0.01,0.7505963029218843,0.7841114294290998,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,0,0.1,0.7374776386404294,0.7621865489800266,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,0,1.0,0.727489564698867,0.7503882322470625,1,138
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,1,0.001,0.7501490757304711,0.7793768577451299,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,1,0.01,0.7543231961836613,0.7903035270504699,1,48
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,1,0.1,0.7382230172927847,0.7698554559262485,1,85
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,1,1.0,0.7258497316636852,0.7510579121720149,1,133
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,2,0.001,0.744335122242099,0.775700923856762,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,2,0.01,0.7449314251639833,0.7816156432400317,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,2,0.1,0.7321109123434705,0.7656831594971396,1,95
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,2,1.0,0.7209302325581395,0.7489887169291751,1,120
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,5,0.001,0.7233154442456768,0.75325999425039,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,5,0.01,0.7175014907573047,0.7495521480843703,1,57
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,5,0.1,0.7051282051282052,0.7312468078668256,1,98
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,5,1.0,0.6969290399522957,0.7198024897513714,1,137
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,10,0.001,0.699165175909362,0.7354553567082066,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,10,0.01,0.6964818127608825,0.7294552938920285,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,10,0.1,0.686195587358378,0.7075930467375532,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,10,1.0,0.6763565891472868,0.6913308874401979,1,126
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,0,0.001,0.7833178005591799,0.7727873257474294,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,0,0.01,0.8277415346380863,0.8028002151010593,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,0,0.1,0.8292948120534327,0.8067161271470785,1,105
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,0,1.0,0.8238583410997204,0.804489750123229,1,146
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,1,0.001,0.7556694625660143,0.7485779049073784,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,1,0.01,0.7966759863311588,0.7636675769249557,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,1,0.1,0.7977632805219013,0.7658707259331186,1,113
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,1,1.0,0.7917054986020503,0.7614466724615931,1,152
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,2,0.001,0.7235166200683442,0.7201714093942079,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,2,0.01,0.7593973283628456,0.7250825689392735,1,57
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,2,0.1,0.7617272444858652,0.7223699385060464,1,100
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,2,1.0,0.7548928238583411,0.7164587536475344,1,133
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,5,0.001,0.6342031686859273,0.6491312902396246,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,5,0.01,0.66309412861137,0.6491806781206332,1,68
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,5,0.1,0.6778502640571606,0.6541430917755532,1,124
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,5,1.0,0.6745883814849332,0.6512154533476205,1,146
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,10,0.001,0.6088847468157813,0.6043496706332921,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,10,0.01,0.6410375893134513,0.6362531446496007,1,60
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,10,0.1,0.6542404473438956,0.641209749651351,1,95
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,10,1.0,0.6517552034793415,0.6356330030309189,1,148
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,0,0.001,0.7833178005591799,0.7727873257474294,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,0,0.01,0.8277415346380863,0.8028002151010593,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,0,0.1,0.8292948120534327,0.8067161271470785,1,105
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,0,1.0,0.8238583410997204,0.804489750123229,1,146
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,1,0.001,0.7800559179869525,0.770193540582235,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,1,0.01,0.8216837527182355,0.7984712459434713,1,51
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,1,0.1,0.8274308791550171,0.8058405594040721,1,93
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,1,1.0,0.8219944082013048,0.8027131425029894,1,146
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,2,0.001,0.771668219944082,0.7608387192324987,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,2,0.01,0.808170239204722,0.783153121567078,1,57
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,2,0.1,0.8131407269338303,0.7893045207083705,1,96
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,2,1.0,0.8058403230817024,0.7858268092274876,1,130
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,5,0.001,0.7572227399813607,0.7493701092571162,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,5,0.01,0.7977632805219013,0.771710941343764,1,60
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,5,0.1,0.7983845914880398,0.773652201355884,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,5,1.0,0.7926374650512582,0.766570056123229,1,148
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,10,0.001,0.7496116806461635,0.7364506218211647,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,10,0.01,0.7802112457284871,0.743406388216153,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,10,0.1,0.7820751786269028,0.7471960005161906,1,107
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,10,1.0,0.7753960857409133,0.7439499552358191,1,148
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,0,0.001,0.7833178005591799,0.7727873257474294,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,0,0.01,0.8277415346380863,0.8028002151010593,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,0,0.1,0.8292948120534327,0.8067161271470785,1,105
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,0,1.0,0.8238583410997204,0.804489750123229,1,146
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,1,0.001,0.7864243553898727,0.7769178884318052,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,1,0.01,0.8282075178626903,0.8026888426528204,1,49
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,1,0.1,0.8306927617272445,0.8063547222374865,1,102
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,1,1.0,0.8316247281764523,0.8114832564570404,1,138
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,2,0.001,0.777260018639329,0.7714272299486039,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,2,0.01,0.8247903075489282,0.8038044722290703,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,2,0.1,0.8320907114010563,0.8123072510087085,1,114
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,2,1.0,0.8286735010872942,0.8124436746326725,1,133
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,5,0.001,0.7651444547996272,0.752261251976194,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,5,0.01,0.8087915501708605,0.7777276535107404,1,57
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,5,0.1,0.8137620378999689,0.7782895974398159,1,100
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,5,1.0,0.81112146629388,0.7780254735252771,1,145
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,10,0.001,0.737340789064927,0.7339235872927691,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,10,0.01,0.7775706741223982,0.7511045580750393,1,59
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,10,0.1,0.7808325566946257,0.7513518101031916,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,10,1.0,0.7777260018639329,0.7444824737416673,1,124
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,0,0.001,0.7833178005591799,0.7727873257474294,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,0,0.01,0.8277415346380863,0.8028002151010593,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,0,0.1,0.8292948120534327,0.8067161271470785,1,105
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,0,1.0,0.8238583410997204,0.804489750123229,1,146
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,1,0.001,0.7859583721652688,0.7745231528052301,1,20
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,1,0.01,0.8303821062441752,0.8057644136063348,1,51
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,1,0.1,0.8381484933209071,0.8186962419064518,1,96
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,1,1.0,0.8328673501087294,0.8160091095057753,1,152
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,2,0.001,0.7830071450761106,0.7722451561521171,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,2,0.01,0.8260329294812053,0.8031338916813263,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,2,0.1,0.8292948120534327,0.811880518120403,1,90
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,2,1.0,0.8235476856166511,0.808339550570758,1,129
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,5,0.001,0.7581547064305685,0.7541841979502982,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,5,0.01,0.8013358185771979,0.782792443532828,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,5,0.1,0.811587449518484,0.7913724286651189,1,112
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,5,1.0,0.8084808946877913,0.7922688108013355,1,132
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,10,0.001,0.7444858651755204,0.7352537507681585,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,10,0.01,0.7861136999068034,0.7518329316574572,1,61
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,10,0.1,0.7954333643988817,0.7636712216628387,1,103
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,10,1.0,0.791860826343585,0.7667644326198894,1,139
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,0,0.001,0.7833178005591799,0.7727873257474294,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,0,0.01,0.8277415346380863,0.8028002151010593,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,0,0.1,0.8292948120534327,0.8067161271470785,1,105
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,0,1.0,0.8238583410997204,0.804489750123229,1,146
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,1,0.001,0.7836284560422492,0.7687125209227631,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,1,0.01,0.820596458527493,0.7946679247266123,1,60
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,1,0.1,0.8244796520658589,0.7993805276772544,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,1,1.0,0.8207517862690277,0.7993020190734574,1,141
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,2,0.001,0.7803665734700217,0.7688918043913276,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,2,0.01,0.8187325256290774,0.7925528906370096,1,49
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,2,0.1,0.8213730972351662,0.794492466056241,1,109
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,2,1.0,0.818887853370612,0.7903028053678344,1,140
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,5,0.001,0.7657657657657657,0.7570755534969422,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,5,0.01,0.8019571295433364,0.7650647712582642,1,64
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,5,0.1,0.8022677850264057,0.7639344272897591,1,103
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,5,1.0,0.7966759863311588,0.7539939906402123,1,145
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,10,0.001,0.7357875116495806,0.7368520651768438,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,10,0.01,0.7691829760795278,0.7384783964075992,1,63
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,10,0.1,0.7727555141348245,0.7435698038107511,1,114
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,10,1.0,0.7659210935073004,0.7382780338091548,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,0,0.001,0.7833178005591799,0.7727873257474294,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,0,0.01,0.8277415346380863,0.8028002151010593,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,0,0.1,0.8292948120534327,0.8067161271470785,1,105
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,0,1.0,0.8238583410997204,0.804489750123229,1,146
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,1,0.001,0.787977632805219,0.779051342692827,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,1,0.01,0.8297607952780367,0.8130456563789407,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,1,0.1,0.831780055917987,0.8196913244373073,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,1,1.0,0.8255669462566014,0.8151232921673182,1,135
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,2,0.001,0.7819198508853681,0.7745653932940332,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,2,0.01,0.8199751475613545,0.8053469103847068,1,51
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,2,0.1,0.824013668841255,0.811190737639215,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,2,1.0,0.8184218701460081,0.8085355732497803,1,132
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,5,0.001,0.7656104380242311,0.7581519646730381,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,5,0.01,0.809878844361603,0.7852878669354681,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,5,0.1,0.8125194159676918,0.7930637524589562,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,5,1.0,0.8069276172724449,0.791673343974606,1,115
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,10,0.001,0.7432432432432432,0.7339900529116394,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,10,0.01,0.7775706741223982,0.7449878545624278,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,10,0.1,0.7823858341099721,0.7427421178217324,1,106
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,10,1.0,0.7780366573470022,0.7394293987166886,1,129
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,0,0.001,0.8267347807577693,0.8208074646724131,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,0,0.01,0.8307081027387541,0.8403528824743264,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,0,0.1,0.8179367106570171,0.8327371485484035,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,0,1.0,0.8094224492691926,0.8250451677885319,1,124
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,1,0.001,0.8148148148148148,0.798704626137564,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,1,0.01,0.8149567191712785,0.8171150097079767,1,59
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,1,0.1,0.7931034482758621,0.8051153707032718,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,1,1.0,0.787569178373776,0.7998738629136932,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,2,0.001,0.7933872569887895,0.7838311987090135,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,2,0.01,0.7854406130268199,0.7902371296740303,1,54
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,2,0.1,0.7661416205477508,0.773267157843425,1,112
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,2,1.0,0.7581949765857812,0.7662077224115712,1,120
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,5,0.001,0.7435788278700156,0.7331714182538023,1,21
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,5,0.01,0.7447140627217256,0.7513407252088516,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,5,0.1,0.7298141052930325,0.7411296204594698,1,104
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,5,1.0,0.7252731658861927,0.7357190037481675,1,128
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,10,0.001,0.6530438484461473,0.654531126933393,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,10,0.01,0.6557400312189584,0.675219601721678,1,54
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,10,0.1,0.6634028664680006,0.6822405489347408,1,106
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,10,1.0,0.6646800056761742,0.6870461472622723,1,129
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,0,0.001,0.8267347807577693,0.8208074646724131,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,0,0.01,0.8307081027387541,0.8403528824743264,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,0,0.1,0.8179367106570171,0.8327371485484035,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,0,1.0,0.8094224492691926,0.8250451677885319,1,141
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,1,0.001,0.8346814247197389,0.8307144368408615,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,1,0.01,0.8365261813537676,0.8443316340296133,1,48
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,1,0.1,0.8179367106570171,0.8308985739229195,1,103
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,1,1.0,0.8104157797644388,0.8263614234348505,1,131
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,2,0.001,0.8365261813537676,0.8271167796499158,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,2,0.01,0.8390804597701149,0.8449520865288179,1,54
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,2,0.1,0.8162338583794523,0.8301222209045713,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,2,1.0,0.8075776926351639,0.8241052387135365,1,133
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,5,0.001,0.8291471548176529,0.8164413457964206,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,5,0.01,0.8314176245210728,0.8325277307323973,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,5,0.1,0.810273875407975,0.8192632444519773,1,104
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,5,1.0,0.8001986660990492,0.8103643325756152,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,10,0.001,0.8136795799631049,0.8012426003292052,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,10,0.01,0.8081453100610189,0.8104889050455042,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,10,0.1,0.788704413225486,0.7976479762189572,1,109
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,10,1.0,0.779906343124734,0.7900873844115356,1,145
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,0,0.001,0.8267347807577693,0.8208074646724131,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,0,0.01,0.8307081027387541,0.8403528824743264,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,0,0.1,0.8179367106570171,0.8327371485484035,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,0,1.0,0.8094224492691926,0.8250451677885319,1,125
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,1,0.001,0.8299985809564354,0.8314016866112101,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,1,0.01,0.8265928764013055,0.8408315799125439,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,1,0.1,0.8160919540229885,0.8309394738074972,1,112
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,1,1.0,0.8074357882787001,0.8253065434171383,1,128
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,2,0.001,0.8297147722435079,0.8303730152536599,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,2,0.01,0.831275720164609,0.8451198328922644,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,2,0.1,0.8141052930324961,0.8297409689094754,1,109
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,2,1.0,0.8074357882787001,0.8238356024326268,1,133
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,5,0.001,0.8160919540229885,0.8084400109899624,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,5,0.01,0.8183624237264084,0.8263364406624202,1,48
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,5,0.1,0.7983539094650206,0.8123258373462048,1,95
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,5,1.0,0.7939548744146445,0.8086539571087454,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,10,0.001,0.8063005534269903,0.791563569703767,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,10,0.01,0.8038881793671065,0.8041671610328239,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,10,0.1,0.7862920391656024,0.7908173595911333,1,82
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,10,1.0,0.7760749255002128,0.7828781161851106,1,143
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,0,0.001,0.8267347807577693,0.8208074646724131,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,0,0.01,0.8307081027387541,0.8403528824743264,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,0,0.1,0.8179367106570171,0.8327371485484035,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,0,1.0,0.8094224492691926,0.8250451677885319,1,134
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,1,0.001,0.8291471548176529,0.8293874916048004,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,1,0.01,0.8361004682843763,0.8477005091592973,1,47
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,1,0.1,0.8163757627359159,0.8310327028411552,1,111
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,1,1.0,0.8070100752093089,0.8240288262085843,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,2,0.001,0.8254576415495956,0.8231084833380692,1,25
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,2,0.01,0.8321271463033915,0.8419859749817842,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,2,0.1,0.8082872144174826,0.8264292270474123,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,2,1.0,0.8020434227330779,0.8199730723503384,1,135
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,5,0.001,0.8158081453100611,0.8133633337847531,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,5,0.01,0.8233290762026394,0.8286111750116955,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,5,0.1,0.8050234142188165,0.8176541865268673,1,96
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,5,1.0,0.7966510571874557,0.8109446376306456,1,140
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,10,0.001,0.8038881793671065,0.798393090243433,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,10,0.01,0.8044557967929615,0.8088815552662793,1,51
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,10,0.1,0.7852987086703562,0.7952464356874873,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,10,1.0,0.7753654037178941,0.7885496712361368,1,133
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,0,0.001,0.8267347807577693,0.8208074646724131,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,0,0.01,0.8307081027387541,0.8403528824743264,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,0,0.1,0.8179367106570171,0.8327371485484035,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,0,1.0,0.8094224492691926,0.8250451677885319,1,126
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,1,0.001,0.8244643110543494,0.8209470526931033,1,25
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,1,0.01,0.8277281112530155,0.8397891329819789,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,1,0.1,0.8129700581807862,0.8294045962888537,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,1,1.0,0.8047396055058891,0.8231944469858735,1,143
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,2,0.001,0.8214843195686108,0.815555302524314,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,2,0.01,0.8281538243224067,0.840568774277855,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,2,0.1,0.8138214843195686,0.8311909000601652,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,2,1.0,0.8082872144174826,0.8270397456774183,1,137
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,5,0.001,0.8172271888746985,0.807149638313618,1,25
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,5,0.01,0.823045267489712,0.8321997146371233,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,5,0.1,0.8067262664963815,0.8188788856391873,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,5,1.0,0.7987796225344118,0.8142893672024208,1,142
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,10,0.001,0.801475805307223,0.7888024537445147,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,10,0.01,0.7952320136228183,0.7961344603041393,1,52
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,10,0.1,0.7752234993614304,0.7832826119051445,1,107
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,10,1.0,0.7674187597559246,0.7751337810135153,1,128
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,0,0.001,0.8267347807577693,0.8208074646724131,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,0,0.01,0.8307081027387541,0.8403528824743264,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,0,0.1,0.8179367106570171,0.8327371485484035,1,108
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,0,1.0,0.8094224492691926,0.8250451677885319,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,1,0.001,0.8254576415495956,0.8270549597740233,1,22
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,1,0.01,0.823045267489712,0.8360134036946456,1,51
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,1,0.1,0.8067262664963815,0.8194607878027457,1,102
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,1,1.0,0.7979281963956294,0.8141661890615548,1,135
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,2,0.001,0.8253157371931318,0.8219074141223421,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,2,0.01,0.8257414502625231,0.8332155291002006,1,56
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,2,0.1,0.8074357882787001,0.8208055343683215,1,107
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,2,1.0,0.8001986660990492,0.8160349362448528,1,134
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,5,0.001,0.8187881367957996,0.8108212863733258,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,5,0.01,0.8209167021427558,0.8237937007214653,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,5,0.1,0.8033205619412516,0.8123918236353881,1,104
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,5,1.0,0.7946643961969633,0.8047551831103977,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,10,0.001,0.8153824322406698,0.8012554645374711,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,10,0.01,0.8175109975876259,0.818426870110172,1,59
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,10,0.1,0.8011919965942954,0.8114159993997898,1,106
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,10,1.0,0.7896977437207322,0.8025297046270629,1,144
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,0,0.001,0.8011695906432749,0.7944829438996482,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,0,0.01,0.7912280701754386,0.7953273479942706,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,0,0.1,0.7894736842105263,0.7900348462158315,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,0,1.0,0.7896198830409357,0.7870294544904818,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,1,0.001,0.7804093567251462,0.7726580530810268,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,1,0.01,0.7656432748538011,0.7713026758722935,1,47
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,1,0.1,0.7589181286549708,0.7603025804875458,1,88
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,1,1.0,0.7584795321637426,0.7558136661669892,1,126
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,2,0.001,0.7657894736842106,0.7618992130483956,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,2,0.01,0.7478070175438597,0.7544877222014833,1,45
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,2,0.1,0.7403508771929824,0.7417000783634989,1,93
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,2,1.0,0.7400584795321637,0.7287478073758953,1,138
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,5,0.001,0.7121345029239766,0.6903818523160414,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,5,0.01,0.7096491228070175,0.7004696166676845,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,5,0.1,0.7032163742690059,0.6819349741523293,1,93
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,5,1.0,0.7071637426900584,0.677664612281547,1,132
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,10,0.001,0.6260233918128655,0.5718761468060591,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,10,0.01,0.6258771929824561,0.6095617751649902,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,10,0.1,0.6317251461988304,0.6007931649276801,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,10,1.0,0.6343567251461988,0.6004298779585758,1,128
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,0,0.001,0.8011695906432749,0.7944829438996482,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,0,0.01,0.7912280701754386,0.7953273479942706,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,0,0.1,0.7894736842105263,0.7900348462158315,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,0,1.0,0.7896198830409357,0.7870294544904818,1,123
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,1,0.001,0.8045321637426901,0.80067224920588,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,1,0.01,0.7988304093567251,0.802748020942729,1,47
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,1,0.1,0.7916666666666666,0.7933472185504067,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,1,1.0,0.7906432748538011,0.7882002968207782,1,109
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,2,0.001,0.7963450292397661,0.7891687675764709,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,2,0.01,0.7840643274853801,0.7890312260606552,1,48
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,2,0.1,0.781140350877193,0.7808226298477708,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,2,1.0,0.7796783625730994,0.7762932617100943,1,114
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,5,0.001,0.7878654970760234,0.7766847270206908,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,5,0.01,0.779093567251462,0.7809555702046354,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,5,0.1,0.7757309941520468,0.7737445000463938,1,98
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,5,1.0,0.7714912280701754,0.7661046148066865,1,123
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,10,0.001,0.7690058479532164,0.7613248939137093,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,10,0.01,0.7576023391812865,0.7636113660105609,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,10,0.1,0.7480994152046784,0.7470333872032091,1,107
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,10,1.0,0.7464912280701754,0.7432296554261084,1,114
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,0,0.001,0.8011695906432749,0.7944829438996482,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,0,0.01,0.7912280701754386,0.7953273479942706,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,0,0.1,0.7894736842105263,0.7900348462158315,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,0,1.0,0.7896198830409357,0.7870294544904818,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,1,0.001,0.8057017543859649,0.8012887574914188,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,1,0.01,0.797514619883041,0.8015068937834708,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,1,0.1,0.7922514619883041,0.7916218649747778,1,92
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,1,1.0,0.7891812865497077,0.7871102077884966,1,112
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,2,0.001,0.7998538011695906,0.7987388793955545,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,2,0.01,0.791812865497076,0.799822056106499,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,2,0.1,0.7865497076023392,0.7888819494922543,1,92
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,2,1.0,0.7839181286549708,0.7834063062367139,1,116
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,5,0.001,0.7912280701754386,0.7841664732100097,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,5,0.01,0.7776315789473685,0.7821105028139016,1,51
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,5,0.1,0.7723684210526316,0.7734537693146524,1,101
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,5,1.0,0.7701754385964912,0.770672101588783,1,112
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,10,0.001,0.7716374269005848,0.7674113999906912,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,10,0.01,0.7526315789473684,0.7621558710675104,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,10,0.1,0.7476608187134502,0.7511445891199544,1,102
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,10,1.0,0.7453216374269006,0.7462491543392549,1,118
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,0,0.001,0.8011695906432749,0.7944829438996482,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,0,0.01,0.7912280701754386,0.7953273479942706,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,0,0.1,0.7894736842105263,0.7900348462158315,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,0,1.0,0.7896198830409357,0.7870294544904818,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,1,0.001,0.8083333333333333,0.8041295494510958,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,1,0.01,0.8014619883040935,0.804902801779352,1,52
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,1,0.1,0.79546783625731,0.7950043858584515,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,1,1.0,0.7926900584795321,0.7909859928912392,1,118
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,2,0.001,0.8046783625730994,0.8000776700291176,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,2,0.01,0.7944444444444444,0.8004408098257002,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,2,0.1,0.7894736842105263,0.7933294128689342,1,93
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,2,1.0,0.7858187134502924,0.7868310835979112,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,5,0.001,0.7961988304093567,0.7880048655037364,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,5,0.01,0.7880116959064327,0.7911276535424527,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,5,0.1,0.7847953216374269,0.7842366300105253,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,5,1.0,0.7805555555555556,0.7777128935629511,1,130
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,10,0.001,0.7843567251461988,0.7744682957756687,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,10,0.01,0.7726608187134503,0.7735783274625667,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,10,0.1,0.7713450292397661,0.7669540411474898,1,98
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,10,1.0,0.7722222222222223,0.7645679285726965,1,128
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,0,0.001,0.8011695906432749,0.7944829438996482,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,0,0.01,0.7912280701754386,0.7953273479942706,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,0,0.1,0.7894736842105263,0.7900348462158315,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,0,1.0,0.7896198830409357,0.7870294544904818,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,1,0.001,0.8032163742690058,0.7967616920882905,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,1,0.01,0.7953216374269005,0.799193348176697,1,55
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,1,0.1,0.7903508771929825,0.7891203699507272,1,97
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,1,1.0,0.789327485380117,0.7862154914665469,1,127
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,2,0.001,0.7989766081871345,0.7958478006147989,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,2,0.01,0.7929824561403509,0.8017750445178411,1,58
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,2,0.1,0.7878654970760234,0.7900415345205013,1,99
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,2,1.0,0.7864035087719298,0.7869180319904923,1,116
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,5,0.001,0.7846491228070176,0.7805970134349846,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,5,0.01,0.7771929824561403,0.7841973762893449,1,54
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,5,0.1,0.7719298245614035,0.773298149019501,1,98
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,5,1.0,0.7706140350877193,0.7715954926741313,1,129
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,10,0.001,0.7707602339181286,0.766857559553683,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,10,0.01,0.7551169590643275,0.7662782261981962,1,50
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,10,0.1,0.7519005847953216,0.7614067448730106,1,83
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,10,1.0,0.7482456140350877,0.7501538133869398,1,122
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,0,0.001,0.8011695906432749,0.7944829438996482,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,0,0.01,0.7912280701754386,0.7953273479942706,1,46
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,0,0.1,0.7894736842105263,0.7900348462158315,1,94
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,0,1.0,0.7896198830409357,0.7870294544904818,1,123
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,1,0.001,0.8016081871345029,0.7963929725739994,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,1,0.01,0.7941520467836257,0.7936007269250674,1,47
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,1,0.1,0.7865497076023392,0.7815435916353082,1,80
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,1,1.0,0.7850877192982456,0.7774611491945148,1,112
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,2,0.001,0.8014619883040935,0.7944464138101296,1,24
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,2,0.01,0.7890350877192982,0.7884043240133666,1,49
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,2,0.1,0.7808479532163742,0.7761015829370679,1,89
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,2,1.0,0.7795321637426901,0.7723045791128139,1,123
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,5,0.001,0.7868421052631579,0.7777238893439865,1,23
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,5,0.01,0.7711988304093568,0.7768932407860742,1,53
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,5,0.1,0.7656432748538011,0.7650886436305402,1,95
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,5,1.0,0.7663742690058479,0.7648840294735341,1,114
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,10,0.001,0.7751461988304094,0.7691053352472186,1,25
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,10,0.01,0.7574561403508772,0.7609264919183585,1,52
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,10,0.1,0.7464912280701754,0.7463295664263405,1,95
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,10,1.0,0.7450292397660818,0.736580304172466,1,114


==> anc/artifact_v14_arxiv/results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_paired_aggregate.csv <==
requested_condition_number,erased_dimensions,paired_map_split_runs,mean_mapped_minus_identity_audit_auroc,std_mapped_minus_identity_audit_auroc,difference_q025,difference_q975,minimum_difference,maximum_difference,positive_difference_fraction
10.0,0,25,0.0,0.0,0.0,0.0,0.0,0.0,0.0
10.0,1,25,0.03294017255309237,0.0155033157105832,0.0038391079251294704,0.06065307737977433,0.0023098367184388735,0.06578270334454772,1.0
10.0,2,25,0.05955749804006523,0.010632946314990021,0.040265854333979514,0.0747358005145458,0.04019464335166356,0.07623194142093803,1.0
10.0,5,25,0.0934212156558834,0.0178378047572231,0.06507619883507547,0.12140114783297046,0.06502832522141555,0.1277656837522263,1.0
10.0,10,25,0.11067370252394378,0.022163095824105944,0.07645416101492056,0.14975706889685386,0.07468283730950287,0.15467941059338908,1.0


==> anc/artifact_v14_arxiv/results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_paired_differences.csv <==
requested_condition_number,trial,map_seed,split_seed,erased_dimensions,mapped_minus_identity_audit_auroc
10.0,0,20660710,701,0,0.0
10.0,0,20660710,701,1,0.03582542088885343
10.0,0,20660710,701,2,0.07085294821670785
10.0,0,20660710,701,5,0.08086651240724496
10.0,0,20660710,701,10,0.09913827495412109
10.0,1,20660711,701,0,0.0
10.0,1,20660711,701,1,0.03945583659139873
10.0,1,20660711,701,2,0.0657065347482646
10.0,1,20660711,701,5,0.0696162131971595
10.0,1,20660711,701,10,0.077635043485199
10.0,2,20660712,701,0,0.0
10.0,2,20660712,701,1,0.03586531556690331
10.0,2,20660712,701,2,0.07029442272400854
10.0,2,20660712,701,5,0.07005505465570894
10.0,2,20660712,701,10,0.08972313093433326
10.0,3,20660713,701,0,0.0
10.0,3,20660713,701,1,0.043126146971993906
10.0,3,20660713,701,2,0.07177052581185672
10.0,3,20660713,701,5,0.06502832522141555
10.0,3,20660713,701,10,0.07468283730950287
10.0,4,20660714,701,0,0.0
10.0,4,20660714,701,1,0.03526689539615413
10.0,4,20660714,701,2,0.06419053698236654
10.0,4,20660714,701,5,0.06510811457751542
10.0,4,20660714,701,10,0.08493576956833959
10.0,0,20660710,702,0,0.0
10.0,0,20660710,702,1,0.04840688699782303
10.0,0,20660710,702,2,0.062022560854937625
10.0,0,20660710,702,5,0.10817336235899455
10.0,0,20660710,702,10,0.09455768850188007
10.0,1,20660711,702,0,0.0
10.0,1,20660711,702,1,0.05596675242430238
10.0,1,20660711,702,2,0.07187809222244212
10.0,1,20660711,702,5,0.1277656837522263
10.0,1,20660711,702,10,0.09950524440926178
10.0,2,20660712,702,0,0.0
10.0,2,20660712,702,1,0.057233326736592094
10.0,2,20660712,702,2,0.06954284583415793
10.0,2,20660712,702,5,0.11636651494161876
10.0,2,20660712,702,10,0.09147041361567387
10.0,3,20660713,702,0,0.0
10.0,3,20660713,702,1,0.055887591529784286
10.0,3,20660713,702,2,0.07373837324361765
10.0,3,20660713,702,5,0.10742133386107255
10.0,3,20660713,702,10,0.0841480308727488
10.0,4,20660714,702,0,0.0
10.0,4,20660714,702,1,0.06578270334454772
10.0,4,20660714,702,2,0.07623194142093803
10.0,4,20660714,702,5,0.11715812388679991
10.0,4,20660714,702,10,0.09147041361567387
10.0,0,20660710,703,0,0.0
10.0,0,20660710,703,1,0.021442418008466246
10.0,0,20660710,703,2,0.04019464335166356
10.0,0,20660710,703,5,0.07872769711595518
10.0,0,20660710,703,10,0.11227598211813106
10.0,1,20660711,703,0,0.0
10.0,1,20660711,703,1,0.01938521185267239
10.0,1,20660711,703,2,0.040313328322190145
10.0,1,20660711,703,5,0.08770819321913204
10.0,1,20660711,703,10,0.10254381453495265
10.0,2,20660712,703,0,0.0
10.0,2,20660712,703,1,0.03263836689480559
10.0,2,20660712,703,2,0.05400166158958741
10.0,2,20660712,703,5,0.093365510147565
10.0,2,20660712,703,10,0.11563872294971711
10.0,3,20660713,703,0,0.0
10.0,3,20660713,703,1,0.02318313090952251
10.0,3,20660713,703,2,0.047315741583257576
10.0,3,20660713,703,5,0.08925109783597729
10.0,3,20660713,703,10,0.10111959488863387
10.0,4,20660714,703,0,0.0
10.0,4,20660714,703,1,0.021086363096886496
10.0,4,20660714,703,2,0.04620801519167628
10.0,4,20660714,703,5,0.08972583771808362
10.0,4,20660714,703,10,0.11492661312655772
10.0,0,20660710,704,0,0.0
10.0,0,20660710,704,1,0.02700119474313023
10.0,0,20660710,704,2,0.06232576662684186
10.0,0,20660710,704,5,0.08136200716845876
10.0,0,20660710,704,10,0.13193946634806852
10.0,1,20660711,704,0,0.0
10.0,1,20660711,704,1,0.0023098367184388735
10.0,1,20660711,704,2,0.06356033452807652
10.0,1,20660711,704,5,0.08717642373556345
10.0,1,20660711,704,10,0.12994822779769022
10.0,2,20660712,704,0,0.0
10.0,2,20660712,704,1,0.02648347272003193
10.0,2,20660712,704,2,0.06336121067303868
10.0,2,20660712,704,5,0.0845081640780565
10.0,2,20660712,704,10,0.1464755077658304
10.0,3,20660713,704,0,0.0
10.0,3,20660713,704,1,0.018558343289526102
10.0,3,20660713,704,2,0.06009557945041821
10.0,3,20660713,704,5,0.0825169255276782
10.0,3,20660713,704,10,0.12043010752688177
10.0,4,20660714,704,0,0.0
10.0,4,20660714,704,1,0.004858622062923201
10.0,4,20660714,704,2,0.0600557546794106
10.0,4,20660714,704,5,0.0859418558343289
10.0,4,20660714,704,10,0.15467941059338908
10.0,0,20660710,705,0,0.0
10.0,0,20660710,705,1,0.02880812622288831
10.0,0,20660710,705,2,0.05041422089005454
10.0,0,20660710,705,5,0.11481620248948843
10.0,0,20660710,705,10,0.1402106490154449
10.0,1,20660711,705,0,0.0
10.0,1,20660711,705,1,0.032429957120852615
10.0,1,20660711,705,2,0.0510386744931518
10.0,1,20660711,705,5,0.10461679363889931
10.0,1,20660711,705,10,0.1277632071937056
10.0,2,20660712,705,0,0.0
10.0,2,20660712,705,1,0.03613504849922977
10.0,2,20660712,705,2,0.05391116106739935
10.0,2,20660712,705,5,0.1099454643853296
10.0,2,20660712,705,10,0.12755505599267314
10.0,3,20660713,705,0,0.0
10.0,3,20660713,705,1,0.02830856334041043
10.0,3,20660713,705,2,0.04770825527663303
10.0,3,20660713,705,5,0.10744764997294043
10.0,3,20660713,705,10,0.12409974605553475
10.0,4,20660714,705,0,0.0
10.0,4,20660714,705,1,0.028058781899171548
10.0,4,20660714,705,2,0.05220432121893348
10.0,4,20660714,705,5,0.11086132966987228
10.0,4,20660714,705,10,0.12996960992464934


==> anc/artifact_v14_arxiv/results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_roles.csv <==
split_seed,eraser_count,attacker_fit_count,attacker_tune_count,attacker_refit_count,audit_count,maximum_pairwise_group_overlap
701,798,324,161,485,317,0
702,796,322,164,486,318,0
703,798,323,161,484,318,0
704,793,322,168,490,317,0
705,801,323,166,489,310,0


==> anc/artifact_v14_arxiv/results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/fresh_attacker_runs.csv <==
dataset,model_id,layer,requested_condition_number,condition_number_after_standardization,trial,map_seed,split_seed,eraser_count,attacker_refit_count,audit_count,maximum_pairwise_group_overlap,official_validation_queries,official_test_queries,erased_dimensions,selected_attacker_c,audit_auroc,audit_auprc,final_attacker_converged,cumulative_edit_rank
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,0,0.1,0.8348360328732147,0.8624850153268699,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,1,0.1,0.7978536663209128,0.834316498079634,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,2,1.0,0.7605521423442113,0.7961719979729279,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,5,1.0,0.7425197478656347,0.767823095500528,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.000000000000008,0,20260710,701,798,485,317,0,0,0,10,1.0,0.699234022181441,0.6992058743494081,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,0,0.1,0.8348360328732147,0.8624850153268699,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,1,0.1,0.8336790872097662,0.8578351416882446,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,2,0.1,0.8314050905609192,0.857691075394936,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,5,0.1,0.8233862602728796,0.851788131314534,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.990404319879595,0,20660710,701,798,485,317,0,0,0,10,0.1,0.7983722971355621,0.8312974284449817,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,0,0.1,0.8348360328732147,0.8624850153268699,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,1,0.1,0.8373095029123115,0.8647062712898187,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,2,0.1,0.8262586770924759,0.8550416485719212,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,5,0.1,0.8121359610627942,0.843998443113813,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.862247536673236,1,20660711,701,798,485,317,0,0,0,10,1.0,0.77686906566664,0.8135179382662435,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,0,0.1,0.8348360328732147,0.8624850153268699,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,1,0.1,0.8337189818878161,0.8589888120549508,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,2,0.1,0.8308465650682199,0.8586640612727925,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,5,0.1,0.8125748025213436,0.8439572967184906,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.915332266386313,2,20660712,701,798,485,317,0,0,0,10,0.1,0.7889571531157743,0.8256898612000314,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,0,0.1,0.8348360328732147,0.8624850153268699,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,1,0.1,0.8409798132929067,0.8678133380912542,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,2,0.1,0.832322668156068,0.8591430380538535,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,5,0.1,0.8075480730870502,0.839828316140064,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.778661213544321,3,20660713,701,798,485,317,0,0,0,10,0.1,0.7739168594909439,0.8107004662646415,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,0,0.1,0.8348360328732147,0.8624850153268699,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,1,0.1,0.8331205617170669,0.8605184404985954,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,2,0.1,0.8247426793265779,0.8548765914219952,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,5,0.1,0.8076278624431501,0.8423099221402183,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056212322018942,4,20660714,701,798,485,317,0,0,0,10,1.0,0.7841697917497806,0.8201853844395838,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,0,0.01,0.8379972293686919,0.8464906254788491,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,1,0.001,0.7821492182861667,0.788987897307684,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,2,0.001,0.7607757767662775,0.7660305077231435,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,5,0.001,0.6828418761132001,0.6946940091873779,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000133,0,20260710,702,796,486,318,0,0,0,10,1.0,0.6860083118939244,0.6369778420420673,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,0,0.01,0.8379972293686919,0.8464906254788491,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,1,0.01,0.8305561052839897,0.8401443633653428,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,2,0.01,0.8227983376212151,0.8346250948036282,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,5,0.001,0.7910152384721947,0.7963727738521913,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.940621713480972,0,20660710,702,796,486,318,0,0,0,10,0.001,0.7805660003958045,0.785379203727426,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,0,0.01,0.8379972293686919,0.8464906254788491,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,1,0.01,0.8381159707104691,0.8449591246900165,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,2,0.01,0.8326538689887196,0.8379732620079285,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,5,0.01,0.8106075598654264,0.8215618213856192,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.801871559195922,1,20660711,702,796,486,318,0,0,0,10,0.01,0.7855135563031862,0.7998567278738646,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,0,0.01,0.8379972293686919,0.8464906254788491,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,1,0.01,0.8393825450227588,0.8446556048496273,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,2,0.01,0.8303186226004354,0.8391567072812893,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,5,0.001,0.7992083910548189,0.8061542829545189,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.859585088994027,2,20660712,702,796,486,318,0,0,0,10,0.001,0.7774787255095983,0.7833398412445243,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,0,0.01,0.8379972293686919,0.8464906254788491,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,1,0.01,0.838036809815951,0.8454832051439425,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,2,0.01,0.8345141500098952,0.8449094164207519,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,5,0.001,0.7902632099742727,0.7943806656371281,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.742780948098247,3,20660713,702,796,486,318,0,0,0,10,0.001,0.7701563427666732,0.7763231512193839,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,0,0.01,0.8379972293686919,0.8464906254788491,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,1,0.01,0.8479319216307144,0.8528777402828901,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,2,0.01,0.8370077181872155,0.8405736880140463,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,5,0.001,0.8,0.8018673575807421,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.985846212638016,4,20660714,702,796,486,318,0,0,0,10,0.001,0.7774787255095983,0.7835259703504659,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,0,0.1,0.8141788978122404,0.829508744844727,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,1,0.1,0.787672587727974,0.7993229180227897,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,2,0.1,0.7635795387110812,0.7752028642541693,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,5,0.1,0.7047909166435891,0.7091462494510272,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000042,0,20260710,703,798,484,318,0,0,0,10,0.1,0.667009534359299,0.6545535858143153,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,0,0.1,0.8141788978122404,0.829508744844727,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,1,0.1,0.8091150057364402,0.8264430964468326,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,2,0.1,0.8037741820627448,0.8197556449152354,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,5,0.1,0.7835186137595442,0.7967551345773938,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.941919124429944,0,20660710,703,798,484,318,0,0,0,10,0.1,0.77928551647743,0.7844740204890555,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,0,0.1,0.8141788978122404,0.829508744844727,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,1,1.0,0.8070577995806464,0.8203846753968258,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,2,0.1,0.8038928670332713,0.8192645567535837,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,5,0.1,0.7924991098627211,0.8088226722074972,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.752411428555972,1,20660711,703,798,484,318,0,0,0,10,0.1,0.7695533488942516,0.788872560502029,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,0,0.1,0.8141788978122404,0.829508744844727,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,1,0.1,0.8203109546227796,0.8321395761646156,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,2,0.1,0.8175812003006686,0.8278870286974139,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,5,0.1,0.7981564267911541,0.8085489531835349,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.843094294094556,2,20660712,703,798,484,318,0,0,0,10,0.1,0.7826482573090161,0.7832219658770678,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,0,0.1,0.8141788978122404,0.829508744844727,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,1,0.1,0.8108557186374965,0.8292826789254132,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,2,0.1,0.8108952802943388,0.8266031166959205,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,5,0.1,0.7940420144795663,0.8058231410520845,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.736053456238915,3,20660713,703,798,484,318,0,0,0,10,0.1,0.7681291292479329,0.7795510598855818,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,0,0.1,0.8141788978122404,0.829508744844727,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,1,0.1,0.8087589508248605,0.8281701537899788,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,2,0.1,0.8097875539027575,0.8246392493886225,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,5,0.1,0.7945167543616727,0.8132900164776801,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.9975292891577,4,20660714,703,798,484,318,0,0,0,10,0.1,0.7819361474858567,0.7951368966499849,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,0,0.01,0.8104739147749901,0.8386397833071976,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,1,0.01,0.7846674631620868,0.8091743104343198,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,2,0.001,0.7443249701314217,0.7596297566608379,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,5,0.01,0.7090003982477101,0.6944366162235737,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000038,0,20260710,704,793,490,317,0,0,0,10,1.0,0.6275587415372361,0.6129415695886786,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,0,0.01,0.8104739147749901,0.8386397833071976,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,1,0.01,0.811668657905217,0.8413128812405215,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,2,0.01,0.8066507367582636,0.8357224495106501,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,5,0.01,0.7903624054161689,0.8172810977627838,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.997739051006995,0,20660710,704,793,490,317,0,0,0,10,0.001,0.7594982078853046,0.7779247352601318,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,0,0.01,0.8104739147749901,0.8386397833071976,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,1,0.001,0.7869772998805257,0.8094460761175508,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,2,0.01,0.8078853046594983,0.8333303325634069,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,5,0.01,0.7961768219832736,0.820725208419185,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.834265161791103,1,20660711,704,793,490,317,0,0,0,10,0.001,0.7575069693349263,0.7837863590906764,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,0,0.01,0.8104739147749901,0.8386397833071976,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,1,0.01,0.8111509358821187,0.8402659969297775,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,2,0.01,0.8076861808044604,0.8384370734467511,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,5,0.01,0.7935085623257666,0.8239949448902003,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.896429148482289,2,20660712,704,793,490,317,0,0,0,10,0.01,0.7740342493030665,0.7954799203035632,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,0,0.01,0.8104739147749901,0.8386397833071976,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,1,0.01,0.8032258064516129,0.8306773314665612,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,2,0.01,0.80442054958184,0.8290525674048046,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,5,0.01,0.7915173237753883,0.8123890129675435,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.784298684483565,3,20660713,704,793,490,317,0,0,0,10,0.001,0.7479888490641179,0.7644728984315322,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,0,0.01,0.8104739147749901,0.8386397833071976,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,1,0.001,0.78952608522501,0.8111529907513801,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,2,0.01,0.8043807248108323,0.8353032981955286,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,5,0.01,0.794942254082039,0.8225275687756883,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.056799187588178,4,20660714,704,793,490,317,0,0,0,10,0.01,0.7822381521306252,0.8001078196208733,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,0,0.001,0.8136630448357687,0.8361151009803266,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,1,0.001,0.7857291536572166,0.8099385248812963,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,2,0.001,0.7581699346405228,0.7904754171830911,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,5,0.001,0.6858582074018567,0.7305520060841776,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,1.0,1.0000000000000033,0,20260710,705,801,489,310,0,0,0,10,1.0,0.6451438324799134,0.6837821491122006,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,0,0.001,0.8136630448357687,0.8361151009803266,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,1,0.001,0.8145372798801049,0.8368067326286824,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,2,0.001,0.8085841555305774,0.8303875679571716,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,5,0.001,0.8006744098913451,0.8234872495682573,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.001542554987108,0,20660710,705,801,489,310,0,0,0,10,0.001,0.7853544814953582,0.808916936877125,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,0,0.001,0.8136630448357687,0.8361151009803266,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,1,0.001,0.8181591107780692,0.8386911202819475,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,2,0.001,0.8092086091336747,0.8317556316491976,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,5,0.001,0.790475001040756,0.8151622510059425,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.82017282248845,1,20660711,705,801,489,310,0,0,0,10,0.001,0.772907039673619,0.8009709590895204,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,0,0.001,0.8136630448357687,0.8361151009803266,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,1,0.001,0.8218642021564464,0.8423315400934986,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,2,0.001,0.8120810957079222,0.832195765209811,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,5,0.001,0.7958036717871863,0.8216941050516055,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.916547409030196,2,20660712,705,801,489,310,0,0,0,10,0.001,0.7726988884725865,0.8005454005663944,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,0,0.001,0.8136630448357687,0.8361151009803266,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,1,0.001,0.8140377169976271,0.835669481425711,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,2,0.001,0.8058781899171559,0.827543356803003,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,5,0.001,0.7933058573747971,0.8154012676237569,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,10.785873894428361,3,20660713,705,801,489,310,0,0,0,10,0.001,0.7692435785354481,0.7951903610876648,1,10
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,0,0.001,0.8136630448357687,0.8361151009803266,1,0
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,1,0.001,0.8137879355563882,0.8368857145046743,1,1
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,2,0.001,0.8103742558594563,0.8359334589636394,1,2
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,5,0.001,0.7967195370717289,0.8196552240813135,1,5
100doh,facebook/vjepa2-vitl-fpc64-256,layer_21,10.0,11.06194546648661,4,20660714,705,801,489,310,0,0,0,10,0.001,0.7751134424045627,0.8012016045186277,1,10


==> anc/artifact_v14_arxiv/results/revision_v9/dense_affine_fresh_attackers/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "protocol": "official-training-only source-disjoint eraser A / attacker B / audit C; B is internally split for per-map per-rank C selection and refit",
  "original_standardization": "estimated on eraser role A",
  "mapped_coordinate_standardization": "estimated on eraser role A",
  "conditions": [
    1.0,
    10.0
  ],
  "mapped_trials": 5,
  "split_seeds": [
    701,
    702,
    703,
    704,
    705
  ],
  "evaluation_ranks": [
    0,
    1,
    2,
    5,
    10
  ],
  "c_grid": [
    0.001,
    0.01,
    0.1,
    1.0
  ],
  "eraser_c": 0.01,
  "map_seed_rule": "20260710 + 4*100000 + trial",
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "roles": [
    {
      "split_seed": 701,
      "eraser_count": 798,
      "attacker_fit_count": 324,
      "attacker_tune_count": 161,
      "attacker_refit_count": 485,
      "audit_count": 317,
      "maximum_pairwise_group_overlap": 0
    },
    {
      "split_seed": 702,
      "eraser_count": 796,
      "attacker_fit_count": 322,
      "attacker_tune_count": 164,
      "attacker_refit_count": 486,
      "audit_count": 318,
      "maximum_pairwise_group_overlap": 0
    },
    {
      "split_seed": 703,
      "eraser_count": 798,
      "attacker_fit_count": 323,
      "attacker_tune_count": 161,
      "attacker_refit_count": 484,
      "audit_count": 318,
      "maximum_pairwise_group_overlap": 0
    },
    {
      "split_seed": 704,
      "eraser_count": 793,
      "attacker_fit_count": 322,
      "attacker_tune_count": 168,
      "attacker_refit_count": 490,
      "audit_count": 317,
      "maximum_pairwise_group_overlap": 0
    },
    {
      "split_seed": 705,
      "eraser_count": 801,
      "attacker_fit_count": 323,
      "attacker_tune_count": 166,
      "attacker_refit_count": 489,
      "audit_count": 310,
      "maximum_pairwise_group_overlap": 0
    }
  ],
  "aggregate": [
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 0,
      "runs": 5,
      "mean_audit_auroc": 0.8222298239329812,
      "std_audit_auroc": 0.01307608593627989,
      "audit_auroc_q025": 0.810792827781068,
      "audit_auroc_q975": 0.8376811097191442,
      "minimum_audit_auroc": 0.8104739147749901,
      "maximum_audit_auroc": 0.8379972293686919,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 0.1
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 1,
      "runs": 5,
      "mean_audit_auroc": 0.7876144178308714,
      "std_audit_auroc": 0.006061203722560448,
      "audit_auroc_q025": 0.7824010427737587,
      "audit_auroc_q975": 0.7968355584616189,
      "minimum_audit_auroc": 0.7821492182861667,
      "maximum_audit_auroc": 0.7978536663209128,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 0.1
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 2,
      "runs": 5,
      "mean_audit_auroc": 0.7574804725187029,
      "std_audit_auroc": 0.007599924261122916,
      "audit_auroc_q025": 0.7457094665823318,
      "audit_auroc_q975": 0.7632991625166008,
      "minimum_audit_auroc": 0.7443249701314217,
      "maximum_audit_auroc": 0.7635795387110812,
      "median_selected_c": 0.001,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 1.0
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 5,
      "runs": 5,
      "mean_audit_auroc": 0.7050022292543981,
      "std_audit_auroc": 0.023880792674743016,
      "audit_auroc_q025": 0.6831435092420658,
      "audit_auroc_q975": 0.7391678129038423,
      "minimum_audit_auroc": 0.6828418761132001,
      "maximum_audit_auroc": 0.7425197478656347,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 1.0
    },
    {
      "requested_condition_number": 1.0,
      "erased_dimensions": 10,
      "runs": 5,
      "mean_audit_auroc": 0.6649908884903628,
      "std_audit_auroc": 0.029212456591564663,
      "audit_auroc_q025": 0.6293172506315039,
      "audit_auroc_q975": 0.6979114511526894,
      "minimum_audit_auroc": 0.6275587415372361,
      "maximum_audit_auroc": 0.699234022181441,
      "median_selected_c": 1.0,
      "minimum_selected_c": 0.1,
      "maximum_selected_c": 1.0
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 0,
      "runs": 25,
      "mean_audit_auroc": 0.822229823932981,
      "std_audit_auroc": 0.011936778718627594,
      "audit_auroc_q025": 0.8104739147749901,
      "audit_auroc_q975": 0.8379972293686919,
      "minimum_audit_auroc": 0.8104739147749901,
      "maximum_audit_auroc": 0.8379972293686919,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 0.1
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 1,
      "runs": 25,
      "mean_audit_auroc": 0.8205545903839636,
      "std_audit_auroc": 0.016144572314927667,
      "audit_auroc_q025": 0.7885065710872162,
      "audit_auroc_q975": 0.8437606566280298,
      "minimum_audit_auroc": 0.7869772998805257,
      "maximum_audit_auroc": 0.8479319216307144,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 1.0
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 2,
      "runs": 25,
      "mean_audit_auroc": 0.8170379705587684,
      "std_audit_auroc": 0.011720435055378798,
      "audit_auroc_q025": 0.8038453930450608,
      "audit_auroc_q975": 0.8355115772808233,
      "minimum_audit_auroc": 0.8037741820627448,
      "maximum_audit_auroc": 0.8370077181872155,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 0.1
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 5,
      "runs": 25,
      "mean_audit_auroc": 0.7984234449102817,
      "std_audit_auroc": 0.009134234036568599,
      "audit_auroc_q025": 0.7875653714883813,
      "audit_auroc_q975": 0.816899385621958,
      "minimum_audit_auroc": 0.7835186137595442,
      "maximum_audit_auroc": 0.8233862602728796,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 0.1
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 10,
      "runs": 25,
      "mean_audit_auroc": 0.7756645910143065,
      "std_audit_auroc": 0.010561653463106484,
      "audit_auroc_q025": 0.753699721226603,
      "audit_auroc_q975": 0.7927232107236895,
      "minimum_audit_auroc": 0.7479888490641179,
      "maximum_audit_auroc": 0.7983722971355621,
      "median_selected_c": 0.01,
      "minimum_selected_c": 0.001,
      "maximum_selected_c": 1.0
    }
  ],
  "paired_aggregate": [
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 0,
      "paired_map_split_runs": 25,
      "mean_mapped_minus_identity_audit_auroc": 0.0,
      "std_mapped_minus_identity_audit_auroc": 0.0,
      "difference_q025": 0.0,
      "difference_q975": 0.0,
      "minimum_difference": 0.0,
      "maximum_difference": 0.0,
      "positive_difference_fraction": 0.0
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 1,
      "paired_map_split_runs": 25,
      "mean_mapped_minus_identity_audit_auroc": 0.03294017255309237,
      "std_mapped_minus_identity_audit_auroc": 0.0155033157105832,
      "difference_q025": 0.0038391079251294704,
      "difference_q975": 0.06065307737977433,
      "minimum_difference": 0.0023098367184388735,
      "maximum_difference": 0.06578270334454772,
      "positive_difference_fraction": 1.0
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 2,
      "paired_map_split_runs": 25,
      "mean_mapped_minus_identity_audit_auroc": 0.05955749804006523,
      "std_mapped_minus_identity_audit_auroc": 0.010632946314990021,
      "difference_q025": 0.040265854333979514,
      "difference_q975": 0.0747358005145458,
      "minimum_difference": 0.04019464335166356,
      "maximum_difference": 0.07623194142093803,
      "positive_difference_fraction": 1.0
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 5,
      "paired_map_split_runs": 25,
      "mean_mapped_minus_identity_audit_auroc": 0.0934212156558834,
      "std_mapped_minus_identity_audit_auroc": 0.0178378047572231,
      "difference_q025": 0.06507619883507547,
      "difference_q975": 0.12140114783297046,
      "minimum_difference": 0.06502832522141555,
      "maximum_difference": 0.1277656837522263,
      "positive_difference_fraction": 1.0
    },
    {
      "requested_condition_number": 10.0,
      "erased_dimensions": 10,
      "paired_map_split_runs": 25,
      "mean_mapped_minus_identity_audit_auroc": 0.11067370252394378,
      "std_mapped_minus_identity_audit_auroc": 0.022163095824105944,
      "difference_q025": 0.07645416101492056,
      "difference_q975": 0.14975706889685386,
      "minimum_difference": 0.07468283730950287,
      "maximum_difference": 0.15467941059338908,
      "positive_difference_fraction": 1.0
    }
  ],
  "elapsed_seconds": 17.008971167029813
}


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr/finite_qr_aggregate.csv <==
sample_size,shear,runs,mean_accepted_updates,count_one_fraction,count_two_or_more_fraction,minimum_accepted_updates,maximum_accepted_updates,mean_cumulative_removed_rank,mean_retained_map_rank,post_first_probe_runs,mean_post_first_test_r2,mean_post_first_circular_mae_degrees,stopping_frequency,censoring_frequency
500,0.0,20,1.8,0.55,0.45,1,5,2.9,2.0,20,0.08910506516695023,73.34981479644776,1.0,0.0
500,0.25,20,1.75,0.6,0.4,1,5,2.8,2.0,20,0.09619481414556504,70.9602596282959,1.0,0.0
500,0.5,20,1.95,0.6,0.4,1,5,2.8,2.0,20,0.11371678560972213,68.31960220336914,1.0,0.0
500,0.75,20,2.0,0.55,0.4,0,5,2.7,2.1,19,0.12006686235729017,67.37210183394582,1.0,0.0
500,1.0,20,1.85,0.55,0.4,0,6,2.7,2.1,19,0.11580316016548559,67.70719086496453,1.0,0.0
500,1.25,20,1.85,0.45,0.5,0,4,2.9,2.1,19,0.10632389627004925,68.04908692209344,1.0,0.0
500,2.0,20,1.1,0.5,0.25,0,3,2.0,2.5,15,0.06531498829523723,70.60357131958008,1.0,0.0
1000,0.0,20,1.0,1.0,0.0,1,1,2.0,2.0,20,0.001120932400226593,85.29230880737305,1.0,0.0
1000,0.25,20,1.0,1.0,0.0,1,1,2.0,2.0,20,0.029296468198299407,78.4581356048584,1.0,0.0
1000,0.5,20,1.75,0.65,0.35,1,4,2.7,2.0,20,0.07890239655971527,70.81949234008789,1.0,0.0
1000,0.75,20,2.6,0.4,0.6,1,6,3.2,2.0,20,0.11130741834640503,67.16451148986816,1.0,0.0
1000,1.0,20,2.95,0.25,0.75,1,7,3.5,2.0,20,0.12237210124731064,65.9891939163208,1.0,0.0
1000,1.25,20,3.3,0.2,0.8,1,6,3.6,2.0,20,0.135831755399704,64.54916248321533,1.0,0.0
1000,2.0,20,2.35,0.55,0.45,1,8,2.9,2.0,20,0.10855764448642731,67.59115962982177,0.95,0.05
4000,0.0,20,1.0,1.0,0.0,1,1,2.0,2.0,20,-0.0022362172603607178,88.86486854553223,1.0,0.0
4000,0.25,20,1.0,1.0,0.0,1,1,2.0,2.0,20,0.04929066002368927,75.01721801757813,1.0,0.0
4000,0.5,20,4.35,0.0,1.0,3,5,4.0,2.0,20,0.13372472077608108,65.11576061248779,1.0,0.0
4000,0.75,20,5.25,0.0,1.0,3,8,4.0,1.95,20,0.1824612572789192,60.62719078063965,0.95,0.05
4000,1.0,20,5.75,0.0,1.0,3,8,4.0,2.0,20,0.1947449713945389,59.541483116149905,0.9,0.1
4000,1.25,20,5.85,0.0,1.0,3,8,4.0,1.95,20,0.1864959716796875,60.276502418518064,0.85,0.15
4000,2.0,20,5.9,0.0,1.0,3,8,4.0,2.0,20,0.1319538712501526,65.29123611450196,0.95,0.05


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr/finite_qr_iterations.csv <==
sample_size,shear,seed,shear_index,iteration,accepted_update,stopping_probe,test_r2,test_circular_mae_degrees,cumulative_removed_rank_before,retained_map_rank_before,retained_map_frobenius_norm_before,coefficient_rank
500,0.0,20260712,0,0,1,0,0.5046039819717407,21.704736709594727,0,4,2.0,2
500,0.0,20260712,0,1,1,0,0.10557487607002258,64.97038269042969,2,2,1.4142135623730951,2
500,0.0,20260712,0,2,1,0,0.1412697434425354,68.17451477050781,4,2,1.2960994242437234,2
500,0.0,20260712,0,3,0,1,0.07410520315170288,78.9139404296875,4,2,1.2098982339682227,2
500,0.25,20260712,1,0,1,0,0.48809707164764404,25.75051498413086,0,4,2.0,2
500,0.25,20260712,1,1,0,1,0.0876067578792572,69.95590209960938,2,2,1.4142135623730951,2
500,0.5,20260712,2,0,1,0,0.4596697688102722,31.433185577392578,0,4,2.0,2
500,0.5,20260712,2,1,0,1,0.07967078685760498,70.04149627685547,2,2,1.4142135623730951,2
500,0.75,20260712,3,0,1,0,0.4182167053222656,38.06919860839844,0,4,2.0,2
500,0.75,20260712,3,1,0,1,0.07468971610069275,72.50611114501953,2,2,1.4142135623730951,2
500,1.0,20260712,4,0,1,0,0.36451005935668945,43.328487396240234,0,4,2.0,2
500,1.0,20260712,4,1,0,1,0.06550192832946777,75.6165542602539,2,2,1.4142135623730951,2
500,1.25,20260712,5,0,1,0,0.3023996353149414,48.120330810546875,0,4,2.0,2
500,1.25,20260712,5,1,0,1,0.02782464027404785,78.36943817138672,2,2,1.4142135623730951,2
500,2.0,20260712,6,0,1,0,0.12367561459541321,62.49992370605469,0,4,2.0,2
500,2.0,20260712,6,1,0,1,-0.03554731607437134,84.97775268554688,2,2,1.4142135623730951,2
500,0.0,20261712,0,0,1,0,0.8837588429450989,6.49685001373291,0,4,2.0,2
500,0.0,20261712,0,1,0,1,-0.02762371301651001,91.39962005615234,2,2,1.4142135623730951,2
500,0.25,20261712,1,0,1,0,0.8797826766967773,6.669315338134766,0,4,2.0,2
500,0.25,20261712,1,1,0,1,-0.0082855224609375,80.82781982421875,2,2,1.4142135623730951,2
500,0.5,20261712,2,0,1,0,0.8714133501052856,7.666260242462158,0,4,2.0,2
500,0.5,20261712,2,1,0,1,0.04492652416229248,71.24153137207031,2,2,1.4142135623730951,2
500,0.75,20261712,3,0,1,0,0.8478711843490601,9.792533874511719,0,4,2.0,2
500,0.75,20261712,3,1,0,1,0.07797056436538696,67.35063934326172,2,2,1.4142135623730951,2
500,1.0,20261712,4,0,1,0,0.793271541595459,14.380502700805664,0,4,2.0,2
500,1.0,20261712,4,1,0,1,0.08146259188652039,66.97370910644531,2,2,1.4142135623730951,2
500,1.25,20261712,5,0,1,0,0.700987696647644,20.256071090698242,0,4,2.0,2
500,1.25,20261712,5,1,0,1,0.07576626539230347,67.46546173095703,2,2,1.4142135623730951,2
500,2.0,20261712,6,0,1,0,0.4262685179710388,36.122955322265625,0,4,2.0,2
500,2.0,20261712,6,1,0,1,0.054727792739868164,69.94889831542969,2,2,1.4142135623730951,2
500,0.0,20262712,0,0,1,0,0.43946316838264465,47.293601989746094,0,4,2.0,2
500,0.0,20262712,0,1,1,0,0.27970248460769653,43.31211471557617,2,2,1.4142135623730951,2
500,0.0,20262712,0,2,0,1,0.056406229734420776,55.022300720214844,4,2,0.763963219478581,2
500,0.25,20262712,1,0,1,0,0.4371947646141052,47.827030181884766,0,4,2.0,2
500,0.25,20262712,1,1,1,0,0.27876174449920654,43.24175262451172,2,2,1.4142135623730951,2
500,0.25,20262712,1,2,0,1,0.04760175943374634,56.304290771484375,4,2,0.7152647279910529,2
500,0.5,20262712,2,0,1,0,0.4240172803401947,48.97089385986328,0,4,2.0,2
500,0.5,20262712,2,1,1,0,0.27546027302742004,44.526241302490234,2,2,1.4142135623730951,2
500,0.5,20262712,2,2,1,0,0.15128850936889648,53.808956146240234,4,2,0.9756706637909587,2
500,0.5,20262712,2,3,1,0,0.15583011507987976,59.99269485473633,4,2,0.8202886504083934,2
500,0.5,20262712,2,4,0,1,0.07853540778160095,77.5445556640625,4,2,0.7492787082290231,2
500,0.75,20262712,3,0,1,0,0.3829130232334137,51.166107177734375,0,4,2.0,2
500,0.75,20262712,3,1,1,0,0.2846602201461792,45.44172286987305,2,2,1.4142135623730951,2
500,0.75,20262712,3,2,1,0,0.13453000783920288,54.122779846191406,4,2,1.000422687211136,2
500,0.75,20262712,3,3,1,0,0.1545010209083557,61.1011962890625,4,2,0.8698416962463493,2
500,0.75,20262712,3,4,0,1,0.07554429769515991,77.85932922363281,4,2,0.794318522853744,2
500,1.0,20262712,4,0,1,0,0.31972813606262207,54.3500862121582,0,4,2.0,2
500,1.0,20262712,4,1,1,0,0.285891592502594,46.841007232666016,2,2,1.4142135623730951,2
500,1.0,20262712,4,2,0,1,0.09993818402290344,57.01011276245117,4,2,0.9917670242675974,2
500,1.25,20262712,5,0,1,0,0.25436273217201233,59.80057144165039,0,4,2.0,2
500,1.25,20262712,5,1,1,0,0.27716150879859924,49.244773864746094,2,2,1.4142135623730951,2
500,1.25,20262712,5,2,0,1,0.059289783239364624,60.980682373046875,4,2,0.9699663596054479,2
500,2.0,20262712,6,0,1,0,0.11422279477119446,71.26087951660156,0,4,2.0,2
500,2.0,20262712,6,1,1,0,0.24139532446861267,50.92890930175781,2,2,1.4142135623730951,2
500,2.0,20262712,6,2,0,1,0.041333407163619995,74.91389465332031,4,2,0.9669508925827296,2
500,0.0,20263712,0,0,1,0,0.607214093208313,16.73086166381836,0,4,2.0,2
500,0.0,20263712,0,1,0,1,-0.04247230291366577,78.20816040039062,2,2,1.4142135623730951,2
500,0.25,20263712,1,0,1,0,0.6067467927932739,16.905479431152344,0,4,2.0,2
500,0.25,20263712,1,1,0,1,-0.013537108898162842,73.79779052734375,2,2,1.4142135623730951,2
500,0.5,20263712,2,0,1,0,0.5957815051078796,18.343976974487305,0,4,2.0,2
500,0.5,20263712,2,1,0,1,0.02890804409980774,69.14033508300781,2,2,1.4142135623730951,2
500,0.75,20263712,3,0,1,0,0.5788640975952148,20.56945037841797,0,4,2.0,2
500,0.75,20263712,3,1,0,1,0.06026458740234375,66.69640350341797,2,2,1.4142135623730951,2
500,1.0,20263712,4,0,1,0,0.5576503276824951,23.39594268798828,0,4,2.0,2
500,1.0,20263712,4,1,0,1,0.06688728928565979,66.51225280761719,2,2,1.4142135623730951,2
500,1.25,20263712,5,0,1,0,0.532952070236206,26.718151092529297,0,4,2.0,2
500,1.25,20263712,5,1,0,1,0.05354487895965576,67.1023941040039,2,2,1.4142135623730951,2
500,2.0,20263712,6,0,1,0,0.43842145800590515,36.407127380371094,0,4,2.0,2
500,2.0,20263712,6,1,0,1,-0.03834480047225952,70.58525085449219,2,2,1.4142135623730951,2
500,0.0,20264712,0,0,1,0,0.5863999128341675,25.666311264038086,0,4,2.0,2
500,0.0,20264712,0,1,0,1,-0.026207923889160156,89.678955078125,2,2,1.4142135623730951,2
500,0.25,20264712,1,0,1,0,0.5823723673820496,25.383729934692383,0,4,2.0,2
500,0.25,20264712,1,1,0,1,-0.02028101682662964,88.90760040283203,2,2,1.4142135623730951,2
500,0.5,20264712,2,0,1,0,0.5727769136428833,27.30731201171875,0,4,2.0,2
500,0.5,20264712,2,1,0,1,0.008793026208877563,82.67671966552734,2,2,1.414213562373095,2
500,0.75,20264712,3,0,1,0,0.5579018592834473,28.567873001098633,0,4,2.0,2
500,0.75,20264712,3,1,0,1,0.025229930877685547,79.88301086425781,2,2,1.4142135623730951,2
500,1.0,20264712,4,0,1,0,0.5315946340560913,30.620258331298828,0,4,2.0,2
500,1.0,20264712,4,1,0,1,0.021648883819580078,79.92115783691406,2,2,1.414213562373095,2
500,1.25,20264712,5,0,1,0,0.48234668374061584,34.021732330322266,0,4,2.0,2
500,1.25,20264712,5,1,0,1,0.009528100490570068,81.4770736694336,2,2,1.4142135623730951,2
500,2.0,20264712,6,0,1,0,0.28783509135246277,47.59294891357422,0,4,2.0,2
500,2.0,20264712,6,1,0,1,0.01529008150100708,81.8287582397461,2,2,1.4142135623730951,2
500,0.0,20265712,0,0,1,0,0.21240991353988647,53.61845397949219,0,4,2.0,2
500,0.0,20265712,0,1,1,0,0.25219234824180603,57.333580017089844,2,2,1.4142135623730951,2
500,0.0,20265712,0,2,0,1,0.03472456336021423,81.34935760498047,4,2,1.0335939476349973,2
500,0.25,20265712,1,0,1,0,0.20558029413223267,54.603797912597656,0,4,2.0,2
500,0.25,20265712,1,1,1,0,0.22585245966911316,58.751251220703125,2,2,1.4142135623730951,2
500,0.25,20265712,1,2,0,1,0.05974891781806946,76.9440689086914,4,2,1.098696349172809,2
500,0.5,20265712,2,0,1,0,0.1921747326850891,55.40974426269531,0,4,2.0,2
500,0.5,20265712,2,1,1,0,0.199482262134552,60.955535888671875,2,2,1.4142135623730951,2
500,0.5,20265712,2,2,1,0,0.18019291758537292,60.954166412353516,4,2,1.256621753202151,2
500,0.5,20265712,2,3,1,0,0.2156003713607788,62.520774841308594,4,2,0.8839125637542478,2
500,0.5,20265712,2,4,0,1,0.07190245389938354,71.61681365966797,4,2,0.700831777039038,2
500,0.75,20265712,3,0,1,0,0.1732023060321808,56.45771026611328,0,4,2.0,2
500,0.75,20265712,3,1,1,0,0.17371204495429993,64.04939270019531,2,2,1.4142135623730951,2
500,0.75,20265712,3,2,1,0,0.16829442977905273,62.56315994262695,4,2,1.272676541750926,2
500,0.75,20265712,3,3,1,0,0.18153443932533264,63.270164489746094,4,2,0.9302199649062567,2
500,0.75,20265712,3,4,1,0,0.1105392575263977,66.56266021728516,4,2,0.6709139552930049,2
500,0.75,20265712,3,5,0,1,0.08882153034210205,70.39295196533203,4,2,0.42384857861895464,2
500,1.0,20265712,4,0,1,0,0.14969921112060547,58.21283721923828,0,4,2.0,2
500,1.0,20265712,4,1,1,0,0.15015533566474915,67.20329284667969,2,2,1.414213562373095,2
500,1.0,20265712,4,2,1,0,0.14437493681907654,64.48509216308594,4,2,1.2845422220249718,2
500,1.0,20265712,4,3,1,0,0.1488419473171234,67.32066345214844,4,2,0.8579315916440934,2
500,1.0,20265712,4,4,1,0,0.10601615905761719,67.67025756835938,4,2,0.574724249844445,2
500,1.0,20265712,4,5,1,0,0.10078451037406921,70.43968200683594,4,2,0.26536626342660263,2
500,1.0,20265712,4,6,0,1,0.051905810832977295,76.98612976074219,4,2,0.1676468030527594,2
500,1.25,20265712,5,0,1,0,0.12283018231391907,60.75437545776367,0,4,2.0,2
500,1.25,20265712,5,1,1,0,0.128119558095932,69.57424926757812,2,2,1.4142135623730951,2
500,1.25,20265712,5,2,1,0,0.12183699011802673,67.73841857910156,4,2,1.3051236275753149,2
500,1.25,20265712,5,3,1,0,0.12649744749069214,66.59777069091797,4,2,1.0856120901229231,2
500,1.25,20265712,5,4,0,1,-0.0062583982944488525,80.07197570800781,4,2,0.5389247899857101,2
500,2.0,20265712,6,0,0,1,0.034503042697906494,68.57122802734375,0,4,2.0,2
500,0.0,20266712,0,0,1,0,0.2520991861820221,53.111976623535156,0,4,2.0,2
500,0.0,20266712,0,1,1,0,0.12497177720069885,66.55889892578125,2,2,1.4142135623730951,2
500,0.0,20266712,0,2,1,0,0.3334280252456665,33.752071380615234,4,2,1.1548206155820593,2
500,0.0,20266712,0,3,1,0,0.1487327218055725,64.3771743774414,4,2,0.9096700394397728,2
500,0.0,20266712,0,4,1,0,0.2536805272102356,38.670127868652344,4,2,0.5723543382099671,2
500,0.0,20266712,0,5,0,1,-0.058321863412857056,80.95721435546875,4,2,0.23611711773285712,2
500,0.25,20266712,1,0,1,0,0.26051729917526245,49.312870025634766,0,4,2.0,2
500,0.25,20266712,1,1,1,0,0.182918518781662,56.36219787597656,2,2,1.4142135623730951,2
500,0.25,20266712,1,2,1,0,0.2688121795654297,38.04826354980469,4,2,1.0584368237805677,2
500,0.25,20266712,1,3,1,0,0.11818161606788635,65.80209350585938,4,2,0.8819849903505291,2
500,0.25,20266712,1,4,1,0,0.26056039333343506,40.13153076171875,4,2,0.5283152391537321,2
500,0.25,20266712,1,5,0,1,-0.02514714002609253,78.56385803222656,4,2,0.321693709363581,2
500,0.5,20266712,2,0,1,0,0.2569766640663147,49.16669845581055,0,4,2.0,2
500,0.5,20266712,2,1,1,0,0.21525678038597107,55.303897857666016,2,2,1.4142135623730951,2
500,0.5,20266712,2,2,1,0,0.20696574449539185,46.73863220214844,4,2,1.0293597615939494,2
500,0.5,20266712,2,3,1,0,0.1428152620792389,63.61097717285156,4,2,0.8830212165793349,2
500,0.5,20266712,2,4,1,0,0.24954727292060852,39.32379913330078,4,2,0.5982316622469483,2
500,0.5,20266712,2,5,0,1,-0.015410155057907104,78.54574584960938,4,2,0.4066902985120356,2
500,0.75,20266712,3,0,1,0,0.24507099390029907,50.939659118652344,0,4,2.0,2
500,0.75,20266712,3,1,1,0,0.21309328079223633,55.392879486083984,2,2,1.4142135623730951,2
500,0.75,20266712,3,2,1,0,0.16922703385353088,52.75873565673828,4,2,1.0178945749059616,2
500,0.75,20266712,3,3,1,0,0.12490519881248474,64.95890045166016,4,2,0.8920797481838767,2
500,0.75,20266712,3,4,1,0,0.23975151777267456,44.269317626953125,4,2,0.6074222461487127,2
500,0.75,20266712,3,5,0,1,-0.02036222815513611,78.91015625,4,2,0.450833796632399,2
500,1.0,20266712,4,0,1,0,0.22791904211044312,53.89796829223633,0,4,2.0,2
500,1.0,20266712,4,1,1,0,0.18757450580596924,56.56007766723633,2,2,1.4142135623730951,2
500,1.0,20266712,4,2,1,0,0.15613439679145813,53.5152587890625,4,2,0.9900823809970525,2
500,1.0,20266712,4,3,0,1,0.08837515115737915,67.5347671508789,4,2,0.8672334427900619,2
500,1.25,20266712,5,0,1,0,0.20771589875221252,56.51262664794922,0,4,2.0,2
500,1.25,20266712,5,1,1,0,0.15399253368377686,59.011314392089844,2,2,1.4142135623730951,2
500,1.25,20266712,5,2,1,0,0.18484678864479065,47.94392013549805,4,2,0.9990161704041112,2
500,1.25,20266712,5,3,0,1,0.06533560156822205,68.61432647705078,4,2,0.8857559865133411,2
500,2.0,20266712,6,0,1,0,0.14109987020492554,64.01927947998047,0,4,2.0,2
500,2.0,20266712,6,1,0,1,-0.0283564031124115,75.37814331054688,2,2,1.4142135623730951,2
500,0.0,20267712,0,0,1,0,0.43100646138191223,40.860836029052734,0,4,2.0,2
500,0.0,20267712,0,1,1,0,0.38375818729400635,51.56455993652344,2,2,1.4142135623730951,2
500,0.0,20267712,0,2,0,1,0.06765049695968628,73.2033462524414,4,2,0.9498813289540817,2
500,0.25,20267712,1,0,1,0,0.4292965531349182,42.2064323425293,0,4,2.0,2
500,0.25,20267712,1,1,1,0,0.33489441871643066,55.04820251464844,2,2,1.4142135623730951,2
500,0.25,20267712,1,2,0,1,0.06409627199172974,79.36388397216797,4,2,0.9991087741499808,2
500,0.5,20267712,2,0,1,0,0.42249009013175964,43.23927688598633,0,4,2.0,2
500,0.5,20267712,2,1,1,0,0.33275675773620605,52.84101104736328,2,2,1.414213562373095,2
500,0.5,20267712,2,2,0,1,0.037304461002349854,76.97711181640625,4,2,0.9231994238110303,2
500,0.75,20267712,3,0,1,0,0.4131171703338623,44.31232452392578,0,4,2.0,2
500,0.75,20267712,3,1,1,0,0.31894078850746155,49.9959602355957,2,2,1.414213562373095,2
500,0.75,20267712,3,2,0,1,0.09861275553703308,73.41470336914062,4,2,0.8816455256451675,2
500,1.0,20267712,4,0,1,0,0.40095365047454834,45.69688415527344,0,4,2.0,2
500,1.0,20267712,4,1,1,0,0.20379579067230225,57.655235290527344,2,2,1.4142135623730951,2
500,1.0,20267712,4,2,0,1,0.09609648585319519,71.49638366699219,4,2,0.8454479309635363,2
500,1.25,20267712,5,0,1,0,0.38300931453704834,47.473392486572266,0,4,2.0,2
500,1.25,20267712,5,1,1,0,0.12492012977600098,63.201759338378906,2,2,1.414213562373095,2
500,1.25,20267712,5,2,0,1,0.07417809963226318,74.04202270507812,4,2,0.8574350884273362,2
500,2.0,20267712,6,0,1,0,0.27686503529548645,55.74844741821289,0,4,2.0,2
500,2.0,20267712,6,1,0,1,0.010791599750518799,72.19853210449219,2,2,1.4142135623730951,2
500,0.0,20268712,0,0,1,0,0.9206386208534241,5.993464946746826,0,4,2.0,2
500,0.0,20268712,0,1,0,1,-0.05472731590270996,91.48135375976562,2,2,1.4142135623730951,2
500,0.25,20268712,1,0,1,0,0.8944967985153198,9.129351615905762,0,4,2.0,2
500,0.25,20268712,1,1,0,1,-0.054846882820129395,91.51453399658203,2,2,1.4142135623730951,2
500,0.5,20268712,2,0,1,0,0.8387130498886108,13.662301063537598,0,4,2.0,2
500,0.5,20268712,2,1,0,1,-0.05417919158935547,90.13634490966797,2,2,1.4142135623730951,2
500,0.75,20268712,3,0,1,0,0.7490848302841187,19.2806339263916,0,4,2.0,2
500,0.75,20268712,3,1,0,1,-0.04206794500350952,88.0219955444336,2,2,1.4142135623730951,2
500,1.0,20268712,4,0,1,0,0.6413553953170776,25.297632217407227,0,4,2.0,2
500,1.0,20268712,4,1,0,1,0.006665229797363281,79.37479400634766,2,2,1.4142135623730951,2
500,1.25,20268712,5,0,1,0,0.5338564515113831,32.8049430847168,0,4,2.0,2
500,1.25,20268712,5,1,1,0,0.14601513743400574,65.31964111328125,2,2,1.4142135623730951,2
500,1.25,20268712,5,2,0,1,0.09004032611846924,70.39382934570312,4,2,1.1408777290110983,2
500,2.0,20268712,6,0,1,0,0.31110626459121704,45.60635757446289,0,4,2.0,2
500,2.0,20268712,6,1,1,0,0.252157986164093,55.6138916015625,2,2,1.414213562373095,2
500,2.0,20268712,6,2,0,1,0.09793233871459961,71.21382141113281,4,2,1.2988269880630372,2
500,0.0,20269712,0,0,1,0,0.8171167373657227,9.950800895690918,0,4,2.0,2
500,0.0,20269712,0,1,0,1,-0.0029074251651763916,90.04527282714844,2,2,1.4142135623730951,2
500,0.25,20269712,1,0,1,0,0.8168373107910156,10.244803428649902,0,4,2.0,2
500,0.25,20269712,1,1,0,1,0.035034000873565674,79.04320526123047,2,2,1.414213562373095,2
500,0.5,20269712,2,0,1,0,0.8131774663925171,10.851430892944336,0,4,2.0,2
500,0.5,20269712,2,1,0,1,0.0941033661365509,70.22441101074219,2,2,1.4142135623730951,2
500,0.75,20269712,3,0,1,0,0.8003824949264526,12.672245025634766,0,4,2.0,2
500,0.75,20269712,3,1,1,0,0.1337943971157074,66.02140808105469,2,2,1.4142135623730951,2
500,0.75,20269712,3,2,1,0,0.12318074703216553,68.292724609375,4,2,1.0012386684009296,2
500,0.75,20269712,3,3,1,0,0.11278438568115234,65.03421020507812,4,2,0.4182802449388128,2
500,0.75,20269712,3,4,0,1,-0.030744850635528564,87.58190155029297,4,2,0.25338481847343036,2
500,1.0,20269712,4,0,1,0,0.7635370492935181,16.457372665405273,0,4,2.0,2
500,1.0,20269712,4,1,1,0,0.14055418968200684,65.34197235107422,2,2,1.4142135623730951,2
500,1.0,20269712,4,2,1,0,0.1266935169696808,67.31532287597656,4,2,1.0010130710792007,2
500,1.0,20269712,4,3,1,0,0.1407364010810852,59.705074310302734,4,2,0.507613372889238,2
500,1.0,20269712,4,4,0,1,-0.006482064723968506,83.94308471679688,4,2,0.28018233267284515,2
500,1.25,20269712,5,0,1,0,0.6971307992935181,20.846059799194336,0,4,2.0,2
500,1.25,20269712,5,1,1,0,0.1351606249809265,65.77593994140625,2,2,1.4142135623730951,2
500,1.25,20269712,5,2,1,0,0.1221093237400055,68.4120864868164,4,2,1.0151224529684573,2
500,1.25,20269712,5,3,1,0,0.13983136415481567,59.6453971862793,4,2,0.6318414734085037,2
500,1.25,20269712,5,4,0,1,0.038188815116882324,78.18777465820312,4,2,0.39259944800370683,2
500,2.0,20269712,6,0,1,0,0.46900394558906555,35.405513763427734,0,4,2.0,2
500,2.0,20269712,6,1,1,0,0.10410675406455994,68.51741027832031,2,2,1.414213562373095,2
500,2.0,20269712,6,2,0,1,0.09801909327507019,73.04174041748047,4,2,1.091986194864692,2
500,0.0,20270712,0,0,1,0,0.6221711039543152,18.551006317138672,0,4,2.0,2
500,0.0,20270712,0,1,0,1,-0.08538389205932617,93.35191345214844,2,2,1.4142135623730951,2
500,0.25,20270712,1,0,1,0,0.618349552154541,18.680776596069336,0,4,2.0,2
500,0.25,20270712,1,1,0,1,-0.07097196578979492,91.02079010009766,2,2,1.4142135623730951,2
500,0.5,20270712,2,0,1,0,0.6093505620956421,19.74079132080078,0,4,2.0,2
500,0.5,20270712,2,1,0,1,-0.045771241188049316,88.713623046875,2,2,1.4142135623730951,2
500,0.75,20270712,3,0,1,0,0.5836392045021057,22.057861328125,0,4,2.0,2
500,0.75,20270712,3,1,0,1,-0.03919476270675659,87.78555297851562,2,2,1.414213562373095,2
500,1.0,20270712,4,0,1,0,0.531864583492279,25.540220260620117,0,4,2.0,2
500,1.0,20270712,4,1,0,1,-0.0444922149181366,87.80538177490234,2,2,1.4142135623730951,2
500,1.25,20270712,5,0,1,0,0.46346986293792725,30.752103805541992,0,4,2.0,2
500,1.25,20270712,5,1,0,1,-0.05280381441116333,87.7101821899414,2,2,1.4142135623730951,2
500,2.0,20270712,6,0,1,0,0.27965137362480164,50.828651428222656,0,4,2.0,2
500,2.0,20270712,6,1,0,1,-0.09213763475418091,89.75682830810547,2,2,1.414213562373095,2
500,0.0,20271712,0,0,1,0,0.5134226679801941,8.29074478149414,0,4,2.0,2
500,0.0,20271712,0,1,0,1,-0.014678388833999634,82.93217468261719,2,2,1.4142135623730951,2
500,0.25,20271712,1,0,1,0,0.5094505548477173,8.87539005279541,0,4,2.0,2
500,0.25,20271712,1,1,0,1,0.008242547512054443,81.68771362304688,2,2,1.4142135623730951,2
500,0.5,20271712,2,0,1,0,0.5003035068511963,10.630263328552246,0,4,2.0,2
500,0.5,20271712,2,1,0,1,0.04615238308906555,74.61475372314453,2,2,1.4142135623730951,2
500,0.75,20271712,3,0,1,0,0.4856814444065094,12.762778282165527,0,4,2.0,2
500,0.75,20271712,3,1,0,1,0.07944327592849731,69.54444122314453,2,2,1.4142135623730951,2
500,1.0,20271712,4,0,1,0,0.46546077728271484,15.407480239868164,0,4,2.0,2
500,1.0,20271712,4,1,0,1,0.09792372584342957,67.48026275634766,2,2,1.4142135623730951,2
500,1.25,20271712,5,0,1,0,0.4399868845939636,18.55731964111328,0,4,2.0,2
500,1.25,20271712,5,1,1,0,0.10247147083282471,66.89659118652344,2,2,1.4142135623730951,2
500,1.25,20271712,5,2,0,1,0.08797851204872131,65.96430206298828,4,2,1.2506704423004706,2
500,2.0,20271712,6,0,1,0,0.34458139538764954,31.568016052246094,0,4,2.0,2
500,2.0,20271712,6,1,0,1,0.07746034860610962,68.59536743164062,2,2,1.4142135623730951,2
500,0.0,20272712,0,0,1,0,0.8026818037033081,9.139966011047363,0,4,2.0,2
500,0.0,20272712,0,1,0,1,-0.0018502473831176758,82.73082733154297,2,2,1.4142135623730951,2
500,0.25,20272712,1,0,1,0,0.7962339520454407,10.32116985321045,0,4,2.0,2
500,0.25,20272712,1,1,0,1,0.010302364826202393,79.4086685180664,2,2,1.4142135623730951,2
500,0.5,20272712,2,0,1,0,0.7624787092208862,14.328974723815918,0,4,2.0,2
500,0.5,20272712,2,1,0,1,0.035631388425827026,76.20136260986328,2,2,1.414213562373095,2
500,0.75,20272712,3,0,1,0,0.6940291523933411,21.732603073120117,0,4,2.0,2
500,0.75,20272712,3,1,0,1,0.055023193359375,71.8093490600586,2,2,1.4142135623730951,2
500,1.0,20272712,4,0,1,0,0.599648118019104,29.888931274414062,0,4,2.0,2
500,1.0,20272712,4,1,0,1,0.06647175550460815,71.32221984863281,2,2,1.4142135623730951,2
500,1.25,20272712,5,0,1,0,0.5012706518173218,36.38701248168945,0,4,2.0,2
500,1.25,20272712,5,1,0,1,0.07219615578651428,71.32940673828125,2,2,1.4142135623730951,2
500,2.0,20272712,6,0,1,0,0.27250292897224426,51.20621109008789,0,4,2.0,2
500,2.0,20272712,6,1,0,1,0.09346050024032593,70.09800720214844,2,2,1.4142135623730951,2
500,0.0,20273712,0,0,1,0,0.7381056547164917,13.710932731628418,0,4,2.0,2
500,0.0,20273712,0,1,0,1,-0.02937793731689453,79.7156753540039,2,2,1.4142135623730951,2
500,0.25,20273712,1,0,1,0,0.7520261406898499,13.228559494018555,0,4,2.0,2
500,0.25,20273712,1,1,0,1,-0.025909066200256348,78.72657012939453,2,2,1.4142135623730951,2
500,0.5,20273712,2,0,1,0,0.7425227165222168,14.845109939575195,0,4,2.0,2
500,0.5,20273712,2,1,0,1,-0.011515617370605469,78.99360656738281,2,2,1.414213562373095,2
500,0.75,20273712,3,0,1,0,0.7186254262924194,17.90979766845703,0,4,2.0,2
500,0.75,20273712,3,1,0,1,0.00573614239692688,80.25642395019531,2,2,1.4142135623730951,2
500,1.0,20273712,4,0,1,0,0.6838263273239136,22.041149139404297,0,4,2.0,2
500,1.0,20273712,4,1,0,1,0.012002676725387573,80.195556640625,2,2,1.4142135623730951,2
500,1.25,20273712,5,0,1,0,0.6349179744720459,26.381006240844727,0,4,2.0,2
500,1.25,20273712,5,1,0,1,0.022847473621368408,74.50977325439453,2,2,1.4142135623730951,2
500,2.0,20273712,6,0,1,0,0.4244539737701416,40.71836853027344,0,4,2.0,2
500,2.0,20273712,6,1,1,0,0.13395753502845764,62.80043411254883,2,2,1.4142135623730951,2
500,2.0,20273712,6,2,1,0,0.25600722432136536,52.75742721557617,4,2,0.9541803314089247,2
500,2.0,20273712,6,3,0,1,0.01584354043006897,69.37789916992188,4,2,0.49326280374582565,2
500,0.0,20274712,0,0,1,0,0.49909472465515137,36.41157150268555,0,4,2.0,2
500,0.0,20274712,0,1,1,0,0.18678301572799683,58.73109817504883,2,2,1.4142135623730951,2
500,0.0,20274712,0,2,0,1,-0.0580424964427948,91.01404571533203,4,2,1.0023890705864127,2
500,0.25,20274712,1,0,1,0,0.4879176914691925,37.960723876953125,0,4,2.0,2
500,0.25,20274712,1,1,1,0,0.23307228088378906,56.767005920410156,2,2,1.4142135623730951,2
500,0.25,20274712,1,2,0,1,-0.043932586908340454,86.44998931884766,4,2,1.0284742242011458,2
500,0.5,20274712,2,0,1,0,0.4563772976398468,38.535709381103516,0,4,2.0,2
500,0.5,20274712,2,1,1,0,0.2794575095176697,51.42171859741211,2,2,1.4142135623730951,2
500,0.5,20274712,2,2,0,1,-0.056106895208358765,87.3139419555664,4,2,1.0134074319379334,2
500,0.75,20274712,3,0,1,0,0.399707168340683,43.161746978759766,0,4,2.0,2
500,0.75,20274712,3,1,1,0,0.30286678671836853,50.97110366821289,2,2,1.4142135623730951,2
500,0.75,20274712,3,2,0,1,-0.05913025140762329,86.65978240966797,4,2,1.0069149473636914,2
500,1.0,20274712,4,0,1,0,0.3224732279777527,51.104331970214844,0,4,2.0,2
500,1.0,20274712,4,1,1,0,0.29213204979896545,53.2739143371582,2,2,1.4142135623730951,2
500,1.0,20274712,4,2,0,1,-0.027964115142822266,83.00194549560547,4,2,1.0003753413228453,2
500,1.25,20274712,5,0,1,0,0.24318447709083557,59.59126281738281,0,4,2.0,2
500,1.25,20274712,5,1,1,0,0.24386200308799744,55.506439208984375,2,2,1.4142135623730951,2
500,1.25,20274712,5,2,0,1,0.07866683602333069,72.79601287841797,4,2,1.0011057697853505,2
500,2.0,20274712,6,0,0,1,0.07831403613090515,73.45465087890625,0,4,2.0,2
500,0.0,20275712,0,0,1,0,0.4660119116306305,45.202880859375,0,4,2.0,2
500,0.0,20275712,0,1,1,0,0.29527154564857483,51.49429702758789,2,2,1.4142135623730951,2
500,0.0,20275712,0,2,1,0,0.4161314070224762,41.00508117675781,4,2,1.110844527213009,2
500,0.0,20275712,0,3,0,1,0.005168735980987549,74.63245391845703,4,2,0.9284368477599951,2
500,0.25,20275712,1,0,1,0,0.45378684997558594,46.002132415771484,0,4,2.0,2
500,0.25,20275712,1,1,1,0,0.29418081045150757,51.58942413330078,2,2,1.414213562373095,2
500,0.25,20275712,1,2,1,0,0.44457292556762695,39.9545783996582,4,2,1.194347265232068,2
500,0.25,20275712,1,3,0,1,0.035565584897994995,75.01616668701172,4,2,1.0052446904290493,2
500,0.5,20275712,2,0,1,0,0.4088394045829773,47.901607513427734,0,4,2.0,2
500,0.5,20275712,2,1,1,0,0.28410834074020386,50.7550048828125,2,2,1.4142135623730951,2
500,0.5,20275712,2,2,1,0,0.40424102544784546,43.78019714355469,4,2,1.1696441770610353,2
500,0.5,20275712,2,3,0,1,0.015993833541870117,79.17583465576172,4,2,1.0000870329662597,2
500,0.75,20275712,3,0,1,0,0.32768023014068604,52.45866394042969,0,4,2.0,2
500,0.75,20275712,3,1,1,0,0.26811712980270386,52.24663162231445,2,2,1.4142135623730951,2
500,0.75,20275712,3,2,1,0,0.3509897291660309,46.53096008300781,4,2,1.1406080677199013,2
500,0.75,20275712,3,3,0,1,0.028116941452026367,77.84857177734375,4,2,0.9878233528784307,2
500,1.0,20275712,4,0,1,0,0.23478001356124878,57.01287078857422,0,4,2.0,2
500,1.0,20275712,4,1,1,0,0.24926450848579407,53.91996765136719,2,2,1.4142135623730951,2
500,1.0,20275712,4,2,1,0,0.28202417492866516,52.33107376098633,4,2,1.0971176527997641,2
500,1.0,20275712,4,3,0,1,0.04948478937149048,74.3299789428711,4,2,0.9845807162832803,2
500,1.25,20275712,5,0,1,0,0.1495867371559143,63.900394439697266,0,4,2.0,2
500,1.25,20275712,5,1,1,0,0.23225796222686768,54.925899505615234,2,2,1.4142135623730951,2
500,1.25,20275712,5,2,1,0,0.2074151635169983,56.57986831665039,4,2,1.0460761435253918,2
500,1.25,20275712,5,3,0,1,0.07274645566940308,70.80105590820312,4,2,0.9820066380232682,2
500,2.0,20275712,6,0,0,1,-0.010631978511810303,75.87542724609375,0,4,2.0,2
500,0.0,20276712,0,0,1,0,0.2548729479312897,40.618682861328125,0,4,2.0,2
500,0.0,20276712,0,1,0,1,0.008860349655151367,87.2314453125,2,2,1.4142135623730951,2
500,0.25,20276712,1,0,1,0,0.24552065134048462,42.71344757080078,0,4,2.0,2
500,0.25,20276712,1,1,0,1,-0.002394348382949829,88.7209701538086,2,2,1.4142135623730951,2
500,0.5,20276712,2,0,1,0,0.22730892896652222,48.025211334228516,0,4,2.0,2
500,0.5,20276712,2,1,0,1,0.02571624517440796,89.7735824584961,2,2,1.4142135623730951,2
500,0.75,20276712,3,0,1,0,0.20268645882606506,55.10501480102539,0,4,2.0,2
500,0.75,20276712,3,1,0,1,0.06976208090782166,77.59304809570312,2,2,1.4142135623730951,2
500,1.0,20276712,4,0,1,0,0.1723957061767578,63.041908264160156,0,4,2.0,2
500,1.0,20276712,4,1,0,1,0.06518560647964478,78.5284652709961,2,2,1.4142135623730951,2
500,1.25,20276712,5,0,1,0,0.13758596777915955,68.43278503417969,0,4,2.0,2
500,1.25,20276712,5,1,0,1,0.012981772422790527,83.57876586914062,2,2,1.4142135623730951,2
500,2.0,20276712,6,0,0,1,0.03287342190742493,82.17560577392578,0,4,2.0,2
500,0.0,20277712,0,0,1,0,0.347684383392334,52.054054260253906,0,4,2.0,2
500,0.0,20277712,0,1,1,0,0.12670797109603882,77.8779067993164,2,2,1.4142135623730951,2
500,0.0,20277712,0,2,1,0,0.26359522342681885,51.704837799072266,4,2,1.1646352790453753,2
500,0.0,20277712,0,3,0,1,0.016056418418884277,83.45885467529297,4,2,0.7706975956698043,2
500,0.25,20277712,1,0,1,0,0.34035971760749817,52.796382904052734,0,4,2.0,2
500,0.25,20277712,1,1,1,0,0.12861627340316772,73.34886169433594,2,2,1.4142135623730951,2
500,0.25,20277712,1,2,1,0,0.2550610601902008,52.969547271728516,4,2,1.1271356416246563,2
500,0.25,20277712,1,3,0,1,0.04761061072349548,76.0069351196289,4,2,0.6947589468408756,2
500,0.5,20277712,2,0,1,0,0.32715684175491333,54.14589309692383,0,4,2.0,2
500,0.5,20277712,2,1,1,0,0.1284949779510498,70.42340850830078,2,2,1.4142135623730951,2
500,0.5,20277712,2,2,1,0,0.25203779339790344,51.76389694213867,4,2,1.0788398583572973,2
500,0.5,20277712,2,3,0,1,0.0755266547203064,70.06089782714844,4,2,0.6168582925446685,2
500,0.75,20277712,3,0,1,0,0.3093808889389038,56.50725173950195,0,4,2.0,2
500,0.75,20277712,3,1,1,0,0.1410580277442932,68.37407684326172,2,2,1.4142135623730951,2
500,0.75,20277712,3,2,1,0,0.39811471104621887,43.476051330566406,4,2,1.2655148826244402,2
500,0.75,20277712,3,3,1,0,0.1475764811038971,58.921852111816406,4,2,0.9523985331757588,2
500,0.75,20277712,3,4,0,1,0.05351930856704712,71.49026489257812,4,2,0.8643207661487173,2
500,1.0,20277712,4,0,1,0,0.28741228580474854,58.480525970458984,0,4,2.0,2
500,1.0,20277712,4,1,1,0,0.16026261448860168,66.45435333251953,2,2,1.4142135623730951,2
500,1.0,20277712,4,2,1,0,0.37620654702186584,43.56649398803711,4,2,1.2719111462791959,2
500,1.0,20277712,4,3,1,0,0.13812211155891418,63.91896438598633,4,2,0.9711259595103741,2
500,1.0,20277712,4,4,0,1,-0.055425047874450684,93.55371856689453,4,2,0.8793091167378528,2
500,1.25,20277712,5,0,1,0,0.26124846935272217,60.5905876159668,0,4,2.0,2
500,1.25,20277712,5,1,1,0,0.16278541088104248,65.74874114990234,2,2,1.4142135623730951,2
500,1.25,20277712,5,2,1,0,0.3424743711948395,43.122467041015625,4,2,1.2617009234424503,2
500,1.25,20277712,5,3,1,0,0.12326422333717346,66.28520965576172,4,2,0.9852669613044871,2
500,1.25,20277712,5,4,0,1,-0.051744699478149414,90.17064666748047,4,2,0.893369343329555,2
500,2.0,20277712,6,0,1,0,0.1631927490234375,68.25924682617188,0,4,2.0,2
500,2.0,20277712,6,1,1,0,0.1306934654712677,67.15591430664062,2,2,1.4142135623730951,2
500,2.0,20277712,6,2,1,0,0.22499418258666992,48.463462829589844,4,2,1.1023387883633713,2
500,2.0,20277712,6,3,0,1,0.04915541410446167,79.88270568847656,4,2,0.9033195199703874,2
500,0.0,20278712,0,0,1,0,0.6076080799102783,18.927030563354492,0,4,2.0,2
500,0.0,20278712,0,1,0,1,-0.015928149223327637,81.72391510009766,2,2,1.4142135623730951,2
500,0.25,20278712,1,0,1,0,0.6128603219985962,18.19415283203125,0,4,2.0,2
500,0.25,20278712,1,1,0,1,0.015291810035705566,73.9823226928711,2,2,1.4142135623730951,2
500,0.5,20278712,2,0,1,0,0.6017360687255859,19.30420684814453,0,4,2.0,2
500,0.5,20278712,2,1,0,1,0.05051565170288086,69.0127944946289,2,2,1.4142135623730951,2
500,0.75,20278712,3,0,1,0,0.5812847018241882,21.405601501464844,0,4,2.0,2
500,0.75,20278712,3,1,0,1,0.07817092537879944,66.1297836303711,2,2,1.4142135623730951,2
500,1.0,20278712,4,0,1,0,0.5564941167831421,24.328535079956055,0,4,2.0,2
500,1.0,20278712,4,1,0,1,0.09137198328971863,65.45645141601562,2,2,1.4142135623730951,2
500,1.25,20278712,5,0,1,0,0.5293670892715454,27.789281845092773,0,4,2.0,2
500,1.25,20278712,5,1,0,1,0.091522216796875,66.18480682373047,2,2,1.4142135623730951,2
500,2.0,20278712,6,0,1,0,0.42726466059684753,35.792259216308594,0,4,2.0,2
500,2.0,20278712,6,1,0,1,0.06006959080696106,70.66947174072266,2,2,1.4142135623730951,2
500,0.0,20279712,0,0,1,0,0.2064029574394226,68.62849426269531,0,4,2.0,2
500,0.0,20279712,0,1,1,0,0.31943604350090027,46.654144287109375,2,2,1.4142135623730951,2
500,0.0,20279712,0,2,1,0,0.33601897954940796,45.052284240722656,4,2,1.2346935821116178,2
500,0.0,20279712,0,3,0,1,0.0642513632774353,74.44790649414062,4,2,0.9795967360249095,2
500,0.25,20279712,1,0,1,0,0.18040651082992554,71.07373809814453,0,4,2.0,2
500,0.25,20279712,1,1,1,0,0.28534820675849915,46.50260925292969,2,2,1.414213562373095,2
500,0.25,20279712,1,2,1,0,0.32065117359161377,47.77174758911133,4,2,1.2472077577888494,2
500,0.25,20279712,1,3,1,0,0.11542943120002747,67.172607421875,4,2,1.0941899008185068,2
500,0.25,20279712,1,4,0,1,0.08555793762207031,63.417198181152344,4,2,0.9377651056182785,2
500,0.5,20279712,2,0,1,0,0.13616129755973816,74.09329223632812,0,4,2.0,2
500,0.5,20279712,2,1,1,0,0.25636744499206543,49.3946647644043,2,2,1.4142135623730951,2
500,0.5,20279712,2,2,1,0,0.2957213521003723,50.18343734741211,4,2,1.2598045600385415,2
500,0.5,20279712,2,3,1,0,0.13653284311294556,64.06301879882812,4,2,1.1139919096817925,2
500,0.5,20279712,2,4,0,1,0.07665982842445374,68.30245208740234,4,2,0.9489084774362565,2
500,0.75,20279712,3,0,0,1,0.0765913724899292,77.91426849365234,0,4,2.0,2
500,1.0,20279712,4,0,0,1,0.010147392749786377,81.75846862792969,0,4,2.0,2
500,1.25,20279712,5,0,0,1,-0.05022946000099182,87.27765655517578,0,4,2.0,2
500,2.0,20279712,6,0,0,1,-0.16526180505752563,98.74551391601562,0,4,2.0,2
1000,0.0,21260712,0,0,1,0,0.5967684388160706,22.559133529663086,0,4,2.0,2
1000,0.0,21260712,0,1,0,1,0.051258593797683716,75.47920227050781,2,2,1.4142135623730951,2
1000,0.25,21260712,1,0,1,0,0.5957449078559875,22.828691482543945,0,4,2.0,2
1000,0.25,21260712,1,1,0,1,0.08296149969100952,72.40038299560547,2,2,1.4142135623730951,2
1000,0.5,21260712,2,0,1,0,0.5845324993133545,24.239849090576172,0,4,2.0,2
1000,0.5,21260712,2,1,1,0,0.11546313762664795,69.01112365722656,2,2,1.4142135623730951,2
1000,0.5,21260712,2,2,1,0,0.12061327695846558,69.63800811767578,4,2,1.2801991933477899,2
1000,0.5,21260712,2,3,1,0,0.10636645555496216,70.27049255371094,4,2,1.0867689012490167,2
1000,0.5,21260712,2,4,0,1,0.08681631088256836,68.88121795654297,4,2,0.984132284672604,2
1000,0.75,21260712,3,0,1,0,0.5577116012573242,26.150171279907227,0,4,2.0,2
1000,0.75,21260712,3,1,1,0,0.12667736411094666,68.45694732666016,2,2,1.4142135623730951,2
1000,0.75,21260712,3,2,1,0,0.1317133903503418,69.20892333984375,4,2,1.248949515610684,2
1000,0.75,21260712,3,3,1,0,0.11488199234008789,68.99622344970703,4,2,1.0883992137295666,2
1000,0.75,21260712,3,4,1,0,0.11761549115180969,67.5426025390625,4,2,1.0120260641190721,2
1000,0.75,21260712,3,5,0,1,0.06245630979537964,70.75910949707031,4,2,0.9792617575991066,2
1000,1.0,21260712,4,0,1,0,0.5107537508010864,29.029556274414062,0,4,2.0,2
1000,1.0,21260712,4,1,1,0,0.13151437044143677,68.79813385009766,2,2,1.4142135623730951,2
1000,1.0,21260712,4,2,1,0,0.13451549410820007,69.36502838134766,4,2,1.2104176219800329,2
1000,1.0,21260712,4,3,1,0,0.1309889853000641,68.03270721435547,4,2,0.9775319564358629,2
1000,1.0,21260712,4,4,0,1,0.02783447504043579,81.2401123046875,4,2,0.873923834046156,2
1000,1.25,21260712,5,0,1,0,0.4460729658603668,33.91196823120117,0,4,2.0,2
1000,1.25,21260712,5,1,1,0,0.4047595262527466,40.578739166259766,2,2,1.4142135623730951,2
1000,1.25,21260712,5,2,1,0,0.1716049313545227,56.52310562133789,4,2,0.723723491734714,2
1000,1.25,21260712,5,3,1,0,0.14377981424331665,60.449989318847656,4,2,0.504950941563619,2
1000,1.25,21260712,5,4,0,1,0.0875345766544342,72.10523223876953,4,2,0.32569703610145817,2
1000,2.0,21260712,6,0,1,0,0.2359403371810913,53.66835021972656,0,4,2.0,2
1000,2.0,21260712,6,1,1,0,0.1644906997680664,62.66411209106445,2,2,1.4142135623730951,2
1000,2.0,21260712,6,2,1,0,0.17051687836647034,61.71495056152344,4,2,1.2930941526417417,2
1000,2.0,21260712,6,3,1,0,0.1430709958076477,64.50711059570312,4,2,0.8786868612775057,2
1000,2.0,21260712,6,4,1,0,0.13570547103881836,65.43644714355469,4,2,0.7741964357294245,2
1000,2.0,21260712,6,5,1,0,0.13390594720840454,66.2101821899414,4,2,0.7017733889449821,2
1000,2.0,21260712,6,6,1,0,0.12658780813217163,68.99445343017578,4,2,0.6613673571892447,2
1000,2.0,21260712,6,7,1,0,0.1299656331539154,67.93013000488281,4,2,0.5599682911303197,2
1000,2.0,21260712,6,8,0,0,0.1280112862586975,68.11013793945312,4,2,0.4743047496803345,2
1000,0.0,21261712,0,0,1,0,0.5556067228317261,13.833940505981445,0,4,2.0,2
1000,0.0,21261712,0,1,0,1,-0.03687286376953125,88.70824432373047,2,2,1.4142135623730951,2
1000,0.25,21261712,1,0,1,0,0.5396215915679932,15.176753997802734,0,4,2.0,2
1000,0.25,21261712,1,1,0,1,-0.00810346007347107,80.60923767089844,2,2,1.4142135623730951,2
1000,0.5,21261712,2,0,1,0,0.5149816870689392,17.573545455932617,0,4,2.0,2
1000,0.5,21261712,2,1,0,1,0.038260310888290405,73.60118865966797,2,2,1.4142135623730951,2
1000,0.75,21261712,3,0,1,0,0.4831807017326355,20.71573257446289,0,4,2.0,2
1000,0.75,21261712,3,1,0,1,0.06568071246147156,69.81382751464844,2,2,1.4142135623730951,2
1000,1.0,21261712,4,0,1,0,0.44599324464797974,24.269018173217773,0,4,2.0,2
1000,1.0,21261712,4,1,0,1,0.0719243586063385,68.9552993774414,2,2,1.4142135623730951,2
1000,1.25,21261712,5,0,1,0,0.4050886332988739,28.4290771484375,0,4,2.0,2
1000,1.25,21261712,5,1,0,1,0.0654979944229126,69.55897521972656,2,2,1.4142135623730951,2
1000,2.0,21261712,6,0,1,0,0.2778739631175995,41.829002380371094,0,4,2.0,2
1000,2.0,21261712,6,1,0,1,0.025499939918518066,74.37545776367188,2,2,1.4142135623730951,2
1000,0.0,21262712,0,0,1,0,0.9419989585876465,2.677776575088501,0,4,2.0,2
1000,0.0,21262712,0,1,0,1,-0.00836402177810669,92.35693359375,2,2,1.4142135623730951,2
1000,0.25,21262712,1,0,1,0,0.9324589967727661,4.678530693054199,0,4,2.0,2
1000,0.25,21262712,1,1,0,1,0.02569296956062317,77.55436706542969,2,2,1.4142135623730951,2
1000,0.5,21262712,2,0,1,0,0.9044939279556274,7.719203948974609,0,4,2.0,2
1000,0.5,21262712,2,1,0,1,0.06897982954978943,70.54390716552734,2,2,1.4142135623730951,2
1000,0.75,21262712,3,0,1,0,0.8553727269172668,11.212519645690918,0,4,2.0,2
1000,0.75,21262712,3,1,0,1,0.0994350016117096,67.7688980102539,2,2,1.4142135623730951,2
1000,1.0,21262712,4,0,1,0,0.79215407371521,15.363012313842773,0,4,2.0,2
1000,1.0,21262712,4,1,1,0,0.11478772759437561,66.60589599609375,2,2,1.4142135623730951,2
1000,1.0,21262712,4,2,1,0,0.10726761817932129,66.10968017578125,4,2,1.013903725254146,2
1000,1.0,21262712,4,3,0,1,0.07327663898468018,66.61742401123047,4,2,0.4968583349806909,2
1000,1.25,21262712,5,0,1,0,0.7218364477157593,20.048259735107422,0,4,2.0,2
1000,1.25,21262712,5,1,1,0,0.1177392303943634,66.62307739257812,2,2,1.4142135623730951,2
1000,1.25,21262712,5,2,1,0,0.14390161633491516,66.81781005859375,4,2,1.1677982857917188,2
1000,1.25,21262712,5,3,1,0,0.10750678181648254,66.03656005859375,4,2,0.8420965342834272,2
1000,1.25,21262712,5,4,1,0,0.12644731998443604,69.4918441772461,4,2,0.46004699491013373,2
1000,1.25,21262712,5,5,0,1,0.08100062608718872,73.9204330444336,4,2,0.13698903900779238,2
1000,2.0,21262712,6,0,1,0,0.48928287625312805,35.2168083190918,0,4,2.0,2
1000,2.0,21262712,6,1,0,1,0.08508014678955078,70.80875396728516,2,2,1.4142135623730951,2
1000,0.0,21263712,0,0,1,0,0.7004592418670654,13.4238862991333,0,4,2.0,2
1000,0.0,21263712,0,1,0,1,0.01878681778907776,84.49724578857422,2,2,1.4142135623730951,2
1000,0.25,21263712,1,0,1,0,0.7028475999832153,13.913290023803711,0,4,2.0,2
1000,0.25,21263712,1,1,0,1,0.016193151473999023,86.1456527709961,2,2,1.4142135623730951,2
1000,0.5,21263712,2,0,1,0,0.6973215341567993,14.935294151306152,0,4,2.0,2
1000,0.5,21263712,2,1,0,1,0.05402985215187073,74.53083801269531,2,2,1.414213562373095,2
1000,0.75,21263712,3,0,1,0,0.6787989139556885,16.584339141845703,0,4,2.0,2
1000,0.75,21263712,3,1,0,1,0.09281519055366516,68.56953430175781,2,2,1.4142135623730951,2
1000,1.0,21263712,4,0,1,0,0.6417612433433533,19.15477752685547,0,4,2.0,2
1000,1.0,21263712,4,1,1,0,0.11196830868721008,66.43951416015625,2,2,1.414213562373095,2
1000,1.0,21263712,4,2,1,0,0.10774192214012146,66.52588653564453,4,2,1.0115779521462671,2
1000,1.0,21263712,4,3,0,1,0.07771313190460205,69.72845458984375,4,2,0.7292507974074567,2
1000,1.25,21263712,5,0,1,0,0.5858558416366577,23.6407413482666,0,4,2.0,2
1000,1.25,21263712,5,1,1,0,0.11326557397842407,66.23481750488281,2,2,1.4142135623730951,2
1000,1.25,21263712,5,2,1,0,0.1103689968585968,66.07093048095703,4,2,1.0540938553329025,2
1000,1.25,21263712,5,3,0,1,0.08007693290710449,69.5164794921875,4,2,0.8093647491283059,2
1000,2.0,21263712,6,0,1,0,0.37661078572273254,40.358856201171875,0,4,2.0,2
1000,2.0,21263712,6,1,0,1,0.05792790651321411,73.17858123779297,2,2,1.414213562373095,2
1000,0.0,21264712,0,0,1,0,0.6375694274902344,15.498188018798828,0,4,2.0,2
1000,0.0,21264712,0,1,0,1,-0.0009145438671112061,83.43325805664062,2,2,1.4142135623730951,2
1000,0.25,21264712,1,0,1,0,0.6361082792282104,15.137216567993164,0,4,2.0,2
1000,0.25,21264712,1,1,0,1,0.07249817252159119,71.8648910522461,2,2,1.4142135623730951,2
1000,0.5,21264712,2,0,1,0,0.6263913512229919,15.301342010498047,0,4,2.0,2
1000,0.5,21264712,2,1,1,0,0.1461450159549713,64.89828491210938,2,2,1.4142135623730951,2
1000,0.5,21264712,2,2,1,0,0.14795073866844177,64.95301055908203,4,2,1.039489537285435,2
1000,0.5,21264712,2,3,0,1,0.06036210060119629,74.91980743408203,4,2,0.7235212749190247,2
1000,0.75,21264712,3,0,1,0,0.6087486743927002,16.155637741088867,0,4,2.0,2
1000,0.75,21264712,3,1,1,0,0.18267762660980225,62.151851654052734,2,2,1.4142135623730951,2
1000,0.75,21264712,3,2,1,0,0.18113791942596436,62.25432586669922,4,2,1.004994490107567,2
1000,0.75,21264712,3,3,0,1,0.07945230603218079,72.96430969238281,4,2,0.717526005276142,2
1000,1.0,21264712,4,0,1,0,0.5823214054107666,18.142595291137695,0,4,2.0,2
1000,1.0,21264712,4,1,1,0,0.1854248046875,61.811649322509766,2,2,1.4142135623730951,2
1000,1.0,21264712,4,2,1,0,0.18469291925430298,61.847259521484375,4,2,1.0072981261783878,2
1000,1.0,21264712,4,3,0,1,0.08867090940475464,71.3849105834961,4,2,0.7520982714089137,2
1000,1.25,21264712,5,0,1,0,0.5470744371414185,21.868608474731445,0,4,2.0,2
1000,1.25,21264712,5,1,1,0,0.16749048233032227,62.9853630065918,2,2,1.4142135623730951,2
1000,1.25,21264712,5,2,1,0,0.16723403334617615,63.003055572509766,4,2,1.037180503207642,2
1000,1.25,21264712,5,3,0,1,0.0931379497051239,69.63758087158203,4,2,0.7967743468626048,2
1000,2.0,21264712,6,0,1,0,0.41214796900749207,35.78941345214844,0,4,2.0,2
1000,2.0,21264712,6,1,1,0,0.3974102735519409,43.784339904785156,2,2,1.4142135623730951,2
1000,2.0,21264712,6,2,1,0,0.19167602062225342,51.73557662963867,4,2,1.1246626619667794,2
1000,2.0,21264712,6,3,0,1,0.07348144054412842,70.62853240966797,4,2,0.9375301743557303,2
1000,0.0,21265712,0,0,1,0,0.8158826231956482,10.216744422912598,0,4,2.0,2
1000,0.0,21265712,0,1,0,1,-0.00935220718383789,90.98179626464844,2,2,1.414213562373095,2
1000,0.25,21265712,1,0,1,0,0.8077855706214905,10.920036315917969,0,4,2.0,2
1000,0.25,21265712,1,1,0,1,0.02491319179534912,78.66999053955078,2,2,1.4142135623730951,2
1000,0.5,21265712,2,0,1,0,0.7789936065673828,12.568735122680664,0,4,2.0,2
1000,0.5,21265712,2,1,0,1,0.07001742720603943,71.858642578125,2,2,1.4142135623730951,2
1000,0.75,21265712,3,0,1,0,0.725935161113739,15.219268798828125,0,4,2.0,2
1000,0.75,21265712,3,1,1,0,0.10117527842521667,68.42155456542969,2,2,1.4142135623730951,2
1000,0.75,21265712,3,2,0,1,0.09661021828651428,68.45118713378906,4,2,1.3169822894311909,2
1000,1.0,21265712,4,0,1,0,0.65443354845047,17.817487716674805,0,4,2.0,2
1000,1.0,21265712,4,1,1,0,0.11659243702888489,66.71133422851562,2,2,1.4142135623730951,2
1000,1.0,21265712,4,2,1,0,0.11006185412406921,66.7880630493164,4,2,1.3015124686530357,2
1000,1.0,21265712,4,3,0,1,0.08666282892227173,68.37870788574219,4,2,1.0845702666728692,2
1000,1.25,21265712,5,0,1,0,0.5772175788879395,21.27788734436035,0,4,2.0,2
1000,1.25,21265712,5,1,1,0,0.12173610925674438,65.89801788330078,2,2,1.4142135623730951,2
1000,1.25,21265712,5,2,1,0,0.11356565356254578,66.32475280761719,4,2,1.300589229623803,2
1000,1.25,21265712,5,3,0,1,0.08588877320289612,68.20441436767578,4,2,1.1380967196044829,2
1000,2.0,21265712,6,0,1,0,0.3659820556640625,34.519622802734375,0,4,2.0,2
1000,2.0,21265712,6,1,0,1,0.0989794135093689,67.71345520019531,2,2,1.4142135623730951,2
1000,0.0,21266712,0,0,1,0,0.6142096519470215,27.285215377807617,0,4,2.0,2
1000,0.0,21266712,0,1,0,1,0.03141742944717407,73.68396759033203,2,2,1.4142135623730951,2
1000,0.25,21266712,1,0,1,0,0.6128774881362915,26.96794891357422,0,4,2.0,2
1000,0.25,21266712,1,1,0,1,0.025566399097442627,77.3120346069336,2,2,1.4142135623730951,2
1000,0.5,21266712,2,0,1,0,0.6041967868804932,27.623815536499023,0,4,2.0,2
1000,0.5,21266712,2,1,0,1,0.06042316555976868,71.93421936035156,2,2,1.4142135623730951,2
1000,0.75,21266712,3,0,1,0,0.5876792669296265,29.286699295043945,0,4,2.0,2
1000,0.75,21266712,3,1,0,1,0.08682072162628174,68.41600799560547,2,2,1.4142135623730951,2
1000,1.0,21266712,4,0,1,0,0.5591816902160645,32.23163604736328,0,4,2.0,2
1000,1.0,21266712,4,1,0,1,0.08743518590927124,68.80844116210938,2,2,1.4142135623730951,2
1000,1.25,21266712,5,0,1,0,0.5160461664199829,36.62379455566406,0,4,2.0,2
1000,1.25,21266712,5,1,1,0,0.11500871181488037,66.33268737792969,2,2,1.4142135623730951,2
1000,1.25,21266712,5,2,0,1,0.088685542345047,71.21931457519531,4,2,1.056131869500317,2
1000,2.0,21266712,6,0,1,0,0.3203020393848419,50.922237396240234,0,4,2.0,2
1000,2.0,21266712,6,1,1,0,0.13167494535446167,62.516204833984375,2,2,1.4142135623730951,2
1000,2.0,21266712,6,2,1,0,0.1834142506122589,61.00123596191406,4,2,1.3039653783165899,2
1000,2.0,21266712,6,3,0,1,0.09640690684318542,65.07687377929688,4,2,0.8593579608375234,2
1000,0.0,21267712,0,0,1,0,0.6897923946380615,16.305700302124023,0,4,2.0,2
1000,0.0,21267712,0,1,0,1,0.00767362117767334,81.96958923339844,2,2,1.414213562373095,2
1000,0.25,21267712,1,0,1,0,0.6879920959472656,16.3798828125,0,4,2.0,2
1000,0.25,21267712,1,1,0,1,0.041199684143066406,75.9996109008789,2,2,1.4142135623730951,2
1000,0.5,21267712,2,0,1,0,0.680648684501648,17.032005310058594,0,4,2.0,2
1000,0.5,21267712,2,1,0,1,0.09994786977767944,68.74573516845703,2,2,1.414213562373095,2
1000,0.75,21267712,3,0,1,0,0.6658909320831299,18.309253692626953,0,4,2.0,2
1000,0.75,21267712,3,1,1,0,0.1387641727924347,64.6864242553711,2,2,1.4142135623730951,2
1000,0.75,21267712,3,2,1,0,0.13106033205986023,65.54227447509766,4,2,1.1550512904801251,2
1000,0.75,21267712,3,3,1,0,0.1248311698436737,65.76891326904297,4,2,0.7478611673721097,2
1000,0.75,21267712,3,4,0,1,0.02847263216972351,76.59746551513672,4,2,0.5391348934348499,2
1000,1.0,21267712,4,0,1,0,0.6403869986534119,20.573955535888672,0,4,2.0,2
1000,1.0,21267712,4,1,1,0,0.15059375762939453,63.439083099365234,2,2,1.4142135623730951,2
1000,1.0,21267712,4,2,1,0,0.14493802189826965,64.3707504272461,4,2,1.19720263056603,2
1000,1.0,21267712,4,3,1,0,0.14904609322547913,63.75411605834961,4,2,0.7586034145438373,2
1000,1.0,21267712,4,4,0,1,0.05803704261779785,70.12434387207031,4,2,0.5331324089605086,2
1000,1.25,21267712,5,0,1,0,0.6020408868789673,23.9762020111084,0,4,2.0,2
1000,1.25,21267712,5,1,1,0,0.1441626250743866,63.9748649597168,2,2,1.4142135623730951,2
1000,1.25,21267712,5,2,1,0,0.14045682549476624,64.91154479980469,4,2,1.2428604327634516,2
1000,1.25,21267712,5,3,1,0,0.14557018876075745,63.87029266357422,4,2,0.8299853832757006,2
1000,1.25,21267712,5,4,1,0,0.1269727349281311,64.94440460205078,4,2,0.6067863699021445,2
1000,1.25,21267712,5,5,0,1,0.022088617086410522,79.16348266601562,4,2,0.4951307587375118,2
1000,2.0,21267712,6,0,1,0,0.43423035740852356,37.712982177734375,0,4,2.0,2
1000,2.0,21267712,6,1,0,1,0.08735904097557068,70.0349349975586,2,2,1.4142135623730951,2
1000,0.0,21268712,0,0,1,0,0.8080782294273376,6.764077663421631,0,4,2.0,2
1000,0.0,21268712,0,1,0,1,0.0012893080711364746,88.99388885498047,2,2,1.4142135623730951,2
1000,0.25,21268712,1,0,1,0,0.8114381432533264,6.841815948486328,0,4,2.0,2
1000,0.25,21268712,1,1,0,1,0.034817904233932495,78.27908325195312,2,2,1.4142135623730951,2
1000,0.5,21268712,2,0,1,0,0.8062617778778076,7.593609809875488,0,4,2.0,2
1000,0.5,21268712,2,1,0,1,0.0949181318283081,69.7601089477539,2,2,1.4142135623730951,2
1000,0.75,21268712,3,0,1,0,0.7866511344909668,9.25056266784668,0,4,2.0,2
1000,0.75,21268712,3,1,1,0,0.1316312551498413,65.90011596679688,2,2,1.4142135623730951,2
1000,0.75,21268712,3,2,1,0,0.12710806727409363,67.12108612060547,4,2,1.0026488750575138,2
1000,0.75,21268712,3,3,0,1,0.08433333039283752,72.676025390625,4,2,0.6822415122647135,2
1000,1.0,21268712,4,0,1,0,0.7479190826416016,11.686125755310059,0,4,2.0,2
1000,1.0,21268712,4,1,1,0,0.14439141750335693,64.68269348144531,2,2,1.4142135623730951,2
1000,1.0,21268712,4,2,1,0,0.14086422324180603,65.75213623046875,4,2,1.079930747948108,2
1000,1.0,21268712,4,3,0,1,0.09694525599479675,70.17996215820312,4,2,0.7435234073429832,2
1000,1.25,21268712,5,0,1,0,0.691408634185791,14.946706771850586,0,4,2.0,2
1000,1.25,21268712,5,1,1,0,0.14391833543777466,64.73049926757812,2,2,1.4142135623730951,2
1000,1.25,21268712,5,2,1,0,0.1413722038269043,65.67681884765625,4,2,1.1564886788273072,2
1000,1.25,21268712,5,3,1,0,0.10190743207931519,69.32852172851562,4,2,0.800615266650054,2
1000,1.25,21268712,5,4,0,1,0.08042028546333313,73.41004943847656,4,2,0.6304949952403062,2
1000,2.0,21268712,6,0,1,0,0.4929063022136688,27.886917114257812,0,4,2.0,2
1000,2.0,21268712,6,1,1,0,0.11669459939002991,67.33206939697266,2,2,1.414213562373095,2
1000,2.0,21268712,6,2,1,0,0.1146235466003418,68.10723876953125,4,2,1.3070446430661349,2
1000,2.0,21268712,6,3,0,1,0.09475713968276978,70.33392333984375,4,2,0.9066764594677514,2
1000,0.0,21269712,0,0,1,0,0.4392693042755127,9.37231731414795,0,4,2.0,2
1000,0.0,21269712,0,1,0,1,-0.0028630495071411133,83.41590881347656,2,2,1.4142135623730951,2
1000,0.25,21269712,1,0,1,0,0.4261150658130646,11.904118537902832,0,4,2.0,2
1000,0.25,21269712,1,1,0,1,-0.020124375820159912,91.47576141357422,2,2,1.4142135623730951,2
1000,0.5,21269712,2,0,1,0,0.40097928047180176,16.54815673828125,0,4,2.0,2
1000,0.5,21269712,2,1,0,1,0.0075900256633758545,80.6747055053711,2,2,1.4142135623730951,2
1000,0.75,21269712,3,0,1,0,0.36490103602409363,23.543241500854492,0,4,2.0,2
1000,0.75,21269712,3,1,0,1,0.04748636484146118,75.06295776367188,2,2,1.4142135623730951,2
1000,1.0,21269712,4,0,1,0,0.3197917342185974,31.133695602416992,0,4,2.0,2
1000,1.0,21269712,4,1,0,1,0.07600724697113037,71.35221099853516,2,2,1.414213562373095,2
1000,1.25,21269712,5,0,1,0,0.26865285634994507,39.577354431152344,0,4,2.0,2
1000,1.25,21269712,5,1,0,1,0.09400498867034912,69.46546173095703,2,2,1.4142135623730951,2
1000,2.0,21269712,6,0,1,0,0.11840170621871948,63.211326599121094,0,4,2.0,2
1000,2.0,21269712,6,1,1,0,0.10786187648773193,67.62432861328125,2,2,1.4142135623730951,2
1000,2.0,21269712,6,2,0,1,0.055126041173934937,73.8412857055664,4,2,1.148666519197591,2
1000,0.0,21270712,0,0,1,0,0.9138810038566589,2.2583539485931396,0,4,2.0,2
1000,0.0,21270712,0,1,0,1,-0.016317784786224365,92.46818542480469,2,2,1.4142135623730951,2
1000,0.25,21270712,1,0,1,0,0.916411280632019,1.8993539810180664,0,4,2.0,2
1000,0.25,21270712,1,1,0,1,0.023648053407669067,78.78857421875,2,2,1.4142135623730951,2
1000,0.5,21270712,2,0,1,0,0.9138244390487671,2.834336042404175,0,4,2.0,2
1000,0.5,21270712,2,1,0,1,0.08686742186546326,69.4039306640625,2,2,1.4142135623730951,2
1000,0.75,21270712,3,0,1,0,0.8979360461235046,5.342820644378662,0,4,2.0,2
1000,0.75,21270712,3,1,1,0,0.12210303544998169,66.39893341064453,2,2,1.4142135623730951,2
1000,0.75,21270712,3,2,1,0,0.12535423040390015,65.82028198242188,4,2,1.2105405546606482,2
1000,0.75,21270712,3,3,1,0,0.10024842619895935,65.1109390258789,4,2,0.791776537417252,2
1000,0.75,21270712,3,4,0,1,0.09275886416435242,63.537410736083984,4,2,0.5823531412103428,2
1000,1.0,21270712,4,0,1,0,0.8601042032241821,8.890215873718262,0,4,2.0,2
1000,1.0,21270712,4,1,1,0,0.1286453902721405,65.87471771240234,2,2,1.4142135623730951,2
1000,1.0,21270712,4,2,1,0,0.13137760758399963,65.27491760253906,4,2,1.2354336343858143,2
1000,1.0,21270712,4,3,0,1,0.09887683391571045,64.61848449707031,4,2,0.8159603175318415,2
1000,1.25,21270712,5,0,1,0,0.7968788146972656,13.272346496582031,0,4,2.0,2
1000,1.25,21270712,5,1,1,0,0.12136644124984741,66.46226501464844,2,2,1.4142135623730951,2
1000,1.25,21270712,5,2,1,0,0.1238889992237091,65.91392517089844,4,2,1.267992342453307,2
1000,1.25,21270712,5,3,1,0,0.1001269519329071,65.00244903564453,4,2,0.8712729562525,2
1000,1.25,21270712,5,4,0,1,0.06627261638641357,70.98741912841797,4,2,0.7503156716123099,2
1000,2.0,21270712,6,0,1,0,0.5577482581138611,27.05420684814453,0,4,2.0,2
1000,2.0,21270712,6,1,0,1,0.08625194430351257,69.64491271972656,2,2,1.4142135623730951,2
1000,0.0,21271712,0,0,1,0,0.7494122982025146,4.827920913696289,0,4,2.0,2
1000,0.0,21271712,0,1,0,1,-1.5795230865478516e-06,83.94985961914062,2,2,1.4142135623730951,2
1000,0.25,21271712,1,0,1,0,0.7431551218032837,5.226047515869141,0,4,2.0,2
1000,0.25,21271712,1,1,0,1,0.05977436900138855,72.38919830322266,2,2,1.4142135623730951,2
1000,0.5,21271712,2,0,1,0,0.7320055365562439,6.465692043304443,0,4,2.0,2
1000,0.5,21271712,2,1,1,0,0.1336720585823059,63.03776550292969,2,2,1.4142135623730951,2
1000,0.5,21271712,2,2,1,0,0.14787551760673523,62.436424255371094,4,2,1.0353598217249413,2
1000,0.5,21271712,2,3,0,1,0.06882739067077637,74.0024642944336,4,2,0.7354708271445652,2
1000,0.75,21271712,3,0,1,0,0.7160624265670776,8.087494850158691,0,4,2.0,2
1000,0.75,21271712,3,1,1,0,0.17902782559394836,58.87238693237305,2,2,1.4142135623730951,2
1000,0.75,21271712,3,2,1,0,0.19170141220092773,58.67259216308594,4,2,1.1409820312998906,2
1000,0.75,21271712,3,3,1,0,0.1473553478717804,61.537986755371094,4,2,0.8310932285051109,2
1000,0.75,21271712,3,4,1,0,0.1690373718738556,59.13275909423828,4,2,0.45742401931892923,2
1000,0.75,21271712,3,5,1,0,0.10672765970230103,68.28124237060547,4,2,0.30702503643438483,2
1000,0.75,21271712,3,6,0,1,0.09087169170379639,69.6607666015625,4,2,0.1506311139911316,2
1000,1.0,21271712,4,0,1,0,0.6948978304862976,9.90539264678955,0,4,2.0,2
1000,1.0,21271712,4,1,1,0,0.19407638907432556,57.73878860473633,2,2,1.4142135623730951,2
1000,1.0,21271712,4,2,1,0,0.20272454619407654,57.65537643432617,4,2,1.2345291463355619,2
1000,1.0,21271712,4,3,1,0,0.157050222158432,60.22541046142578,4,2,0.9993951696845356,2
1000,1.0,21271712,4,4,1,0,0.19413593411445618,57.991676330566406,4,2,0.7184457095590351,2
1000,1.0,21271712,4,5,1,0,0.15042898058891296,60.913944244384766,4,2,0.5025357477965069,2
1000,1.0,21271712,4,6,1,0,0.10616472363471985,69.61898803710938,4,2,0.40668768527896215,2
1000,1.0,21271712,4,7,0,1,0.09570074081420898,66.04008483886719,4,2,0.19238092254662056,2
1000,1.25,21271712,5,0,1,0,0.6679145097732544,11.771800994873047,0,4,2.0,2
1000,1.25,21271712,5,1,1,0,0.19041657447814941,58.35062026977539,2,2,1.4142135623730951,2
1000,1.25,21271712,5,2,1,0,0.1955353319644928,58.184146881103516,4,2,1.2923933428453698,2
1000,1.25,21271712,5,3,1,0,0.1454477608203888,61.62421798706055,4,2,1.1127249406920325,2
1000,1.25,21271712,5,4,1,0,0.12301120162010193,67.45500946044922,4,2,0.762093997009258,2
1000,1.25,21271712,5,5,1,0,0.12732091546058655,64.9276351928711,4,2,0.42422637510878514,2
1000,1.25,21271712,5,6,0,1,0.08280012011528015,70.62508392333984,4,2,0.18137260477064096,2
1000,2.0,21271712,6,0,1,0,0.5575646162033081,18.750532150268555,0,4,2.0,2
1000,2.0,21271712,6,1,1,0,0.1447342038154602,63.64240264892578,2,2,1.4142135623730951,2
1000,2.0,21271712,6,2,1,0,0.1442887783050537,62.312583923339844,4,2,1.3672191784866972,2
1000,2.0,21271712,6,3,1,0,0.10825562477111816,66.17411804199219,4,2,1.282362331167503,2
1000,2.0,21271712,6,4,1,0,0.14438918232917786,63.045654296875,4,2,1.2438070817295834,2
1000,2.0,21271712,6,5,1,0,0.1482905149459839,62.397274017333984,4,2,0.915576336041585,2
1000,2.0,21271712,6,6,0,1,0.09525632858276367,68.44237518310547,4,2,0.7726654440152255,2
1000,0.0,21272712,0,0,1,0,0.8558810949325562,8.87196159362793,0,4,2.0,2
1000,0.0,21272712,0,1,0,1,-0.012783348560333252,88.88166046142578,2,2,1.4142135623730951,2
1000,0.25,21272712,1,0,1,0,0.851311206817627,9.30320930480957,0,4,2.0,2
1000,0.25,21272712,1,1,0,1,0.019293159246444702,78.11266326904297,2,2,1.4142135623730951,2
1000,0.5,21272712,2,0,1,0,0.8324623107910156,10.028778076171875,0,4,2.0,2
1000,0.5,21272712,2,1,0,1,0.06605991721153259,69.7130126953125,2,2,1.4142135623730951,2
1000,0.75,21272712,3,0,1,0,0.7907845973968506,11.263239860534668,0,4,2.0,2
1000,0.75,21272712,3,1,0,1,0.09612265229225159,66.03064727783203,2,2,1.4142135623730951,2
1000,1.0,21272712,4,0,1,0,0.7268490791320801,13.195935249328613,0,4,2.0,2
1000,1.0,21272712,4,1,1,0,0.10941600799560547,64.63386535644531,2,2,1.4142135623730951,2
1000,1.0,21272712,4,2,1,0,0.10490328073501587,65.61573028564453,4,2,1.0713595936868086,2
1000,1.0,21272712,4,3,0,1,0.06402638554573059,66.67242431640625,4,2,0.5305429807947704,2
1000,1.25,21272712,5,0,1,0,0.6544960141181946,15.945281028747559,0,4,2.0,2
1000,1.25,21272712,5,1,1,0,0.11303287744522095,64.22847747802734,2,2,1.4142135623730951,2
1000,1.25,21272712,5,2,1,0,0.10555586218833923,65.52471923828125,4,2,1.0736845421048582,2
1000,1.25,21272712,5,3,0,1,0.07014402747154236,65.6962661743164,4,2,0.5230324684776391,2
1000,2.0,21272712,6,0,1,0,0.44239723682403564,28.289499282836914,0,4,2.0,2
1000,2.0,21272712,6,1,0,1,0.08700364828109741,67.21466064453125,2,2,1.414213562373095,2
1000,0.0,21273712,0,0,1,0,0.8616005182266235,11.024870872497559,0,4,2.0,2
1000,0.0,21273712,0,1,0,1,-0.009789258241653442,91.75110626220703,2,2,1.4142135623730951,2
1000,0.25,21273712,1,0,1,0,0.858538031578064,10.887918472290039,0,4,2.0,2
1000,0.25,21273712,1,1,0,1,0.0424247682094574,78.42166900634766,2,2,1.4142135623730951,2
1000,0.5,21273712,2,0,1,0,0.8526142835617065,11.041674613952637,0,4,2.0,2
1000,0.5,21273712,2,1,1,0,0.1220909059047699,67.9970932006836,2,2,1.4142135623730951,2
1000,0.5,21273712,2,2,1,0,0.11732178926467896,68.79484558105469,4,2,1.0847673756774174,2
1000,0.5,21273712,2,3,0,1,0.04723036289215088,73.02676391601562,4,2,0.7525568268383902,2
1000,0.75,21273712,3,0,1,0,0.8450204133987427,11.523258209228516,0,4,2.0,2
1000,0.75,21273712,3,1,1,0,0.1699625849723816,63.2153205871582,2,2,1.4142135623730951,2
1000,0.75,21273712,3,2,1,0,0.16545632481575012,63.827880859375,4,2,1.0350593144517082,2
1000,0.75,21273712,3,3,0,1,0.06338545680046082,71.93604278564453,4,2,0.7652298856688267,2
1000,1.0,21273712,4,0,1,0,0.8333849906921387,12.169305801391602,0,4,2.0,2
1000,1.0,21273712,4,1,1,0,0.18298014998435974,62.05278396606445,2,2,1.4142135623730951,2
1000,1.0,21273712,4,2,1,0,0.1786680817604065,62.60530090332031,4,2,1.0456753340623937,2
1000,1.0,21273712,4,3,0,1,0.08965769410133362,68.26966094970703,4,2,0.8117427865127779,2
1000,1.25,21273712,5,0,1,0,0.8118165135383606,12.749156951904297,0,4,2.0,2
1000,1.25,21273712,5,1,1,0,0.17500010132789612,62.8183479309082,2,2,1.4142135623730951,2
1000,1.25,21273712,5,2,1,0,0.17075273394584656,63.368839263916016,4,2,1.0833134984366042,2
1000,1.25,21273712,5,3,0,1,0.07316067814826965,70.0835952758789,4,2,0.8562346531685697,2
1000,2.0,21273712,6,0,1,0,0.6620832681655884,17.698896408081055,0,4,2.0,2
1000,2.0,21273712,6,1,1,0,0.12496623396873474,67.72335815429688,2,2,1.4142135623730951,2
1000,2.0,21273712,6,2,1,0,0.12000080943107605,68.45465850830078,4,2,1.2125834697430893,2
1000,2.0,21273712,6,3,1,0,0.11663874983787537,67.5943832397461,4,2,1.0018545843999411,2
1000,2.0,21273712,6,4,1,0,0.11447697877883911,68.70301055908203,4,2,0.9057147221928684,2
1000,2.0,21273712,6,5,0,1,0.0874171257019043,71.18084716796875,4,2,0.7158335678404862,2
1000,0.0,21274712,0,0,1,0,0.8097988367080688,13.174638748168945,0,4,2.0,2
1000,0.0,21274712,0,1,0,1,0.0032466351985931396,86.29920196533203,2,2,1.4142135623730951,2
1000,0.25,21274712,1,0,1,0,0.8022732138633728,13.267502784729004,0,4,2.0,2
1000,0.25,21274712,1,1,0,1,0.03923049569129944,76.99742126464844,2,2,1.4142135623730951,2
1000,0.5,21274712,2,0,1,0,0.7913327217102051,13.873496055603027,0,4,2.0,2
1000,0.5,21274712,2,1,1,0,0.10244646668434143,67.86506652832031,2,2,1.4142135623730951,2
1000,0.5,21274712,2,2,1,0,0.1025402843952179,67.80948638916016,4,2,1.075572244962783,2
1000,0.5,21274712,2,3,0,1,0.09841141104698181,67.87226867675781,4,2,0.8917251015860058,2
1000,0.75,21274712,3,0,1,0,0.7773102521896362,14.936400413513184,0,4,2.0,2
1000,0.75,21274712,3,1,1,0,0.14369985461235046,63.53948211669922,2,2,1.4142135623730951,2
1000,0.75,21274712,3,2,1,0,0.14447402954101562,63.445674896240234,4,2,0.997725698094178,2
1000,0.75,21274712,3,3,1,0,0.13040125370025635,64.16557312011719,4,2,0.7998370230093388,2
1000,0.75,21274712,3,4,1,0,0.11684510111808777,64.5366439819336,4,2,0.5680253357769154,2
1000,0.75,21274712,3,5,0,1,0.06953117251396179,64.21778106689453,4,2,0.4373650336735062,2
1000,1.0,21274712,4,0,1,0,0.758837103843689,16.260700225830078,0,4,2.0,2
1000,1.0,21274712,4,1,1,0,0.15559720993041992,61.94941329956055,2,2,1.4142135623730951,2
1000,1.0,21274712,4,2,1,0,0.1568363904953003,61.873104095458984,4,2,0.9563942865284664,2
1000,1.0,21274712,4,3,1,0,0.14159825444221497,63.0771598815918,4,2,0.7643854961695409,2
1000,1.0,21274712,4,4,1,0,0.12485957145690918,63.556278228759766,4,2,0.5422750170206286,2
1000,1.0,21274712,4,5,0,1,0.0708879828453064,63.66496276855469,4,2,0.4049202584186746,2
1000,1.25,21274712,5,0,1,0,0.7331664562225342,17.796842575073242,0,4,2.0,2
1000,1.25,21274712,5,1,1,0,0.14899420738220215,62.56291198730469,2,2,1.4142135623730951,2
1000,1.25,21274712,5,2,1,0,0.15059542655944824,62.4692497253418,4,2,0.9462973169164942,2
1000,1.25,21274712,5,3,1,0,0.14079031348228455,63.047061920166016,4,2,0.7770059320846096,2
1000,1.25,21274712,5,4,1,0,0.1298460066318512,62.9953498840332,4,2,0.5704602645655742,2
1000,1.25,21274712,5,5,0,1,0.06353691220283508,64.79586791992188,4,2,0.40423874022626144,2
1000,2.0,21274712,6,0,1,0,0.5793225169181824,23.437725067138672,0,4,2.0,2
1000,2.0,21274712,6,1,1,0,0.10156068205833435,67.67906951904297,2,2,1.4142135623730951,2
1000,2.0,21274712,6,2,1,0,0.10382416844367981,67.54641723632812,4,2,1.0489710460525694,2
1000,2.0,21274712,6,3,1,0,0.10036981105804443,67.70228576660156,4,2,0.9314975679242656,2
1000,2.0,21274712,6,4,0,1,0.09748473763465881,67.10371398925781,4,2,0.7639468888891856,2
1000,0.0,21275712,0,0,1,0,0.7031664848327637,5.604119777679443,0,4,2.0,2
1000,0.0,21275712,0,1,0,1,0.012544780969619751,82.15338134765625,2,2,1.4142135623730951,2
1000,0.25,21275712,1,0,1,0,0.695090651512146,8.288487434387207,0,4,2.0,2
1000,0.25,21275712,1,1,0,1,-0.010002493858337402,85.26306915283203,2,2,1.4142135623730951,2
1000,0.5,21275712,2,0,1,0,0.6688785552978516,12.26922607421875,0,4,2.0,2
1000,0.5,21275712,2,1,0,1,-0.007444143295288086,84.36091613769531,2,2,1.4142135623730951,2
1000,0.75,21275712,3,0,1,0,0.6227116584777832,17.587995529174805,0,4,2.0,2
1000,0.75,21275712,3,1,0,1,0.007120311260223389,80.00994110107422,2,2,1.4142135623730951,2
1000,1.0,21275712,4,0,1,0,0.559144914150238,23.819887161254883,0,4,2.0,2
1000,1.0,21275712,4,1,0,1,0.020466923713684082,77.01404571533203,2,2,1.4142135623730951,2
1000,1.25,21275712,5,0,1,0,0.48579588532447815,30.172346115112305,0,4,2.0,2
1000,1.25,21275712,5,1,0,1,0.02802497148513794,75.68859100341797,2,2,1.4142135623730951,2
1000,2.0,21275712,6,0,1,0,0.28645089268684387,48.4309196472168,0,4,2.0,2
1000,2.0,21275712,6,1,0,1,0.025090008974075317,76.4066390991211,2,2,1.4142135623730951,2
1000,0.0,21276712,0,0,1,0,0.8607138395309448,10.540146827697754,0,4,2.0,2
1000,0.0,21276712,0,1,0,1,0.003274261951446533,83.63562774658203,2,2,1.414213562373095,2
1000,0.25,21276712,1,0,1,0,0.855893611907959,11.083264350891113,0,4,2.0,2
1000,0.25,21276712,1,1,0,1,0.013351112604141235,81.16776275634766,2,2,1.4142135623730951,2
1000,0.5,21276712,2,0,1,0,0.8306970596313477,12.289168357849121,0,4,2.0,2
1000,0.5,21276712,2,1,0,1,0.04259657859802246,74.84508514404297,2,2,1.4142135623730951,2
1000,0.75,21276712,3,0,1,0,0.7783458828926086,14.390600204467773,0,4,2.0,2
1000,0.75,21276712,3,1,0,1,0.06229996681213379,71.50285339355469,2,2,1.4142135623730951,2
1000,1.0,21276712,4,0,1,0,0.7080202102661133,16.876296997070312,0,4,2.0,2
1000,1.0,21276712,4,1,0,1,0.06959548592567444,70.50090789794922,2,2,1.4142135623730951,2
1000,1.25,21276712,5,0,1,0,0.6299470663070679,20.573793411254883,0,4,2.0,2
1000,1.25,21276712,5,1,0,1,0.06870698928833008,70.85293579101562,2,2,1.414213562373095,2
1000,2.0,21276712,6,0,1,0,0.39848873019218445,37.40975570678711,0,4,2.0,2
1000,2.0,21276712,6,1,0,1,0.04790034890174866,74.08457946777344,2,2,1.4142135623730951,2
1000,0.0,21277712,0,0,1,0,0.9694641828536987,1.9757541418075562,0,4,2.0,2
1000,0.0,21277712,0,1,0,1,-0.015287160873413086,92.95026397705078,2,2,1.4142135623730951,2
1000,0.25,21277712,1,0,1,0,0.9703101515769958,1.8202780485153198,0,4,2.0,2
1000,0.25,21277712,1,1,0,1,0.04251047968864441,76.88451385498047,2,2,1.4142135623730951,2
1000,0.5,21277712,2,0,1,0,0.9702634811401367,1.9590835571289062,0,4,2.0,2
1000,0.5,21277712,2,1,1,0,0.10775035619735718,66.56863403320312,2,2,1.4142135623730951,2
1000,0.5,21277712,2,2,1,0,0.1553630530834198,62.01106262207031,4,2,1.2557234754880484,2
1000,0.5,21277712,2,3,1,0,0.1372506320476532,62.842140197753906,4,2,0.8976310204908841,2
1000,0.5,21277712,2,4,0,1,0.07006323337554932,72.87837219238281,4,2,0.7452201214396885,2
1000,0.75,21277712,3,0,1,0,0.9608075618743896,3.433955669403076,0,4,2.0,2
1000,0.75,21277712,3,1,1,0,0.1340683400630951,63.929744720458984,2,2,1.4142135623730951,2
1000,0.75,21277712,3,2,1,0,0.19488638639450073,58.879554748535156,4,2,1.2541856932689384,2
1000,0.75,21277712,3,3,1,0,0.16361933946609497,60.09367752075195,4,2,0.8815939080472845,2
1000,0.75,21277712,3,4,0,1,0.09057900309562683,69.35575866699219,4,2,0.6845494953652946,2
1000,1.0,21277712,4,0,1,0,0.9256786108016968,6.571846961975098,0,4,2.0,2
1000,1.0,21277712,4,1,1,0,0.13420668244361877,64.01110076904297,2,2,1.4142135623730951,2
1000,1.0,21277712,4,2,1,0,0.19691824913024902,58.748470306396484,4,2,1.2854747822323023,2
1000,1.0,21277712,4,3,1,0,0.15541020035743713,60.45439529418945,4,2,0.9033958683780501,2
1000,1.0,21277712,4,4,0,1,0.08886265754699707,67.8531723022461,4,2,0.707259021044662,2
1000,1.25,21277712,5,0,1,0,0.8595985174179077,10.573409080505371,0,4,2.0,2
1000,1.25,21277712,5,1,1,0,0.1254350244998932,64.99162292480469,2,2,1.4142135623730951,2
1000,1.25,21277712,5,2,1,0,0.18667161464691162,59.571144104003906,4,2,1.3182225467838646,2
1000,1.25,21277712,5,3,1,0,0.12143462896347046,62.894649505615234,4,2,0.908494368715284,2
1000,1.25,21277712,5,4,0,1,0.07824131846427917,69.04554748535156,4,2,0.7199697033251256,2
1000,2.0,21277712,6,0,1,0,0.619619607925415,21.73027801513672,0,4,2.0,2
1000,2.0,21277712,6,1,0,1,0.08811423182487488,70.85457611083984,2,2,1.4142135623730951,2
1000,0.0,21278712,0,0,1,0,0.948933482170105,3.255903720855713,0,4,2.0,2
1000,0.0,21278712,0,1,0,1,-0.000827491283416748,84.76558685302734,2,2,1.4142135623730951,2
1000,0.25,21278712,1,0,1,0,0.9493527412414551,3.541762590408325,0,4,2.0,2
1000,0.25,21278712,1,1,0,1,0.04444834589958191,76.55809783935547,2,2,1.4142135623730951,2
1000,0.5,21278712,2,0,1,0,0.9388784170150757,5.3559041023254395,0,4,2.0,2
1000,0.5,21278712,2,1,1,0,0.10479727387428284,68.23468017578125,2,2,1.4142135623730951,2
1000,0.5,21278712,2,2,0,1,0.08119198679924011,68.7013168334961,4,2,0.9451198232431136,2
1000,0.75,21278712,3,0,1,0,0.9031120538711548,8.60639762878418,0,4,2.0,2
1000,0.75,21278712,3,1,1,0,0.13183185458183289,64.98890686035156,2,2,1.4142135623730951,2
1000,0.75,21278712,3,2,1,0,0.10886234045028687,64.98869323730469,4,2,0.9371893793068343,2
1000,0.75,21278712,3,3,0,1,0.05653676390647888,70.67407989501953,4,2,0.8107991218127883,2
1000,1.0,21278712,4,0,1,0,0.8318561315536499,12.923356056213379,0,4,2.0,2
1000,1.0,21278712,4,1,1,0,0.13719266653060913,64.27176666259766,2,2,1.4142135623730951,2
1000,1.0,21278712,4,2,1,0,0.11811909079551697,64.10713958740234,4,2,0.9440959961599654,2
1000,1.0,21278712,4,3,0,1,0.062399089336395264,70.30735778808594,4,2,0.8012192648234225,2
1000,1.25,21278712,5,0,1,0,0.736746072769165,17.919591903686523,0,4,2.0,2
1000,1.25,21278712,5,1,1,0,0.1350497305393219,64.40190124511719,2,2,1.4142135623730951,2
1000,1.25,21278712,5,2,1,0,0.11386582255363464,64.33506774902344,4,2,0.9521613110127953,2
1000,1.25,21278712,5,3,0,1,0.060931652784347534,71.790283203125,4,2,0.8015352365963481,2
1000,2.0,21278712,6,0,1,0,0.4677349030971527,31.38304901123047,0,4,2.0,2
1000,2.0,21278712,6,1,1,0,0.11140865087509155,66.77613067626953,2,2,1.414213562373095,2
1000,2.0,21278712,6,2,0,1,0.05000859498977661,73.1932144165039,4,2,0.9712933343307091,2
1000,0.0,21279712,0,0,1,0,0.6910932660102844,11.05984115600586,0,4,2.0,2
1000,0.0,21279712,0,1,0,1,0.006300508975982666,75.47126770019531,2,2,1.4142135623730951,2
1000,0.25,21279712,1,0,1,0,0.6843219995498657,10.720562934875488,0,4,2.0,2
1000,0.25,21279712,1,1,0,1,0.015635937452316284,74.26873016357422,2,2,1.4142135623730951,2
1000,0.5,21279712,2,0,1,0,0.668028712272644,11.773199081420898,0,4,2.0,2
1000,0.5,21279712,2,1,0,1,0.06343632936477661,68.8049087524414,2,2,1.4142135623730951,2
1000,0.75,21279712,3,0,1,0,0.6434453129768372,13.791213035583496,0,4,2.0,2
1000,0.75,21279712,3,1,1,0,0.10674825310707092,65.55389404296875,2,2,1.414213562373095,2
1000,0.75,21279712,3,2,0,1,0.08210247755050659,65.75532531738281,4,2,1.110993793550849,2
1000,1.0,21279712,4,0,1,0,0.6111747026443481,16.690784454345703,0,4,2.0,2
1000,1.0,21279712,4,1,1,0,0.12462550401687622,64.13223266601562,2,2,1.4142135623730951,2
1000,1.0,21279712,4,2,1,0,0.10134157538414001,64.0726089477539,4,2,1.162199930616504,2
1000,1.0,21279712,4,3,0,1,0.0955406129360199,66.36170959472656,4,2,0.8721574743067311,2
1000,1.25,21279712,5,0,1,0,0.5717434883117676,20.50934600830078,0,4,2.0,2
1000,1.25,21279712,5,1,1,0,0.12302461266517639,64.24307250976562,2,2,1.4142135623730951,2
1000,1.25,21279712,5,2,1,0,0.10381889343261719,64.07975769042969,4,2,1.2222192851828018,2
1000,1.25,21279712,5,3,1,0,0.10160601139068604,65.6265640258789,4,2,0.9273247012941469,2
1000,1.25,21279712,5,4,1,0,0.11186867952346802,65.99584197998047,4,2,0.44206342882792704,2
1000,1.25,21279712,5,5,0,1,0.060633063316345215,67.40374755859375,4,2,0.18754515220924806,2
1000,2.0,21279712,6,0,1,0,0.4277504086494446,32.888763427734375,0,4,2.0,2
1000,2.0,21279712,6,1,0,1,0.08114409446716309,67.7646255493164,2,2,1.4142135623730951,2
4000,0.0,22260712,0,0,1,0,0.9999999403953552,0.00021995691349729896,0,4,2.0,2
4000,0.0,22260712,0,1,0,1,2.592802047729492e-06,87.64834594726562,2,2,1.414213562373095,2
4000,0.25,22260712,1,0,1,0,0.9999999403953552,0.0016650418983772397,0,4,2.0,2
4000,0.25,22260712,1,1,0,1,0.058212876319885254,72.92678833007812,2,2,1.414213562373095,2
4000,0.5,22260712,2,0,1,0,0.9999999403953552,0.0032824957743287086,0,4,2.0,2
4000,0.5,22260712,2,1,1,0,0.14697864651679993,63.565921783447266,2,2,1.4142135623730951,2
4000,0.5,22260712,2,2,1,0,0.14684996008872986,63.56871032714844,4,2,0.8794966177613852,2
4000,0.5,22260712,2,3,1,0,0.12573540210723877,65.04380798339844,4,2,0.6745896935284359,2
4000,0.5,22260712,2,4,0,1,0.08170211315155029,68.3949203491211,4,2,0.13799134448042608,2
4000,0.75,22260712,3,0,1,0,0.9999998211860657,0.007044353522360325,0,4,2.0,2
4000,0.75,22260712,3,1,1,0,0.19737833738327026,59.5659065246582,2,2,1.4142135623730951,2
4000,0.75,22260712,3,2,1,0,0.1972617506980896,59.602210998535156,4,2,0.8766647661071805,2
4000,0.75,22260712,3,3,1,0,0.1969395875930786,59.631221771240234,4,2,0.6618431336410289,2
4000,0.75,22260712,3,4,1,0,0.11601001024246216,64.9645767211914,4,2,0.43137056099964044,2
4000,0.75,22260712,3,5,0,1,0.08762344717979431,71.74337768554688,4,2,0.17382040841730856,2
4000,1.0,22260712,4,0,1,0,0.999985933303833,0.09524202346801758,0,4,2.0,2
4000,1.0,22260712,4,1,1,0,0.21007612347602844,58.50362777709961,2,2,1.4142135623730951,2
4000,1.0,22260712,4,2,1,0,0.20996439456939697,58.574371337890625,4,2,0.9251761642104464,2
4000,1.0,22260712,4,3,1,0,0.20986884832382202,58.51237487792969,4,2,0.7884576653624641,2
4000,1.0,22260712,4,4,1,0,0.2089042365550995,58.522972106933594,4,2,0.4850257341811638,2
4000,1.0,22260712,4,5,0,1,0.0933152437210083,71.33960723876953,4,2,0.24057767329730384,2
4000,1.25,22260712,5,0,1,0,0.9996463656425476,0.49511033296585083,0,4,2.0,2
4000,1.25,22260712,5,1,1,0,0.2016093134880066,59.24049758911133,2,2,1.414213562373095,2
4000,1.25,22260712,5,2,1,0,0.20150062441825867,59.28865051269531,4,2,0.9903970598372731,2
4000,1.25,22260712,5,3,1,0,0.20140355825424194,59.282752990722656,4,2,0.8705413800560295,2
4000,1.25,22260712,5,4,1,0,0.20139765739440918,59.29060363769531,4,2,0.5534946978413168,2
4000,1.25,22260712,5,5,1,0,0.11018645763397217,66.22468566894531,4,2,0.13302748654457236,2
4000,1.25,22260712,5,6,0,1,0.03662189841270447,61.165225982666016,4,2,0.008954503144970623,2
4000,2.0,22260712,6,0,1,0,0.9728906750679016,4.014532089233398,0,4,2.0,2
4000,2.0,22260712,6,1,1,0,0.1451379656791687,63.72089767456055,2,2,1.4142135623730951,2
4000,2.0,22260712,6,2,1,0,0.14503514766693115,63.72544860839844,4,2,1.1785651426142885,2
4000,2.0,22260712,6,3,1,0,0.14494025707244873,63.729766845703125,4,2,1.1330709341781493,2
4000,2.0,22260712,6,4,1,0,0.1449473798274994,63.72611999511719,4,2,0.8274614916492892,2
4000,2.0,22260712,6,5,1,0,0.1448397934436798,63.7246208190918,4,2,0.30223142452293145,2
4000,2.0,22260712,6,6,0,1,0.07652172446250916,73.50729370117188,4,2,0.16683989753303852,2
4000,0.0,22261712,0,0,1,0,0.999501645565033,0.5785391330718994,0,4,2.0,2
4000,0.0,22261712,0,1,0,1,7.95125961303711e-05,88.02021789550781,2,2,1.4142135623730951,2
4000,0.25,22261712,1,0,1,0,0.9995973706245422,0.5202431082725525,0,4,2.0,2
4000,0.25,22261712,1,1,0,1,0.05446869134902954,74.45722961425781,2,2,1.4142135623730951,2
4000,0.5,22261712,2,0,1,0,0.999571681022644,0.537230908870697,0,4,2.0,2
4000,0.5,22261712,2,1,1,0,0.14128413796424866,64.61885070800781,2,2,1.4142135623730951,2
4000,0.5,22261712,2,2,1,0,0.12972766160964966,65.54724884033203,4,2,0.6212113130547529,2
4000,0.5,22261712,2,3,0,1,0.08053284883499146,70.33972930908203,4,2,0.44284174117556263,2
4000,0.75,22261712,3,0,1,0,0.9993727207183838,0.6512562036514282,0,4,2.0,2
4000,0.75,22261712,3,1,1,0,0.19109457731246948,59.92420959472656,2,2,1.4142135623730951,2
4000,0.75,22261712,3,2,1,0,0.11708435416221619,66.3462142944336,4,2,0.6327882740689553,2
4000,0.75,22261712,3,3,1,0,0.12738889455795288,65.07431030273438,4,2,0.3742872859157364,2
4000,0.75,22261712,3,4,0,1,0.09282422065734863,72.38078308105469,4,2,0.28714208936367236,2
4000,1.0,22261712,4,0,1,0,0.9987781047821045,0.8952697515487671,0,4,2.0,2
4000,1.0,22261712,4,1,1,0,0.2037891447544098,58.79384231567383,2,2,1.414213562373095,2
4000,1.0,22261712,4,2,1,0,0.15815198421478271,61.905147552490234,4,2,0.7115478150741521,2
4000,1.0,22261712,4,3,1,0,0.14609605073928833,63.134605407714844,4,2,0.43780609947792376,2
4000,1.0,22261712,4,4,1,0,0.10532546043395996,69.53108215332031,4,2,0.3979067508952421,2
4000,1.0,22261712,4,5,1,0,0.10357964038848877,70.03573608398438,4,2,0.2499544227992415,2
4000,1.0,22261712,4,6,1,0,0.1015370786190033,71.11016845703125,4,2,0.1695035047781336,2
4000,1.0,22261712,4,7,0,1,0.08090290427207947,71.1613998413086,4,2,0.03917564780809297,2
4000,1.25,22261712,5,0,1,0,0.9970835447311401,1.2418729066848755,0,4,2.0,2
4000,1.25,22261712,5,1,1,0,0.195444256067276,59.525917053222656,2,2,1.414213562373095,2
4000,1.25,22261712,5,2,1,0,0.19424527883529663,59.63911056518555,4,2,0.796846882798162,2
4000,1.25,22261712,5,3,1,0,0.19090178608894348,59.80843734741211,4,2,0.5578372550204515,2
4000,1.25,22261712,5,4,1,0,0.10879841446876526,67.98466491699219,4,2,0.5044112295525728,2
4000,1.25,22261712,5,5,0,1,0.09929469227790833,70.51160430908203,4,2,0.30389252527150334,2
4000,2.0,22261712,6,0,1,0,0.958665132522583,3.522850751876831,0,4,2.0,2
4000,2.0,22261712,6,1,1,0,0.13968771696090698,64.76701354980469,2,2,1.4142135623730951,2
4000,2.0,22261712,6,2,1,0,0.13951510190963745,64.74978637695312,4,2,0.9771596824388196,2
4000,2.0,22261712,6,3,1,0,0.13979431986808777,64.75556945800781,4,2,0.8385365247954658,2
4000,2.0,22261712,6,4,1,0,0.13988593220710754,64.74329376220703,4,2,0.7851499049883441,2
4000,2.0,22261712,6,5,0,1,0.0860317051410675,70.6438980102539,4,2,0.7263556616724913,2
4000,0.0,22262712,0,0,1,0,0.9994052648544312,0.06119782105088234,0,4,2.0,2
4000,0.0,22262712,0,1,0,1,-0.0016819238662719727,89.02313232421875,2,2,1.4142135623730951,2
4000,0.25,22262712,1,0,1,0,0.9993469715118408,0.08459071815013885,0,4,2.0,2
4000,0.25,22262712,1,1,0,1,0.04096052050590515,76.44123840332031,2,2,1.4142135623730951,2
4000,0.5,22262712,2,0,1,0,0.9990844130516052,0.22892950475215912,0,4,2.0,2
4000,0.5,22262712,2,1,1,0,0.12166821956634521,66.9572525024414,2,2,1.4142135623730951,2
4000,0.5,22262712,2,2,1,0,0.12178191542625427,66.96223449707031,4,2,1.0906480704047028,2
4000,0.5,22262712,2,3,1,0,0.12184828519821167,66.97148132324219,4,2,0.9427287750119139,2
4000,0.5,22262712,2,4,1,0,0.10638445615768433,67.87079620361328,4,2,0.6661633870405452,2
4000,0.5,22262712,2,5,0,1,0.06082841753959656,73.32574462890625,4,2,0.3125744901345305,2
4000,0.75,22262712,3,0,1,0,0.9983804821968079,0.4551800489425659,0,4,2.0,2
4000,0.75,22262712,3,1,1,0,0.16945207118988037,62.310489654541016,2,2,1.414213562373095,2
4000,0.75,22262712,3,2,1,0,0.16953107714653015,62.303810119628906,4,2,1.062073441807402,2
4000,0.75,22262712,3,3,1,0,0.16961681842803955,62.302764892578125,4,2,0.9214630586587176,2
4000,0.75,22262712,3,4,1,0,0.13382646441459656,64.24099731445312,4,2,0.5764633582113469,2
4000,0.75,22262712,3,5,0,1,0.08412641286849976,70.69489288330078,4,2,0.22049144385646735,2
4000,1.0,22262712,4,0,1,0,0.9965665340423584,0.8202576637268066,0,4,2.0,2
4000,1.0,22262712,4,1,1,0,0.18162721395492554,61.23576354980469,2,2,1.4142135623730951,2
4000,1.0,22262712,4,2,1,0,0.18169131875038147,61.22783660888672,4,2,1.0883079092898724,2
4000,1.0,22262712,4,3,1,0,0.18177667260169983,61.2260856628418,4,2,0.9623997275555809,2
4000,1.0,22262712,4,4,1,0,0.16827142238616943,61.90031814575195,4,2,0.5641879914689979,2
4000,1.0,22262712,4,5,0,1,0.09026899933815002,69.52046203613281,4,2,0.1960384744565929,2
4000,1.25,22262712,5,0,1,0,0.9921237230300903,1.3627140522003174,0,4,2.0,2
4000,1.25,22262712,5,1,1,0,0.17359846830368042,61.936683654785156,2,2,1.414213562373095,2
4000,1.25,22262712,5,2,1,0,0.17365723848342896,61.92975616455078,4,2,1.1333118769463721,2
4000,1.25,22262712,5,3,1,0,0.1737368106842041,61.92804718017578,4,2,1.026900622447697,2
4000,1.25,22262712,5,4,1,0,0.17361938953399658,61.96638488769531,4,2,0.6653778285574414,2
4000,1.25,22262712,5,5,1,0,0.16818279027938843,62.201656341552734,4,2,0.3602170649165455,2
4000,1.25,22262712,5,6,0,1,0.06969770789146423,73.48123168945312,4,2,0.26608934610670776,2
4000,2.0,22262712,6,0,1,0,0.9353728294372559,3.777811288833618,0,4,2.0,2
4000,2.0,22262712,6,1,1,0,0.1202593743801117,67.09158325195312,2,2,1.4142135623730951,2
4000,2.0,22262712,6,2,1,0,0.12034037709236145,67.10091400146484,4,2,1.2738137881333826,2
4000,2.0,22262712,6,3,1,0,0.12036532163619995,67.11263275146484,4,2,1.1717864449203577,2
4000,2.0,22262712,6,4,1,0,0.1202951967716217,67.1118392944336,4,2,1.0215936888716122,2
4000,2.0,22262712,6,5,1,0,0.12055045366287231,67.0926513671875,4,2,0.700174315088514,2
4000,2.0,22262712,6,6,0,1,0.09931683540344238,68.03822326660156,4,2,0.5828714104013922,2
4000,0.0,22263712,0,0,1,0,0.9998717308044434,0.2346721887588501,0,4,2.0,2
4000,0.0,22263712,0,1,0,1,-0.0015274286270141602,87.6824722290039,2,2,1.4142135623730951,2
4000,0.25,22263712,1,0,1,0,0.9997919797897339,0.2879854142665863,0,4,2.0,2
4000,0.25,22263712,1,1,0,1,0.06533148884773254,72.40666961669922,2,2,1.4142135623730951,2
4000,0.5,22263712,2,0,1,0,0.9996078014373779,0.3886582553386688,0,4,2.0,2
4000,0.5,22263712,2,1,1,0,0.15730398893356323,63.32688522338867,2,2,1.4142135623730951,2
4000,0.5,22263712,2,2,1,0,0.15734684467315674,63.335235595703125,4,2,1.0104998832850003,2
4000,0.5,22263712,2,3,1,0,0.1571287214756012,63.37433624267578,4,2,0.6830902941429279,2
4000,0.5,22263712,2,4,1,0,0.1565711498260498,63.2357292175293,4,2,0.4184192188310868,2
4000,0.5,22263712,2,5,0,1,0.09534856677055359,65.72319030761719,4,2,0.10847238412318166,2
4000,0.75,22263712,3,0,1,0,0.9991544485092163,0.5740814805030823,0,4,2.0,2
4000,0.75,22263712,3,1,1,0,0.20825716853141785,59.366355895996094,2,2,1.4142135623730951,2
4000,0.75,22263712,3,2,1,0,0.20829591155052185,59.34833908081055,4,2,1.0591433397145211,2
4000,0.75,22263712,3,3,1,0,0.2080467939376831,59.329227447509766,4,2,0.8098904518753667,2
4000,0.75,22263712,3,4,1,0,0.20793527364730835,59.317142486572266,4,2,0.48736616358441565,2
4000,0.75,22263712,3,5,1,0,0.11976218223571777,62.261959075927734,4,2,0.07212437166572834,2
4000,0.75,22263712,3,6,0,1,0.04920375347137451,61.72288131713867,4,2,0.02113786364360886,2
4000,1.0,22263712,4,0,1,0,0.9979991912841797,0.8986320495605469,0,4,2.0,2
4000,1.0,22263712,4,1,1,0,0.2210782766342163,58.191383361816406,2,2,1.4142135623730951,2
4000,1.0,22263712,4,2,1,0,0.22110721468925476,58.1932487487793,4,2,1.1438618904856936,2
4000,1.0,22263712,4,3,1,0,0.22084280848503113,58.23210144042969,4,2,0.9419545919190327,2
4000,1.0,22263712,4,4,1,0,0.22081437706947327,58.17145538330078,4,2,0.5968146134826742,2
4000,1.0,22263712,4,5,1,0,0.11147657036781311,67.27037811279297,4,2,0.17831314927355132,2
4000,1.0,22263712,4,6,0,1,0.09782001376152039,64.18623352050781,4,2,0.051146684507553955,2
4000,1.25,22263712,5,0,1,0,0.9952062368392944,1.4128832817077637,0,4,2.0,2
4000,1.25,22263712,5,1,1,0,0.21285849809646606,59.0195426940918,2,2,1.4142135623730951,2
4000,1.25,22263712,5,2,1,0,0.2128753662109375,58.85517501831055,4,2,1.2165429066275388,2
4000,1.25,22263712,5,3,1,0,0.21260160207748413,58.899410247802734,4,2,1.0480777833591188,2
4000,1.25,22263712,5,4,1,0,0.21237090229988098,58.835235595703125,4,2,0.6873656831997241,2
4000,1.25,22263712,5,5,1,0,0.10846486687660217,67.1402359008789,4,2,0.35474679654699154,2
4000,1.25,22263712,5,6,1,0,0.10646700859069824,68.02106475830078,4,2,0.25258154674581945,2
4000,1.25,22263712,5,7,1,0,0.1057099997997284,68.34794616699219,4,2,0.12671386119444025,2
4000,1.25,22263712,5,8,0,1,0.033500224351882935,70.44586181640625,4,2,0.010872458711714564,2
4000,2.0,22263712,6,0,1,0,0.961866021156311,4.0809431076049805,0,4,2.0,2
4000,2.0,22263712,6,1,1,0,0.15640535950660706,63.39949035644531,2,2,1.4142135623730951,2
4000,2.0,22263712,6,2,1,0,0.1563679575920105,63.4272346496582,4,2,1.3376538154801587,2
4000,2.0,22263712,6,3,1,0,0.15608251094818115,63.47612380981445,4,2,1.2344900727269397,2
4000,2.0,22263712,6,4,1,0,0.1565348207950592,63.39054870605469,4,2,1.0495477917042026,2
4000,2.0,22263712,6,5,1,0,0.15655556321144104,63.38511657714844,4,2,0.9331819311514861,2
4000,2.0,22263712,6,6,1,0,0.1565040647983551,63.407840728759766,4,2,0.6427760746820101,2
4000,2.0,22263712,6,7,1,0,0.15629661083221436,63.33726501464844,4,2,0.5380083156299656,2
4000,2.0,22263712,6,8,0,1,0.07639217376708984,71.67383575439453,4,2,0.18989596390972593,2
4000,0.0,22264712,0,0,1,0,0.9999999403953552,0.0002714357397053391,0,4,2.0,2
4000,0.0,22264712,0,1,0,1,0.0003737509250640869,87.59375,2,2,1.4142135623730951,2
4000,0.25,22264712,1,0,1,0,0.9999999403953552,0.001723602064885199,0,4,2.0,2
4000,0.25,22264712,1,1,0,1,0.042919933795928955,75.8856430053711,2,2,1.4142135623730951,2
4000,0.5,22264712,2,0,1,0,0.9999999403953552,0.0034365870524197817,0,4,2.0,2
4000,0.5,22264712,2,1,1,0,0.12300527095794678,65.78003692626953,2,2,1.4142135623730951,2
4000,0.5,22264712,2,2,1,0,0.12280303239822388,65.7925796508789,4,2,1.2169866400676148,2
4000,0.5,22264712,2,3,1,0,0.12281391024589539,65.81710815429688,4,2,0.8943085707096358,2
4000,0.5,22264712,2,4,1,0,0.1166718602180481,66.38971710205078,4,2,0.6171168301930338,2
4000,0.5,22264712,2,5,0,1,0.0914776623249054,68.71326446533203,4,2,0.36635351643010705,2
4000,0.75,22264712,3,0,1,0,0.9999994039535522,0.016572020947933197,0,4,2.0,2
4000,0.75,22264712,3,1,1,0,0.17055916786193848,61.450016021728516,2,2,1.414213562373095,2
4000,0.75,22264712,3,2,1,0,0.17035514116287231,61.46247100830078,4,2,1.2126394018201683,2
4000,0.75,22264712,3,3,1,0,0.17037832736968994,61.46981430053711,4,2,0.9066072453256429,2
4000,0.75,22264712,3,4,1,0,0.1680397391319275,61.69300842285156,4,2,0.631667803152548,2
4000,0.75,22264712,3,5,1,0,0.11872285604476929,65.89722442626953,4,2,0.3791941703973889,2
4000,0.75,22264712,3,6,0,1,0.08611816167831421,70.58116912841797,4,2,0.16882521142661872,2
4000,1.0,22264712,4,0,1,0,0.9999403357505798,0.18984192609786987,0,4,2.0,2
4000,1.0,22264712,4,1,1,0,0.18242278695106506,60.414852142333984,2,2,1.414213562373095,2
4000,1.0,22264712,4,2,1,0,0.18222463130950928,60.425994873046875,4,2,1.243126498624745,2
4000,1.0,22264712,4,3,1,0,0.18227693438529968,60.427860260009766,4,2,0.9631057967306126,2
4000,1.0,22264712,4,4,1,0,0.1712523102760315,61.21923828125,4,2,0.6891318496485217,2
4000,1.0,22264712,4,5,0,1,0.07616227865219116,72.796142578125,4,2,0.39450985058349497,2
4000,1.25,22264712,5,0,1,0,0.9990061521530151,0.6951947212219238,0,4,2.0,2
4000,1.25,22264712,5,1,1,0,0.17383426427841187,61.16362762451172,2,2,1.4142135623730951,2
4000,1.25,22264712,5,2,1,0,0.17364394664764404,61.174747467041016,4,2,1.2804678971162953,2
4000,1.25,22264712,5,3,1,0,0.17373070120811462,61.1796875,4,2,1.0366113694167942,2
4000,1.25,22264712,5,4,0,1,0.09913453459739685,67.68115997314453,4,2,0.7482296286207846,2
4000,2.0,22264712,6,0,1,0,0.9472863674163818,4.183472156524658,0,4,2.0,2
4000,2.0,22264712,6,1,1,0,0.12024679780006409,66.05107879638672,2,2,1.4142135623730951,2
4000,2.0,22264712,6,2,1,0,0.12007090449333191,66.06018829345703,4,2,1.360795516481312,2
4000,2.0,22264712,6,3,1,0,0.12023144960403442,66.0756607055664,4,2,1.2194961753601956,2
4000,2.0,22264712,6,4,1,0,0.12022525072097778,66.06375122070312,4,2,0.8817795080030728,2
4000,2.0,22264712,6,5,1,0,0.1008124053478241,67.693115234375,4,2,0.23991373133440538,2
4000,2.0,22264712,6,6,0,1,0.059398800134658813,73.34123229980469,4,2,0.09211287592684866,2
4000,0.0,22265712,0,0,1,0,0.9989396333694458,0.7132920622825623,0,4,2.0,2
4000,0.0,22265712,0,1,0,1,-0.0017750263214111328,90.93639373779297,2,2,1.4142135623730951,2
4000,0.25,22265712,1,0,1,0,0.9987373352050781,0.744557797908783,0,4,2.0,2
4000,0.25,22265712,1,1,0,1,0.056200772523880005,73.79298400878906,2,2,1.4142135623730951,2
4000,0.5,22265712,2,0,1,0,0.9982059597969055,0.8525723218917847,0,4,2.0,2
4000,0.5,22265712,2,1,1,0,0.14249533414840698,64.34698486328125,2,2,1.4142135623730951,2
4000,0.5,22265712,2,2,1,0,0.14248806238174438,64.30961608886719,4,2,0.9787535817382399,2
4000,0.5,22265712,2,3,1,0,0.14240485429763794,64.33442687988281,4,2,0.7985516691978741,2
4000,0.5,22265712,2,4,1,0,0.14228782057762146,64.11012268066406,4,2,0.5952913388888065,2
4000,0.5,22265712,2,5,0,1,0.09117937088012695,68.65768432617188,4,2,0.47729823032757895,2
4000,0.75,22265712,3,0,1,0,0.9968782663345337,1.0984971523284912,0,4,2.0,2
4000,0.75,22265712,3,1,1,0,0.19118136167526245,60.02958679199219,2,2,1.4142135623730951,2
4000,0.75,22265712,3,2,1,0,0.19113776087760925,60.02354431152344,4,2,1.0340919783329012,2
4000,0.75,22265712,3,3,1,0,0.1911085844039917,60.027801513671875,4,2,0.8664069406168255,2
4000,0.75,22265712,3,4,1,0,0.19152992963790894,59.93896484375,4,2,0.6248587219857443,2
4000,0.75,22265712,3,5,1,0,0.1224205493927002,65.62256622314453,4,2,0.4831036931283589,2
4000,0.75,22265712,3,6,1,0,0.11635440587997437,67.31072998046875,4,2,0.41983511189203926,2
4000,0.75,22265712,3,7,1,0,0.11945092678070068,65.75405883789062,4,2,0.13967231919515072,2
4000,0.75,22265712,3,8,0,0,0.10940268635749817,68.2917709350586,4,2,0.09544958141385165,2
4000,1.0,22265712,4,0,1,0,0.9935277104377747,1.5884720087051392,0,4,2.0,2
4000,1.0,22265712,4,1,1,0,0.20321032404899597,59.0446891784668,2,2,1.4142135623730951,2
4000,1.0,22265712,4,2,1,0,0.2031705379486084,59.031211853027344,4,2,1.126216775346564,2
4000,1.0,22265712,4,3,1,0,0.20316386222839355,59.036434173583984,4,2,0.9687284610545797,2
4000,1.0,22265712,4,4,1,0,0.20310938358306885,59.0322265625,4,2,0.7225149066456349,2
4000,1.0,22265712,4,5,1,0,0.15985599160194397,60.246639251708984,4,2,0.6002527848912832,2
4000,1.0,22265712,4,6,1,0,0.13597902655601501,63.37154769897461,4,2,0.5308510606535674,2
4000,1.0,22265712,4,7,1,0,0.1281619668006897,65.30088806152344,4,2,0.20319009229306642,2
4000,1.0,22265712,4,8,0,0,0.12769046425819397,65.4053726196289,4,2,0.11056515741982673,2
4000,1.25,22265712,5,0,1,0,0.9856752753257751,2.412257194519043,0,4,2.0,2
4000,1.25,22265712,5,1,1,0,0.19487398862838745,59.728363037109375,2,2,1.4142135623730951,2
4000,1.25,22265712,5,2,1,0,0.19485679268836975,59.71751022338867,4,2,1.2043414885598969,2
4000,1.25,22265712,5,3,1,0,0.1948600709438324,59.71986389160156,4,2,1.0668109716351635,2
4000,1.25,22265712,5,4,1,0,0.19478341937065125,59.720401763916016,4,2,0.8310218188340485,2
4000,1.25,22265712,5,5,1,0,0.19390711188316345,59.550323486328125,4,2,0.7137850781426048,2
4000,1.25,22265712,5,6,1,0,0.19020402431488037,59.40349578857422,4,2,0.6470630161160014,2
4000,1.25,22265712,5,7,1,0,0.12438639998435974,65.56534576416016,4,2,0.37900938759395136,2
4000,1.25,22265712,5,8,0,0,0.1156059205532074,67.36346435546875,4,2,0.12091693036752141,2
4000,2.0,22265712,6,0,1,0,0.9092628955841064,6.431664943695068,0,4,2.0,2
4000,2.0,22265712,6,1,1,0,0.1404290795326233,64.53216552734375,2,2,1.4142135623730951,2
4000,2.0,22265712,6,2,1,0,0.1405114233493805,64.49142456054688,4,2,1.3339204409121777,2
4000,2.0,22265712,6,3,1,0,0.14052528142929077,64.50723266601562,4,2,1.254783744208661,2
4000,2.0,22265712,6,4,1,0,0.14046713709831238,64.48747253417969,4,2,1.185422782046068,2
4000,2.0,22265712,6,5,1,0,0.1401517689228058,64.51823425292969,4,2,1.0986581192179907,2
4000,2.0,22265712,6,6,1,0,0.14032119512557983,64.51458740234375,4,2,1.0125796485119682,2
4000,2.0,22265712,6,7,1,0,0.14065197110176086,64.51526641845703,4,2,0.6340557756535603,2
4000,2.0,22265712,6,8,0,0,0.11416676640510559,65.4831314086914,4,2,0.4576632640840141,2
4000,0.0,22266712,0,0,1,0,0.999272882938385,0.36021193861961365,0,4,2.0,2
4000,0.0,22266712,0,1,0,1,-0.0015090703964233398,89.7731704711914,2,2,1.4142135623730951,2
4000,0.25,22266712,1,0,1,0,0.9990189075469971,0.36915579438209534,0,4,2.0,2
4000,0.25,22266712,1,1,0,1,0.04495939612388611,74.32838439941406,2,2,1.4142135623730951,2
4000,0.5,22266712,2,0,1,0,0.9984060525894165,0.4225563108921051,0,4,2.0,2
4000,0.5,22266712,2,1,1,0,0.12759694457054138,64.8572769165039,2,2,1.4142135623730951,2
4000,0.5,22266712,2,2,1,0,0.12810516357421875,64.82192993164062,4,2,0.8636147424430963,2
4000,0.5,22266712,2,3,0,1,0.06943020224571228,72.71237182617188,4,2,0.6155419886372775,2
4000,0.75,22266712,3,0,1,0,0.9968855977058411,0.577724039554596,0,4,2.0,2
4000,0.75,22266712,3,1,1,0,0.17577815055847168,60.41472625732422,2,2,1.4142135623730951,2
4000,0.75,22266712,3,2,1,0,0.1759142279624939,60.401031494140625,4,2,0.8621875250375728,2
4000,0.75,22266712,3,3,0,1,0.09911459684371948,68.09435272216797,4,2,0.5248470196643716,2
4000,1.0,22266712,4,0,1,0,0.9930538535118103,0.937397301197052,0,4,2.0,2
4000,1.0,22266712,4,1,1,0,0.18778911232948303,59.364158630371094,2,2,1.4142135623730951,2
4000,1.0,22266712,4,2,1,0,0.18790948390960693,59.35142517089844,4,2,0.9105181840723544,2
4000,1.0,22266712,4,3,1,0,0.1613985002040863,60.34031295776367,4,2,0.6065863860115798,2
4000,1.0,22266712,4,4,1,0,0.11230072379112244,64.9455337524414,4,2,0.491685601579885,2
4000,1.0,22266712,4,5,0,1,0.09813287854194641,68.77761840820312,4,2,0.4020887009189381,2
4000,1.25,22266712,5,0,1,0,0.9841517210006714,1.580843210220337,0,4,2.0,2
4000,1.25,22266712,5,1,1,0,0.17950662970542908,60.08799743652344,2,2,1.4142135623730951,2
4000,1.25,22266712,5,2,1,0,0.17964333295822144,60.0744743347168,4,2,0.9768234481146264,2
4000,1.25,22266712,5,3,1,0,0.179884672164917,59.972660064697266,4,2,0.6871006763906234,2
4000,1.25,22266712,5,4,1,0,0.15388038754463196,60.883460998535156,4,2,0.5915241066326019,2
4000,1.25,22266712,5,5,0,1,0.09549403190612793,69.34745025634766,4,2,0.5160334220213276,2
4000,2.0,22266712,6,0,1,0,0.8991012573242188,5.0544352531433105,0,4,2.0,2
4000,2.0,22266712,6,1,1,0,0.12586930394172668,65.01917266845703,2,2,1.4142135623730951,2
4000,2.0,22266712,6,2,1,0,0.12600386142730713,65.0146255493164,4,2,1.1640922720651494,2
4000,2.0,22266712,6,3,1,0,0.12617900967597961,65.00951385498047,4,2,0.6837399068648082,2
4000,2.0,22266712,6,4,1,0,0.1176658570766449,65.66586303710938,4,2,0.5303700143005233,2
4000,2.0,22266712,6,5,0,1,0.06004491448402405,74.52664184570312,4,2,0.4781492528838305,2
4000,0.0,22267712,0,0,1,0,0.9999868869781494,0.08837279677391052,0,4,2.0,2
4000,0.0,22267712,0,1,0,1,-0.005869746208190918,89.5938491821289,2,2,1.4142135623730951,2
4000,0.25,22267712,1,0,1,0,0.9999771118164062,0.11800407618284225,0,4,2.0,2
4000,0.25,22267712,1,1,0,1,0.05549728870391846,75.68616485595703,2,2,1.4142135623730951,2
4000,0.5,22267712,2,0,1,0,0.9999563694000244,0.16402551531791687,0,4,2.0,2
4000,0.5,22267712,2,1,1,0,0.14175531268119812,65.46308898925781,2,2,1.4142135623730951,2
4000,0.5,22267712,2,2,1,0,0.14037513732910156,65.56549072265625,4,2,0.9349938861562084,2
4000,0.5,22267712,2,3,1,0,0.1016751229763031,68.28020477294922,4,2,0.7628897004095702,2
4000,0.5,22267712,2,4,0,1,0.07465612888336182,73.57527923583984,4,2,0.552308684503306,2
4000,0.75,22267712,3,0,1,0,0.9999079704284668,0.22589761018753052,0,4,2.0,2
4000,0.75,22267712,3,1,1,0,0.19013842940330505,60.97993469238281,2,2,1.4142135623730951,2
4000,0.75,22267712,3,2,1,0,0.19017472863197327,60.9996452331543,4,2,0.9481240578390489,2
4000,0.75,22267712,3,3,1,0,0.1786678433418274,61.1916389465332,4,2,0.7516257330840705,2
4000,0.75,22267712,3,4,1,0,0.10375794768333435,69.91773986816406,4,2,0.542380356325756,2
4000,0.75,22267712,3,5,1,0,0.10111236572265625,70.42533874511719,4,2,0.39759307723215553,2
4000,0.75,22267712,3,6,1,0,0.10094553232192993,70.54692840576172,4,2,0.2912964507852283,2
4000,0.75,22267712,3,7,1,0,0.10067412257194519,70.62670135498047,4,1,0.13237186653377425,2
4000,0.75,22267712,3,8,0,1,0.08333152532577515,70.42153930664062,4,1,0.041209834584000446,2
4000,1.0,22267712,4,0,1,0,0.9997085332870483,0.27988865971565247,0,4,2.0,2
4000,1.0,22267712,4,1,1,0,0.20199283957481384,59.905799865722656,2,2,1.4142135623730951,2
4000,1.0,22267712,4,2,1,0,0.20205938816070557,59.93489074707031,4,2,1.0036732652368712,2
4000,1.0,22267712,4,3,1,0,0.20168554782867432,59.89997100830078,4,2,0.7927342449343189,2
4000,1.0,22267712,4,4,1,0,0.1253224015235901,66.2427749633789,4,2,0.5875387793359539,2
4000,1.0,22267712,4,5,1,0,0.10917776823043823,69.36528778076172,4,2,0.4022756395967468,2
4000,1.0,22267712,4,6,1,0,0.10787177085876465,69.71586608886719,4,2,0.2855669259450871,2
4000,1.0,22267712,4,7,1,0,0.10729408264160156,69.9122543334961,4,2,0.1419111158430755,2
4000,1.0,22267712,4,8,0,1,0.07403719425201416,69.830322265625,4,2,0.02947748561069385,2
4000,1.25,22267712,5,0,1,0,0.9984325170516968,0.6322223544120789,0,4,2.0,2
4000,1.25,22267712,5,1,1,0,0.19361060857772827,60.66242218017578,2,2,1.4142135623730951,2
4000,1.25,22267712,5,2,1,0,0.1936919391155243,60.682743072509766,4,2,1.0725420072405503,2
4000,1.25,22267712,5,3,1,0,0.19339284300804138,60.70393371582031,4,2,0.8701462133857305,2
4000,1.25,22267712,5,4,1,0,0.11776331067085266,67.21171569824219,4,2,0.6874266108532635,2
4000,1.25,22267712,5,5,1,0,0.10425549745559692,69.93303680419922,4,2,0.5119514719192226,2
4000,1.25,22267712,5,6,1,0,0.10439631342887878,69.97215270996094,4,2,0.355286630943444,2
4000,1.25,22267712,5,7,1,0,0.10412079095840454,70.00391387939453,4,2,0.2223959900228326,2
4000,1.25,22267712,5,8,0,0,0.10403105616569519,70.0023193359375,4,2,0.10247092222345104,2
4000,2.0,22267712,6,0,1,0,0.9614179134368896,3.696718454360962,0,4,2.0,2
4000,2.0,22267712,6,1,1,0,0.13966497778892517,65.66986846923828,2,2,1.414213562373095,2
4000,2.0,22267712,6,2,1,0,0.13977286219596863,65.65632629394531,4,2,1.2407160374593835,2
4000,2.0,22267712,6,3,1,0,0.13935720920562744,65.69363403320312,4,2,1.1323603412516718,2
4000,2.0,22267712,6,4,1,0,0.1396590769290924,65.64250183105469,4,2,0.9623825775112844,2
4000,2.0,22267712,6,5,1,0,0.1392478048801422,65.72880554199219,4,2,0.8820251848962646,2
4000,2.0,22267712,6,6,1,0,0.12277042865753174,66.00841522216797,4,2,0.6949013199471683,2
4000,2.0,22267712,6,7,1,0,0.1101280152797699,67.43865203857422,4,2,0.5045155301701313,2
4000,2.0,22267712,6,8,0,1,0.08989351987838745,69.74761962890625,4,2,0.3945233832228502,2
4000,0.0,22268712,0,0,1,0,0.9998669624328613,0.09811387956142426,0,4,2.0,2
4000,0.0,22268712,0,1,0,1,-0.0004870295524597168,88.9703598022461,2,2,1.4142135623730951,2
4000,0.25,22268712,1,0,1,0,0.9998961687088013,0.09879092127084732,0,4,2.0,2
4000,0.25,22268712,1,1,0,1,0.04754108190536499,76.82244873046875,2,2,1.4142135623730951,2
4000,0.5,22268712,2,0,1,0,0.9998923540115356,0.10488399863243103,0,4,2.0,2
4000,0.5,22268712,2,1,1,0,0.13154515624046326,65.66842651367188,2,2,1.414213562373095,2
4000,0.5,22268712,2,2,1,0,0.1318838894367218,65.6270980834961,4,2,0.6318124844011135,2
4000,0.5,22268712,2,3,1,0,0.11189484596252441,66.6182632446289,4,2,0.2214912412147571,2
4000,0.5,22268712,2,4,0,1,0.069302499294281,73.09650421142578,4,2,0.1643884825883604,2
4000,0.75,22268712,3,0,1,0,0.9998236298561096,0.13086122274398804,0,4,2.0,2
4000,0.75,22268712,3,1,1,0,0.18053877353668213,60.7280387878418,2,2,1.4142135623730951,2
4000,0.75,22268712,3,2,1,0,0.17803972959518433,60.79403305053711,4,2,0.4450571085711496,2
4000,0.75,22268712,3,3,1,0,0.10749515891075134,66.97549438476562,4,2,0.21062065739079175,2
4000,0.75,22268712,3,4,0,1,0.0549759566783905,71.7846908569336,4,2,0.028465092531059073,2
4000,1.0,22268712,4,0,1,0,0.999498724937439,0.253971666097641,0,4,2.0,2
4000,1.0,22268712,4,1,1,0,0.19288474321365356,59.5555419921875,2,2,1.4142135623730951,2
4000,1.0,22268712,4,2,1,0,0.11377561092376709,65.33168029785156,4,2,0.3471594735830744,2
4000,1.0,22268712,4,3,0,1,0.08236214518547058,71.18575286865234,4,2,0.06045797717867489,2
4000,1.25,22268712,5,0,1,0,0.9981204271316528,0.5955454111099243,0,4,2.0,2
4000,1.25,22268712,5,1,1,0,0.18455323576927185,60.35451126098633,2,2,1.4142135623730951,2
4000,1.25,22268712,5,2,1,0,0.18400311470031738,60.361839294433594,4,2,0.33397995898058863,2
4000,1.25,22268712,5,3,0,1,0.08646470308303833,70.94293975830078,4,2,0.14092520403456948,2
4000,2.0,22268712,6,0,1,0,0.9646105766296387,2.9460697174072266,0,4,2.0,2
4000,2.0,22268712,6,1,1,0,0.1297619640827179,65.8647232055664,2,2,1.414213562373095,2
4000,2.0,22268712,6,2,1,0,0.13025173544883728,65.81433868408203,4,2,0.49543734496075664,2
4000,2.0,22268712,6,3,1,0,0.12857213616371155,65.92955780029297,4,2,0.27462193864183576,2
4000,2.0,22268712,6,4,1,0,0.11207401752471924,66.6567611694336,4,2,0.20585614843142983,2
4000,2.0,22268712,6,5,0,1,0.05145621299743652,69.49222564697266,4,2,0.018822544188606335,2
4000,0.0,22269712,0,0,1,0,0.9997331500053406,0.42927801609039307,0,4,2.0,2
4000,0.0,22269712,0,1,0,1,-0.00022810697555541992,88.72517395019531,2,2,1.4142135623730951,2
4000,0.25,22269712,1,0,1,0,0.9996917247772217,0.4616200625896454,0,4,2.0,2
4000,0.25,22269712,1,1,0,1,0.06191188097000122,73.81141662597656,2,2,1.4142135623730951,2
4000,0.5,22269712,2,0,1,0,0.9995865225791931,0.5350452661514282,0,4,2.0,2
4000,0.5,22269712,2,1,1,0,0.15010493993759155,64.10247802734375,2,2,1.4142135623730951,2
4000,0.5,22269712,2,2,1,0,0.15014740824699402,64.04611206054688,4,2,1.0471772333926594,2
4000,0.5,22269712,2,3,1,0,0.1500907838344574,64.10045623779297,4,2,0.6846905330806566,2
4000,0.5,22269712,2,4,1,0,0.10863617062568665,66.15806579589844,4,2,0.2553819994822957,2
4000,0.5,22269712,2,5,0,1,0.0712643563747406,73.5675277709961,4,2,0.14087528686033973,2
4000,0.75,22269712,3,0,1,0,0.9993250370025635,0.682630181312561,0,4,2.0,2
4000,0.75,22269712,3,1,1,0,0.19953882694244385,59.443267822265625,2,2,1.4142135623730951,2
4000,0.75,22269712,3,2,1,0,0.19957086443901062,59.43022155761719,4,2,1.0836386314281838,2
4000,0.75,22269712,3,3,1,0,0.1994226574897766,59.44644546508789,4,2,0.698858586876449,2
4000,0.75,22269712,3,4,1,0,0.1301424503326416,63.24093246459961,4,2,0.39864344288766274,2
4000,0.75,22269712,3,5,0,1,0.09859031438827515,70.12582397460938,4,2,0.301514539688848,2
4000,1.0,22269712,4,0,1,0,0.9986016750335693,0.9125974774360657,0,4,2.0,2
4000,1.0,22269712,4,1,1,0,0.21175432205200195,58.31014633178711,2,2,1.4142135623730951,2
4000,1.0,22269712,4,2,1,0,0.2117839753627777,58.33344650268555,4,2,1.1578054837219238,2
4000,1.0,22269712,4,3,1,0,0.21155837178230286,58.344329833984375,4,2,0.7774352411953487,2
4000,1.0,22269712,4,4,1,0,0.11057668924331665,67.52743530273438,4,2,0.5270443520085735,2
4000,1.0,22269712,4,5,1,0,0.11295726895332336,66.94673156738281,4,2,0.37454585493186693,2
4000,1.0,22269712,4,6,1,0,0.10469034314155579,69.4096908569336,4,2,0.22858872563775667,2
4000,1.0,22269712,4,7,1,0,0.11089840531349182,67.2976303100586,4,2,0.15860213676105983,2
4000,1.0,22269712,4,8,0,0,0.10502463579177856,68.95417022705078,4,2,0.08428195655648658,2
4000,1.25,22269712,5,0,1,0,0.996188759803772,1.1728565692901611,0,4,2.0,2
4000,1.25,22269712,5,1,1,0,0.20311003923416138,59.08724594116211,2,2,1.414213562373095,2
4000,1.25,22269712,5,2,1,0,0.2031419575214386,59.10016632080078,4,2,1.2241653089596833,2
4000,1.25,22269712,5,3,1,0,0.20284071564674377,59.11525344848633,4,2,0.8580886267148949,2
4000,1.25,22269712,5,4,1,0,0.1790895164012909,59.39976119995117,4,2,0.6386895200993306,2
4000,1.25,22269712,5,5,1,0,0.10313186049461365,69.06172180175781,4,2,0.5094151227810934,2
4000,1.25,22269712,5,6,1,0,0.10307961702346802,69.09521484375,4,2,0.3629827596631439,2
4000,1.25,22269712,5,7,1,0,0.10268262028694153,69.21326446533203,4,2,0.29244179957497635,2
4000,1.25,22269712,5,8,0,0,0.1026296615600586,69.21562194824219,4,1,0.13370868355709672,2
4000,2.0,22269712,6,0,1,0,0.9328294992446899,4.053714752197266,0,4,2.0,2
4000,2.0,22269712,6,1,1,0,0.1473393440246582,64.36918640136719,2,2,1.414213562373095,2
4000,2.0,22269712,6,2,1,0,0.14737120270729065,64.31295776367188,4,2,1.33874611013712,2
4000,2.0,22269712,6,3,1,0,0.14688295125961304,64.39799499511719,4,2,1.1849346760371653,2
4000,2.0,22269712,6,4,1,0,0.14733737707138062,64.34850311279297,4,2,0.9092526503819818,2
4000,2.0,22269712,6,5,1,0,0.14734813570976257,64.33749389648438,4,2,0.6582776308335362,2
4000,2.0,22269712,6,6,1,0,0.1394955813884735,64.6667709350586,4,2,0.31656717381196586,2
4000,2.0,22269712,6,7,0,1,0.08269703388214111,70.9119873046875,4,2,0.22081663894605888,2
4000,0.0,22270712,0,0,1,0,0.9999969005584717,0.03941679745912552,0,4,2.0,2
4000,0.0,22270712,0,1,0,1,-0.000624239444732666,87.83031463623047,2,2,1.4142135623730951,2
4000,0.25,22270712,1,0,1,0,0.999997079372406,0.037556376308202744,0,4,2.0,2
4000,0.25,22270712,1,1,0,1,0.06788751482963562,72.9554214477539,2,2,1.4142135623730951,2
4000,0.5,22270712,2,0,1,0,0.9999969601631165,0.037648361176252365,0,4,2.0,2
4000,0.5,22270712,2,1,1,0,0.15790992975234985,63.373497009277344,2,2,1.4142135623730951,2
4000,0.5,22270712,2,2,1,0,0.1577250063419342,63.346866607666016,4,2,0.9446030885966018,2
4000,0.5,22270712,2,3,1,0,0.1482686996459961,63.72365188598633,4,2,0.7784950237048937,2
4000,0.5,22270712,2,4,0,1,0.05770576000213623,75.55715942382812,4,2,0.4346254651257545,2
4000,0.75,22270712,3,0,1,0,0.9999960064888,0.04286855086684227,0,4,2.0,2
4000,0.75,22270712,3,1,1,0,0.20761066675186157,58.840965270996094,2,2,1.4142135623730951,2
4000,0.75,22270712,3,2,1,0,0.20706406235694885,58.86970520019531,4,2,0.9063850456202245,2
4000,0.75,22270712,3,3,1,0,0.14006203413009644,62.166046142578125,4,2,0.7728852250395717,2
4000,0.75,22270712,3,4,0,1,0.09524983167648315,67.528076171875,4,2,0.6392020644908332,2
4000,1.0,22270712,4,0,1,0,0.9999908804893494,0.0666315108537674,0,4,2.0,2
4000,1.0,22270712,4,1,1,0,0.22029638290405273,57.7985954284668,2,2,1.4142135623730951,2
4000,1.0,22270712,4,2,1,0,0.2193954885005951,57.843475341796875,4,2,0.9209257730550451,2
4000,1.0,22270712,4,3,0,1,0.09998327493667603,66.90042114257812,4,2,0.788179244004782,2
4000,1.25,22270712,5,0,1,0,0.9999532103538513,0.1526871621608734,0,4,2.0,2
4000,1.25,22270712,5,1,1,0,0.21249976754188538,58.44062042236328,2,2,1.4142135623730951,2
4000,1.25,22270712,5,2,1,0,0.21202519536018372,58.46833801269531,4,2,0.9558455636504477,2
4000,1.25,22270712,5,3,1,0,0.16042643785476685,60.481689453125,4,2,0.8204054569054395,2
4000,1.25,22270712,5,4,1,0,0.11952370405197144,63.751075744628906,4,2,0.755556910665633,2
4000,1.25,22270712,5,5,1,0,0.11415818333625793,64.38201904296875,4,2,0.6997100011375654,2
4000,1.25,22270712,5,6,0,1,0.08538678288459778,70.5053939819336,4,2,0.6268093657834245,2
4000,2.0,22270712,6,0,1,0,0.9907189011573792,1.424707055091858,0,4,2.0,2
4000,2.0,22270712,6,1,1,0,0.15711423754692078,63.45949172973633,2,2,1.4142135623730951,2
4000,2.0,22270712,6,2,1,0,0.15683624148368835,63.429718017578125,4,2,1.071114613348034,2
4000,2.0,22270712,6,3,1,0,0.15683311223983765,63.44371032714844,4,2,0.9706234313876891,2
4000,2.0,22270712,6,4,1,0,0.15680095553398132,63.44350051879883,4,2,0.8782804543742317,2
4000,2.0,22270712,6,5,1,0,0.15687045454978943,63.43270492553711,4,2,0.8044085229135968,2
4000,2.0,22270712,6,6,0,1,0.07490864396095276,70.50152587890625,4,2,0.704349069728495,2
4000,0.0,22271712,0,0,1,0,0.997952938079834,0.2328677922487259,0,4,2.0,2
4000,0.0,22271712,0,1,0,1,0.0003415346145629883,88.30433654785156,2,2,1.4142135623730951,2
4000,0.25,22271712,1,0,1,0,0.9975776672363281,0.10156021267175674,0,4,2.0,2
4000,0.25,22271712,1,1,0,1,0.04584097862243652,75.32553100585938,2,2,1.4142135623730951,2
4000,0.5,22271712,2,0,1,0,0.996465802192688,0.314804345369339,0,4,2.0,2
4000,0.5,22271712,2,1,1,0,0.12732264399528503,65.37399291992188,2,2,1.4142135623730951,2
4000,0.5,22271712,2,2,1,0,0.12731799483299255,65.39994812011719,4,2,0.8067420792958739,2
4000,0.5,22271712,2,3,1,0,0.12601876258850098,65.3687973022461,4,2,0.4476430845839568,2
4000,0.5,22271712,2,4,0,1,0.09681835770606995,67.33050537109375,4,2,0.2703230091328316,2
4000,0.75,22271712,3,0,1,0,0.9937564134597778,0.7911975383758545,0,4,2.0,2
4000,0.75,22271712,3,1,1,0,0.17491206526756287,60.89116287231445,2,2,1.4142135623730951,2
4000,0.75,22271712,3,2,1,0,0.17492583394050598,60.898765563964844,4,2,0.7615071407798498,2
4000,0.75,22271712,3,3,1,0,0.16629648208618164,61.126991271972656,4,2,0.4826108972712822,2
4000,0.75,22271712,3,4,1,0,0.1130862832069397,65.4223861694336,4,2,0.26679981001655495,2
4000,0.75,22271712,3,5,0,1,0.0958234965801239,68.3570785522461,4,2,0.1174510867242828,2
4000,1.0,22271712,4,0,1,0,0.9875379800796509,1.479885458946228,0,4,2.0,2
4000,1.0,22271712,4,1,1,0,0.1867755949497223,59.752784729003906,2,2,1.4142135623730951,2
4000,1.0,22271712,4,2,1,0,0.18679678440093994,59.72909164428711,4,2,0.816170964579429,2
4000,1.0,22271712,4,3,1,0,0.1866559386253357,59.80376052856445,4,2,0.5533671247143777,2
4000,1.0,22271712,4,4,1,0,0.12103700637817383,65.4258804321289,4,2,0.1731228421667175,2
4000,1.0,22271712,4,5,0,1,0.08229458332061768,66.04063415527344,4,2,0.037825397112459726,2
4000,1.25,22271712,5,0,1,0,0.9745726585388184,2.3205082416534424,0,4,2.0,2
4000,1.25,22271712,5,1,1,0,0.17854970693588257,60.56242752075195,2,2,1.4142135623730951,2
4000,1.25,22271712,5,2,1,0,0.1785767674446106,60.558448791503906,4,2,0.9059248151227369,2
4000,1.25,22271712,5,3,1,0,0.17867130041122437,60.563026428222656,4,2,0.6412360770969883,2
4000,1.25,22271712,5,4,1,0,0.17256101965904236,60.676124572753906,4,2,0.1698053326821878,2
4000,1.25,22271712,5,5,1,0,0.1057601273059845,64.0117416381836,4,2,0.048636857818525926,2
4000,1.25,22271712,5,6,0,1,0.05872270464897156,69.86534118652344,4,2,0.02373591647773984,2
4000,2.0,22271712,6,0,1,0,0.8597865104675293,5.767312049865723,0,4,2.0,2
4000,2.0,22271712,6,1,1,0,0.12530788779258728,65.5779037475586,2,2,1.4142135623730951,2
4000,2.0,22271712,6,2,1,0,0.12535855174064636,65.60404968261719,4,2,1.1486615043823432,2
4000,2.0,22271712,6,3,1,0,0.12540367245674133,65.54903411865234,4,2,0.9740011869835917,2
4000,2.0,22271712,6,4,1,0,0.12547612190246582,65.61380004882812,4,2,0.5588969679007401,2
4000,2.0,22271712,6,5,1,0,0.1254865527153015,65.57756042480469,4,2,0.38949909193358934,2
4000,2.0,22271712,6,6,1,0,0.10893666744232178,66.25547790527344,4,2,0.22413012708896365,2
4000,2.0,22271712,6,7,0,1,0.0676622986793518,73.75567626953125,4,2,0.08599501586242257,2
4000,0.0,22272712,0,0,1,0,0.9971989393234253,0.8761435151100159,0,4,2.0,2
4000,0.0,22272712,0,1,0,1,-0.0009517669677734375,89.06558227539062,2,2,1.4142135623730951,2
4000,0.25,22272712,1,0,1,0,0.9972223043441772,0.7508792281150818,0,4,2.0,2
4000,0.25,22272712,1,1,0,1,0.05536481738090515,73.90243530273438,2,2,1.414213562373095,2
4000,0.5,22272712,2,0,1,0,0.9967231750488281,0.6581897735595703,0,4,2.0,2
4000,0.5,22272712,2,1,1,0,0.13974183797836304,64.16057586669922,2,2,1.4142135623730951,2
4000,0.5,22272712,2,2,1,0,0.1397787630558014,64.13013458251953,4,2,1.0729060777264048,2
4000,0.5,22272712,2,3,1,0,0.1395704448223114,64.17599487304688,4,2,0.9116903389407895,2
4000,0.5,22272712,2,4,1,0,0.13985413312911987,64.14605712890625,4,2,0.7079894524711466,2
4000,0.5,22272712,2,5,0,1,0.09224414825439453,68.38920593261719,4,2,0.5366636889483927,2
4000,0.75,22272712,3,0,1,0,0.9953619241714478,0.590467631816864,0,4,2.0,2
4000,0.75,22272712,3,1,1,0,0.1876836121082306,59.696685791015625,2,2,1.414213562373095,2
4000,0.75,22272712,3,2,1,0,0.18767189979553223,59.70206069946289,4,2,0.9905776976924933,2
4000,0.75,22272712,3,3,1,0,0.18751636147499084,59.708412170410156,4,2,0.8215197347754645,2
4000,0.75,22272712,3,4,1,0,0.18852034211158752,59.614864349365234,4,2,0.6366457529037576,2
4000,0.75,22272712,3,5,1,0,0.1277325451374054,63.499881744384766,4,2,0.46108021567756285,2
4000,0.75,22272712,3,6,0,1,0.09846088290214539,70.12480163574219,4,2,0.2997800038582855,2
4000,1.0,22272712,4,0,1,0,0.991687536239624,0.7668312788009644,0,4,2.0,2
4000,1.0,22272712,4,1,1,0,0.19959977269172668,58.69322204589844,2,2,1.4142135623730951,2
4000,1.0,22272712,4,2,1,0,0.1995793581008911,58.70060729980469,4,2,0.9728192587040003,2
4000,1.0,22272712,4,3,1,0,0.19942128658294678,58.70491027832031,4,2,0.8023751490549382,2
4000,1.0,22272712,4,4,1,0,0.19670572876930237,58.70999526977539,4,2,0.6330467840965052,2
4000,1.0,22272712,4,5,1,0,0.1329217553138733,62.803321838378906,4,2,0.47927956820149825,2
4000,1.0,22272712,4,6,1,0,0.10380610823631287,69.68569946289062,4,2,0.3189102231917243,2
4000,1.0,22272712,4,7,1,0,0.10336855053901672,69.7737045288086,4,2,0.1509852074501771,2
4000,1.0,22272712,4,8,0,1,0.09096455574035645,69.78406524658203,4,2,0.05160200051316709,2
4000,1.25,22272712,5,0,1,0,0.9820824861526489,1.3816463947296143,0,4,2.0,2
4000,1.25,22272712,5,1,1,0,0.19129523634910583,59.3901252746582,2,2,1.414213562373095,2
4000,1.25,22272712,5,2,1,0,0.19129550457000732,59.39350891113281,4,2,0.9956465766094801,2
4000,1.25,22272712,5,3,1,0,0.19107171893119812,59.40509796142578,4,2,0.8757307758716371,2
4000,1.25,22272712,5,4,1,0,0.1921783983707428,59.31328582763672,4,2,0.7260047318339452,2
4000,1.25,22272712,5,5,1,0,0.12501946091651917,64.05158233642578,4,2,0.5637346789163061,2
4000,1.25,22272712,5,6,1,0,0.1017565131187439,69.77230834960938,4,2,0.4235569310187667,2
4000,1.25,22272712,5,7,1,0,0.10110175609588623,69.88862609863281,4,2,0.17038007081512435,2
4000,1.25,22272712,5,8,0,1,0.06469959020614624,70.13970184326172,4,2,0.027639272499253218,2
4000,2.0,22272712,6,0,1,0,0.8659913539886475,6.211000919342041,0,4,2.0,2
4000,2.0,22272712,6,1,1,0,0.13733184337615967,64.38951110839844,2,2,1.4142135623730951,2
4000,2.0,22272712,6,2,1,0,0.13750413060188293,64.343994140625,4,2,1.1393240047568127,2
4000,2.0,22272712,6,3,1,0,0.13703027367591858,64.4111099243164,4,2,1.0161609504697298,2
4000,2.0,22272712,6,4,1,0,0.13729506731033325,64.38104248046875,4,2,0.9173815029198058,2
4000,2.0,22272712,6,5,1,0,0.10090363025665283,67.20386505126953,4,2,0.7187828911227103,2
4000,2.0,22272712,6,6,0,1,0.0799156129360199,71.1927261352539,4,2,0.6582605555316217,2
4000,0.0,22273712,0,0,1,0,0.9989171028137207,0.8772648572921753,0,4,2.0,2
4000,0.0,22273712,0,1,0,1,-0.0024099349975585938,87.4331283569336,2,2,1.4142135623730951,2
4000,0.25,22273712,1,0,1,0,0.9990028142929077,0.8365260362625122,0,4,2.0,2
4000,0.25,22273712,1,1,0,1,0.05060872435569763,73.54373168945312,2,2,1.4142135623730951,2
4000,0.5,22273712,2,0,1,0,0.998939037322998,0.8601918816566467,0,4,2.0,2
4000,0.5,22273712,2,1,1,0,0.13561150431632996,64.3666000366211,2,2,1.4142135623730951,2
4000,0.5,22273712,2,2,1,0,0.1356913149356842,64.40220642089844,4,2,0.9513289605403891,2
4000,0.5,22273712,2,3,1,0,0.13557696342468262,64.39822387695312,4,2,0.7547646560045036,2
4000,0.5,22273712,2,4,1,0,0.11592715978622437,65.30110168457031,4,2,0.3246904128126382,2
4000,0.5,22273712,2,5,0,1,0.07714599370956421,70.21200561523438,4,2,0.12105301789375814,2
4000,0.75,22273712,3,0,1,0,0.9986898899078369,0.9550228714942932,0,4,2.0,2
4000,0.75,22273712,3,1,1,0,0.18459969758987427,59.88669967651367,2,2,1.4142135623730951,2
4000,0.75,22273712,3,2,1,0,0.18470129370689392,59.93135070800781,4,2,0.9322336091789214,2
4000,0.75,22273712,3,3,1,0,0.18457424640655518,59.92460632324219,4,2,0.7060998569440313,2
4000,0.75,22273712,3,4,1,0,0.16695788502693176,60.637508392333984,4,2,0.2978811553790133,2
4000,0.75,22273712,3,5,0,1,0.09955364465713501,67.94866943359375,4,2,0.19479468100631828,2
4000,1.0,22273712,4,0,1,0,0.9980105757713318,1.1788015365600586,0,4,2.0,2
4000,1.0,22273712,4,1,1,0,0.197135329246521,58.76628112792969,2,2,1.4142135623730951,2
4000,1.0,22273712,4,2,1,0,0.19725316762924194,58.874427795410156,4,2,0.9677739203755525,2
4000,1.0,22273712,4,3,1,0,0.1971140205860138,58.8214111328125,4,2,0.7477235038275095,2
4000,1.0,22273712,4,4,1,0,0.1970900297164917,58.77970886230469,4,2,0.47293114585923496,2
4000,1.0,22273712,4,5,1,0,0.10308349132537842,67.99456787109375,4,2,0.27788819473262943,2
4000,1.0,22273712,4,6,0,1,0.09598687291145325,70.22227478027344,4,2,0.09695925502653935,2
4000,1.25,22273712,5,0,1,0,0.9960441589355469,1.6706488132476807,0,4,2.0,2
4000,1.25,22273712,5,1,1,0,0.18912926316261292,59.4946403503418,2,2,1.4142135623730951,2
4000,1.25,22273712,5,2,1,0,0.18925970792770386,59.552005767822266,4,2,1.019895657550661,2
4000,1.25,22273712,5,3,1,0,0.18911799788475037,59.54014205932617,4,2,0.7924853591678418,2
4000,1.25,22273712,5,4,1,0,0.1890552043914795,59.539390563964844,4,2,0.6173773645836105,2
4000,1.25,22273712,5,5,1,0,0.18913686275482178,59.536888122558594,4,2,0.4328698771875264,2
4000,1.25,22273712,5,6,1,0,0.10308989882469177,66.1283950805664,4,2,0.13415620140275425,2
4000,1.25,22273712,5,7,0,1,0.08708381652832031,70.68226623535156,4,2,0.0675360736564389,2
4000,2.0,22273712,6,0,1,0,0.9556714296340942,5.125908851623535,0,4,2.0,2
4000,2.0,22273712,6,1,1,0,0.13413521647453308,64.5029525756836,2,2,1.4142135623730951,2
4000,2.0,22273712,6,2,1,0,0.13430148363113403,64.55358123779297,4,2,1.185140754663599,2
4000,2.0,22273712,6,3,1,0,0.13417062163352966,64.53860473632812,4,2,0.9750208334368085,2
4000,2.0,22273712,6,4,1,0,0.13405603170394897,64.53926086425781,4,2,0.8898916421105272,2
4000,2.0,22273712,6,5,1,0,0.1340850293636322,64.53315734863281,4,2,0.7491608509742635,2
4000,2.0,22273712,6,6,0,1,0.06596863269805908,73.82164764404297,4,2,0.5002066940322276,2
4000,0.0,22274712,0,0,1,0,0.9996010661125183,0.4908198118209839,0,4,2.0,2
4000,0.0,22274712,0,1,0,1,-0.0014628171920776367,88.48004150390625,2,2,1.4142135623730951,2
4000,0.25,22274712,1,0,1,0,0.9993274807929993,0.6519277691841125,0,4,2.0,2
4000,0.25,22274712,1,1,0,1,0.029045552015304565,78.50303649902344,2,2,1.4142135623730951,2
4000,0.5,22274712,2,0,1,0,0.9986492395401001,0.9394111633300781,0,4,2.0,2
4000,0.5,22274712,2,1,1,0,0.10515415668487549,68.79316711425781,2,2,1.4142135623730951,2
4000,0.5,22274712,2,2,1,0,0.10529464483261108,68.79688262939453,4,2,0.9814409567502512,2
4000,0.5,22274712,2,3,0,1,0.05614200234413147,76.73677825927734,4,2,0.8045766713113116,2
4000,0.75,22274712,3,0,1,0,0.9969760179519653,1.4122064113616943,0,4,2.0,2
4000,0.75,22274712,3,1,1,0,0.15181952714920044,64.09033203125,2,2,1.4142135623730951,2
4000,0.75,22274712,3,2,1,0,0.15200665593147278,64.10173797607422,4,2,0.9521779552508232,2
4000,0.75,22274712,3,3,0,1,0.09067586064338684,69.54187774658203,4,2,0.7800910964225719,2
4000,1.0,22274712,4,0,1,0,0.9930344223976135,2.083456039428711,0,4,2.0,2
4000,1.0,22274712,4,1,1,0,0.1635112762451172,63.09912109375,2,2,1.414213562373095,2
4000,1.0,22274712,4,2,1,0,0.1636471152305603,63.116966247558594,4,2,0.9714698746713617,2
4000,1.0,22274712,4,3,1,0,0.147769957780838,63.5136833190918,4,2,0.8005646996536476,2
4000,1.0,22274712,4,4,0,1,0.08385279774665833,73.26971435546875,4,2,0.709858014586598,2
4000,1.25,22274712,5,0,1,0,0.9844443798065186,2.8766393661499023,0,4,2.0,2
4000,1.25,22274712,5,1,1,0,0.15513861179351807,63.802825927734375,2,2,1.4142135623730951,2
4000,1.25,22274712,5,2,1,0,0.15526053309440613,63.82316589355469,4,2,1.0093444742314395,2
4000,1.25,22274712,5,3,1,0,0.15591543912887573,63.777992248535156,4,2,0.8423778484497718,2
4000,1.25,22274712,5,4,0,1,0.08359020948410034,71.78570556640625,4,2,0.7675241881844078,2
4000,2.0,22274712,6,0,1,0,0.903903067111969,6.177952766418457,0,4,2.0,2
4000,2.0,22274712,6,1,1,0,0.10319185256958008,69.00552368164062,2,2,1.4142135623730951,2
4000,2.0,22274712,6,2,1,0,0.10330358147621155,69.02641296386719,4,2,1.1374810139954314,2
4000,2.0,22274712,6,3,1,0,0.10356795787811279,69.01439666748047,4,2,0.9985480681664894,2
4000,2.0,22274712,6,4,1,0,0.10350838303565979,69.00526428222656,4,2,0.8937498071508538,2
4000,2.0,22274712,6,5,0,1,0.09710186719894409,69.14608764648438,4,2,0.8016109966213064,2
4000,0.0,22275712,0,0,1,0,0.9985904693603516,0.08815499395132065,0,4,2.0,2
4000,0.0,22275712,0,1,0,1,-0.012762904167175293,89.86773681640625,2,2,1.4142135623730951,2
4000,0.25,22275712,1,0,1,0,0.9985626935958862,0.10735809057950974,0,4,2.0,2
4000,0.25,22275712,1,1,0,1,0.03467869758605957,76.57310485839844,2,2,1.4142135623730951,2
4000,0.5,22275712,2,0,1,0,0.9983522891998291,0.14632457494735718,0,4,2.0,2
4000,0.5,22275712,2,1,1,0,0.12081685662269592,65.62315368652344,2,2,1.414213562373095,2
4000,0.5,22275712,2,2,1,0,0.12078878283500671,65.6059799194336,4,2,0.9243850494126361,2
4000,0.5,22275712,2,3,1,0,0.11995291709899902,65.7266616821289,4,2,0.8219023433919286,2
4000,0.5,22275712,2,4,1,0,0.12189918756484985,65.53887939453125,4,2,0.49249412438031986,2
4000,0.5,22275712,2,5,0,1,0.0905371904373169,68.56684875488281,4,2,0.23425274064830148,2
4000,0.75,22275712,3,0,1,0,0.9977569580078125,0.23539528250694275,0,4,2.0,2
4000,0.75,22275712,3,1,1,0,0.17121601104736328,60.929901123046875,2,2,1.414213562373095,2
4000,0.75,22275712,3,2,1,0,0.17116311192512512,60.938716888427734,4,2,0.8885013445380764,2
4000,0.75,22275712,3,3,1,0,0.16942623257637024,61.07634735107422,4,2,0.8048527429042035,2
4000,0.75,22275712,3,4,1,0,0.17196762561798096,60.92300796508789,4,2,0.547636919674183,2
4000,0.75,22275712,3,5,0,1,0.08443909883499146,72.7455825805664,4,2,0.22422981845808695,2
4000,1.0,22275712,4,0,1,0,0.9960843920707703,0.4317811131477356,0,4,2.0,2
4000,1.0,22275712,4,1,1,0,0.18393120169639587,59.812686920166016,2,2,1.4142135623730951,2
4000,1.0,22275712,4,2,1,0,0.18383753299713135,59.790626525878906,4,2,0.9036292048125067,2
4000,1.0,22275712,4,3,1,0,0.182352215051651,59.91743469238281,4,2,0.8339655118932423,2
4000,1.0,22275712,4,4,1,0,0.18422788381576538,59.821407318115234,4,2,0.6086092471680643,2
4000,1.0,22275712,4,5,0,1,0.09957706928253174,69.14781188964844,4,2,0.2346305642055029,2
4000,1.25,22275712,5,0,1,0,0.9913037419319153,0.8434464335441589,0,4,2.0,2
4000,1.25,22275712,5,1,1,0,0.17529019713401794,60.58133316040039,2,2,1.4142135623730951,2
4000,1.25,22275712,5,2,1,0,0.17492088675498962,60.602848052978516,4,2,0.9318083478059773,2
4000,1.25,22275712,5,3,1,0,0.17438337206840515,60.670738220214844,4,2,0.8689208780618543,2
4000,1.25,22275712,5,4,1,0,0.17515945434570312,60.62662124633789,4,2,0.6957999998728688,2
4000,1.25,22275712,5,5,0,1,0.09341481328010559,68.42408752441406,4,2,0.4118954825377787,2
4000,2.0,22275712,6,0,1,0,0.9121913313865662,4.340360641479492,0,4,2.0,2
4000,2.0,22275712,6,1,1,0,0.11841028928756714,65.90193176269531,2,2,1.4142135623730951,2
4000,2.0,22275712,6,2,1,0,0.11845681071281433,65.86354064941406,4,2,1.0216856968375612,2
4000,2.0,22275712,6,3,1,0,0.11869263648986816,65.91378784179688,4,2,0.9391198870588232,2
4000,2.0,22275712,6,4,1,0,0.11861726641654968,65.90760803222656,4,2,0.8367859417306015,2
4000,2.0,22275712,6,5,1,0,0.10674059391021729,66.5650405883789,4,2,0.7256651469429032,2
4000,2.0,22275712,6,6,0,1,0.07710251212120056,69.4452896118164,4,2,0.6276266136004675,2
4000,0.0,22276712,0,0,1,0,0.9989081621170044,0.8122305274009705,0,4,2.0,2
4000,0.0,22276712,0,1,0,1,-0.004135727882385254,91.53347778320312,2,2,1.414213562373095,2
4000,0.25,22276712,1,0,1,0,0.9990441799163818,0.7598870992660522,0,4,2.0,2
4000,0.25,22276712,1,1,0,1,0.05353739857673645,73.248046875,2,2,1.4142135623730951,2
4000,0.5,22276712,2,0,1,0,0.9989945292472839,0.782340407371521,0,4,2.0,2
4000,0.5,22276712,2,1,1,0,0.1421840488910675,63.331180572509766,2,2,1.4142135623730951,2
4000,0.5,22276712,2,2,1,0,0.14280030131340027,63.317413330078125,4,2,0.9019281881373264,2
4000,0.5,22276712,2,3,1,0,0.12790095806121826,63.641883850097656,4,2,0.6841330415416812,2
4000,0.5,22276712,2,4,1,0,0.10334375500679016,67.16075897216797,4,2,0.5345055858799755,2
4000,0.5,22276712,2,5,0,1,0.07697862386703491,73.96784210205078,4,2,0.34825373142259236,2
4000,0.75,22276712,3,0,1,0,0.998725175857544,0.8842698931694031,0,4,2.0,2
4000,0.75,22276712,3,1,1,0,0.1927536129951477,59.0569953918457,2,2,1.4142135623730951,2
4000,0.75,22276712,3,2,1,0,0.19290563464164734,59.057010650634766,4,2,0.9047345784054874,2
4000,0.75,22276712,3,3,1,0,0.17995232343673706,59.034324645996094,4,2,0.6203204286287138,2
4000,0.75,22276712,3,4,1,0,0.12226751446723938,66.20980834960938,4,2,0.40786794787925773,2
4000,0.75,22276712,3,5,1,0,0.10211113095283508,71.17540740966797,4,2,0.19499199228252645,2
4000,0.75,22276712,3,6,1,0,0.10168823599815369,71.02144622802734,4,2,0.09072019172691387,2
4000,0.75,22276712,3,7,0,1,0.08821642398834229,71.62924194335938,4,2,0.04509611840910074,2
4000,1.0,22276712,4,0,1,0,0.9980019927024841,1.0979124307632446,0,4,2.0,2
4000,1.0,22276712,4,1,1,0,0.2056911289691925,58.049259185791016,2,2,1.4142135623730951,2
4000,1.0,22276712,4,2,1,0,0.20557701587677002,58.060245513916016,4,2,0.9538834365181446,2
4000,1.0,22276712,4,3,1,0,0.14365780353546143,62.43592834472656,4,2,0.5662486359516017,2
4000,1.0,22276712,4,4,1,0,0.10817807912826538,71.33965301513672,4,2,0.37526147133183063,2
4000,1.0,22276712,4,5,1,0,0.11313417553901672,69.55315399169922,4,2,0.07442724275782288,2
4000,1.0,22276712,4,6,0,1,0.048998236656188965,72.94515991210938,4,2,0.015523261577881043,2
4000,1.25,22276712,5,0,1,0,0.9959743022918701,1.4944497346878052,0,4,2.0,2
4000,1.25,22276712,5,1,1,0,0.19745749235153198,58.69135665893555,2,2,1.414213562373095,2
4000,1.25,22276712,5,2,1,0,0.19728708267211914,58.70403289794922,4,2,1.0185684012923195,2
4000,1.25,22276712,5,3,1,0,0.19192275404930115,58.828857421875,4,2,0.5950360374785851,2
4000,1.25,22276712,5,4,1,0,0.10609045624732971,70.23656463623047,4,2,0.39564776983894007,2
4000,1.25,22276712,5,5,0,1,0.09848690032958984,72.15373229980469,4,2,0.1292168146592651,2
4000,2.0,22276712,6,0,1,0,0.9507494568824768,4.516147613525391,0,4,2.0,2
4000,2.0,22276712,6,1,1,0,0.14082446694374084,63.466575622558594,2,2,1.414213562373095,2
4000,2.0,22276712,6,2,1,0,0.1406179666519165,63.48990249633789,4,2,1.1988301292271908,2
4000,2.0,22276712,6,3,1,0,0.12097790837287903,64.01224517822266,4,2,0.7703900874438407,2
4000,2.0,22276712,6,4,0,1,0.07625278830528259,73.4140853881836,4,2,0.6880048044014891,2
4000,0.0,22277712,0,0,1,0,0.9997634887695312,0.3942748010158539,0,4,2.0,2
4000,0.0,22277712,0,1,0,1,-0.00241166353225708,89.90995788574219,2,2,1.4142135623730951,2
4000,0.25,22277712,1,0,1,0,0.9997107982635498,0.43716704845428467,0,4,2.0,2
4000,0.25,22277712,1,1,0,1,0.0521986186504364,75.24702453613281,2,2,1.4142135623730951,2
4000,0.5,22277712,2,0,1,0,0.9995827674865723,0.5273981690406799,0,4,2.0,2
4000,0.5,22277712,2,1,1,0,0.1384640336036682,65.30052947998047,2,2,1.4142135623730951,2
4000,0.5,22277712,2,2,1,0,0.13836774230003357,65.33245849609375,4,2,0.8603610632243378,2
4000,0.5,22277712,2,3,1,0,0.13802656531333923,65.24209594726562,4,2,0.7378467606860516,2
4000,0.5,22277712,2,4,1,0,0.11763989925384521,65.2547836303711,4,2,0.5814198384270077,2
4000,0.5,22277712,2,5,0,1,0.08358770608901978,69.90353393554688,4,2,0.35680699474156174,2
4000,0.75,22277712,3,0,1,0,0.9992632865905762,0.7056581377983093,0,4,2.0,2
4000,0.75,22277712,3,1,1,0,0.1878332793712616,60.543575286865234,2,2,1.4142135623730951,2
4000,0.75,22277712,3,2,1,0,0.18760350346565247,60.547481536865234,4,2,0.8401264704835143,2
4000,0.75,22277712,3,3,1,0,0.17993715405464172,60.313419342041016,4,2,0.7113278205730634,2
4000,0.75,22277712,3,4,1,0,0.14672672748565674,61.494178771972656,4,2,0.39142960247147124,2
4000,0.75,22277712,3,5,0,1,0.09824946522712708,68.1890640258789,4,2,0.22296719361095896,2
4000,1.0,22277712,4,0,1,0,0.9984022378921509,1.0472252368927002,0,4,2.0,2
4000,1.0,22277712,4,1,1,0,0.20036783814430237,59.38587951660156,2,2,1.4142135623730951,2
4000,1.0,22277712,4,2,1,0,0.19990399479866028,59.39548873901367,4,2,0.8683053143657722,2
4000,1.0,22277712,4,3,1,0,0.19249799847602844,59.2917366027832,4,2,0.7583601476581202,2
4000,1.0,22277712,4,4,1,0,0.16887134313583374,60.058895111083984,4,2,0.5089308260613301,2
4000,1.0,22277712,4,5,1,0,0.10330405831336975,67.27495574951172,4,2,0.2739659838571257,2
4000,1.0,22277712,4,6,0,1,0.09336325526237488,70.54600524902344,4,2,0.15146373275376096,2
4000,1.25,22277712,5,0,1,0,0.9960848093032837,1.610355257987976,0,4,2.0,2
4000,1.25,22277712,5,1,1,0,0.19220778346061707,60.13454055786133,2,2,1.414213562373095,2
4000,1.25,22277712,5,2,1,0,0.19171199202537537,60.144325256347656,4,2,0.9083357837499416,2
4000,1.25,22277712,5,3,1,0,0.18903407454490662,60.036376953125,4,2,0.817849045534787,2
4000,1.25,22277712,5,4,1,0,0.18266615271568298,60.136695861816406,4,2,0.67008566340637,2
4000,1.25,22277712,5,5,0,1,0.082360178232193,72.25211334228516,4,2,0.3030273359180983,2
4000,2.0,22277712,6,0,1,0,0.9566518664360046,4.029955863952637,0,4,2.0,2
4000,2.0,22277712,6,1,1,0,0.1368524432182312,65.45441436767578,2,2,1.4142135623730951,2
4000,2.0,22277712,6,2,1,0,0.13684657216072083,65.48685455322266,4,2,1.0180505578471912,2
4000,2.0,22277712,6,3,1,0,0.13679227232933044,65.47100830078125,4,2,0.9632700162338131,2
4000,2.0,22277712,6,4,1,0,0.136638343334198,65.479736328125,4,2,0.9039030809906556,2
4000,2.0,22277712,6,5,1,0,0.12658032774925232,65.79324340820312,4,2,0.4409277945520902,2
4000,2.0,22277712,6,6,0,1,0.0546814501285553,74.14432525634766,4,2,0.3747763580523194,2
4000,0.0,22278712,0,0,1,0,0.998380184173584,1.0233237743377686,0,4,2.0,2
4000,0.0,22278712,0,1,0,1,-0.00037467479705810547,88.64320373535156,2,2,1.4142135623730951,2
4000,0.25,22278712,1,0,1,0,0.9984371066093445,0.9937264919281006,0,4,2.0,2
4000,0.25,22278712,1,1,0,1,0.03737261891365051,76.25418853759766,2,2,1.4142135623730951,2
4000,0.5,22278712,2,0,1,0,0.9982831478118896,1.0326884984970093,0,4,2.0,2
4000,0.5,22278712,2,1,1,0,0.11573997139930725,65.55168151855469,2,2,1.4142135623730951,2
4000,0.5,22278712,2,2,1,0,0.11567819118499756,65.54531860351562,4,2,1.0324867327956528,2
4000,0.5,22278712,2,3,1,0,0.11590313911437988,65.52095031738281,4,2,0.47348083098918803,2
4000,0.5,22278712,2,4,0,1,0.0884612500667572,66.72736358642578,4,2,0.2962218497627078,2
4000,0.75,22278712,3,0,1,0,0.9978300333023071,1.1529641151428223,0,4,2.0,2
4000,0.75,22278712,3,1,1,0,0.1630418598651886,61.17998123168945,2,2,1.4142135623730951,2
4000,0.75,22278712,3,2,1,0,0.16298946738243103,61.18855285644531,4,2,0.9873425137424575,2
4000,0.75,22278712,3,3,1,0,0.16130760312080383,61.079315185546875,4,2,0.501633782954496,2
4000,0.75,22278712,3,4,1,0,0.10160994529724121,65.4885482788086,4,2,0.17954091596522698,2
4000,0.75,22278712,3,5,0,1,0.08585509657859802,69.12646484375,4,2,0.08169778203039868,2
4000,1.0,22278712,4,0,1,0,0.9965505599975586,1.4543709754943848,0,4,2.0,2
4000,1.0,22278712,4,1,1,0,0.1752743422985077,60.15208053588867,2,2,1.414213562373095,2
4000,1.0,22278712,4,2,1,0,0.1752263903617859,60.161746978759766,4,2,0.9939403932570745,2
4000,1.0,22278712,4,3,1,0,0.17524635791778564,60.151309967041016,4,2,0.5516272429968757,2
4000,1.0,22278712,4,4,1,0,0.13875862956047058,61.60188293457031,4,2,0.453311991365392,2
4000,1.0,22278712,4,5,0,1,0.09258973598480225,69.42010498046875,4,2,0.10638994368959726,2
4000,1.25,22278712,5,0,1,0,0.992853045463562,2.12614107131958,0,4,2.0,2
4000,1.25,22278712,5,1,1,0,0.16735410690307617,60.815311431884766,2,2,1.4142135623730951,2
4000,1.25,22278712,5,2,1,0,0.16732275485992432,60.824951171875,4,2,1.0241496968149126,2
4000,1.25,22278712,5,3,1,0,0.16726168990135193,60.86826705932617,4,2,0.5916107080910648,2
4000,1.25,22278712,5,4,0,1,0.09409719705581665,67.56002044677734,4,2,0.3556931486419562,2
4000,2.0,22278712,6,0,1,0,0.9336739778518677,7.075751304626465,0,4,2.0,2
4000,2.0,22278712,6,1,1,0,0.1143694519996643,65.70742797851562,2,2,1.4142135623730951,2
4000,2.0,22278712,6,2,1,0,0.11431300640106201,65.70348358154297,4,2,1.1509872930743068,2
4000,2.0,22278712,6,3,1,0,0.11438733339309692,65.67860412597656,4,2,0.8027643670687815,2
4000,2.0,22278712,6,4,1,0,0.10316494107246399,65.5127182006836,4,2,0.598672819385239,2
4000,2.0,22278712,6,5,0,1,0.06191110610961914,73.43049621582031,4,2,0.42203810621592835,2
4000,0.0,22279712,0,0,1,0,0.9998361468315125,0.1711980402469635,0,4,2.0,2
4000,0.0,22279712,0,1,0,1,-0.007309675216674805,88.26272583007812,2,2,1.4142135623730951,2
4000,0.25,22279712,1,0,1,0,0.9997749328613281,0.1957860141992569,0,4,2.0,2
4000,0.25,22279712,1,1,0,1,0.03127434849739075,78.23287200927734,2,2,1.4142135623730951,2
4000,0.5,22279712,2,0,1,0,0.9996391534805298,0.2495526373386383,0,4,2.0,2
4000,0.5,22279712,2,1,1,0,0.10781148076057434,67.75363159179688,2,2,1.414213562373095,2
4000,0.5,22279712,2,2,1,0,0.10753080248832703,67.82534790039062,4,2,1.2236728084563915,2
4000,0.5,22279712,2,3,1,0,0.10776528716087341,67.79390716552734,4,2,0.8252404456846354,2
4000,0.5,22279712,2,4,0,1,0.0921529233455658,68.6487808227539,4,2,0.187811130842329,2
4000,0.75,22279712,3,0,1,0,0.9993083477020264,0.35792258381843567,0,4,2.0,2
4000,0.75,22279712,3,1,1,0,0.15383794903755188,63.21498489379883,2,2,1.4142135623730951,2
4000,0.75,22279712,3,2,1,0,0.15355458855628967,63.32004928588867,4,2,1.218080544189457,2
4000,0.75,22279712,3,3,1,0,0.15378856658935547,63.27324295043945,4,2,0.8441019692647133,2
4000,0.75,22279712,3,4,1,0,0.15320518612861633,63.308692932128906,4,2,0.17165401900598917,2
4000,0.75,22279712,3,5,1,0,0.14081406593322754,63.270206451416016,4,2,0.09074144216219103,2
4000,0.75,22279712,3,6,0,1,0.05792301893234253,72.4908676147461,4,2,0.029223838007684168,2
4000,1.0,22279712,4,0,1,0,0.9984193444252014,0.5689265727996826,0,4,2.0,2
4000,1.0,22279712,4,1,1,0,0.16569167375564575,61.99994659423828,2,2,1.4142135623730951,2
4000,1.0,22279712,4,2,1,0,0.165409654378891,62.031333923339844,4,2,1.2479198599320682,2
4000,1.0,22279712,4,3,1,0,0.16563940048217773,62.002567291259766,4,2,0.8385881950210406,2
4000,1.0,22279712,4,4,1,0,0.1657537817955017,62.10496139526367,4,2,0.27741925157949415,2
4000,1.0,22279712,4,5,1,0,0.1571078598499298,62.216487884521484,4,2,0.18122347613835155,2
4000,1.0,22279712,4,6,1,0,0.12105125188827515,63.353057861328125,4,2,0.08341584321140519,2
4000,1.0,22279712,4,7,0,1,0.07075989246368408,66.67089080810547,4,2,0.04031415683946307,2
4000,1.25,22279712,5,0,1,0,0.9960087537765503,0.9416428208351135,0,4,2.0,2
4000,1.25,22279712,5,1,1,0,0.1579979658126831,62.81005859375,2,2,1.4142135623730951,2
4000,1.25,22279712,5,2,1,0,0.15771999955177307,62.93009948730469,4,2,1.2845587295918273,2
4000,1.25,22279712,5,3,1,0,0.15801221132278442,62.87697219848633,4,2,0.8447057394759142,2
4000,1.25,22279712,5,4,1,0,0.1438174545764923,63.38246536254883,4,2,0.4499045362431122,2
4000,1.25,22279712,5,5,1,0,0.11441811919212341,64.55998992919922,4,2,0.30650305502999065,2
4000,1.25,22279712,5,6,0,1,0.06874322891235352,73.13835906982422,4,2,0.09328414380492361,2
4000,2.0,22279712,6,0,1,0,0.9584865570068359,3.182102680206299,0,4,2.0,2
4000,2.0,22279712,6,1,1,0,0.10673785209655762,67.87380981445312,2,2,1.4142135623730951,2
4000,2.0,22279712,6,2,1,0,0.10650578141212463,67.94447326660156,4,2,1.3632393039629738,2
4000,2.0,22279712,6,3,0,1,0.07069739699363708,70.63557434082031,4,2,0.9465177485935552,2


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr/finite_qr_runs.csv <==
sample_size,train_count,test_count,shear,seed,accepted_updates,reported_removed_directions,cumulative_removed_rank,retained_map_rank,retained_map_frobenius_norm,stopped_by_published_threshold,censored_at_max_updates,initial_test_r2,initial_test_circular_mae_degrees,post_first_test_r2,post_first_test_circular_mae_degrees
500,400,100,0.0,20260712,3,6,4,2,1.2098982339682227,1,0,0.5046039819717407,21.704736709594727,0.10557487607002258,64.97038269042969
500,400,100,0.25,20260712,1,2,2,2,1.4142135623730951,1,0,0.48809707164764404,25.75051498413086,0.0876067578792572,69.95590209960938
500,400,100,0.5,20260712,1,2,2,2,1.4142135623730951,1,0,0.4596697688102722,31.433185577392578,0.07967078685760498,70.04149627685547
500,400,100,0.75,20260712,1,2,2,2,1.4142135623730951,1,0,0.4182167053222656,38.06919860839844,0.07468971610069275,72.50611114501953
500,400,100,1.0,20260712,1,2,2,2,1.4142135623730951,1,0,0.36451005935668945,43.328487396240234,0.06550192832946777,75.6165542602539
500,400,100,1.25,20260712,1,2,2,2,1.4142135623730951,1,0,0.3023996353149414,48.120330810546875,0.02782464027404785,78.36943817138672
500,400,100,2.0,20260712,1,2,2,2,1.4142135623730951,1,0,0.12367561459541321,62.49992370605469,-0.03554731607437134,84.97775268554688
500,400,100,0.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.8837588429450989,6.49685001373291,-0.02762371301651001,91.39962005615234
500,400,100,0.25,20261712,1,2,2,2,1.4142135623730951,1,0,0.8797826766967773,6.669315338134766,-0.0082855224609375,80.82781982421875
500,400,100,0.5,20261712,1,2,2,2,1.4142135623730951,1,0,0.8714133501052856,7.666260242462158,0.04492652416229248,71.24153137207031
500,400,100,0.75,20261712,1,2,2,2,1.4142135623730951,1,0,0.8478711843490601,9.792533874511719,0.07797056436538696,67.35063934326172
500,400,100,1.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.793271541595459,14.380502700805664,0.08146259188652039,66.97370910644531
500,400,100,1.25,20261712,1,2,2,2,1.4142135623730951,1,0,0.700987696647644,20.256071090698242,0.07576626539230347,67.46546173095703
500,400,100,2.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.4262685179710388,36.122955322265625,0.054727792739868164,69.94889831542969
500,400,100,0.0,20262712,2,4,4,2,0.763963219478581,1,0,0.43946316838264465,47.293601989746094,0.27970248460769653,43.31211471557617
500,400,100,0.25,20262712,2,4,4,2,0.7152647279910529,1,0,0.4371947646141052,47.827030181884766,0.27876174449920654,43.24175262451172
500,400,100,0.5,20262712,4,8,4,2,0.7492787082290231,1,0,0.4240172803401947,48.97089385986328,0.27546027302742004,44.526241302490234
500,400,100,0.75,20262712,4,8,4,2,0.794318522853744,1,0,0.3829130232334137,51.166107177734375,0.2846602201461792,45.44172286987305
500,400,100,1.0,20262712,2,4,4,2,0.9917670242675974,1,0,0.31972813606262207,54.3500862121582,0.285891592502594,46.841007232666016
500,400,100,1.25,20262712,2,4,4,2,0.9699663596054479,1,0,0.25436273217201233,59.80057144165039,0.27716150879859924,49.244773864746094
500,400,100,2.0,20262712,2,4,4,2,0.9669508925827296,1,0,0.11422279477119446,71.26087951660156,0.24139532446861267,50.92890930175781
500,400,100,0.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.607214093208313,16.73086166381836,-0.04247230291366577,78.20816040039062
500,400,100,0.25,20263712,1,2,2,2,1.4142135623730951,1,0,0.6067467927932739,16.905479431152344,-0.013537108898162842,73.79779052734375
500,400,100,0.5,20263712,1,2,2,2,1.4142135623730951,1,0,0.5957815051078796,18.343976974487305,0.02890804409980774,69.14033508300781
500,400,100,0.75,20263712,1,2,2,2,1.4142135623730951,1,0,0.5788640975952148,20.56945037841797,0.06026458740234375,66.69640350341797
500,400,100,1.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.5576503276824951,23.39594268798828,0.06688728928565979,66.51225280761719
500,400,100,1.25,20263712,1,2,2,2,1.4142135623730951,1,0,0.532952070236206,26.718151092529297,0.05354487895965576,67.1023941040039
500,400,100,2.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.43842145800590515,36.407127380371094,-0.03834480047225952,70.58525085449219
500,400,100,0.0,20264712,1,2,2,2,1.4142135623730951,1,0,0.5863999128341675,25.666311264038086,-0.026207923889160156,89.678955078125
500,400,100,0.25,20264712,1,2,2,2,1.4142135623730951,1,0,0.5823723673820496,25.383729934692383,-0.02028101682662964,88.90760040283203
500,400,100,0.5,20264712,1,2,2,2,1.414213562373095,1,0,0.5727769136428833,27.30731201171875,0.008793026208877563,82.67671966552734
500,400,100,0.75,20264712,1,2,2,2,1.4142135623730951,1,0,0.5579018592834473,28.567873001098633,0.025229930877685547,79.88301086425781
500,400,100,1.0,20264712,1,2,2,2,1.414213562373095,1,0,0.5315946340560913,30.620258331298828,0.021648883819580078,79.92115783691406
500,400,100,1.25,20264712,1,2,2,2,1.4142135623730951,1,0,0.48234668374061584,34.021732330322266,0.009528100490570068,81.4770736694336
500,400,100,2.0,20264712,1,2,2,2,1.4142135623730951,1,0,0.28783509135246277,47.59294891357422,0.01529008150100708,81.8287582397461
500,400,100,0.0,20265712,2,4,4,2,1.0335939476349973,1,0,0.21240991353988647,53.61845397949219,0.25219234824180603,57.333580017089844
500,400,100,0.25,20265712,2,4,4,2,1.098696349172809,1,0,0.20558029413223267,54.603797912597656,0.22585245966911316,58.751251220703125
500,400,100,0.5,20265712,4,8,4,2,0.700831777039038,1,0,0.1921747326850891,55.40974426269531,0.199482262134552,60.955535888671875
500,400,100,0.75,20265712,5,10,4,2,0.42384857861895464,1,0,0.1732023060321808,56.45771026611328,0.17371204495429993,64.04939270019531
500,400,100,1.0,20265712,6,12,4,2,0.1676468030527594,1,0,0.14969921112060547,58.21283721923828,0.15015533566474915,67.20329284667969
500,400,100,1.25,20265712,4,8,4,2,0.5389247899857101,1,0,0.12283018231391907,60.75437545776367,0.128119558095932,69.57424926757812
500,400,100,2.0,20265712,0,0,0,4,2.0,1,0,0.034503042697906494,68.57122802734375,,
500,400,100,0.0,20266712,5,10,4,2,0.23611711773285712,1,0,0.2520991861820221,53.111976623535156,0.12497177720069885,66.55889892578125
500,400,100,0.25,20266712,5,10,4,2,0.321693709363581,1,0,0.26051729917526245,49.312870025634766,0.182918518781662,56.36219787597656
500,400,100,0.5,20266712,5,10,4,2,0.4066902985120356,1,0,0.2569766640663147,49.16669845581055,0.21525678038597107,55.303897857666016
500,400,100,0.75,20266712,5,10,4,2,0.450833796632399,1,0,0.24507099390029907,50.939659118652344,0.21309328079223633,55.392879486083984
500,400,100,1.0,20266712,3,6,4,2,0.8672334427900619,1,0,0.22791904211044312,53.89796829223633,0.18757450580596924,56.56007766723633
500,400,100,1.25,20266712,3,6,4,2,0.8857559865133411,1,0,0.20771589875221252,56.51262664794922,0.15399253368377686,59.011314392089844
500,400,100,2.0,20266712,1,2,2,2,1.4142135623730951,1,0,0.14109987020492554,64.01927947998047,-0.0283564031124115,75.37814331054688
500,400,100,0.0,20267712,2,4,4,2,0.9498813289540817,1,0,0.43100646138191223,40.860836029052734,0.38375818729400635,51.56455993652344
500,400,100,0.25,20267712,2,4,4,2,0.9991087741499808,1,0,0.4292965531349182,42.2064323425293,0.33489441871643066,55.04820251464844
500,400,100,0.5,20267712,2,4,4,2,0.9231994238110303,1,0,0.42249009013175964,43.23927688598633,0.33275675773620605,52.84101104736328
500,400,100,0.75,20267712,2,4,4,2,0.8816455256451675,1,0,0.4131171703338623,44.31232452392578,0.31894078850746155,49.9959602355957
500,400,100,1.0,20267712,2,4,4,2,0.8454479309635363,1,0,0.40095365047454834,45.69688415527344,0.20379579067230225,57.655235290527344
500,400,100,1.25,20267712,2,4,4,2,0.8574350884273362,1,0,0.38300931453704834,47.473392486572266,0.12492012977600098,63.201759338378906
500,400,100,2.0,20267712,1,2,2,2,1.4142135623730951,1,0,0.27686503529548645,55.74844741821289,0.010791599750518799,72.19853210449219
500,400,100,0.0,20268712,1,2,2,2,1.4142135623730951,1,0,0.9206386208534241,5.993464946746826,-0.05472731590270996,91.48135375976562
500,400,100,0.25,20268712,1,2,2,2,1.4142135623730951,1,0,0.8944967985153198,9.129351615905762,-0.054846882820129395,91.51453399658203
500,400,100,0.5,20268712,1,2,2,2,1.4142135623730951,1,0,0.8387130498886108,13.662301063537598,-0.05417919158935547,90.13634490966797
500,400,100,0.75,20268712,1,2,2,2,1.4142135623730951,1,0,0.7490848302841187,19.2806339263916,-0.04206794500350952,88.0219955444336
500,400,100,1.0,20268712,1,2,2,2,1.4142135623730951,1,0,0.6413553953170776,25.297632217407227,0.006665229797363281,79.37479400634766
500,400,100,1.25,20268712,2,4,4,2,1.1408777290110983,1,0,0.5338564515113831,32.8049430847168,0.14601513743400574,65.31964111328125
500,400,100,2.0,20268712,2,4,4,2,1.2988269880630372,1,0,0.31110626459121704,45.60635757446289,0.252157986164093,55.6138916015625
500,400,100,0.0,20269712,1,2,2,2,1.4142135623730951,1,0,0.8171167373657227,9.950800895690918,-0.0029074251651763916,90.04527282714844
500,400,100,0.25,20269712,1,2,2,2,1.414213562373095,1,0,0.8168373107910156,10.244803428649902,0.035034000873565674,79.04320526123047
500,400,100,0.5,20269712,1,2,2,2,1.4142135623730951,1,0,0.8131774663925171,10.851430892944336,0.0941033661365509,70.22441101074219
500,400,100,0.75,20269712,4,8,4,2,0.25338481847343036,1,0,0.8003824949264526,12.672245025634766,0.1337943971157074,66.02140808105469
500,400,100,1.0,20269712,4,8,4,2,0.28018233267284515,1,0,0.7635370492935181,16.457372665405273,0.14055418968200684,65.34197235107422
500,400,100,1.25,20269712,4,8,4,2,0.39259944800370683,1,0,0.6971307992935181,20.846059799194336,0.1351606249809265,65.77593994140625
500,400,100,2.0,20269712,2,4,4,2,1.091986194864692,1,0,0.46900394558906555,35.405513763427734,0.10410675406455994,68.51741027832031
500,400,100,0.0,20270712,1,2,2,2,1.4142135623730951,1,0,0.6221711039543152,18.551006317138672,-0.08538389205932617,93.35191345214844
500,400,100,0.25,20270712,1,2,2,2,1.4142135623730951,1,0,0.618349552154541,18.680776596069336,-0.07097196578979492,91.02079010009766
500,400,100,0.5,20270712,1,2,2,2,1.4142135623730951,1,0,0.6093505620956421,19.74079132080078,-0.045771241188049316,88.713623046875
500,400,100,0.75,20270712,1,2,2,2,1.414213562373095,1,0,0.5836392045021057,22.057861328125,-0.03919476270675659,87.78555297851562
500,400,100,1.0,20270712,1,2,2,2,1.4142135623730951,1,0,0.531864583492279,25.540220260620117,-0.0444922149181366,87.80538177490234
500,400,100,1.25,20270712,1,2,2,2,1.4142135623730951,1,0,0.46346986293792725,30.752103805541992,-0.05280381441116333,87.7101821899414
500,400,100,2.0,20270712,1,2,2,2,1.414213562373095,1,0,0.27965137362480164,50.828651428222656,-0.09213763475418091,89.75682830810547
500,400,100,0.0,20271712,1,2,2,2,1.4142135623730951,1,0,0.5134226679801941,8.29074478149414,-0.014678388833999634,82.93217468261719
500,400,100,0.25,20271712,1,2,2,2,1.4142135623730951,1,0,0.5094505548477173,8.87539005279541,0.008242547512054443,81.68771362304688
500,400,100,0.5,20271712,1,2,2,2,1.4142135623730951,1,0,0.5003035068511963,10.630263328552246,0.04615238308906555,74.61475372314453
500,400,100,0.75,20271712,1,2,2,2,1.4142135623730951,1,0,0.4856814444065094,12.762778282165527,0.07944327592849731,69.54444122314453
500,400,100,1.0,20271712,1,2,2,2,1.4142135623730951,1,0,0.46546077728271484,15.407480239868164,0.09792372584342957,67.48026275634766
500,400,100,1.25,20271712,2,4,4,2,1.2506704423004706,1,0,0.4399868845939636,18.55731964111328,0.10247147083282471,66.89659118652344
500,400,100,2.0,20271712,1,2,2,2,1.4142135623730951,1,0,0.34458139538764954,31.568016052246094,0.07746034860610962,68.59536743164062
500,400,100,0.0,20272712,1,2,2,2,1.4142135623730951,1,0,0.8026818037033081,9.139966011047363,-0.0018502473831176758,82.73082733154297
500,400,100,0.25,20272712,1,2,2,2,1.4142135623730951,1,0,0.7962339520454407,10.32116985321045,0.010302364826202393,79.4086685180664
500,400,100,0.5,20272712,1,2,2,2,1.414213562373095,1,0,0.7624787092208862,14.328974723815918,0.035631388425827026,76.20136260986328
500,400,100,0.75,20272712,1,2,2,2,1.4142135623730951,1,0,0.6940291523933411,21.732603073120117,0.055023193359375,71.8093490600586
500,400,100,1.0,20272712,1,2,2,2,1.4142135623730951,1,0,0.599648118019104,29.888931274414062,0.06647175550460815,71.32221984863281
500,400,100,1.25,20272712,1,2,2,2,1.4142135623730951,1,0,0.5012706518173218,36.38701248168945,0.07219615578651428,71.32940673828125
500,400,100,2.0,20272712,1,2,2,2,1.4142135623730951,1,0,0.27250292897224426,51.20621109008789,0.09346050024032593,70.09800720214844
500,400,100,0.0,20273712,1,2,2,2,1.4142135623730951,1,0,0.7381056547164917,13.710932731628418,-0.02937793731689453,79.7156753540039
500,400,100,0.25,20273712,1,2,2,2,1.4142135623730951,1,0,0.7520261406898499,13.228559494018555,-0.025909066200256348,78.72657012939453
500,400,100,0.5,20273712,1,2,2,2,1.414213562373095,1,0,0.7425227165222168,14.845109939575195,-0.011515617370605469,78.99360656738281
500,400,100,0.75,20273712,1,2,2,2,1.4142135623730951,1,0,0.7186254262924194,17.90979766845703,0.00573614239692688,80.25642395019531
500,400,100,1.0,20273712,1,2,2,2,1.4142135623730951,1,0,0.6838263273239136,22.041149139404297,0.012002676725387573,80.195556640625
500,400,100,1.25,20273712,1,2,2,2,1.4142135623730951,1,0,0.6349179744720459,26.381006240844727,0.022847473621368408,74.50977325439453
500,400,100,2.0,20273712,3,6,4,2,0.49326280374582565,1,0,0.4244539737701416,40.71836853027344,0.13395753502845764,62.80043411254883
500,400,100,0.0,20274712,2,4,4,2,1.0023890705864127,1,0,0.49909472465515137,36.41157150268555,0.18678301572799683,58.73109817504883
500,400,100,0.25,20274712,2,4,4,2,1.0284742242011458,1,0,0.4879176914691925,37.960723876953125,0.23307228088378906,56.767005920410156
500,400,100,0.5,20274712,2,4,4,2,1.0134074319379334,1,0,0.4563772976398468,38.535709381103516,0.2794575095176697,51.42171859741211
500,400,100,0.75,20274712,2,4,4,2,1.0069149473636914,1,0,0.399707168340683,43.161746978759766,0.30286678671836853,50.97110366821289
500,400,100,1.0,20274712,2,4,4,2,1.0003753413228453,1,0,0.3224732279777527,51.104331970214844,0.29213204979896545,53.2739143371582
500,400,100,1.25,20274712,2,4,4,2,1.0011057697853505,1,0,0.24318447709083557,59.59126281738281,0.24386200308799744,55.506439208984375
500,400,100,2.0,20274712,0,0,0,4,2.0,1,0,0.07831403613090515,73.45465087890625,,
500,400,100,0.0,20275712,3,6,4,2,0.9284368477599951,1,0,0.4660119116306305,45.202880859375,0.29527154564857483,51.49429702758789
500,400,100,0.25,20275712,3,6,4,2,1.0052446904290493,1,0,0.45378684997558594,46.002132415771484,0.29418081045150757,51.58942413330078
500,400,100,0.5,20275712,3,6,4,2,1.0000870329662597,1,0,0.4088394045829773,47.901607513427734,0.28410834074020386,50.7550048828125
500,400,100,0.75,20275712,3,6,4,2,0.9878233528784307,1,0,0.32768023014068604,52.45866394042969,0.26811712980270386,52.24663162231445
500,400,100,1.0,20275712,3,6,4,2,0.9845807162832803,1,0,0.23478001356124878,57.01287078857422,0.24926450848579407,53.91996765136719
500,400,100,1.25,20275712,3,6,4,2,0.9820066380232682,1,0,0.1495867371559143,63.900394439697266,0.23225796222686768,54.925899505615234
500,400,100,2.0,20275712,0,0,0,4,2.0,1,0,-0.010631978511810303,75.87542724609375,,
500,400,100,0.0,20276712,1,2,2,2,1.4142135623730951,1,0,0.2548729479312897,40.618682861328125,0.008860349655151367,87.2314453125
500,400,100,0.25,20276712,1,2,2,2,1.4142135623730951,1,0,0.24552065134048462,42.71344757080078,-0.002394348382949829,88.7209701538086
500,400,100,0.5,20276712,1,2,2,2,1.4142135623730951,1,0,0.22730892896652222,48.025211334228516,0.02571624517440796,89.7735824584961
500,400,100,0.75,20276712,1,2,2,2,1.4142135623730951,1,0,0.20268645882606506,55.10501480102539,0.06976208090782166,77.59304809570312
500,400,100,1.0,20276712,1,2,2,2,1.4142135623730951,1,0,0.1723957061767578,63.041908264160156,0.06518560647964478,78.5284652709961
500,400,100,1.25,20276712,1,2,2,2,1.4142135623730951,1,0,0.13758596777915955,68.43278503417969,0.012981772422790527,83.57876586914062
500,400,100,2.0,20276712,0,0,0,4,2.0,1,0,0.03287342190742493,82.17560577392578,,
500,400,100,0.0,20277712,3,6,4,2,0.7706975956698043,1,0,0.347684383392334,52.054054260253906,0.12670797109603882,77.8779067993164
500,400,100,0.25,20277712,3,6,4,2,0.6947589468408756,1,0,0.34035971760749817,52.796382904052734,0.12861627340316772,73.34886169433594
500,400,100,0.5,20277712,3,6,4,2,0.6168582925446685,1,0,0.32715684175491333,54.14589309692383,0.1284949779510498,70.42340850830078
500,400,100,0.75,20277712,4,8,4,2,0.8643207661487173,1,0,0.3093808889389038,56.50725173950195,0.1410580277442932,68.37407684326172
500,400,100,1.0,20277712,4,8,4,2,0.8793091167378528,1,0,0.28741228580474854,58.480525970458984,0.16026261448860168,66.45435333251953
500,400,100,1.25,20277712,4,8,4,2,0.893369343329555,1,0,0.26124846935272217,60.5905876159668,0.16278541088104248,65.74874114990234
500,400,100,2.0,20277712,3,6,4,2,0.9033195199703874,1,0,0.1631927490234375,68.25924682617188,0.1306934654712677,67.15591430664062
500,400,100,0.0,20278712,1,2,2,2,1.4142135623730951,1,0,0.6076080799102783,18.927030563354492,-0.015928149223327637,81.72391510009766
500,400,100,0.25,20278712,1,2,2,2,1.4142135623730951,1,0,0.6128603219985962,18.19415283203125,0.015291810035705566,73.9823226928711
500,400,100,0.5,20278712,1,2,2,2,1.4142135623730951,1,0,0.6017360687255859,19.30420684814453,0.05051565170288086,69.0127944946289
500,400,100,0.75,20278712,1,2,2,2,1.4142135623730951,1,0,0.5812847018241882,21.405601501464844,0.07817092537879944,66.1297836303711
500,400,100,1.0,20278712,1,2,2,2,1.4142135623730951,1,0,0.5564941167831421,24.328535079956055,0.09137198328971863,65.45645141601562
500,400,100,1.25,20278712,1,2,2,2,1.4142135623730951,1,0,0.5293670892715454,27.789281845092773,0.091522216796875,66.18480682373047
500,400,100,2.0,20278712,1,2,2,2,1.4142135623730951,1,0,0.42726466059684753,35.792259216308594,0.06006959080696106,70.66947174072266
500,400,100,0.0,20279712,3,6,4,2,0.9795967360249095,1,0,0.2064029574394226,68.62849426269531,0.31943604350090027,46.654144287109375
500,400,100,0.25,20279712,4,8,4,2,0.9377651056182785,1,0,0.18040651082992554,71.07373809814453,0.28534820675849915,46.50260925292969
500,400,100,0.5,20279712,4,8,4,2,0.9489084774362565,1,0,0.13616129755973816,74.09329223632812,0.25636744499206543,49.3946647644043
500,400,100,0.75,20279712,0,0,0,4,2.0,1,0,0.0765913724899292,77.91426849365234,,
500,400,100,1.0,20279712,0,0,0,4,2.0,1,0,0.010147392749786377,81.75846862792969,,
500,400,100,1.25,20279712,0,0,0,4,2.0,1,0,-0.05022946000099182,87.27765655517578,,
500,400,100,2.0,20279712,0,0,0,4,2.0,1,0,-0.16526180505752563,98.74551391601562,,
1000,800,200,0.0,21260712,1,2,2,2,1.4142135623730951,1,0,0.5967684388160706,22.559133529663086,0.051258593797683716,75.47920227050781
1000,800,200,0.25,21260712,1,2,2,2,1.4142135623730951,1,0,0.5957449078559875,22.828691482543945,0.08296149969100952,72.40038299560547
1000,800,200,0.5,21260712,4,8,4,2,0.984132284672604,1,0,0.5845324993133545,24.239849090576172,0.11546313762664795,69.01112365722656
1000,800,200,0.75,21260712,5,10,4,2,0.9792617575991066,1,0,0.5577116012573242,26.150171279907227,0.12667736411094666,68.45694732666016
1000,800,200,1.0,21260712,4,8,4,2,0.873923834046156,1,0,0.5107537508010864,29.029556274414062,0.13151437044143677,68.79813385009766
1000,800,200,1.25,21260712,4,8,4,2,0.32569703610145817,1,0,0.4460729658603668,33.91196823120117,0.4047595262527466,40.578739166259766
1000,800,200,2.0,21260712,8,16,4,2,0.4743047496803345,0,1,0.2359403371810913,53.66835021972656,0.1644906997680664,62.66411209106445
1000,800,200,0.0,21261712,1,2,2,2,1.4142135623730951,1,0,0.5556067228317261,13.833940505981445,-0.03687286376953125,88.70824432373047
1000,800,200,0.25,21261712,1,2,2,2,1.4142135623730951,1,0,0.5396215915679932,15.176753997802734,-0.00810346007347107,80.60923767089844
1000,800,200,0.5,21261712,1,2,2,2,1.4142135623730951,1,0,0.5149816870689392,17.573545455932617,0.038260310888290405,73.60118865966797
1000,800,200,0.75,21261712,1,2,2,2,1.4142135623730951,1,0,0.4831807017326355,20.71573257446289,0.06568071246147156,69.81382751464844
1000,800,200,1.0,21261712,1,2,2,2,1.4142135623730951,1,0,0.44599324464797974,24.269018173217773,0.0719243586063385,68.9552993774414
1000,800,200,1.25,21261712,1,2,2,2,1.4142135623730951,1,0,0.4050886332988739,28.4290771484375,0.0654979944229126,69.55897521972656
1000,800,200,2.0,21261712,1,2,2,2,1.4142135623730951,1,0,0.2778739631175995,41.829002380371094,0.025499939918518066,74.37545776367188
1000,800,200,0.0,21262712,1,2,2,2,1.4142135623730951,1,0,0.9419989585876465,2.677776575088501,-0.00836402177810669,92.35693359375
1000,800,200,0.25,21262712,1,2,2,2,1.4142135623730951,1,0,0.9324589967727661,4.678530693054199,0.02569296956062317,77.55436706542969
1000,800,200,0.5,21262712,1,2,2,2,1.4142135623730951,1,0,0.9044939279556274,7.719203948974609,0.06897982954978943,70.54390716552734
1000,800,200,0.75,21262712,1,2,2,2,1.4142135623730951,1,0,0.8553727269172668,11.212519645690918,0.0994350016117096,67.7688980102539
1000,800,200,1.0,21262712,3,6,4,2,0.4968583349806909,1,0,0.79215407371521,15.363012313842773,0.11478772759437561,66.60589599609375
1000,800,200,1.25,21262712,5,10,4,2,0.13698903900779238,1,0,0.7218364477157593,20.048259735107422,0.1177392303943634,66.62307739257812
1000,800,200,2.0,21262712,1,2,2,2,1.4142135623730951,1,0,0.48928287625312805,35.2168083190918,0.08508014678955078,70.80875396728516
1000,800,200,0.0,21263712,1,2,2,2,1.4142135623730951,1,0,0.7004592418670654,13.4238862991333,0.01878681778907776,84.49724578857422
1000,800,200,0.25,21263712,1,2,2,2,1.4142135623730951,1,0,0.7028475999832153,13.913290023803711,0.016193151473999023,86.1456527709961
1000,800,200,0.5,21263712,1,2,2,2,1.414213562373095,1,0,0.6973215341567993,14.935294151306152,0.05402985215187073,74.53083801269531
1000,800,200,0.75,21263712,1,2,2,2,1.4142135623730951,1,0,0.6787989139556885,16.584339141845703,0.09281519055366516,68.56953430175781
1000,800,200,1.0,21263712,3,6,4,2,0.7292507974074567,1,0,0.6417612433433533,19.15477752685547,0.11196830868721008,66.43951416015625
1000,800,200,1.25,21263712,3,6,4,2,0.8093647491283059,1,0,0.5858558416366577,23.6407413482666,0.11326557397842407,66.23481750488281
1000,800,200,2.0,21263712,1,2,2,2,1.414213562373095,1,0,0.37661078572273254,40.358856201171875,0.05792790651321411,73.17858123779297
1000,800,200,0.0,21264712,1,2,2,2,1.4142135623730951,1,0,0.6375694274902344,15.498188018798828,-0.0009145438671112061,83.43325805664062
1000,800,200,0.25,21264712,1,2,2,2,1.4142135623730951,1,0,0.6361082792282104,15.137216567993164,0.07249817252159119,71.8648910522461
1000,800,200,0.5,21264712,3,6,4,2,0.7235212749190247,1,0,0.6263913512229919,15.301342010498047,0.1461450159549713,64.89828491210938
1000,800,200,0.75,21264712,3,6,4,2,0.717526005276142,1,0,0.6087486743927002,16.155637741088867,0.18267762660980225,62.151851654052734
1000,800,200,1.0,21264712,3,6,4,2,0.7520982714089137,1,0,0.5823214054107666,18.142595291137695,0.1854248046875,61.811649322509766
1000,800,200,1.25,21264712,3,6,4,2,0.7967743468626048,1,0,0.5470744371414185,21.868608474731445,0.16749048233032227,62.9853630065918
1000,800,200,2.0,21264712,3,6,4,2,0.9375301743557303,1,0,0.41214796900749207,35.78941345214844,0.3974102735519409,43.784339904785156
1000,800,200,0.0,21265712,1,2,2,2,1.414213562373095,1,0,0.8158826231956482,10.216744422912598,-0.00935220718383789,90.98179626464844
1000,800,200,0.25,21265712,1,2,2,2,1.4142135623730951,1,0,0.8077855706214905,10.920036315917969,0.02491319179534912,78.66999053955078
1000,800,200,0.5,21265712,1,2,2,2,1.4142135623730951,1,0,0.7789936065673828,12.568735122680664,0.07001742720603943,71.858642578125
1000,800,200,0.75,21265712,2,4,4,2,1.3169822894311909,1,0,0.725935161113739,15.219268798828125,0.10117527842521667,68.42155456542969
1000,800,200,1.0,21265712,3,6,4,2,1.0845702666728692,1,0,0.65443354845047,17.817487716674805,0.11659243702888489,66.71133422851562
1000,800,200,1.25,21265712,3,6,4,2,1.1380967196044829,1,0,0.5772175788879395,21.27788734436035,0.12173610925674438,65.89801788330078
1000,800,200,2.0,21265712,1,2,2,2,1.4142135623730951,1,0,0.3659820556640625,34.519622802734375,0.0989794135093689,67.71345520019531
1000,800,200,0.0,21266712,1,2,2,2,1.4142135623730951,1,0,0.6142096519470215,27.285215377807617,0.03141742944717407,73.68396759033203
1000,800,200,0.25,21266712,1,2,2,2,1.4142135623730951,1,0,0.6128774881362915,26.96794891357422,0.025566399097442627,77.3120346069336
1000,800,200,0.5,21266712,1,2,2,2,1.4142135623730951,1,0,0.6041967868804932,27.623815536499023,0.06042316555976868,71.93421936035156
1000,800,200,0.75,21266712,1,2,2,2,1.4142135623730951,1,0,0.5876792669296265,29.286699295043945,0.08682072162628174,68.41600799560547
1000,800,200,1.0,21266712,1,2,2,2,1.4142135623730951,1,0,0.5591816902160645,32.23163604736328,0.08743518590927124,68.80844116210938
1000,800,200,1.25,21266712,2,4,4,2,1.056131869500317,1,0,0.5160461664199829,36.62379455566406,0.11500871181488037,66.33268737792969
1000,800,200,2.0,21266712,3,6,4,2,0.8593579608375234,1,0,0.3203020393848419,50.922237396240234,0.13167494535446167,62.516204833984375
1000,800,200,0.0,21267712,1,2,2,2,1.414213562373095,1,0,0.6897923946380615,16.305700302124023,0.00767362117767334,81.96958923339844
1000,800,200,0.25,21267712,1,2,2,2,1.4142135623730951,1,0,0.6879920959472656,16.3798828125,0.041199684143066406,75.9996109008789
1000,800,200,0.5,21267712,1,2,2,2,1.414213562373095,1,0,0.680648684501648,17.032005310058594,0.09994786977767944,68.74573516845703
1000,800,200,0.75,21267712,4,8,4,2,0.5391348934348499,1,0,0.6658909320831299,18.309253692626953,0.1387641727924347,64.6864242553711
1000,800,200,1.0,21267712,4,8,4,2,0.5331324089605086,1,0,0.6403869986534119,20.573955535888672,0.15059375762939453,63.439083099365234
1000,800,200,1.25,21267712,5,10,4,2,0.4951307587375118,1,0,0.6020408868789673,23.9762020111084,0.1441626250743866,63.9748649597168
1000,800,200,2.0,21267712,1,2,2,2,1.4142135623730951,1,0,0.43423035740852356,37.712982177734375,0.08735904097557068,70.0349349975586
1000,800,200,0.0,21268712,1,2,2,2,1.4142135623730951,1,0,0.8080782294273376,6.764077663421631,0.0012893080711364746,88.99388885498047
1000,800,200,0.25,21268712,1,2,2,2,1.4142135623730951,1,0,0.8114381432533264,6.841815948486328,0.034817904233932495,78.27908325195312
1000,800,200,0.5,21268712,1,2,2,2,1.4142135623730951,1,0,0.8062617778778076,7.593609809875488,0.0949181318283081,69.7601089477539
1000,800,200,0.75,21268712,3,6,4,2,0.6822415122647135,1,0,0.7866511344909668,9.25056266784668,0.1316312551498413,65.90011596679688
1000,800,200,1.0,21268712,3,6,4,2,0.7435234073429832,1,0,0.7479190826416016,11.686125755310059,0.14439141750335693,64.68269348144531
1000,800,200,1.25,21268712,4,8,4,2,0.6304949952403062,1,0,0.691408634185791,14.946706771850586,0.14391833543777466,64.73049926757812
1000,800,200,2.0,21268712,3,6,4,2,0.9066764594677514,1,0,0.4929063022136688,27.886917114257812,0.11669459939002991,67.33206939697266
1000,800,200,0.0,21269712,1,2,2,2,1.4142135623730951,1,0,0.4392693042755127,9.37231731414795,-0.0028630495071411133,83.41590881347656
1000,800,200,0.25,21269712,1,2,2,2,1.4142135623730951,1,0,0.4261150658130646,11.904118537902832,-0.020124375820159912,91.47576141357422
1000,800,200,0.5,21269712,1,2,2,2,1.4142135623730951,1,0,0.40097928047180176,16.54815673828125,0.0075900256633758545,80.6747055053711
1000,800,200,0.75,21269712,1,2,2,2,1.4142135623730951,1,0,0.36490103602409363,23.543241500854492,0.04748636484146118,75.06295776367188
1000,800,200,1.0,21269712,1,2,2,2,1.414213562373095,1,0,0.3197917342185974,31.133695602416992,0.07600724697113037,71.35221099853516
1000,800,200,1.25,21269712,1,2,2,2,1.4142135623730951,1,0,0.26865285634994507,39.577354431152344,0.09400498867034912,69.46546173095703
1000,800,200,2.0,21269712,2,4,4,2,1.148666519197591,1,0,0.11840170621871948,63.211326599121094,0.10786187648773193,67.62432861328125
1000,800,200,0.0,21270712,1,2,2,2,1.4142135623730951,1,0,0.9138810038566589,2.2583539485931396,-0.016317784786224365,92.46818542480469
1000,800,200,0.25,21270712,1,2,2,2,1.4142135623730951,1,0,0.916411280632019,1.8993539810180664,0.023648053407669067,78.78857421875
1000,800,200,0.5,21270712,1,2,2,2,1.4142135623730951,1,0,0.9138244390487671,2.834336042404175,0.08686742186546326,69.4039306640625
1000,800,200,0.75,21270712,4,8,4,2,0.5823531412103428,1,0,0.8979360461235046,5.342820644378662,0.12210303544998169,66.39893341064453
1000,800,200,1.0,21270712,3,6,4,2,0.8159603175318415,1,0,0.8601042032241821,8.890215873718262,0.1286453902721405,65.87471771240234
1000,800,200,1.25,21270712,4,8,4,2,0.7503156716123099,1,0,0.7968788146972656,13.272346496582031,0.12136644124984741,66.46226501464844
1000,800,200,2.0,21270712,1,2,2,2,1.4142135623730951,1,0,0.5577482581138611,27.05420684814453,0.08625194430351257,69.64491271972656
1000,800,200,0.0,21271712,1,2,2,2,1.4142135623730951,1,0,0.7494122982025146,4.827920913696289,-1.5795230865478516e-06,83.94985961914062
1000,800,200,0.25,21271712,1,2,2,2,1.4142135623730951,1,0,0.7431551218032837,5.226047515869141,0.05977436900138855,72.38919830322266
1000,800,200,0.5,21271712,3,6,4,2,0.7354708271445652,1,0,0.7320055365562439,6.465692043304443,0.1336720585823059,63.03776550292969
1000,800,200,0.75,21271712,6,12,4,2,0.1506311139911316,1,0,0.7160624265670776,8.087494850158691,0.17902782559394836,58.87238693237305
1000,800,200,1.0,21271712,7,14,4,2,0.19238092254662056,1,0,0.6948978304862976,9.90539264678955,0.19407638907432556,57.73878860473633
1000,800,200,1.25,21271712,6,12,4,2,0.18137260477064096,1,0,0.6679145097732544,11.771800994873047,0.19041657447814941,58.35062026977539
1000,800,200,2.0,21271712,6,12,4,2,0.7726654440152255,1,0,0.5575646162033081,18.750532150268555,0.1447342038154602,63.64240264892578
1000,800,200,0.0,21272712,1,2,2,2,1.4142135623730951,1,0,0.8558810949325562,8.87196159362793,-0.012783348560333252,88.88166046142578
1000,800,200,0.25,21272712,1,2,2,2,1.4142135623730951,1,0,0.851311206817627,9.30320930480957,0.019293159246444702,78.11266326904297
1000,800,200,0.5,21272712,1,2,2,2,1.4142135623730951,1,0,0.8324623107910156,10.028778076171875,0.06605991721153259,69.7130126953125
1000,800,200,0.75,21272712,1,2,2,2,1.4142135623730951,1,0,0.7907845973968506,11.263239860534668,0.09612265229225159,66.03064727783203
1000,800,200,1.0,21272712,3,6,4,2,0.5305429807947704,1,0,0.7268490791320801,13.195935249328613,0.10941600799560547,64.63386535644531
1000,800,200,1.25,21272712,3,6,4,2,0.5230324684776391,1,0,0.6544960141181946,15.945281028747559,0.11303287744522095,64.22847747802734
1000,800,200,2.0,21272712,1,2,2,2,1.414213562373095,1,0,0.44239723682403564,28.289499282836914,0.08700364828109741,67.21466064453125
1000,800,200,0.0,21273712,1,2,2,2,1.4142135623730951,1,0,0.8616005182266235,11.024870872497559,-0.009789258241653442,91.75110626220703
1000,800,200,0.25,21273712,1,2,2,2,1.4142135623730951,1,0,0.858538031578064,10.887918472290039,0.0424247682094574,78.42166900634766
1000,800,200,0.5,21273712,3,6,4,2,0.7525568268383902,1,0,0.8526142835617065,11.041674613952637,0.1220909059047699,67.9970932006836
1000,800,200,0.75,21273712,3,6,4,2,0.7652298856688267,1,0,0.8450204133987427,11.523258209228516,0.1699625849723816,63.2153205871582
1000,800,200,1.0,21273712,3,6,4,2,0.8117427865127779,1,0,0.8333849906921387,12.169305801391602,0.18298014998435974,62.05278396606445
1000,800,200,1.25,21273712,3,6,4,2,0.8562346531685697,1,0,0.8118165135383606,12.749156951904297,0.17500010132789612,62.8183479309082
1000,800,200,2.0,21273712,5,10,4,2,0.7158335678404862,1,0,0.6620832681655884,17.698896408081055,0.12496623396873474,67.72335815429688
1000,800,200,0.0,21274712,1,2,2,2,1.4142135623730951,1,0,0.8097988367080688,13.174638748168945,0.0032466351985931396,86.29920196533203
1000,800,200,0.25,21274712,1,2,2,2,1.4142135623730951,1,0,0.8022732138633728,13.267502784729004,0.03923049569129944,76.99742126464844
1000,800,200,0.5,21274712,3,6,4,2,0.8917251015860058,1,0,0.7913327217102051,13.873496055603027,0.10244646668434143,67.86506652832031
1000,800,200,0.75,21274712,5,10,4,2,0.4373650336735062,1,0,0.7773102521896362,14.936400413513184,0.14369985461235046,63.53948211669922
1000,800,200,1.0,21274712,5,10,4,2,0.4049202584186746,1,0,0.758837103843689,16.260700225830078,0.15559720993041992,61.94941329956055
1000,800,200,1.25,21274712,5,10,4,2,0.40423874022626144,1,0,0.7331664562225342,17.796842575073242,0.14899420738220215,62.56291198730469
1000,800,200,2.0,21274712,4,8,4,2,0.7639468888891856,1,0,0.5793225169181824,23.437725067138672,0.10156068205833435,67.67906951904297
1000,800,200,0.0,21275712,1,2,2,2,1.4142135623730951,1,0,0.7031664848327637,5.604119777679443,0.012544780969619751,82.15338134765625
1000,800,200,0.25,21275712,1,2,2,2,1.4142135623730951,1,0,0.695090651512146,8.288487434387207,-0.010002493858337402,85.26306915283203
1000,800,200,0.5,21275712,1,2,2,2,1.4142135623730951,1,0,0.6688785552978516,12.26922607421875,-0.007444143295288086,84.36091613769531
1000,800,200,0.75,21275712,1,2,2,2,1.4142135623730951,1,0,0.6227116584777832,17.587995529174805,0.007120311260223389,80.00994110107422
1000,800,200,1.0,21275712,1,2,2,2,1.4142135623730951,1,0,0.559144914150238,23.819887161254883,0.020466923713684082,77.01404571533203
1000,800,200,1.25,21275712,1,2,2,2,1.4142135623730951,1,0,0.48579588532447815,30.172346115112305,0.02802497148513794,75.68859100341797
1000,800,200,2.0,21275712,1,2,2,2,1.4142135623730951,1,0,0.28645089268684387,48.4309196472168,0.025090008974075317,76.4066390991211
1000,800,200,0.0,21276712,1,2,2,2,1.414213562373095,1,0,0.8607138395309448,10.540146827697754,0.003274261951446533,83.63562774658203
1000,800,200,0.25,21276712,1,2,2,2,1.4142135623730951,1,0,0.855893611907959,11.083264350891113,0.013351112604141235,81.16776275634766
1000,800,200,0.5,21276712,1,2,2,2,1.4142135623730951,1,0,0.8306970596313477,12.289168357849121,0.04259657859802246,74.84508514404297
1000,800,200,0.75,21276712,1,2,2,2,1.4142135623730951,1,0,0.7783458828926086,14.390600204467773,0.06229996681213379,71.50285339355469
1000,800,200,1.0,21276712,1,2,2,2,1.4142135623730951,1,0,0.7080202102661133,16.876296997070312,0.06959548592567444,70.50090789794922
1000,800,200,1.25,21276712,1,2,2,2,1.414213562373095,1,0,0.6299470663070679,20.573793411254883,0.06870698928833008,70.85293579101562
1000,800,200,2.0,21276712,1,2,2,2,1.4142135623730951,1,0,0.39848873019218445,37.40975570678711,0.04790034890174866,74.08457946777344
1000,800,200,0.0,21277712,1,2,2,2,1.4142135623730951,1,0,0.9694641828536987,1.9757541418075562,-0.015287160873413086,92.95026397705078
1000,800,200,0.25,21277712,1,2,2,2,1.4142135623730951,1,0,0.9703101515769958,1.8202780485153198,0.04251047968864441,76.88451385498047
1000,800,200,0.5,21277712,4,8,4,2,0.7452201214396885,1,0,0.9702634811401367,1.9590835571289062,0.10775035619735718,66.56863403320312
1000,800,200,0.75,21277712,4,8,4,2,0.6845494953652946,1,0,0.9608075618743896,3.433955669403076,0.1340683400630951,63.929744720458984
1000,800,200,1.0,21277712,4,8,4,2,0.707259021044662,1,0,0.9256786108016968,6.571846961975098,0.13420668244361877,64.01110076904297
1000,800,200,1.25,21277712,4,8,4,2,0.7199697033251256,1,0,0.8595985174179077,10.573409080505371,0.1254350244998932,64.99162292480469
1000,800,200,2.0,21277712,1,2,2,2,1.4142135623730951,1,0,0.619619607925415,21.73027801513672,0.08811423182487488,70.85457611083984
1000,800,200,0.0,21278712,1,2,2,2,1.4142135623730951,1,0,0.948933482170105,3.255903720855713,-0.000827491283416748,84.76558685302734
1000,800,200,0.25,21278712,1,2,2,2,1.4142135623730951,1,0,0.9493527412414551,3.541762590408325,0.04444834589958191,76.55809783935547
1000,800,200,0.5,21278712,2,4,4,2,0.9451198232431136,1,0,0.9388784170150757,5.3559041023254395,0.10479727387428284,68.23468017578125
1000,800,200,0.75,21278712,3,6,4,2,0.8107991218127883,1,0,0.9031120538711548,8.60639762878418,0.13183185458183289,64.98890686035156
1000,800,200,1.0,21278712,3,6,4,2,0.8012192648234225,1,0,0.8318561315536499,12.923356056213379,0.13719266653060913,64.27176666259766
1000,800,200,1.25,21278712,3,6,4,2,0.8015352365963481,1,0,0.736746072769165,17.919591903686523,0.1350497305393219,64.40190124511719
1000,800,200,2.0,21278712,2,4,4,2,0.9712933343307091,1,0,0.4677349030971527,31.38304901123047,0.11140865087509155,66.77613067626953
1000,800,200,0.0,21279712,1,2,2,2,1.4142135623730951,1,0,0.6910932660102844,11.05984115600586,0.006300508975982666,75.47126770019531
1000,800,200,0.25,21279712,1,2,2,2,1.4142135623730951,1,0,0.6843219995498657,10.720562934875488,0.015635937452316284,74.26873016357422
1000,800,200,0.5,21279712,1,2,2,2,1.4142135623730951,1,0,0.668028712272644,11.773199081420898,0.06343632936477661,68.8049087524414
1000,800,200,0.75,21279712,2,4,4,2,1.110993793550849,1,0,0.6434453129768372,13.791213035583496,0.10674825310707092,65.55389404296875
1000,800,200,1.0,21279712,3,6,4,2,0.8721574743067311,1,0,0.6111747026443481,16.690784454345703,0.12462550401687622,64.13223266601562
1000,800,200,1.25,21279712,5,10,4,2,0.18754515220924806,1,0,0.5717434883117676,20.50934600830078,0.12302461266517639,64.24307250976562
1000,800,200,2.0,21279712,1,2,2,2,1.4142135623730951,1,0,0.4277504086494446,32.888763427734375,0.08114409446716309,67.7646255493164
4000,3200,800,0.0,22260712,1,2,2,2,1.414213562373095,1,0,0.9999999403953552,0.00021995691349729896,2.592802047729492e-06,87.64834594726562
4000,3200,800,0.25,22260712,1,2,2,2,1.414213562373095,1,0,0.9999999403953552,0.0016650418983772397,0.058212876319885254,72.92678833007812
4000,3200,800,0.5,22260712,4,8,4,2,0.13799134448042608,1,0,0.9999999403953552,0.0032824957743287086,0.14697864651679993,63.565921783447266
4000,3200,800,0.75,22260712,5,10,4,2,0.17382040841730856,1,0,0.9999998211860657,0.007044353522360325,0.19737833738327026,59.5659065246582
4000,3200,800,1.0,22260712,5,10,4,2,0.24057767329730384,1,0,0.999985933303833,0.09524202346801758,0.21007612347602844,58.50362777709961
4000,3200,800,1.25,22260712,6,12,4,2,0.008954503144970623,1,0,0.9996463656425476,0.49511033296585083,0.2016093134880066,59.24049758911133
4000,3200,800,2.0,22260712,6,12,4,2,0.16683989753303852,1,0,0.9728906750679016,4.014532089233398,0.1451379656791687,63.72089767456055
4000,3200,800,0.0,22261712,1,2,2,2,1.4142135623730951,1,0,0.999501645565033,0.5785391330718994,7.95125961303711e-05,88.02021789550781
4000,3200,800,0.25,22261712,1,2,2,2,1.4142135623730951,1,0,0.9995973706245422,0.5202431082725525,0.05446869134902954,74.45722961425781
4000,3200,800,0.5,22261712,3,6,4,2,0.44284174117556263,1,0,0.999571681022644,0.537230908870697,0.14128413796424866,64.61885070800781
4000,3200,800,0.75,22261712,4,8,4,2,0.28714208936367236,1,0,0.9993727207183838,0.6512562036514282,0.19109457731246948,59.92420959472656
4000,3200,800,1.0,22261712,7,14,4,2,0.03917564780809297,1,0,0.9987781047821045,0.8952697515487671,0.2037891447544098,58.79384231567383
4000,3200,800,1.25,22261712,5,10,4,2,0.30389252527150334,1,0,0.9970835447311401,1.2418729066848755,0.195444256067276,59.525917053222656
4000,3200,800,2.0,22261712,5,10,4,2,0.7263556616724913,1,0,0.958665132522583,3.522850751876831,0.13968771696090698,64.76701354980469
4000,3200,800,0.0,22262712,1,2,2,2,1.4142135623730951,1,0,0.9994052648544312,0.06119782105088234,-0.0016819238662719727,89.02313232421875
4000,3200,800,0.25,22262712,1,2,2,2,1.4142135623730951,1,0,0.9993469715118408,0.08459071815013885,0.04096052050590515,76.44123840332031
4000,3200,800,0.5,22262712,5,10,4,2,0.3125744901345305,1,0,0.9990844130516052,0.22892950475215912,0.12166821956634521,66.9572525024414
4000,3200,800,0.75,22262712,5,10,4,2,0.22049144385646735,1,0,0.9983804821968079,0.4551800489425659,0.16945207118988037,62.310489654541016
4000,3200,800,1.0,22262712,5,10,4,2,0.1960384744565929,1,0,0.9965665340423584,0.8202576637268066,0.18162721395492554,61.23576354980469
4000,3200,800,1.25,22262712,6,12,4,2,0.26608934610670776,1,0,0.9921237230300903,1.3627140522003174,0.17359846830368042,61.936683654785156
4000,3200,800,2.0,22262712,6,12,4,2,0.5828714104013922,1,0,0.9353728294372559,3.777811288833618,0.1202593743801117,67.09158325195312
4000,3200,800,0.0,22263712,1,2,2,2,1.4142135623730951,1,0,0.9998717308044434,0.2346721887588501,-0.0015274286270141602,87.6824722290039
4000,3200,800,0.25,22263712,1,2,2,2,1.4142135623730951,1,0,0.9997919797897339,0.2879854142665863,0.06533148884773254,72.40666961669922
4000,3200,800,0.5,22263712,5,10,4,2,0.10847238412318166,1,0,0.9996078014373779,0.3886582553386688,0.15730398893356323,63.32688522338867
4000,3200,800,0.75,22263712,6,12,4,2,0.02113786364360886,1,0,0.9991544485092163,0.5740814805030823,0.20825716853141785,59.366355895996094
4000,3200,800,1.0,22263712,6,12,4,2,0.051146684507553955,1,0,0.9979991912841797,0.8986320495605469,0.2210782766342163,58.191383361816406
4000,3200,800,1.25,22263712,8,16,4,2,0.010872458711714564,1,0,0.9952062368392944,1.4128832817077637,0.21285849809646606,59.0195426940918
4000,3200,800,2.0,22263712,8,16,4,2,0.18989596390972593,1,0,0.961866021156311,4.0809431076049805,0.15640535950660706,63.39949035644531
4000,3200,800,0.0,22264712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0002714357397053391,0.0003737509250640869,87.59375
4000,3200,800,0.25,22264712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.001723602064885199,0.042919933795928955,75.8856430053711
4000,3200,800,0.5,22264712,5,10,4,2,0.36635351643010705,1,0,0.9999999403953552,0.0034365870524197817,0.12300527095794678,65.78003692626953
4000,3200,800,0.75,22264712,6,12,4,2,0.16882521142661872,1,0,0.9999994039535522,0.016572020947933197,0.17055916786193848,61.450016021728516
4000,3200,800,1.0,22264712,5,10,4,2,0.39450985058349497,1,0,0.9999403357505798,0.18984192609786987,0.18242278695106506,60.414852142333984
4000,3200,800,1.25,22264712,4,8,4,2,0.7482296286207846,1,0,0.9990061521530151,0.6951947212219238,0.17383426427841187,61.16362762451172
4000,3200,800,2.0,22264712,6,12,4,2,0.09211287592684866,1,0,0.9472863674163818,4.183472156524658,0.12024679780006409,66.05107879638672
4000,3200,800,0.0,22265712,1,2,2,2,1.4142135623730951,1,0,0.9989396333694458,0.7132920622825623,-0.0017750263214111328,90.93639373779297
4000,3200,800,0.25,22265712,1,2,2,2,1.4142135623730951,1,0,0.9987373352050781,0.744557797908783,0.056200772523880005,73.79298400878906
4000,3200,800,0.5,22265712,5,10,4,2,0.47729823032757895,1,0,0.9982059597969055,0.8525723218917847,0.14249533414840698,64.34698486328125
4000,3200,800,0.75,22265712,8,16,4,2,0.09544958141385165,0,1,0.9968782663345337,1.0984971523284912,0.19118136167526245,60.02958679199219
4000,3200,800,1.0,22265712,8,16,4,2,0.11056515741982673,0,1,0.9935277104377747,1.5884720087051392,0.20321032404899597,59.0446891784668
4000,3200,800,1.25,22265712,8,16,4,2,0.12091693036752141,0,1,0.9856752753257751,2.412257194519043,0.19487398862838745,59.728363037109375
4000,3200,800,2.0,22265712,8,16,4,2,0.4576632640840141,0,1,0.9092628955841064,6.431664943695068,0.1404290795326233,64.53216552734375
4000,3200,800,0.0,22266712,1,2,2,2,1.4142135623730951,1,0,0.999272882938385,0.36021193861961365,-0.0015090703964233398,89.7731704711914
4000,3200,800,0.25,22266712,1,2,2,2,1.4142135623730951,1,0,0.9990189075469971,0.36915579438209534,0.04495939612388611,74.32838439941406
4000,3200,800,0.5,22266712,3,6,4,2,0.6155419886372775,1,0,0.9984060525894165,0.4225563108921051,0.12759694457054138,64.8572769165039
4000,3200,800,0.75,22266712,3,6,4,2,0.5248470196643716,1,0,0.9968855977058411,0.577724039554596,0.17577815055847168,60.41472625732422
4000,3200,800,1.0,22266712,5,10,4,2,0.4020887009189381,1,0,0.9930538535118103,0.937397301197052,0.18778911232948303,59.364158630371094
4000,3200,800,1.25,22266712,5,10,4,2,0.5160334220213276,1,0,0.9841517210006714,1.580843210220337,0.17950662970542908,60.08799743652344
4000,3200,800,2.0,22266712,5,10,4,2,0.4781492528838305,1,0,0.8991012573242188,5.0544352531433105,0.12586930394172668,65.01917266845703
4000,3200,800,0.0,22267712,1,2,2,2,1.4142135623730951,1,0,0.9999868869781494,0.08837279677391052,-0.005869746208190918,89.5938491821289
4000,3200,800,0.25,22267712,1,2,2,2,1.4142135623730951,1,0,0.9999771118164062,0.11800407618284225,0.05549728870391846,75.68616485595703
4000,3200,800,0.5,22267712,4,8,4,2,0.552308684503306,1,0,0.9999563694000244,0.16402551531791687,0.14175531268119812,65.46308898925781
4000,3200,800,0.75,22267712,8,16,4,1,0.041209834584000446,1,0,0.9999079704284668,0.22589761018753052,0.19013842940330505,60.97993469238281
4000,3200,800,1.0,22267712,8,16,4,2,0.02947748561069385,1,0,0.9997085332870483,0.27988865971565247,0.20199283957481384,59.905799865722656
4000,3200,800,1.25,22267712,8,16,4,2,0.10247092222345104,0,1,0.9984325170516968,0.6322223544120789,0.19361060857772827,60.66242218017578
4000,3200,800,2.0,22267712,8,16,4,2,0.3945233832228502,1,0,0.9614179134368896,3.696718454360962,0.13966497778892517,65.66986846923828
4000,3200,800,0.0,22268712,1,2,2,2,1.4142135623730951,1,0,0.9998669624328613,0.09811387956142426,-0.0004870295524597168,88.9703598022461
4000,3200,800,0.25,22268712,1,2,2,2,1.4142135623730951,1,0,0.9998961687088013,0.09879092127084732,0.04754108190536499,76.82244873046875
4000,3200,800,0.5,22268712,4,8,4,2,0.1643884825883604,1,0,0.9998923540115356,0.10488399863243103,0.13154515624046326,65.66842651367188
4000,3200,800,0.75,22268712,4,8,4,2,0.028465092531059073,1,0,0.9998236298561096,0.13086122274398804,0.18053877353668213,60.7280387878418
4000,3200,800,1.0,22268712,3,6,4,2,0.06045797717867489,1,0,0.999498724937439,0.253971666097641,0.19288474321365356,59.5555419921875
4000,3200,800,1.25,22268712,3,6,4,2,0.14092520403456948,1,0,0.9981204271316528,0.5955454111099243,0.18455323576927185,60.35451126098633
4000,3200,800,2.0,22268712,5,10,4,2,0.018822544188606335,1,0,0.9646105766296387,2.9460697174072266,0.1297619640827179,65.8647232055664
4000,3200,800,0.0,22269712,1,2,2,2,1.4142135623730951,1,0,0.9997331500053406,0.42927801609039307,-0.00022810697555541992,88.72517395019531
4000,3200,800,0.25,22269712,1,2,2,2,1.4142135623730951,1,0,0.9996917247772217,0.4616200625896454,0.06191188097000122,73.81141662597656
4000,3200,800,0.5,22269712,5,10,4,2,0.14087528686033973,1,0,0.9995865225791931,0.5350452661514282,0.15010493993759155,64.10247802734375
4000,3200,800,0.75,22269712,5,10,4,2,0.301514539688848,1,0,0.9993250370025635,0.682630181312561,0.19953882694244385,59.443267822265625
4000,3200,800,1.0,22269712,8,16,4,2,0.08428195655648658,0,1,0.9986016750335693,0.9125974774360657,0.21175432205200195,58.31014633178711
4000,3200,800,1.25,22269712,8,16,4,1,0.13370868355709672,0,1,0.996188759803772,1.1728565692901611,0.20311003923416138,59.08724594116211
4000,3200,800,2.0,22269712,7,14,4,2,0.22081663894605888,1,0,0.9328294992446899,4.053714752197266,0.1473393440246582,64.36918640136719
4000,3200,800,0.0,22270712,1,2,2,2,1.4142135623730951,1,0,0.9999969005584717,0.03941679745912552,-0.000624239444732666,87.83031463623047
4000,3200,800,0.25,22270712,1,2,2,2,1.4142135623730951,1,0,0.999997079372406,0.037556376308202744,0.06788751482963562,72.9554214477539
4000,3200,800,0.5,22270712,4,8,4,2,0.4346254651257545,1,0,0.9999969601631165,0.037648361176252365,0.15790992975234985,63.373497009277344
4000,3200,800,0.75,22270712,4,8,4,2,0.6392020644908332,1,0,0.9999960064888,0.04286855086684227,0.20761066675186157,58.840965270996094
4000,3200,800,1.0,22270712,3,6,4,2,0.788179244004782,1,0,0.9999908804893494,0.0666315108537674,0.22029638290405273,57.7985954284668
4000,3200,800,1.25,22270712,6,12,4,2,0.6268093657834245,1,0,0.9999532103538513,0.1526871621608734,0.21249976754188538,58.44062042236328
4000,3200,800,2.0,22270712,6,12,4,2,0.704349069728495,1,0,0.9907189011573792,1.424707055091858,0.15711423754692078,63.45949172973633
4000,3200,800,0.0,22271712,1,2,2,2,1.4142135623730951,1,0,0.997952938079834,0.2328677922487259,0.0003415346145629883,88.30433654785156
4000,3200,800,0.25,22271712,1,2,2,2,1.4142135623730951,1,0,0.9975776672363281,0.10156021267175674,0.04584097862243652,75.32553100585938
4000,3200,800,0.5,22271712,4,8,4,2,0.2703230091328316,1,0,0.996465802192688,0.314804345369339,0.12732264399528503,65.37399291992188
4000,3200,800,0.75,22271712,5,10,4,2,0.1174510867242828,1,0,0.9937564134597778,0.7911975383758545,0.17491206526756287,60.89116287231445
4000,3200,800,1.0,22271712,5,10,4,2,0.037825397112459726,1,0,0.9875379800796509,1.479885458946228,0.1867755949497223,59.752784729003906
4000,3200,800,1.25,22271712,6,12,4,2,0.02373591647773984,1,0,0.9745726585388184,2.3205082416534424,0.17854970693588257,60.56242752075195
4000,3200,800,2.0,22271712,7,14,4,2,0.08599501586242257,1,0,0.8597865104675293,5.767312049865723,0.12530788779258728,65.5779037475586
4000,3200,800,0.0,22272712,1,2,2,2,1.4142135623730951,1,0,0.9971989393234253,0.8761435151100159,-0.0009517669677734375,89.06558227539062
4000,3200,800,0.25,22272712,1,2,2,2,1.414213562373095,1,0,0.9972223043441772,0.7508792281150818,0.05536481738090515,73.90243530273438
4000,3200,800,0.5,22272712,5,10,4,2,0.5366636889483927,1,0,0.9967231750488281,0.6581897735595703,0.13974183797836304,64.16057586669922
4000,3200,800,0.75,22272712,6,12,4,2,0.2997800038582855,1,0,0.9953619241714478,0.590467631816864,0.1876836121082306,59.696685791015625
4000,3200,800,1.0,22272712,8,16,4,2,0.05160200051316709,1,0,0.991687536239624,0.7668312788009644,0.19959977269172668,58.69322204589844
4000,3200,800,1.25,22272712,8,16,4,2,0.027639272499253218,1,0,0.9820824861526489,1.3816463947296143,0.19129523634910583,59.3901252746582
4000,3200,800,2.0,22272712,6,12,4,2,0.6582605555316217,1,0,0.8659913539886475,6.211000919342041,0.13733184337615967,64.38951110839844
4000,3200,800,0.0,22273712,1,2,2,2,1.4142135623730951,1,0,0.9989171028137207,0.8772648572921753,-0.0024099349975585938,87.4331283569336
4000,3200,800,0.25,22273712,1,2,2,2,1.4142135623730951,1,0,0.9990028142929077,0.8365260362625122,0.05060872435569763,73.54373168945312
4000,3200,800,0.5,22273712,5,10,4,2,0.12105301789375814,1,0,0.998939037322998,0.8601918816566467,0.13561150431632996,64.3666000366211
4000,3200,800,0.75,22273712,5,10,4,2,0.19479468100631828,1,0,0.9986898899078369,0.9550228714942932,0.18459969758987427,59.88669967651367
4000,3200,800,1.0,22273712,6,12,4,2,0.09695925502653935,1,0,0.9980105757713318,1.1788015365600586,0.197135329246521,58.76628112792969
4000,3200,800,1.25,22273712,7,14,4,2,0.0675360736564389,1,0,0.9960441589355469,1.6706488132476807,0.18912926316261292,59.4946403503418
4000,3200,800,2.0,22273712,6,12,4,2,0.5002066940322276,1,0,0.9556714296340942,5.125908851623535,0.13413521647453308,64.5029525756836
4000,3200,800,0.0,22274712,1,2,2,2,1.4142135623730951,1,0,0.9996010661125183,0.4908198118209839,-0.0014628171920776367,88.48004150390625
4000,3200,800,0.25,22274712,1,2,2,2,1.4142135623730951,1,0,0.9993274807929993,0.6519277691841125,0.029045552015304565,78.50303649902344
4000,3200,800,0.5,22274712,3,6,4,2,0.8045766713113116,1,0,0.9986492395401001,0.9394111633300781,0.10515415668487549,68.79316711425781
4000,3200,800,0.75,22274712,3,6,4,2,0.7800910964225719,1,0,0.9969760179519653,1.4122064113616943,0.15181952714920044,64.09033203125
4000,3200,800,1.0,22274712,4,8,4,2,0.709858014586598,1,0,0.9930344223976135,2.083456039428711,0.1635112762451172,63.09912109375
4000,3200,800,1.25,22274712,4,8,4,2,0.7675241881844078,1,0,0.9844443798065186,2.8766393661499023,0.15513861179351807,63.802825927734375
4000,3200,800,2.0,22274712,5,10,4,2,0.8016109966213064,1,0,0.903903067111969,6.177952766418457,0.10319185256958008,69.00552368164062
4000,3200,800,0.0,22275712,1,2,2,2,1.4142135623730951,1,0,0.9985904693603516,0.08815499395132065,-0.012762904167175293,89.86773681640625
4000,3200,800,0.25,22275712,1,2,2,2,1.4142135623730951,1,0,0.9985626935958862,0.10735809057950974,0.03467869758605957,76.57310485839844
4000,3200,800,0.5,22275712,5,10,4,2,0.23425274064830148,1,0,0.9983522891998291,0.14632457494735718,0.12081685662269592,65.62315368652344
4000,3200,800,0.75,22275712,5,10,4,2,0.22422981845808695,1,0,0.9977569580078125,0.23539528250694275,0.17121601104736328,60.929901123046875
4000,3200,800,1.0,22275712,5,10,4,2,0.2346305642055029,1,0,0.9960843920707703,0.4317811131477356,0.18393120169639587,59.812686920166016
4000,3200,800,1.25,22275712,5,10,4,2,0.4118954825377787,1,0,0.9913037419319153,0.8434464335441589,0.17529019713401794,60.58133316040039
4000,3200,800,2.0,22275712,6,12,4,2,0.6276266136004675,1,0,0.9121913313865662,4.340360641479492,0.11841028928756714,65.90193176269531
4000,3200,800,0.0,22276712,1,2,2,2,1.414213562373095,1,0,0.9989081621170044,0.8122305274009705,-0.004135727882385254,91.53347778320312
4000,3200,800,0.25,22276712,1,2,2,2,1.4142135623730951,1,0,0.9990441799163818,0.7598870992660522,0.05353739857673645,73.248046875
4000,3200,800,0.5,22276712,5,10,4,2,0.34825373142259236,1,0,0.9989945292472839,0.782340407371521,0.1421840488910675,63.331180572509766
4000,3200,800,0.75,22276712,7,14,4,2,0.04509611840910074,1,0,0.998725175857544,0.8842698931694031,0.1927536129951477,59.0569953918457
4000,3200,800,1.0,22276712,6,12,4,2,0.015523261577881043,1,0,0.9980019927024841,1.0979124307632446,0.2056911289691925,58.049259185791016
4000,3200,800,1.25,22276712,5,10,4,2,0.1292168146592651,1,0,0.9959743022918701,1.4944497346878052,0.19745749235153198,58.69135665893555
4000,3200,800,2.0,22276712,4,8,4,2,0.6880048044014891,1,0,0.9507494568824768,4.516147613525391,0.14082446694374084,63.466575622558594
4000,3200,800,0.0,22277712,1,2,2,2,1.4142135623730951,1,0,0.9997634887695312,0.3942748010158539,-0.00241166353225708,89.90995788574219
4000,3200,800,0.25,22277712,1,2,2,2,1.4142135623730951,1,0,0.9997107982635498,0.43716704845428467,0.0521986186504364,75.24702453613281
4000,3200,800,0.5,22277712,5,10,4,2,0.35680699474156174,1,0,0.9995827674865723,0.5273981690406799,0.1384640336036682,65.30052947998047
4000,3200,800,0.75,22277712,5,10,4,2,0.22296719361095896,1,0,0.9992632865905762,0.7056581377983093,0.1878332793712616,60.543575286865234
4000,3200,800,1.0,22277712,6,12,4,2,0.15146373275376096,1,0,0.9984022378921509,1.0472252368927002,0.20036783814430237,59.38587951660156
4000,3200,800,1.25,22277712,5,10,4,2,0.3030273359180983,1,0,0.9960848093032837,1.610355257987976,0.19220778346061707,60.13454055786133
4000,3200,800,2.0,22277712,6,12,4,2,0.3747763580523194,1,0,0.9566518664360046,4.029955863952637,0.1368524432182312,65.45441436767578
4000,3200,800,0.0,22278712,1,2,2,2,1.4142135623730951,1,0,0.998380184173584,1.0233237743377686,-0.00037467479705810547,88.64320373535156
4000,3200,800,0.25,22278712,1,2,2,2,1.4142135623730951,1,0,0.9984371066093445,0.9937264919281006,0.03737261891365051,76.25418853759766
4000,3200,800,0.5,22278712,4,8,4,2,0.2962218497627078,1,0,0.9982831478118896,1.0326884984970093,0.11573997139930725,65.55168151855469
4000,3200,800,0.75,22278712,5,10,4,2,0.08169778203039868,1,0,0.9978300333023071,1.1529641151428223,0.1630418598651886,61.17998123168945
4000,3200,800,1.0,22278712,5,10,4,2,0.10638994368959726,1,0,0.9965505599975586,1.4543709754943848,0.1752743422985077,60.15208053588867
4000,3200,800,1.25,22278712,4,8,4,2,0.3556931486419562,1,0,0.992853045463562,2.12614107131958,0.16735410690307617,60.815311431884766
4000,3200,800,2.0,22278712,5,10,4,2,0.42203810621592835,1,0,0.9336739778518677,7.075751304626465,0.1143694519996643,65.70742797851562
4000,3200,800,0.0,22279712,1,2,2,2,1.4142135623730951,1,0,0.9998361468315125,0.1711980402469635,-0.007309675216674805,88.26272583007812
4000,3200,800,0.25,22279712,1,2,2,2,1.4142135623730951,1,0,0.9997749328613281,0.1957860141992569,0.03127434849739075,78.23287200927734
4000,3200,800,0.5,22279712,4,8,4,2,0.187811130842329,1,0,0.9996391534805298,0.2495526373386383,0.10781148076057434,67.75363159179688
4000,3200,800,0.75,22279712,6,12,4,2,0.029223838007684168,1,0,0.9993083477020264,0.35792258381843567,0.15383794903755188,63.21498489379883
4000,3200,800,1.0,22279712,7,14,4,2,0.04031415683946307,1,0,0.9984193444252014,0.5689265727996826,0.16569167375564575,61.99994659423828
4000,3200,800,1.25,22279712,6,12,4,2,0.09328414380492361,1,0,0.9960087537765503,0.9416428208351135,0.1579979658126831,62.81005859375
4000,3200,800,2.0,22279712,3,6,4,2,0.9465177485935552,1,0,0.9584865570068359,3.182102680206299,0.10673785209655762,67.87380981445312


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr/summary.json <==
{
  "construction": "theta uniform on [-pi,pi], target=(sin(theta),cos(theta)), nuisance~N(0,0.5 I), X_a=(target+a*nuisance,nuisance)",
  "published_procedure_matched": {
    "output": "two-output sin/cos circular regression",
    "loss": "MSE",
    "optimizer": "torch.optim.Adam",
    "learning_rate": 0.001,
    "weight_decay": 0.0001,
    "epochs": 100,
    "split": "80/20 held-out",
    "update": "full coefficient-column QR then right null projection",
    "stopping": "R2 < 0.1 OR circular MAE > 80 degrees"
  },
  "implementation_choice_not_reported_by_source": "minibatch size 128; the source does not report batch size",
  "sample_sizes": [
    500,
    1000,
    4000
  ],
  "shears": [
    0.0,
    0.25,
    0.5,
    0.75,
    1.0,
    1.25,
    2.0
  ],
  "seeds_per_cell": 20,
  "max_updates": 8,
  "same_latents_and_probe_initialization_across_shears": true,
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "aggregate": [
    {
      "sample_size": 500,
      "shear": 0.0,
      "runs": 20,
      "mean_accepted_updates": 1.8,
      "count_one_fraction": 0.55,
      "count_two_or_more_fraction": 0.45,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 5,
      "mean_cumulative_removed_rank": 2.9,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.08910506516695023,
      "mean_post_first_circular_mae_degrees": 73.34981479644776,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 500,
      "shear": 0.25,
      "runs": 20,
      "mean_accepted_updates": 1.75,
      "count_one_fraction": 0.6,
      "count_two_or_more_fraction": 0.4,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 5,
      "mean_cumulative_removed_rank": 2.8,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.09619481414556504,
      "mean_post_first_circular_mae_degrees": 70.9602596282959,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 500,
      "shear": 0.5,
      "runs": 20,
      "mean_accepted_updates": 1.95,
      "count_one_fraction": 0.6,
      "count_two_or_more_fraction": 0.4,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 5,
      "mean_cumulative_removed_rank": 2.8,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.11371678560972213,
      "mean_post_first_circular_mae_degrees": 68.31960220336914,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 500,
      "shear": 0.75,
      "runs": 20,
      "mean_accepted_updates": 2.0,
      "count_one_fraction": 0.55,
      "count_two_or_more_fraction": 0.4,
      "minimum_accepted_updates": 0,
      "maximum_accepted_updates": 5,
      "mean_cumulative_removed_rank": 2.7,
      "mean_retained_map_rank": 2.1,
      "post_first_probe_runs": 19,
      "mean_post_first_test_r2": 0.12006686235729017,
      "mean_post_first_circular_mae_degrees": 67.37210183394582,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 500,
      "shear": 1.0,
      "runs": 20,
      "mean_accepted_updates": 1.85,
      "count_one_fraction": 0.55,
      "count_two_or_more_fraction": 0.4,
      "minimum_accepted_updates": 0,
      "maximum_accepted_updates": 6,
      "mean_cumulative_removed_rank": 2.7,
      "mean_retained_map_rank": 2.1,
      "post_first_probe_runs": 19,
      "mean_post_first_test_r2": 0.11580316016548559,
      "mean_post_first_circular_mae_degrees": 67.70719086496453,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 500,
      "shear": 1.25,
      "runs": 20,
      "mean_accepted_updates": 1.85,
      "count_one_fraction": 0.45,
      "count_two_or_more_fraction": 0.5,
      "minimum_accepted_updates": 0,
      "maximum_accepted_updates": 4,
      "mean_cumulative_removed_rank": 2.9,
      "mean_retained_map_rank": 2.1,
      "post_first_probe_runs": 19,
      "mean_post_first_test_r2": 0.10632389627004925,
      "mean_post_first_circular_mae_degrees": 68.04908692209344,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 500,
      "shear": 2.0,
      "runs": 20,
      "mean_accepted_updates": 1.1,
      "count_one_fraction": 0.5,
      "count_two_or_more_fraction": 0.25,
      "minimum_accepted_updates": 0,
      "maximum_accepted_updates": 3,
      "mean_cumulative_removed_rank": 2.0,
      "mean_retained_map_rank": 2.5,
      "post_first_probe_runs": 15,
      "mean_post_first_test_r2": 0.06531498829523723,
      "mean_post_first_circular_mae_degrees": 70.60357131958008,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 1000,
      "shear": 0.0,
      "runs": 20,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_removed_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.001120932400226593,
      "mean_post_first_circular_mae_degrees": 85.29230880737305,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 1000,
      "shear": 0.25,
      "runs": 20,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_removed_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.029296468198299407,
      "mean_post_first_circular_mae_degrees": 78.4581356048584,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 1000,
      "shear": 0.5,
      "runs": 20,
      "mean_accepted_updates": 1.75,
      "count_one_fraction": 0.65,
      "count_two_or_more_fraction": 0.35,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 4,
      "mean_cumulative_removed_rank": 2.7,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.07890239655971527,
      "mean_post_first_circular_mae_degrees": 70.81949234008789,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 1000,
      "shear": 0.75,
      "runs": 20,
      "mean_accepted_updates": 2.6,
      "count_one_fraction": 0.4,
      "count_two_or_more_fraction": 0.6,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 6,
      "mean_cumulative_removed_rank": 3.2,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.11130741834640503,
      "mean_post_first_circular_mae_degrees": 67.16451148986816,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 1000,
      "shear": 1.0,
      "runs": 20,
      "mean_accepted_updates": 2.95,
      "count_one_fraction": 0.25,
      "count_two_or_more_fraction": 0.75,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 7,
      "mean_cumulative_removed_rank": 3.5,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.12237210124731064,
      "mean_post_first_circular_mae_degrees": 65.9891939163208,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 1000,
      "shear": 1.25,
      "runs": 20,
      "mean_accepted_updates": 3.3,
      "count_one_fraction": 0.2,
      "count_two_or_more_fraction": 0.8,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 6,
      "mean_cumulative_removed_rank": 3.6,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.135831755399704,
      "mean_post_first_circular_mae_degrees": 64.54916248321533,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 1000,
      "shear": 2.0,
      "runs": 20,
      "mean_accepted_updates": 2.35,
      "count_one_fraction": 0.55,
      "count_two_or_more_fraction": 0.45,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 8,
      "mean_cumulative_removed_rank": 2.9,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.10855764448642731,
      "mean_post_first_circular_mae_degrees": 67.59115962982177,
      "stopping_frequency": 0.95,
      "censoring_frequency": 0.05
    },
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 20,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_removed_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": -0.0022362172603607178,
      "mean_post_first_circular_mae_degrees": 88.86486854553223,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 4000,
      "shear": 0.25,
      "runs": 20,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_removed_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.04929066002368927,
      "mean_post_first_circular_mae_degrees": 75.01721801757813,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 4000,
      "shear": 0.5,
      "runs": 20,
      "mean_accepted_updates": 4.35,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 5,
      "mean_cumulative_removed_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.13372472077608108,
      "mean_post_first_circular_mae_degrees": 65.11576061248779,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 4000,
      "shear": 0.75,
      "runs": 20,
      "mean_accepted_updates": 5.25,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 8,
      "mean_cumulative_removed_rank": 4.0,
      "mean_retained_map_rank": 1.95,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.1824612572789192,
      "mean_post_first_circular_mae_degrees": 60.62719078063965,
      "stopping_frequency": 0.95,
      "censoring_frequency": 0.05
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 20,
      "mean_accepted_updates": 5.75,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 8,
      "mean_cumulative_removed_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.1947449713945389,
      "mean_post_first_circular_mae_degrees": 59.541483116149905,
      "stopping_frequency": 0.9,
      "censoring_frequency": 0.1
    },
    {
      "sample_size": 4000,
      "shear": 1.25,
      "runs": 20,
      "mean_accepted_updates": 5.85,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 8,
      "mean_cumulative_removed_rank": 4.0,
      "mean_retained_map_rank": 1.95,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.1864959716796875,
      "mean_post_first_circular_mae_degrees": 60.276502418518064,
      "stopping_frequency": 0.85,
      "censoring_frequency": 0.15
    },
    {
      "sample_size": 4000,
      "shear": 2.0,
      "runs": 20,
      "mean_accepted_updates": 5.9,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 8,
      "mean_cumulative_removed_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 20,
      "mean_post_first_test_r2": 0.1319538712501526,
      "mean_post_first_circular_mae_degrees": 65.29123611450196,
      "stopping_frequency": 0.95,
      "censoring_frequency": 0.05
    }
  ],
  "elapsed_seconds": 161.2590183748398
}


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr_batch256/finite_qr_aggregate.csv <==
sample_size,shear,runs,mean_accepted_updates,count_one_fraction,count_two_or_more_fraction,minimum_accepted_updates,maximum_accepted_updates,mean_cumulative_removed_rank,mean_retained_map_rank,post_first_probe_runs,mean_post_first_test_r2,mean_post_first_circular_mae_degrees,stopping_frequency,censoring_frequency
4000,0.0,10,1.0,1.0,0.0,1,1,2.0,2.0,10,-0.0019481569528579713,91.18779296875,1.0,0.0
4000,1.0,10,4.9,0.0,1.0,3,6,4.0,2.0,10,0.18103323578834535,60.882303619384764,1.0,0.0


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr_batch256/finite_qr_iterations.csv <==
sample_size,shear,seed,shear_index,iteration,accepted_update,stopping_probe,test_r2,test_circular_mae_degrees,cumulative_removed_rank_before,retained_map_rank_before,retained_map_frobenius_norm_before,coefficient_rank
4000,0.0,20260712,0,0,1,0,0.9724658131599426,1.6745587587356567,0,4,2.0,2
4000,0.0,20260712,0,1,0,1,-0.000276714563369751,88.9096908569336,2,2,1.414213562373095,2
4000,1.0,20260712,1,0,1,0,0.937431275844574,5.448305606842041,0,4,2.0,2
4000,1.0,20260712,1,1,1,0,0.15016049146652222,63.8419075012207,2,2,1.4142135623730951,2
4000,1.0,20260712,1,2,1,0,0.15015944838523865,63.899681091308594,4,2,0.9329429116814391,2
4000,1.0,20260712,1,3,1,0,0.13498830795288086,64.50679016113281,4,2,0.6886021216200804,2
4000,1.0,20260712,1,4,0,1,0.09025007486343384,69.6236801147461,4,2,0.4579269146291707,2
4000,0.0,20261712,0,0,1,0,0.9994078874588013,0.49261799454689026,0,4,2.0,2
4000,0.0,20261712,0,1,0,1,-0.0023576021194458008,92.56459045410156,2,2,1.4142135623730951,2
4000,1.0,20261712,1,0,1,0,0.9944216012954712,1.819055199623108,0,4,2.0,2
4000,1.0,20261712,1,1,1,0,0.16847270727157593,62.07295227050781,2,2,1.4142135623730951,2
4000,1.0,20261712,1,2,1,0,0.14217239618301392,64.08722686767578,4,2,0.8601464698266362,2
4000,1.0,20261712,1,3,1,0,0.10147643089294434,68.95913696289062,4,2,0.8077193295257221,2
4000,1.0,20261712,1,4,0,1,0.09113946557044983,71.62150573730469,4,2,0.5334403781593352,2
4000,0.0,20262712,0,0,1,0,0.9286236763000488,8.731169700622559,0,4,2.0,2
4000,0.0,20262712,0,1,0,1,-0.0025377869606018066,90.9853744506836,2,2,1.4142135623730951,2
4000,1.0,20262712,1,0,1,0,0.8899829387664795,9.739837646484375,0,4,2.0,2
4000,1.0,20262712,1,1,1,0,0.198373943567276,60.057518005371094,2,2,1.4142135623730951,2
4000,1.0,20262712,1,2,1,0,0.14741051197052002,62.0115966796875,4,2,0.593381143647492,2
4000,1.0,20262712,1,3,0,1,0.09810623526573181,67.5698013305664,4,2,0.5278289101021867,2
4000,0.0,20263712,0,0,1,0,0.9838194847106934,1.9454907178878784,0,4,2.0,2
4000,0.0,20263712,0,1,0,1,-0.001225113868713379,91.14389038085938,2,2,1.4142135623730951,2
4000,1.0,20263712,1,0,1,0,0.9749747514724731,2.3304224014282227,0,4,2.0,2
4000,1.0,20263712,1,1,1,0,0.19423866271972656,58.796730041503906,2,2,1.4142135623730951,2
4000,1.0,20263712,1,2,1,0,0.1926315724849701,58.86909103393555,4,2,0.9111661243014246,2
4000,1.0,20263712,1,3,1,0,0.1603219211101532,60.24698257446289,4,2,0.7629730217940948,2
4000,1.0,20263712,1,4,1,0,0.12298622727394104,63.9572639465332,4,2,0.5266007681407084,2
4000,1.0,20263712,1,5,0,1,0.09105563163757324,70.30442810058594,4,2,0.42823442524918964,2
4000,0.0,20264712,0,0,1,0,0.9675302505493164,5.304296970367432,0,4,2.0,2
4000,0.0,20264712,0,1,0,1,-0.0025177001953125,91.134521484375,2,2,1.4142135623730951,2
4000,1.0,20264712,1,0,1,0,0.9578791856765747,6.09823751449585,0,4,2.0,2
4000,1.0,20264712,1,1,1,0,0.20422285795211792,59.221717834472656,2,2,1.414213562373095,2
4000,1.0,20264712,1,2,1,0,0.2040978968143463,59.23664093017578,4,2,1.1515779645823103,2
4000,1.0,20264712,1,3,1,0,0.1716386079788208,60.30341339111328,4,2,0.6476375357635209,2
4000,1.0,20264712,1,4,1,0,0.15520119667053223,61.0278205871582,4,2,0.3620904827077619,2
4000,1.0,20264712,1,5,1,0,0.1116468608379364,66.76431274414062,4,2,0.22613231622653931,2
4000,1.0,20264712,1,6,0,1,0.07152318954467773,69.13505554199219,4,2,0.0601710775954537,2
4000,0.0,20265712,0,0,1,0,0.918237566947937,3.7397024631500244,0,4,2.0,2
4000,0.0,20265712,0,1,0,1,-0.003348708152770996,92.58650207519531,2,2,1.414213562373095,2
4000,1.0,20265712,1,0,1,0,0.8552435040473938,7.903670787811279,0,4,2.0,2
4000,1.0,20265712,1,1,1,0,0.1897461712360382,60.084285736083984,2,2,1.4142135623730951,2
4000,1.0,20265712,1,2,1,0,0.18950951099395752,60.090702056884766,4,2,1.2329968866423324,2
4000,1.0,20265712,1,3,1,0,0.18878787755966187,60.137516021728516,4,2,0.9154195972606147,2
4000,1.0,20265712,1,4,1,0,0.14364314079284668,62.03611373901367,4,2,0.22230913683432102,2
4000,1.0,20265712,1,5,1,0,0.11321067810058594,65.70796203613281,4,2,0.13109796087262138,2
4000,1.0,20265712,1,6,0,1,0.07054290175437927,70.49036407470703,4,2,0.06202634849257102,2
4000,0.0,20266712,0,0,1,0,0.9270666837692261,5.712331771850586,0,4,2.0,2
4000,0.0,20266712,0,1,0,1,-0.0017945170402526855,89.85609436035156,2,2,1.4142135623730951,2
4000,1.0,20266712,1,0,1,0,0.8549314141273499,8.491686820983887,0,4,2.0,2
4000,1.0,20266712,1,1,1,0,0.17322412133216858,60.97553253173828,2,2,1.4142135623730951,2
4000,1.0,20266712,1,2,1,0,0.17028456926345825,60.9953727722168,4,2,1.040784459239022,2
4000,1.0,20266712,1,3,1,0,0.1665012538433075,61.130821228027344,4,2,0.8645806500072946,2
4000,1.0,20266712,1,4,1,0,0.17235499620437622,60.989078521728516,4,2,0.5772182011909747,2
4000,1.0,20266712,1,5,1,0,0.10380852222442627,65.56599426269531,4,2,0.4311025782937796,2
4000,1.0,20266712,1,6,0,1,0.07468166947364807,71.5622787475586,4,2,0.3016696301423696,2
4000,0.0,20267712,0,0,1,0,0.9333111643791199,7.4465742111206055,0,4,2.0,2
4000,0.0,20267712,0,1,0,1,-0.0014948248863220215,92.84001922607422,2,2,1.4142135623730951,2
4000,1.0,20267712,1,0,1,0,0.900708794593811,9.626314163208008,0,4,2.0,2
4000,1.0,20267712,1,1,1,0,0.18881407380104065,60.685264587402344,2,2,1.4142135623730951,2
4000,1.0,20267712,1,2,1,0,0.18879812955856323,60.656639099121094,4,2,0.6870928722500699,2
4000,1.0,20267712,1,3,1,0,0.17370536923408508,60.95042037963867,4,2,0.3859384797640083,2
4000,1.0,20267712,1,4,1,0,0.12335354089736938,62.3264045715332,4,2,0.1431052719906542,2
4000,1.0,20267712,1,5,0,1,0.06071794033050537,68.52637481689453,4,2,0.0459446818862511,2
4000,0.0,20268712,0,0,1,0,0.9998661279678345,0.21683721244335175,0,4,2.0,2
4000,0.0,20268712,0,1,0,1,-0.0021799802780151367,90.91410064697266,2,2,1.4142135623730951,2
4000,1.0,20268712,1,0,1,0,0.952104926109314,6.205102443695068,0,4,2.0,2
4000,1.0,20268712,1,1,1,0,0.17314088344573975,62.45216751098633,2,2,1.4142135623730951,2
4000,1.0,20268712,1,2,1,0,0.17255380749702454,62.47208023071289,4,2,1.1377847390504976,2
4000,1.0,20268712,1,3,1,0,0.1606769859790802,62.75468444824219,4,2,0.7017117307243891,2
4000,1.0,20268712,1,4,1,0,0.11621716618537903,66.72050476074219,4,2,0.5211469927666357,2
4000,1.0,20268712,1,5,0,1,0.09593147039413452,72.18696594238281,4,2,0.29129955099684585,2
4000,0.0,20269712,0,0,1,0,0.9953521490097046,1.731605887413025,0,4,2.0,2
4000,0.0,20269712,0,1,0,1,-0.0017486214637756348,90.94314575195312,2,2,1.4142135623730951,2
4000,1.0,20269712,1,0,1,0,0.989855945110321,2.4431610107421875,0,4,2.0,2
4000,1.0,20269712,1,1,1,0,0.16993844509124756,60.63496017456055,2,2,1.4142135623730951,2
4000,1.0,20269712,1,2,1,0,0.1606455147266388,60.8063850402832,4,2,0.913815800345256,2
4000,1.0,20269712,1,3,1,0,0.121339350938797,64.13002014160156,4,2,0.4540456655170402,2
4000,1.0,20269712,1,4,1,0,0.10454243421554565,67.56867980957031,4,2,0.24195885334039374,2
4000,1.0,20269712,1,5,0,1,0.09785395860671997,69.18425750732422,4,2,0.16666906210982466,2


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr_batch256/finite_qr_runs.csv <==
sample_size,train_count,test_count,shear,seed,accepted_updates,reported_removed_directions,cumulative_removed_rank,retained_map_rank,retained_map_frobenius_norm,stopped_by_published_threshold,censored_at_max_updates,initial_test_r2,initial_test_circular_mae_degrees,post_first_test_r2,post_first_test_circular_mae_degrees
4000,3200,800,0.0,20260712,1,2,2,2,1.414213562373095,1,0,0.9724658131599426,1.6745587587356567,-0.000276714563369751,88.9096908569336
4000,3200,800,1.0,20260712,4,8,4,2,0.4579269146291707,1,0,0.937431275844574,5.448305606842041,0.15016049146652222,63.8419075012207
4000,3200,800,0.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.9994078874588013,0.49261799454689026,-0.0023576021194458008,92.56459045410156
4000,3200,800,1.0,20261712,4,8,4,2,0.5334403781593352,1,0,0.9944216012954712,1.819055199623108,0.16847270727157593,62.07295227050781
4000,3200,800,0.0,20262712,1,2,2,2,1.4142135623730951,1,0,0.9286236763000488,8.731169700622559,-0.0025377869606018066,90.9853744506836
4000,3200,800,1.0,20262712,3,6,4,2,0.5278289101021867,1,0,0.8899829387664795,9.739837646484375,0.198373943567276,60.057518005371094
4000,3200,800,0.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.9838194847106934,1.9454907178878784,-0.001225113868713379,91.14389038085938
4000,3200,800,1.0,20263712,5,10,4,2,0.42823442524918964,1,0,0.9749747514724731,2.3304224014282227,0.19423866271972656,58.796730041503906
4000,3200,800,0.0,20264712,1,2,2,2,1.4142135623730951,1,0,0.9675302505493164,5.304296970367432,-0.0025177001953125,91.134521484375
4000,3200,800,1.0,20264712,6,12,4,2,0.0601710775954537,1,0,0.9578791856765747,6.09823751449585,0.20422285795211792,59.221717834472656
4000,3200,800,0.0,20265712,1,2,2,2,1.414213562373095,1,0,0.918237566947937,3.7397024631500244,-0.003348708152770996,92.58650207519531
4000,3200,800,1.0,20265712,6,12,4,2,0.06202634849257102,1,0,0.8552435040473938,7.903670787811279,0.1897461712360382,60.084285736083984
4000,3200,800,0.0,20266712,1,2,2,2,1.4142135623730951,1,0,0.9270666837692261,5.712331771850586,-0.0017945170402526855,89.85609436035156
4000,3200,800,1.0,20266712,6,12,4,2,0.3016696301423696,1,0,0.8549314141273499,8.491686820983887,0.17322412133216858,60.97553253173828
4000,3200,800,0.0,20267712,1,2,2,2,1.4142135623730951,1,0,0.9333111643791199,7.4465742111206055,-0.0014948248863220215,92.84001922607422
4000,3200,800,1.0,20267712,5,10,4,2,0.0459446818862511,1,0,0.900708794593811,9.626314163208008,0.18881407380104065,60.685264587402344
4000,3200,800,0.0,20268712,1,2,2,2,1.4142135623730951,1,0,0.9998661279678345,0.21683721244335175,-0.0021799802780151367,90.91410064697266
4000,3200,800,1.0,20268712,5,10,4,2,0.29129955099684585,1,0,0.952104926109314,6.205102443695068,0.17314088344573975,62.45216751098633
4000,3200,800,0.0,20269712,1,2,2,2,1.4142135623730951,1,0,0.9953521490097046,1.731605887413025,-0.0017486214637756348,90.94314575195312
4000,3200,800,1.0,20269712,5,10,4,2,0.16666906210982466,1,0,0.989855945110321,2.4431610107421875,0.16993844509124756,60.63496017456055


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr_batch256/summary.json <==
{
  "construction": "theta uniform on [-pi,pi], target=(sin(theta),cos(theta)), nuisance~N(0,0.5 I), X_a=(target+a*nuisance,nuisance)",
  "published_procedure_matched": {
    "output": "two-output sin/cos circular regression",
    "loss": "MSE",
    "optimizer": "torch.optim.Adam",
    "learning_rate": 0.001,
    "weight_decay": 0.0001,
    "epochs": 100,
    "split": "80/20 held-out",
    "update": "full coefficient-column QR then right null projection",
    "stopping": "R2 < 0.1 OR circular MAE > 80 degrees"
  },
  "implementation_choice_not_reported_by_source": "minibatch size 256; the source does not report batch size",
  "sample_sizes": [
    4000
  ],
  "shears": [
    0.0,
    1.0
  ],
  "seeds_per_cell": 10,
  "max_updates": 8,
  "same_latents_and_probe_initialization_across_shears": true,
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "aggregate": [
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_removed_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 10,
      "mean_post_first_test_r2": -0.0019481569528579713,
      "mean_post_first_circular_mae_degrees": 91.18779296875,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "mean_accepted_updates": 4.9,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 3,
      "maximum_accepted_updates": 6,
      "mean_cumulative_removed_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 10,
      "mean_post_first_test_r2": 0.18103323578834535,
      "mean_post_first_circular_mae_degrees": 60.882303619384764,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    }
  ],
  "elapsed_seconds": 8.295327917207032
}


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr_batch64/finite_qr_aggregate.csv <==
sample_size,shear,runs,mean_accepted_updates,count_one_fraction,count_two_or_more_fraction,minimum_accepted_updates,maximum_accepted_updates,mean_cumulative_removed_rank,mean_retained_map_rank,post_first_probe_runs,mean_post_first_test_r2,mean_post_first_circular_mae_degrees,stopping_frequency,censoring_frequency
4000,0.0,10,1.0,1.0,0.0,1,1,2.0,2.0,10,-0.0021210938692092897,90.9222023010254,1.0,0.0
4000,1.0,10,5.4,0.0,1.0,4,7,4.0,2.0,10,0.19525126516819,59.65484390258789,1.0,0.0


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr_batch64/finite_qr_iterations.csv <==
sample_size,shear,seed,shear_index,iteration,accepted_update,stopping_probe,test_r2,test_circular_mae_degrees,cumulative_removed_rank_before,retained_map_rank_before,retained_map_frobenius_norm_before,coefficient_rank
4000,0.0,20260712,0,0,1,0,0.9999999403953552,0.0005432071047835052,0,4,2.0,2
4000,0.0,20260712,0,1,0,1,-0.0002771914005279541,88.77686309814453,2,2,1.4142135623730951,2
4000,1.0,20260712,1,0,1,0,0.9999997615814209,0.00731698889285326,0,4,2.0,2
4000,1.0,20260712,1,1,1,0,0.17295628786087036,61.87409973144531,2,2,1.4142135623730951,2
4000,1.0,20260712,1,2,1,0,0.17294150590896606,61.885948181152344,4,2,0.911902390190176,2
4000,1.0,20260712,1,3,1,0,0.1730194389820099,61.87899398803711,4,2,0.6998269749474175,2
4000,1.0,20260712,1,4,1,0,0.1605965495109558,62.298526763916016,4,2,0.5053147288823457,2
4000,1.0,20260712,1,5,0,1,0.08692404627799988,71.9223861694336,4,2,0.41749261338396954,2
4000,0.0,20261712,0,0,1,0,0.9999999403953552,0.0003806648019235581,0,4,2.0,2
4000,0.0,20261712,0,1,0,1,-0.0019561052322387695,92.53680419921875,2,2,1.4142135623730951,2
4000,1.0,20261712,1,0,1,0,0.9999997615814209,0.006480495911091566,0,4,2.0,2
4000,1.0,20261712,1,1,1,0,0.17478466033935547,61.467742919921875,2,2,1.4142135623730951,2
4000,1.0,20261712,1,2,1,0,0.17467594146728516,61.411964416503906,4,2,0.8627463567160014,2
4000,1.0,20261712,1,3,1,0,0.11695381999015808,66.39227294921875,4,2,0.8017000800075202,2
4000,1.0,20261712,1,4,0,1,0.09119749069213867,71.63977813720703,4,2,0.5387736884069699,2
4000,0.0,20262712,0,0,1,0,0.9999999403953552,0.00028141436632722616,0,4,2.0,2
4000,0.0,20262712,0,1,0,1,-0.003407895565032959,91.82708740234375,2,2,1.4142135623730951,2
4000,1.0,20262712,1,0,1,0,0.9999998211860657,0.006529432721436024,0,4,2.0,2
4000,1.0,20262712,1,1,1,0,0.21383818984031677,58.513999938964844,2,2,1.4142135623730951,2
4000,1.0,20262712,1,2,1,0,0.21295830607414246,58.48177719116211,4,2,0.6357197162645607,2
4000,1.0,20262712,1,3,1,0,0.15466266870498657,60.961700439453125,4,2,0.5658625088793243,2
4000,1.0,20262712,1,4,0,1,0.09847301244735718,69.92806243896484,4,2,0.42093617830382574,2
4000,0.0,20263712,0,0,1,0,0.9999999403953552,0.00042033311910927296,0,4,2.0,2
4000,0.0,20263712,0,1,0,1,-0.0011355280876159668,91.18272399902344,2,2,1.4142135623730951,2
4000,1.0,20263712,1,0,1,0,0.9999998211860657,0.0065537854097783566,0,4,2.0,2
4000,1.0,20263712,1,1,1,0,0.1980666220188141,58.48048782348633,2,2,1.414213562373095,2
4000,1.0,20263712,1,2,1,0,0.19797199964523315,58.48847579956055,4,2,0.9137396627747255,2
4000,1.0,20263712,1,3,1,0,0.1657223105430603,59.83203125,4,2,0.7497636996849271,2
4000,1.0,20263712,1,4,1,0,0.14302361011505127,61.815765380859375,4,2,0.4942078523143345,2
4000,1.0,20263712,1,5,0,1,0.09333881735801697,70.13055419921875,4,2,0.3690391334576059,2
4000,0.0,20264712,0,0,1,0,0.9999999403953552,0.0003205731918569654,0,4,2.0,2
4000,0.0,20264712,0,1,0,1,-0.003007352352142334,91.07902526855469,2,2,1.414213562373095,2
4000,1.0,20264712,1,0,1,0,0.9999998211860657,0.006490472704172134,0,4,2.0,2
4000,1.0,20264712,1,1,1,0,0.208568274974823,58.86418151855469,2,2,1.4142135623730951,2
4000,1.0,20264712,1,2,1,0,0.20869708061218262,58.846317291259766,4,2,1.1487029946611882,2
4000,1.0,20264712,1,3,1,0,0.20860284566879272,58.85939025878906,4,2,0.6618264013726772,2
4000,1.0,20264712,1,4,1,0,0.18792855739593506,59.23200607299805,4,2,0.34591575938705754,2
4000,1.0,20264712,1,5,1,0,0.11745893955230713,65.46383666992188,4,2,0.2117019865063857,2
4000,1.0,20264712,1,6,1,0,0.10515809059143066,69.00955200195312,4,2,0.06284703658151876,2
4000,1.0,20264712,1,7,0,1,0.08399498462677002,69.11260986328125,4,2,0.025513002263137373,2
4000,0.0,20265712,0,0,1,0,0.9999999403953552,0.00025020859902724624,0,4,2.0,2
4000,0.0,20265712,0,1,0,1,-0.003614187240600586,91.84353637695312,2,2,1.4142135623730951,2
4000,1.0,20265712,1,0,1,0,0.9999997615814209,0.0070003787986934185,0,4,2.0,2
4000,1.0,20265712,1,1,1,0,0.21169286966323853,58.30419921875,2,2,1.414213562373095,2
4000,1.0,20265712,1,2,1,0,0.21137213706970215,58.32135772705078,4,2,1.231242307772955,2
4000,1.0,20265712,1,3,1,0,0.21111303567886353,58.334747314453125,4,2,0.8867559060476526,2
4000,1.0,20265712,1,4,1,0,0.17158332467079163,60.01626968383789,4,2,0.14974537468268864,2
4000,1.0,20265712,1,5,1,0,0.11730211973190308,66.60254669189453,4,2,0.044967389872072966,2
4000,1.0,20265712,1,6,0,1,0.04852786660194397,68.5965805053711,4,2,0.00832550848672883,2
4000,0.0,20266712,0,0,1,0,0.9999999403953552,0.00032177582033909857,0,4,2.0,2
4000,0.0,20266712,0,1,0,1,-0.0017688274383544922,89.81527709960938,2,2,1.4142135623730951,2
4000,1.0,20266712,1,0,1,0,0.9999998211860657,0.006353229284286499,0,4,2.0,2
4000,1.0,20266712,1,1,1,0,0.19432184100151062,59.093048095703125,2,2,1.4142135623730951,2
4000,1.0,20266712,1,2,1,0,0.194204181432724,59.005035400390625,4,2,1.025870290467932,2
4000,1.0,20266712,1,3,1,0,0.19440507888793945,58.98796463012695,4,2,0.8078339889915969,2
4000,1.0,20266712,1,4,1,0,0.19417500495910645,59.05628967285156,4,2,0.5092172370784773,2
4000,1.0,20266712,1,5,1,0,0.1681850552558899,59.91402816772461,4,2,0.3795877318325087,2
4000,1.0,20266712,1,6,0,1,0.09728848934173584,68.46038818359375,4,2,0.21884013758696422,2
4000,0.0,20267712,0,0,1,0,0.9999999403953552,0.0003005335747729987,0,4,2.0,2
4000,0.0,20267712,0,1,0,1,-0.00199967622756958,90.45838928222656,2,2,1.4142135623730951,2
4000,1.0,20267712,1,0,1,0,0.9999997615814209,0.006687450222671032,0,4,2.0,2
4000,1.0,20267712,1,1,1,0,0.19738367199897766,60.068809509277344,2,2,1.4142135623730951,2
4000,1.0,20267712,1,2,1,0,0.19702258706092834,60.086856842041016,4,2,0.6762599701620308,2
4000,1.0,20267712,1,3,1,0,0.19691422581672668,60.10565948486328,4,2,0.35588353405980594,2
4000,1.0,20267712,1,4,1,0,0.19264286756515503,60.20838928222656,4,2,0.1232081380751091,2
4000,1.0,20267712,1,5,0,1,0.09173703193664551,61.58180618286133,4,2,0.01706835752212329,2
4000,0.0,20268712,0,0,1,0,0.9999999403953552,0.0005140535649843514,0,4,2.0,2
4000,0.0,20268712,0,1,0,1,-0.002197265625,90.64494323730469,2,2,1.4142135623730951,2
4000,1.0,20268712,1,0,1,0,0.9999997615814209,0.006220676936209202,0,4,2.0,2
4000,1.0,20268712,1,1,1,0,0.20480993390083313,59.79386901855469,2,2,1.4142135623730951,2
4000,1.0,20268712,1,2,1,0,0.20511236786842346,59.74544906616211,4,2,1.1022434966671875,2
4000,1.0,20268712,1,3,1,0,0.2051512598991394,59.7681884765625,4,2,0.6360299241484829,2
4000,1.0,20268712,1,4,1,0,0.1744743287563324,60.3170051574707,4,2,0.4110492234198851,2
4000,1.0,20268712,1,5,1,0,0.1650676131248474,61.26327133178711,4,2,0.1277645646099885,2
4000,1.0,20268712,1,6,1,0,0.12950816750526428,65.92112731933594,4,2,0.0462905163481247,2
4000,1.0,20268712,1,7,0,1,0.05608317255973816,68.789306640625,4,2,0.01043439733071125,2
4000,0.0,20269712,0,0,1,0,0.9999999403953552,0.0004537399217952043,0,4,2.0,2
4000,0.0,20269712,0,1,0,1,-0.001846909523010254,91.057373046875,2,2,1.414213562373095,2
4000,1.0,20269712,1,0,1,0,0.9999997615814209,0.007392606232315302,0,4,2.0,2
4000,1.0,20269712,1,1,1,0,0.1760903000831604,60.0880012512207,2,2,1.4142135623730951,2
4000,1.0,20269712,1,2,1,0,0.17734691500663757,59.90739440917969,4,2,0.9079801687865101,2
4000,1.0,20269712,1,3,1,0,0.13031962513923645,62.859073638916016,4,2,0.3329557237146758,2
4000,1.0,20269712,1,4,1,0,0.10494843125343323,66.19290924072266,4,2,0.09495703458120708,2
4000,1.0,20269712,1,5,0,1,0.0817684531211853,68.86154174804688,4,2,0.019077333212316108,2


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr_batch64/finite_qr_runs.csv <==
sample_size,train_count,test_count,shear,seed,accepted_updates,reported_removed_directions,cumulative_removed_rank,retained_map_rank,retained_map_frobenius_norm,stopped_by_published_threshold,censored_at_max_updates,initial_test_r2,initial_test_circular_mae_degrees,post_first_test_r2,post_first_test_circular_mae_degrees
4000,3200,800,0.0,20260712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0005432071047835052,-0.0002771914005279541,88.77686309814453
4000,3200,800,1.0,20260712,5,10,4,2,0.41749261338396954,1,0,0.9999997615814209,0.00731698889285326,0.17295628786087036,61.87409973144531
4000,3200,800,0.0,20261712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0003806648019235581,-0.0019561052322387695,92.53680419921875
4000,3200,800,1.0,20261712,4,8,4,2,0.5387736884069699,1,0,0.9999997615814209,0.006480495911091566,0.17478466033935547,61.467742919921875
4000,3200,800,0.0,20262712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.00028141436632722616,-0.003407895565032959,91.82708740234375
4000,3200,800,1.0,20262712,4,8,4,2,0.42093617830382574,1,0,0.9999998211860657,0.006529432721436024,0.21383818984031677,58.513999938964844
4000,3200,800,0.0,20263712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.00042033311910927296,-0.0011355280876159668,91.18272399902344
4000,3200,800,1.0,20263712,5,10,4,2,0.3690391334576059,1,0,0.9999998211860657,0.0065537854097783566,0.1980666220188141,58.48048782348633
4000,3200,800,0.0,20264712,1,2,2,2,1.414213562373095,1,0,0.9999999403953552,0.0003205731918569654,-0.003007352352142334,91.07902526855469
4000,3200,800,1.0,20264712,7,14,4,2,0.025513002263137373,1,0,0.9999998211860657,0.006490472704172134,0.208568274974823,58.86418151855469
4000,3200,800,0.0,20265712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.00025020859902724624,-0.003614187240600586,91.84353637695312
4000,3200,800,1.0,20265712,6,12,4,2,0.00832550848672883,1,0,0.9999997615814209,0.0070003787986934185,0.21169286966323853,58.30419921875
4000,3200,800,0.0,20266712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.00032177582033909857,-0.0017688274383544922,89.81527709960938
4000,3200,800,1.0,20266712,6,12,4,2,0.21884013758696422,1,0,0.9999998211860657,0.006353229284286499,0.19432184100151062,59.093048095703125
4000,3200,800,0.0,20267712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0003005335747729987,-0.00199967622756958,90.45838928222656
4000,3200,800,1.0,20267712,5,10,4,2,0.01706835752212329,1,0,0.9999997615814209,0.006687450222671032,0.19738367199897766,60.068809509277344
4000,3200,800,0.0,20268712,1,2,2,2,1.4142135623730951,1,0,0.9999999403953552,0.0005140535649843514,-0.002197265625,90.64494323730469
4000,3200,800,1.0,20268712,7,14,4,2,0.01043439733071125,1,0,0.9999997615814209,0.006220676936209202,0.20480993390083313,59.79386901855469
4000,3200,800,0.0,20269712,1,2,2,2,1.414213562373095,1,0,0.9999999403953552,0.0004537399217952043,-0.001846909523010254,91.057373046875
4000,3200,800,1.0,20269712,5,10,4,2,0.019077333212316108,1,0,0.9999997615814209,0.007392606232315302,0.1760903000831604,60.0880012512207


==> anc/artifact_v14_arxiv/results/revision_v9/motivating_finite_qr_batch64/summary.json <==
{
  "construction": "theta uniform on [-pi,pi], target=(sin(theta),cos(theta)), nuisance~N(0,0.5 I), X_a=(target+a*nuisance,nuisance)",
  "published_procedure_matched": {
    "output": "two-output sin/cos circular regression",
    "loss": "MSE",
    "optimizer": "torch.optim.Adam",
    "learning_rate": 0.001,
    "weight_decay": 0.0001,
    "epochs": 100,
    "split": "80/20 held-out",
    "update": "full coefficient-column QR then right null projection",
    "stopping": "R2 < 0.1 OR circular MAE > 80 degrees"
  },
  "implementation_choice_not_reported_by_source": "minibatch size 64; the source does not report batch size",
  "sample_sizes": [
    4000
  ],
  "shears": [
    0.0,
    1.0
  ],
  "seeds_per_cell": 10,
  "max_updates": 8,
  "same_latents_and_probe_initialization_across_shears": true,
  "official_validation_queries": 0,
  "official_test_queries": 0,
  "aggregate": [
    {
      "sample_size": 4000,
      "shear": 0.0,
      "runs": 10,
      "mean_accepted_updates": 1.0,
      "count_one_fraction": 1.0,
      "count_two_or_more_fraction": 0.0,
      "minimum_accepted_updates": 1,
      "maximum_accepted_updates": 1,
      "mean_cumulative_removed_rank": 2.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 10,
      "mean_post_first_test_r2": -0.0021210938692092897,
      "mean_post_first_circular_mae_degrees": 90.9222023010254,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    },
    {
      "sample_size": 4000,
      "shear": 1.0,
      "runs": 10,
      "mean_accepted_updates": 5.4,
      "count_one_fraction": 0.0,
      "count_two_or_more_fraction": 1.0,
      "minimum_accepted_updates": 4,
      "maximum_accepted_updates": 7,
      "mean_cumulative_removed_rank": 4.0,
      "mean_retained_map_rank": 2.0,
      "post_first_probe_runs": 10,
      "mean_post_first_test_r2": 0.19525126516819,
      "mean_post_first_circular_mae_degrees": 59.65484390258789,
      "stopping_frequency": 1.0,
      "censoring_frequency": 0.0
    }
  ],
  "elapsed_seconds": 29.377752375090495
}


==> anc/artifact_v14_arxiv/results/revision_v9/population_count_example/population_count_trajectories.csv <==
mixing,ridge,penalty_mode,iteration_count,coefficient_0,coefficient_1,coefficient_norm,cumulative_residual_norm,cross_covariance_norm,remaining_covariance_rank
0.0,0.0,isotropic,0,0.7978845608028654,0.0,0.7978845608028654,0.7978845608028654,0.7978845608028654,2
0.0,0.0,isotropic,1,0.0,0.0,0.0,0.0,0.0,1
0.25,0.0,isotropic,0,0.7978845608028657,-0.19947114020071627,0.8224405803099429,0.8224405803099429,0.7978845608028654,2
0.25,0.0,isotropic,1,0.041856239255232214,0.167424957020929,0.17257769554044683,0.17257769554044683,0.19351543066116283,1
0.25,0.0,isotropic,2,0.0,0.0,0.0,0.0,1.7716596207925437e-16,0
1.0,0.0,isotropic,0,0.7978845608028653,-0.7978845608028654,1.1283791670955126,1.1283791670955126,0.7978845608028654,2
1.0,0.0,isotropic,1,0.15957691216057318,0.1595769121605731,0.22567583341910263,0.22567583341910263,0.5641895835477564,1
1.0,0.0,isotropic,2,0.0,0.0,0.0,0.0,2.2145745259906796e-16,0
3.0,0.0,isotropic,0,0.7978845608028665,-2.3936536824085994,2.5231325220201635,2.5231325220201635,0.7978845608028654,2
3.0,0.0,isotropic,1,0.06588037658005308,0.021960125526684356,0.06944401436752731,0.06944401436752731,0.7569397566060481,1
3.0,0.0,isotropic,2,0.0,0.0,0.0,0.0,1.7716596207925437e-16,0
0.0,0.1,isotropic,0,0.7253496007298776,0.0,0.7253496007298776,0.7253496007298776,0.7978845608028654,2
0.0,0.1,isotropic,1,0.0,0.0,0.0,0.0,0.0,1
0.25,0.1,isotropic,0,0.7216222132646676,-0.1640050484692426,0.7400245094592449,0.7400245094592449,0.7978845608028654,2
0.25,0.1,isotropic,1,0.03235738430167681,0.1423724909273719,0.14600317288234183,0.1460031728823418,0.17682805690173017,1
0.25,0.1,isotropic,2,0.0,0.0,0.0,0.0,1.7854470631352944e-16,0
1.0,0.1,isotropic,0,0.6699794022008793,-0.6090721838189811,0.9054508956732387,0.9054508956732387,0.7978845608028654,2
1.0,0.1,isotropic,1,0.14169500280640415,0.15586450308704586,0.21064476528715023,0.21064476528715023,0.5367152368017841,1
1.0,0.1,isotropic,2,0.0,0.0,0.0,0.0,8.858298103962719e-17,0
3.0,0.1,isotropic,0,0.4159587757740058,-1.1344330248381977,1.2082880413986363,1.2082880413986363,0.7978845608028654,2
3.0,0.1,isotropic,1,0.06409798223014854,0.023502593484388257,0.0682709544862883,0.0682709544862883,0.749114916949399,1
3.0,0.1,isotropic,2,0.0,0.0,0.0,0.0,1.9807756725418138e-16,0
0.0,1.0,isotropic,0,0.3989422804014327,0.0,0.3989422804014327,0.3989422804014327,0.7978845608028654,2
0.0,1.0,isotropic,1,0.0,0.0,0.0,0.0,0.0,1
0.25,1.0,isotropic,0,0.3928047068567953,-0.04910058835709941,0.3958615989280423,0.3958615989280423,0.7978845608028654,2
0.25,1.0,isotropic,1,0.005951586467527244,0.04761269174021761,0.047983224112489974,0.04798322411248998,0.09896539973201057,1
0.25,1.0,isotropic,2,0.0,0.0,0.0,0.0,9.130924686461734e-17,0
1.0,1.0,isotropic,0,0.31915382432114614,-0.15957691216057304,0.3568248232305542,0.3568248232305542,0.7978845608028654,2
1.0,1.0,isotropic,1,0.05319230405352429,0.10638460810704874,0.11894160774351807,0.11894160774351806,0.3568248232305542,1
1.0,1.0,isotropic,2,0.0,0.0,0.0,0.0,4.429149051981359e-17,0
3.0,1.0,isotropic,0,0.12275147089274853,-0.18412720633912277,0.2212933612212151,0.2212933612212151,0.7978845608028654,2
3.0,1.0,isotropic,1,0.05021651081976076,0.033477673879840505,0.060352734878513205,0.060352734878513205,0.6638800836636453,1
3.0,1.0,isotropic,2,0.0,0.0,0.0,0.0,4.429149051981359e-17,0
0.0,10.0,isotropic,0,0.07253496007298776,0.0,0.07253496007298776,0.07253496007298776,0.7978845608028654,2
0.0,10.0,isotropic,1,0.0,0.0,0.0,0.0,0.0,1
0.25,10.0,isotropic,0,0.07216222132646676,-0.0016400504846924263,0.07218085585778485,0.07218085585778485,0.7978845608028654,2
0.25,10.0,isotropic,1,3.7408327759490635e-05,0.0016459664214180105,0.0016463914611723948,0.0016463914611723948,0.01812905853113698,1
0.25,10.0,isotropic,2,0.0,0.0,0.0,0.0,1.771875874637816e-16,0
1.0,10.0,isotropic,0,0.06699794022008793,-0.006090721838189811,0.06727422155807287,0.06727422155807287,0.7978845608028654,2
1.0,10.0,isotropic,1,0.0005845308137749937,0.0064298389515249224,0.006456353863815053,0.006456353863815053,0.07223707396809466,1
1.0,10.0,isotropic,2,0.0,0.0,0.0,0.0,0.0,0
3.0,10.0,isotropic,0,0.04159587757740057,-0.011344330248381974,0.04311508854471308,0.04311508854471308,0.7978845608028654,2
3.0,10.0,isotropic,1,0.00420184964729419,0.015406782040078741,0.015969485692687763,0.015969485692687763,0.20993731576002603,1
3.0,10.0,isotropic,2,0.0,0.0,0.0,0.0,1.826184937292347e-16,0
0.0,0.0,transported,0,0.7978845608028654,0.0,0.7978845608028654,0.7978845608028654,0.7978845608028654,2
0.0,0.0,transported,1,0.0,0.0,0.0,0.0,0.0,1
0.25,0.0,transported,0,0.7978845608028657,-0.19947114020071627,0.8224405803099429,0.8224405803099429,0.7978845608028654,2
0.25,0.0,transported,1,0.041856239255232214,0.167424957020929,0.17257769554044683,0.17257769554044683,0.19351543066116283,1
0.25,0.0,transported,2,0.0,0.0,0.0,0.0,1.7716596207925437e-16,0
1.0,0.0,transported,0,0.7978845608028653,-0.7978845608028654,1.1283791670955126,1.1283791670955126,0.7978845608028654,2
1.0,0.0,transported,1,0.15957691216057318,0.1595769121605731,0.22567583341910263,0.22567583341910263,0.5641895835477564,1
1.0,0.0,transported,2,0.0,0.0,0.0,0.0,2.2145745259906796e-16,0
3.0,0.0,transported,0,0.7978845608028665,-2.3936536824085994,2.5231325220201635,2.5231325220201635,0.7978845608028654,2
3.0,0.0,transported,1,0.06588037658005308,0.021960125526684356,0.06944401436752731,0.06944401436752731,0.7569397566060481,1
3.0,0.0,transported,2,0.0,0.0,0.0,0.0,1.7716596207925437e-16,0
0.0,0.1,transported,0,0.7253496007298776,0.0,0.7253496007298776,0.7253496007298776,0.7978845608028654,2
0.0,0.1,transported,1,0.0,0.0,0.0,0.0,0.0,1
0.25,0.1,transported,0,0.7253496007298776,-0.1813374001824694,0.7476732548272206,0.7476732548272206,0.7978845608028654,2
0.25,0.1,transported,1,-1.6335806289258445e-15,0.162492213640596,0.162492213640596,0.15764060239543679,0.193515430661163,1
0.25,0.1,transported,2,0.0,0.0,0.0,0.0,1.7854470631352944e-16,0
1.0,0.1,transported,0,0.7253496007298778,-0.7253496007298776,1.0257992428141025,1.0257992428141025,0.7978845608028654,2
1.0,0.1,transported,1,-1.4930585503579694e-15,0.29551280029735905,0.29551280029735905,0.20895910501768755,0.5641895835477563,1
1.0,0.1,transported,2,0.0,0.0,0.0,0.0,0.0,0
3.0,0.1,transported,0,0.7253496007298763,-2.1760488021896287,2.293756838200141,2.293756838200141,0.7978845608028654,2
3.0,0.1,transported,1,9.654113257610056e-16,0.20114736826962698,0.20114736826962698,0.06360838290807126,0.7569397566060481,1
3.0,0.1,transported,2,0.0,0.0,0.0,0.0,5.184186051329013e-16,0
0.0,1.0,transported,0,0.3989422804014327,0.0,0.3989422804014327,0.3989422804014327,0.7978845608028654,2
0.0,1.0,transported,1,0.0,0.0,0.0,0.0,0.0,1
0.25,1.0,transported,0,0.3989422804014327,-0.09973557010035818,0.4112202901549713,0.4112202901549713,0.7978845608028654,2
0.25,1.0,transported,1,-1.7832079665357294e-16,0.09134032009191059,0.09134032009191059,0.088613126498041,0.193515430661163,1
0.25,1.0,transported,2,0.0,0.0,0.0,0.0,1.7854470631352944e-16,0
1.0,1.0,transported,0,0.3989422804014327,-0.3989422804014327,0.5641895835477563,0.5641895835477563,0.7978845608028654,2
1.0,1.0,transported,1,-2.3912495915003375e-16,0.17730768017841483,0.17730768017841483,0.12537546301061253,0.5641895835477564,1
1.0,1.0,transported,2,0.0,0.0,0.0,0.0,3.652369874584694e-16,0
3.0,1.0,transported,0,0.3989422804014333,-1.1968268412043,1.2615662610100822,1.2615662610100822,0.7978845608028654,2
3.0,1.0,transported,1,7.846099113958703e-17,0.1145288843257699,0.1145288843257699,0.036217213234739136,0.7569397566060481,1
3.0,1.0,transported,2,0.0,0.0,0.0,0.0,8.735647403195488e-16,0
0.0,10.0,transported,0,0.07253496007298776,0.0,0.07253496007298776,0.07253496007298776,0.7978845608028654,2
0.0,10.0,transported,1,0.0,0.0,0.0,0.0,0.0,1
0.25,10.0,transported,0,0.07253496007298776,-0.01813374001824694,0.07476732548272205,0.07476732548272205,0.7978845608028654,2
0.25,10.0,transported,1,-1.6875120475439315e-17,0.016981580636805906,0.016981580636805906,0.016474553095410436,0.193515430661163,1
0.25,10.0,transported,2,0.0,0.0,0.0,0.0,1.7854470631352944e-16,0
1.0,10.0,transported,0,0.07253496007298776,-0.07253496007298776,0.10257992428141023,0.10257992428141023,0.7978845608028654,2
1.0,10.0,transported,1,-2.0898315757650005e-17,0.03546153603568294,0.03546153603568294,0.02507509260212251,0.5641895835477564,1
1.0,10.0,transported,2,0.0,0.0,0.0,0.0,3.5433192415850874e-16,0
3.0,10.0,transported,0,0.07253496007298778,-0.21760488021896335,0.2293756838200146,0.2293756838200146,0.7978845608028654,2
3.0,10.0,transported,1,-1.920976001081684e-17,0.021583892537498674,0.021583892537498674,0.006825426119080687,0.7569397566060481,1
3.0,10.0,transported,2,0.0,0.0,0.0,0.0,4.429149051981359e-16,0


==> anc/artifact_v14_arxiv/results/revision_v9/population_count_example/shear_residual_robustness.csv <==
mixing,ridge,penalty_mode,retained_cross_covariance,retained_variance,best_linear_r2_after_first_edit,second_cumulative_residual_coefficient_norm
0.01,0.0,isotropic,0.00797844669566643,1.000199990001,6.364288373520875e-05,0.00797685140514594
0.05,0.0,isotropic,0.03984445356281919,1.0049937655860348,0.0015796918688285597,0.03964646839334868
0.1,0.0,isotropic,0.07939248114932146,1.01990099009901,0.006180174472066612,0.07784332196953175
0.25,0.0,isotropic,0.19351543066116297,1.1213235294117647,0.033396447075020666,0.172577695540447
0.5,0.0,isotropic,0.35682482323055426,1.45,0.08780962377483884,0.24608608498658913
1.0,0.0,isotropic,0.5641895835477563,2.5,0.12732395447351624,0.22567583341910255
2.0,0.0,isotropic,0.7136496464611085,5.8,0.08780962377483884,0.12304304249329456
3.0,0.0,isotropic,0.7569397566060481,10.9,0.052564935333103045,0.06944401436752735
0.01,0.1,isotropic,0.007253196294635908,1.0001818114205439,5.259929333627899e-05,0.006592725147192401
0.05,0.1,isotropic,0.03623007158916248,1.004541237113402,0.0013066841249122934,0.03280101310100999
0.1,0.1,isotropic,0.07223707396809466,1.0181147540983606,0.005125350393427111,0.06460613609051791
0.25,0.1,isotropic,0.17682805690173017,1.1111247544204321,0.0281409999941466,0.14600317288234183
0.5,0.1,isotropic,0.3301669804726827,1.4195205479452055,0.07679369992371306,0.21728365629484642
1.0,0.1,isotropic,0.5367152368017841,2.4479638009049776,0.11767463444872113,0.21064476528715023
2.0,0.1,isotropic,0.6991191454629502,5.760076775431862,0.08485435153183359,0.11930204539196129
3.0,0.1,isotropic,0.7491149169493991,10.872673849167482,0.05161316954606102,0.06827095448628831
0.01,1.0,isotropic,0.003989372937164278,1.0000999999999998,1.5913505081270615e-05,0.0019945867392451772
0.05,1.0,isotropic,0.01994088346735988,1.0025,0.0003966472154202759,0.009957994240878842
0.1,1.0,isotropic,0.03984445356281919,1.0099999999999998,0.0015718618611085694,0.019823111225283185
0.25,1.0,isotropic,0.09896539973201057,1.0625,0.009218023853286248,0.04798322411248997
0.5,1.0,isotropic,0.19351543066116297,1.25,0.0299585775231803,0.086006858071628
1.0,1.0,isotropic,0.35682482323055426,2.0,0.06366197723675815,0.11894160774351809
2.0,1.0,isotropic,0.5641895835477563,5.0,0.06366197723675812,0.0940315972579594
3.0,1.0,isotropic,0.6638800836636454,10.0,0.04407367654852488,0.06035273487851321
0.01,10.0,isotropic,0.0007253493009988234,1.0000181818858,5.261220425685869e-07,6.594073655198926e-05
0.05,10.0,isotropic,0.0036267105378249564,1.0004545877151299,1.3147052836460967e-05,0.00032968733327394696
0.1,10.0,isotropic,0.007253196294635909,1.0018188579456244,5.251334217884679e-05,0.0006592724701513857
0.25,10.0,isotropic,0.01812905853113698,1.0113900361383583,0.00032496144067255717,0.0016463914611723946
0.5,10.0,isotropic,0.03623007158916248,1.0458762886597939,0.0012550414438000622,0.003279963548601204
1.0,10.0,isotropic,0.07223707396809466,1.1885245901639345,0.00439048118874194,0.006456353863815055
2.0,10.0,isotropic,0.1427299292922217,1.832,0.011119996023887885,0.012063043381695546
3.0,10.0,isotropic,0.20993731576002603,3.146153846153846,0.014008748047208395,0.01596948569268776
0.01,0.0,transported,0.00797844669566643,1.000199990001,6.364288373520875e-05,0.00797685140514594
0.05,0.0,transported,0.03984445356281919,1.0049937655860348,0.0015796918688285597,0.03964646839334868
0.1,0.0,transported,0.07939248114932146,1.01990099009901,0.006180174472066612,0.07784332196953175
0.25,0.0,transported,0.19351543066116297,1.1213235294117647,0.033396447075020666,0.172577695540447
0.5,0.0,transported,0.35682482323055426,1.45,0.08780962377483884,0.24608608498658913
1.0,0.0,transported,0.5641895835477563,2.5,0.12732395447351624,0.22567583341910255
2.0,0.0,transported,0.7136496464611085,5.8,0.08780962377483884,0.12304304249329456
3.0,0.0,transported,0.7569397566060481,10.9,0.052564935333103045,0.06944401436752735
0.01,0.1,transported,0.00797844669566643,1.000199990001,6.364288373520875e-05,0.007251749000805908
0.05,0.1,transported,0.03984445356281919,1.0049937655860348,0.0015796918688285597,0.03605037621876331
0.1,0.1,transported,0.07939248114932146,1.01990099009901,0.006180174472066612,0.07082916497585451
0.25,0.1,transported,0.19351543066116297,1.1213235294117647,0.033396447075020666,0.15764060239543673
0.5,0.1,transported,0.35682482323055426,1.45,0.08780962377483884,0.2265554433209868
1.0,0.1,transported,0.5641895835477563,2.5,0.12732395447351624,0.20895910501768755
2.0,0.1,transported,0.7136496464611085,5.8,0.08780962377483884,0.1132777216604934
3.0,0.1,transported,0.7569397566060481,10.9,0.052564935333103045,0.06360838290807126
0.01,1.0,transported,0.00797844669566643,1.000199990001,6.364288373520875e-05,0.003988625074013244
0.05,1.0,transported,0.03984445356281919,1.0049937655860348,0.0015796918688285597,0.019847859179372176
0.1,1.0,transported,0.07939248114932146,1.01990099009901,0.006180174472066612,0.03911150422437551
0.25,1.0,transported,0.19351543066116297,1.1213235294117647,0.033396447075020666,0.08861312649804097
0.5,1.0,transported,0.35682482323055426,1.45,0.08780962377483884,0.13215734193724232
1.0,1.0,transported,0.5641895835477563,2.5,0.12732395447351624,0.12537546301061253
2.0,1.0,transported,0.7136496464611085,5.8,0.08780962377483884,0.06607867096862116
3.0,1.0,transported,0.7569397566060481,10.9,0.052564935333103045,0.03621721323473914
0.01,10.0,transported,0.00797844669566643,1.000199990001,6.364288373520875e-05,0.0007252342201685315
0.05,10.0,transported,0.03984445356281919,1.0049937655860348,0.0015796918688285597,0.003612373171699814
0.1,10.0,transported,0.07939248114932146,1.01990099009901,0.006180174472066612,0.007139675184159581
0.25,10.0,transported,0.19351543066116297,1.1213235294117647,0.033396447075020666,0.016474553095410432
0.5,10.0,transported,0.35682482323055426,1.45,0.08780962377483884,0.025578840374950125
1.0,10.0,transported,0.5641895835477563,2.5,0.12732395447351624,0.025075092602122505
2.0,10.0,transported,0.7136496464611085,5.8,0.08780962377483884,0.012789420187475063
3.0,10.0,transported,0.7569397566060481,10.9,0.052564935333103045,0.006825426119080687


==> anc/artifact_v14_arxiv/results/revision_v9/population_count_example/summary.json <==
{
  "construction": {
    "latent": "S,N independent standard normal",
    "features": "X=(S+aN,N)",
    "label": "L=sign(S)",
    "probe": "population ridge least squares; ridge zero uses the minimum-norm coefficient",
    "stopping": "first zero population coefficient under cumulative Euclidean Gram-Schmidt removal"
  },
  "result": "count 1 at a=0 and count 2 for every nonzero a",
  "ridge_values": [
    0.0,
    0.1,
    1.0,
    10.0
  ],
  "penalty_modes": [
    "isotropic",
    "transported"
  ],
  "residual_robustness": {
    "mixing_values": [
      0.01,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0,
      2.0,
      3.0
    ],
    "csv": "shear_residual_robustness.csv",
    "quantity": "closed-form retained cross-covariance, best linear R2, and second cumulative residual coefficient norm after one edit"
  },
  "all_results_match_theorem": true,
  "runs": [
    {
      "mixing": 0.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028654,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7978845608028654,
          "cumulative_residual_norm": 0.7978845608028654,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028657,
          "coefficient_1": -0.19947114020071627,
          "coefficient_norm": 0.8224405803099429,
          "cumulative_residual_norm": 0.8224405803099429,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.041856239255232214,
          "coefficient_1": 0.167424957020929,
          "coefficient_norm": 0.17257769554044683,
          "cumulative_residual_norm": 0.17257769554044683,
          "cross_covariance_norm": 0.19351543066116283,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028653,
          "coefficient_1": -0.7978845608028654,
          "coefficient_norm": 1.1283791670955126,
          "cumulative_residual_norm": 1.1283791670955126,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.15957691216057318,
          "coefficient_1": 0.1595769121605731,
          "coefficient_norm": 0.22567583341910263,
          "cumulative_residual_norm": 0.22567583341910263,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 2.2145745259906796e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028665,
          "coefficient_1": -2.3936536824085994,
          "coefficient_norm": 2.5231325220201635,
          "cumulative_residual_norm": 2.5231325220201635,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.06588037658005308,
          "coefficient_1": 0.021960125526684356,
          "coefficient_norm": 0.06944401436752731,
          "cumulative_residual_norm": 0.06944401436752731,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    }
  ],
  "ridge_runs": [
    {
      "mixing": 0.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028654,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7978845608028654,
          "cumulative_residual_norm": 0.7978845608028654,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028657,
          "coefficient_1": -0.19947114020071627,
          "coefficient_norm": 0.8224405803099429,
          "cumulative_residual_norm": 0.8224405803099429,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.041856239255232214,
          "coefficient_1": 0.167424957020929,
          "coefficient_norm": 0.17257769554044683,
          "cumulative_residual_norm": 0.17257769554044683,
          "cross_covariance_norm": 0.19351543066116283,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028653,
          "coefficient_1": -0.7978845608028654,
          "coefficient_norm": 1.1283791670955126,
          "cumulative_residual_norm": 1.1283791670955126,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.15957691216057318,
          "coefficient_1": 0.1595769121605731,
          "coefficient_norm": 0.22567583341910263,
          "cumulative_residual_norm": 0.22567583341910263,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 2.2145745259906796e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028665,
          "coefficient_1": -2.3936536824085994,
          "coefficient_norm": 2.5231325220201635,
          "cumulative_residual_norm": 2.5231325220201635,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.06588037658005308,
          "coefficient_1": 0.021960125526684356,
          "coefficient_norm": 0.06944401436752731,
          "cumulative_residual_norm": 0.06944401436752731,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 0.1,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.1,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298776,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7253496007298776,
          "cumulative_residual_norm": 0.7253496007298776,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.1,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.1,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.7216222132646676,
          "coefficient_1": -0.1640050484692426,
          "coefficient_norm": 0.7400245094592449,
          "cumulative_residual_norm": 0.7400245094592449,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.03235738430167681,
          "coefficient_1": 0.1423724909273719,
          "coefficient_norm": 0.14600317288234183,
          "cumulative_residual_norm": 0.1460031728823418,
          "cross_covariance_norm": 0.17682805690173017,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7854470631352944e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.1,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.1,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.6699794022008793,
          "coefficient_1": -0.6090721838189811,
          "coefficient_norm": 0.9054508956732387,
          "cumulative_residual_norm": 0.9054508956732387,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.14169500280640415,
          "coefficient_1": 0.15586450308704586,
          "coefficient_norm": 0.21064476528715023,
          "cumulative_residual_norm": 0.21064476528715023,
          "cross_covariance_norm": 0.5367152368017841,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 8.858298103962719e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.1,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.1,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.4159587757740058,
          "coefficient_1": -1.1344330248381977,
          "coefficient_norm": 1.2082880413986363,
          "cumulative_residual_norm": 1.2082880413986363,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.06409798223014854,
          "coefficient_1": 0.023502593484388257,
          "coefficient_norm": 0.0682709544862883,
          "cumulative_residual_norm": 0.0682709544862883,
          "cross_covariance_norm": 0.749114916949399,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.9807756725418138e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 1.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        2.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014327,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.3989422804014327,
          "cumulative_residual_norm": 0.3989422804014327,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 1.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        2.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.3928047068567953,
          "coefficient_1": -0.04910058835709941,
          "coefficient_norm": 0.3958615989280423,
          "cumulative_residual_norm": 0.3958615989280423,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.005951586467527244,
          "coefficient_1": 0.04761269174021761,
          "coefficient_norm": 0.047983224112489974,
          "cumulative_residual_norm": 0.04798322411248998,
          "cross_covariance_norm": 0.09896539973201057,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 9.130924686461734e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 1.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        2.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.31915382432114614,
          "coefficient_1": -0.15957691216057304,
          "coefficient_norm": 0.3568248232305542,
          "cumulative_residual_norm": 0.3568248232305542,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.05319230405352429,
          "coefficient_1": 0.10638460810704874,
          "coefficient_norm": 0.11894160774351807,
          "cumulative_residual_norm": 0.11894160774351806,
          "cross_covariance_norm": 0.3568248232305542,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 4.429149051981359e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 1.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        2.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.12275147089274853,
          "coefficient_1": -0.18412720633912277,
          "coefficient_norm": 0.2212933612212151,
          "cumulative_residual_norm": 0.2212933612212151,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.05021651081976076,
          "coefficient_1": 0.033477673879840505,
          "coefficient_norm": 0.060352734878513205,
          "cumulative_residual_norm": 0.060352734878513205,
          "cross_covariance_norm": 0.6638800836636453,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 4.429149051981359e-17,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 10.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        11.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298776,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.07253496007298776,
          "cumulative_residual_norm": 0.07253496007298776,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 10.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        11.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.07216222132646676,
          "coefficient_1": -0.0016400504846924263,
          "coefficient_norm": 0.07218085585778485,
          "cumulative_residual_norm": 0.07218085585778485,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 3.7408327759490635e-05,
          "coefficient_1": 0.0016459664214180105,
          "coefficient_norm": 0.0016463914611723948,
          "cumulative_residual_norm": 0.0016463914611723948,
          "cross_covariance_norm": 0.01812905853113698,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.771875874637816e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 10.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        11.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.06699794022008793,
          "coefficient_1": -0.006090721838189811,
          "coefficient_norm": 0.06727422155807287,
          "cumulative_residual_norm": 0.06727422155807287,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.0005845308137749937,
          "coefficient_1": 0.0064298389515249224,
          "coefficient_norm": 0.006456353863815053,
          "cumulative_residual_norm": 0.006456353863815053,
          "cross_covariance_norm": 0.07223707396809466,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 10.0,
      "penalty_mode": "isotropic",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        11.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 0,
          "coefficient_0": 0.04159587757740057,
          "coefficient_1": -0.011344330248381974,
          "coefficient_norm": 0.04311508854471308,
          "cumulative_residual_norm": 0.04311508854471308,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 1,
          "coefficient_0": 0.00420184964729419,
          "coefficient_1": 0.015406782040078741,
          "coefficient_norm": 0.015969485692687763,
          "cumulative_residual_norm": 0.015969485692687763,
          "cross_covariance_norm": 0.20993731576002603,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "isotropic",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.826184937292347e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 0.0,
      "penalty_mode": "transported",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028654,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7978845608028654,
          "cumulative_residual_norm": 0.7978845608028654,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028657,
          "coefficient_1": -0.19947114020071627,
          "coefficient_norm": 0.8224405803099429,
          "cumulative_residual_norm": 0.8224405803099429,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.041856239255232214,
          "coefficient_1": 0.167424957020929,
          "coefficient_norm": 0.17257769554044683,
          "cumulative_residual_norm": 0.17257769554044683,
          "cross_covariance_norm": 0.19351543066116283,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028653,
          "coefficient_1": -0.7978845608028654,
          "coefficient_norm": 1.1283791670955126,
          "cumulative_residual_norm": 1.1283791670955126,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.15957691216057318,
          "coefficient_1": 0.1595769121605731,
          "coefficient_norm": 0.22567583341910263,
          "cumulative_residual_norm": 0.22567583341910263,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 2.2145745259906796e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7978845608028665,
          "coefficient_1": -2.3936536824085994,
          "coefficient_norm": 2.5231325220201635,
          "cumulative_residual_norm": 2.5231325220201635,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.06588037658005308,
          "coefficient_1": 0.021960125526684356,
          "coefficient_norm": 0.06944401436752731,
          "cumulative_residual_norm": 0.06944401436752731,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7716596207925437e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 0.1,
      "penalty_mode": "transported",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298776,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.7253496007298776,
          "cumulative_residual_norm": 0.7253496007298776,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 0.1,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298776,
          "coefficient_1": -0.1813374001824694,
          "coefficient_norm": 0.7476732548272206,
          "cumulative_residual_norm": 0.7476732548272206,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.6335806289258445e-15,
          "coefficient_1": 0.162492213640596,
          "coefficient_norm": 0.162492213640596,
          "cumulative_residual_norm": 0.15764060239543679,
          "cross_covariance_norm": 0.193515430661163,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7854470631352944e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 0.1,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298778,
          "coefficient_1": -0.7253496007298776,
          "coefficient_norm": 1.0257992428141025,
          "cumulative_residual_norm": 1.0257992428141025,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.4930585503579694e-15,
          "coefficient_1": 0.29551280029735905,
          "coefficient_norm": 0.29551280029735905,
          "cumulative_residual_norm": 0.20895910501768755,
          "cross_covariance_norm": 0.5641895835477563,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 0.1,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.7253496007298763,
          "coefficient_1": -2.1760488021896287,
          "coefficient_norm": 2.293756838200141,
          "cumulative_residual_norm": 2.293756838200141,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 9.654113257610056e-16,
          "coefficient_1": 0.20114736826962698,
          "coefficient_norm": 0.20114736826962698,
          "cumulative_residual_norm": 0.06360838290807126,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 0.1,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 5.184186051329013e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 1.0,
      "penalty_mode": "transported",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014327,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.3989422804014327,
          "cumulative_residual_norm": 0.3989422804014327,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 1.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014327,
          "coefficient_1": -0.09973557010035818,
          "coefficient_norm": 0.4112202901549713,
          "cumulative_residual_norm": 0.4112202901549713,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.7832079665357294e-16,
          "coefficient_1": 0.09134032009191059,
          "coefficient_norm": 0.09134032009191059,
          "cumulative_residual_norm": 0.088613126498041,
          "cross_covariance_norm": 0.193515430661163,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7854470631352944e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 1.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014327,
          "coefficient_1": -0.3989422804014327,
          "coefficient_norm": 0.5641895835477563,
          "cumulative_residual_norm": 0.5641895835477563,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -2.3912495915003375e-16,
          "coefficient_1": 0.17730768017841483,
          "coefficient_norm": 0.17730768017841483,
          "cumulative_residual_norm": 0.12537546301061253,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 3.652369874584694e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 1.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.3989422804014333,
          "coefficient_1": -1.1968268412043,
          "coefficient_norm": 1.2615662610100822,
          "cumulative_residual_norm": 1.2615662610100822,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 7.846099113958703e-17,
          "coefficient_1": 0.1145288843257699,
          "coefficient_norm": 0.1145288843257699,
          "cumulative_residual_norm": 0.036217213234739136,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 1.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 8.735647403195488e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 0.0,
      "ridge": 10.0,
      "penalty_mode": "transported",
      "population_stopping_count": 1,
      "expected_stopping_count": 1,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.0
      ],
      "trajectory": [
        {
          "mixing": 0.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298776,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.07253496007298776,
          "cumulative_residual_norm": 0.07253496007298776,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 0.0,
          "remaining_covariance_rank": 1
        }
      ]
    },
    {
      "mixing": 0.25,
      "ridge": 10.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -0.25
      ],
      "trajectory": [
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298776,
          "coefficient_1": -0.01813374001824694,
          "coefficient_norm": 0.07476732548272205,
          "cumulative_residual_norm": 0.07476732548272205,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.6875120475439315e-17,
          "coefficient_1": 0.016981580636805906,
          "coefficient_norm": 0.016981580636805906,
          "cumulative_residual_norm": 0.016474553095410436,
          "cross_covariance_norm": 0.193515430661163,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 0.25,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 1.7854470631352944e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 1.0,
      "ridge": 10.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -1.0
      ],
      "trajectory": [
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298776,
          "coefficient_1": -0.07253496007298776,
          "coefficient_norm": 0.10257992428141023,
          "cumulative_residual_norm": 0.10257992428141023,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -2.0898315757650005e-17,
          "coefficient_1": 0.03546153603568294,
          "coefficient_norm": 0.03546153603568294,
          "cumulative_residual_norm": 0.02507509260212251,
          "cross_covariance_norm": 0.5641895835477564,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 1.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 3.5433192415850874e-16,
          "remaining_covariance_rank": 0
        }
      ]
    },
    {
      "mixing": 3.0,
      "ridge": 10.0,
      "penalty_mode": "transported",
      "population_stopping_count": 2,
      "expected_stopping_count": 2,
      "matches_theorem": true,
      "first_probe_expected_direction": [
        1.0,
        -3.0
      ],
      "trajectory": [
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 0,
          "coefficient_0": 0.07253496007298778,
          "coefficient_1": -0.21760488021896335,
          "coefficient_norm": 0.2293756838200146,
          "cumulative_residual_norm": 0.2293756838200146,
          "cross_covariance_norm": 0.7978845608028654,
          "remaining_covariance_rank": 2
        },
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 1,
          "coefficient_0": -1.920976001081684e-17,
          "coefficient_1": 0.021583892537498674,
          "coefficient_norm": 0.021583892537498674,
          "cumulative_residual_norm": 0.006825426119080687,
          "cross_covariance_norm": 0.7569397566060481,
          "remaining_covariance_rank": 1
        },
        {
          "mixing": 3.0,
          "ridge": 10.0,
          "penalty_mode": "transported",
          "iteration_count": 2,
          "coefficient_0": 0.0,
          "coefficient_1": 0.0,
          "coefficient_norm": 0.0,
          "cumulative_residual_norm": 0.0,
          "cross_covariance_norm": 4.429149051981359e-16,
          "remaining_covariance_rank": 0
        }
      ]
    }
  ],
  "raw_sequential_transported_example": {
    "mixing": 1.0,
    "ridge": 1.0,
    "steps_requested": 8,
    "stopped": false,
    "trajectory": [
      {
        "iteration": 0,
        "coefficient_0": 0.3989422804014327,
        "coefficient_1": -0.3989422804014327,
        "coefficient_norm": 0.5641895835477563,
        "map_rank": 2,
        "map_norm": 1.4142135623730951
      },
      {
        "iteration": 1,
        "coefficient_0": 0.0,
        "coefficient_1": 0.17730768017841453,
        "coefficient_norm": 0.17730768017841453,
        "map_rank": 1,
        "map_norm": 1.0
      },
      {
        "iteration": 2,
        "coefficient_0": 0.17730768017841456,
        "coefficient_1": -0.17730768017841453,
        "coefficient_norm": 0.250750926021225,
        "map_rank": 1,
        "map_norm": 0.7071067811865476
      },
      {
        "iteration": 3,
        "coefficient_0": -7.201446646217232e-17,
        "coefficient_1": 0.15197801158149826,
        "coefficient_norm": 0.15197801158149826,
        "map_rank": 1,
        "map_norm": 0.49999999999999994
      },
      {
        "iteration": 4,
        "coefficient_0": 0.1519780115814982,
        "coefficient_1": -0.15197801158149818,
        "coefficient_norm": 0.21492936516105005,
        "map_rank": 1,
        "map_norm": 0.35355339059327384
      },
      {
        "iteration": 5,
        "coefficient_0": -2.0034099692484027e-17,
        "coefficient_1": 0.09250835487569462,
        "coefficient_norm": 0.09250835487569462,
        "map_rank": 1,
        "map_norm": 0.25000000000000017
      },
      {
        "iteration": 6,
        "coefficient_0": 0.09250835487569457,
        "coefficient_1": -0.09250835487569456,
        "coefficient_norm": 0.1308265700980305,
        "map_rank": 1,
        "map_norm": 0.176776695296637
      },
      {
        "iteration": 7,
        "coefficient_0": 6.8717866127669264e-18,
        "coefficient_1": 0.048912463497493695,
        "coefficient_norm": 0.048912463497493695,
        "map_rank": 1,
        "map_norm": 0.12500000000000008
      }
    ]
  }
}


==> anc/artifact_v14_arxiv/results/stability/100doh_vjepa2/cross_split_erasure.csv <==
dataset,representation,source_split_seed,target_split_seed,erased_dimensions,test_auroc,test_auprc
100doh_vjepa2,euclidean,101,102,1,0.837,0.8463306756616807
100doh_vjepa2,euclidean,101,102,2,0.799,0.8106331738147897
100doh_vjepa2,euclidean,101,102,5,0.749,0.7548368985841685
100doh_vjepa2,euclidean,101,102,10,0.7132,0.7118966427804373
100doh_vjepa2,euclidean,101,102,20,0.6655,0.6638797639675413
100doh_vjepa2,euclidean,101,103,1,0.8155,0.8301783107805151
100doh_vjepa2,euclidean,101,103,2,0.7635,0.7902103825201738
100doh_vjepa2,euclidean,101,103,5,0.6927,0.7177739344044076
100doh_vjepa2,euclidean,101,103,10,0.5969,0.5959679468573055
100doh_vjepa2,euclidean,101,103,20,0.5269,0.5281293641487921
100doh_vjepa2,euclidean,101,104,1,0.8165,0.8355885698051918
100doh_vjepa2,euclidean,101,104,2,0.7597,0.7901494844201129
100doh_vjepa2,euclidean,101,104,5,0.6966,0.7146167474999825
100doh_vjepa2,euclidean,101,104,10,0.6232,0.5983136954517246
100doh_vjepa2,euclidean,101,104,20,0.5361,0.5110145922661047
100doh_vjepa2,euclidean,101,105,1,0.8236,0.8393005976231743
100doh_vjepa2,euclidean,101,105,2,0.7816,0.8010991031332814
100doh_vjepa2,euclidean,101,105,5,0.7105,0.7341451933123273
100doh_vjepa2,euclidean,101,105,10,0.6315,0.657099915137664
100doh_vjepa2,euclidean,101,105,20,0.5627,0.5917535344693899
100doh_vjepa2,euclidean,102,101,1,0.8242,0.8301921274868439
100doh_vjepa2,euclidean,102,101,2,0.7693,0.772699802735033
100doh_vjepa2,euclidean,102,101,5,0.6608,0.678698282232813
100doh_vjepa2,euclidean,102,101,10,0.56,0.5428064640405563
100doh_vjepa2,euclidean,102,101,20,0.44,0.4715756260841298
100doh_vjepa2,euclidean,102,103,1,0.8188,0.8315033131956215
100doh_vjepa2,euclidean,102,103,2,0.7592,0.7839055443988754
100doh_vjepa2,euclidean,102,103,5,0.649,0.6910350804397603
100doh_vjepa2,euclidean,102,103,10,0.5261,0.5222489387911081
100doh_vjepa2,euclidean,102,103,20,0.4304,0.4533871536868766
100doh_vjepa2,euclidean,102,104,1,0.8168,0.8373429939209842
100doh_vjepa2,euclidean,102,104,2,0.7544,0.7812981702646044
100doh_vjepa2,euclidean,102,104,5,0.6488,0.6864385888169656
100doh_vjepa2,euclidean,102,104,10,0.5432,0.5430653671897531
100doh_vjepa2,euclidean,102,104,20,0.4237,0.44992999526742083
100doh_vjepa2,euclidean,102,105,1,0.8261,0.840680574294442
100doh_vjepa2,euclidean,102,105,2,0.7696,0.7877423497755371
100doh_vjepa2,euclidean,102,105,5,0.6774,0.7053991101560148
100doh_vjepa2,euclidean,102,105,10,0.5828,0.5720338269288187
100doh_vjepa2,euclidean,102,105,20,0.4945,0.488483424557601
100doh_vjepa2,euclidean,103,101,1,0.8346,0.840915746848306
100doh_vjepa2,euclidean,103,101,2,0.788,0.7842128018040109
100doh_vjepa2,euclidean,103,101,5,0.7162,0.700304026924161
100doh_vjepa2,euclidean,103,101,10,0.6591,0.6404493684997057
100doh_vjepa2,euclidean,103,101,20,0.5661,0.577904275820559
100doh_vjepa2,euclidean,103,102,1,0.8517,0.8646886326555823
100doh_vjepa2,euclidean,103,102,2,0.8125,0.8202980628979308
100doh_vjepa2,euclidean,103,102,5,0.7639,0.7597544976719998
100doh_vjepa2,euclidean,103,102,10,0.7574,0.7712602216983252
100doh_vjepa2,euclidean,103,102,20,0.7193,0.7324340298868746
100doh_vjepa2,euclidean,103,104,1,0.8227,0.8424065303936465
100doh_vjepa2,euclidean,103,104,2,0.7667,0.7902414382709053
100doh_vjepa2,euclidean,103,104,5,0.7036,0.71348316892868
100doh_vjepa2,euclidean,103,104,10,0.6519,0.6480612752521908
100doh_vjepa2,euclidean,103,104,20,0.5362,0.548675300414501
100doh_vjepa2,euclidean,103,105,1,0.8355,0.8504481778792337
100doh_vjepa2,euclidean,103,105,2,0.79,0.8023999745860884
100doh_vjepa2,euclidean,103,105,5,0.7276,0.732250667413903
100doh_vjepa2,euclidean,103,105,10,0.6758,0.6895895753804588
100doh_vjepa2,euclidean,103,105,20,0.6092,0.6052325443603102
100doh_vjepa2,euclidean,104,101,1,0.8333,0.8330833938858951
100doh_vjepa2,euclidean,104,101,2,0.7956,0.7915907287911059
100doh_vjepa2,euclidean,104,101,5,0.7124,0.7073419352832068
100doh_vjepa2,euclidean,104,101,10,0.6602,0.6133779676378491
100doh_vjepa2,euclidean,104,101,20,0.5543,0.5498614068283674
100doh_vjepa2,euclidean,104,102,1,0.8476,0.853660478225368
100doh_vjepa2,euclidean,104,102,2,0.8149,0.8222743101500559
100doh_vjepa2,euclidean,104,102,5,0.7602,0.7574217033939842
100doh_vjepa2,euclidean,104,102,10,0.7303,0.7266886161759747
100doh_vjepa2,euclidean,104,102,20,0.6765,0.6780579283901308
100doh_vjepa2,euclidean,104,103,1,0.8267,0.8331422721596187
100doh_vjepa2,euclidean,104,103,2,0.7823,0.799057694640443
100doh_vjepa2,euclidean,104,103,5,0.6952,0.7213598339016661
100doh_vjepa2,euclidean,104,103,10,0.6226,0.6117297354641594
100doh_vjepa2,euclidean,104,103,20,0.542,0.5321535884475466
100doh_vjepa2,euclidean,104,105,1,0.8353,0.8430168208007708
100doh_vjepa2,euclidean,104,105,2,0.7934,0.8032555665489085
100doh_vjepa2,euclidean,104,105,5,0.7209,0.7275635119769567
100doh_vjepa2,euclidean,104,105,10,0.6667,0.6643770382005951
100doh_vjepa2,euclidean,104,105,20,0.5732,0.58473820952971
100doh_vjepa2,euclidean,105,101,1,0.8338,0.8327473809882536
100doh_vjepa2,euclidean,105,101,2,0.7799,0.7808595385898529
100doh_vjepa2,euclidean,105,101,5,0.6845,0.6891959470533172
100doh_vjepa2,euclidean,105,101,10,0.6303,0.5955376996188498
100doh_vjepa2,euclidean,105,101,20,0.5112,0.5315881971514972
100doh_vjepa2,euclidean,105,102,1,0.8467,0.8530173635040652
100doh_vjepa2,euclidean,105,102,2,0.7967,0.8080780291477501
100doh_vjepa2,euclidean,105,102,5,0.738,0.7386905738156797
100doh_vjepa2,euclidean,105,102,10,0.7135,0.6897511326615167
100doh_vjepa2,euclidean,105,102,20,0.6437,0.6267570896948258
100doh_vjepa2,euclidean,105,103,1,0.8241,0.8326035917557897
100doh_vjepa2,euclidean,105,103,2,0.7639,0.7863071181094822
100doh_vjepa2,euclidean,105,103,5,0.6707,0.6982017238455439
100doh_vjepa2,euclidean,105,103,10,0.5926,0.5891318511636509
100doh_vjepa2,euclidean,105,103,20,0.4965,0.5192453389650203
100doh_vjepa2,euclidean,105,104,1,0.8244,0.8410537979423355
100doh_vjepa2,euclidean,105,104,2,0.7612,0.7856409924092216
100doh_vjepa2,euclidean,105,104,5,0.6805,0.6928982642401491
100doh_vjepa2,euclidean,105,104,10,0.6212,0.5924529734431778
100doh_vjepa2,euclidean,105,104,20,0.476,0.49140969831415504
100doh_vjepa2,whitened,101,102,1,0.6144,0.6265955750489415
100doh_vjepa2,whitened,101,102,2,0.6111,0.6127002325674128
100doh_vjepa2,whitened,101,102,5,0.6482,0.6222143071147679
100doh_vjepa2,whitened,101,102,10,0.6466,0.6246770447006348
100doh_vjepa2,whitened,101,102,20,0.6415,0.6241573581612688
100doh_vjepa2,whitened,101,103,1,0.5065,0.5164489926265632
100doh_vjepa2,whitened,101,103,2,0.4928,0.49666402353299816
100doh_vjepa2,whitened,101,103,5,0.4925,0.5089345226672987
100doh_vjepa2,whitened,101,103,10,0.4953,0.51261254909223
100doh_vjepa2,whitened,101,103,20,0.4914,0.5139852174697647
100doh_vjepa2,whitened,101,104,1,0.5496,0.5477583805322793
100doh_vjepa2,whitened,101,104,2,0.522,0.5236350881814678
100doh_vjepa2,whitened,101,104,5,0.5277,0.5382189545763721
100doh_vjepa2,whitened,101,104,10,0.5266,0.5399788651467128
100doh_vjepa2,whitened,101,104,20,0.5291,0.5462113574585724
100doh_vjepa2,whitened,101,105,1,0.5238,0.5319246596909324
100doh_vjepa2,whitened,101,105,2,0.5066,0.5095149745586994
100doh_vjepa2,whitened,101,105,5,0.5201,0.5204300078737734
100doh_vjepa2,whitened,101,105,10,0.5175,0.5176958839663415
100doh_vjepa2,whitened,101,105,20,0.5156,0.515924825123851
100doh_vjepa2,whitened,102,101,1,0.5248,0.5330778923677308
100doh_vjepa2,whitened,102,101,2,0.5039,0.5197165480622867
100doh_vjepa2,whitened,102,101,5,0.5109,0.524101483790122
100doh_vjepa2,whitened,102,101,10,0.5193,0.5372514544354846
100doh_vjepa2,whitened,102,101,20,0.5077,0.5231340547136298
100doh_vjepa2,whitened,102,103,1,0.4542,0.4761759352860402
100doh_vjepa2,whitened,102,103,2,0.4473,0.47691674315425836
100doh_vjepa2,whitened,102,103,5,0.4572,0.4849849254246447
100doh_vjepa2,whitened,102,103,10,0.4617,0.4866018788782048
100doh_vjepa2,whitened,102,103,20,0.4516,0.4860829957849401
100doh_vjepa2,whitened,102,104,1,0.4523,0.49529535477371106
100doh_vjepa2,whitened,102,104,2,0.4451,0.4842566884244591
100doh_vjepa2,whitened,102,104,5,0.4503,0.48056264518791086
100doh_vjepa2,whitened,102,104,10,0.4534,0.48449909383875245
100doh_vjepa2,whitened,102,104,20,0.4459,0.47802248340712994
100doh_vjepa2,whitened,102,105,1,0.493,0.4887569987333401
100doh_vjepa2,whitened,102,105,2,0.4912,0.4924281199434435
100doh_vjepa2,whitened,102,105,5,0.494,0.4979955585709434
100doh_vjepa2,whitened,102,105,10,0.4881,0.48594940129135705
100doh_vjepa2,whitened,102,105,20,0.486,0.48590667445745644
100doh_vjepa2,whitened,103,101,1,0.6063,0.6106400882891658
100doh_vjepa2,whitened,103,101,2,0.5959,0.6046470909458284
100doh_vjepa2,whitened,103,101,5,0.5945,0.5981394613928769
100doh_vjepa2,whitened,103,101,10,0.5983,0.594700375262051
100doh_vjepa2,whitened,103,101,20,0.5962,0.6000466318497202
100doh_vjepa2,whitened,103,102,1,0.6435,0.6738004437106265
100doh_vjepa2,whitened,103,102,2,0.6527,0.6879864635383972
100doh_vjepa2,whitened,103,102,5,0.6836,0.6979332370945917
100doh_vjepa2,whitened,103,102,10,0.6829,0.6993634041869026
100doh_vjepa2,whitened,103,102,20,0.687,0.7051618861954116
100doh_vjepa2,whitened,103,104,1,0.5561,0.5833950449820132
100doh_vjepa2,whitened,103,104,2,0.5499,0.5838434292218831
100doh_vjepa2,whitened,103,104,5,0.5745,0.5789123907775467
100doh_vjepa2,whitened,103,104,10,0.5714,0.5746124015888966
100doh_vjepa2,whitened,103,104,20,0.5812,0.5794334713119951
100doh_vjepa2,whitened,103,105,1,0.5677,0.5462381223063043
100doh_vjepa2,whitened,103,105,2,0.5712,0.55443964524344
100doh_vjepa2,whitened,103,105,5,0.5869,0.5610624683730668
100doh_vjepa2,whitened,103,105,10,0.5819,0.5662310442648916
100doh_vjepa2,whitened,103,105,20,0.5824,0.5663656956411015
100doh_vjepa2,whitened,104,101,1,0.5584,0.5781372978334878
100doh_vjepa2,whitened,104,101,2,0.5568,0.5770170650504018
100doh_vjepa2,whitened,104,101,5,0.5639,0.5832125829531382
100doh_vjepa2,whitened,104,101,10,0.5551,0.5771455566930103
100doh_vjepa2,whitened,104,101,20,0.5532,0.579876085029863
100doh_vjepa2,whitened,104,102,1,0.6431,0.6401196633296022
100doh_vjepa2,whitened,104,102,2,0.6626,0.6537578821502039
100doh_vjepa2,whitened,104,102,5,0.6707,0.6565430263639158
100doh_vjepa2,whitened,104,102,10,0.6684,0.6495394853827424
100doh_vjepa2,whitened,104,102,20,0.667,0.6471710798279691
100doh_vjepa2,whitened,104,103,1,0.482,0.5133142355362408
100doh_vjepa2,whitened,104,103,2,0.4803,0.5125075147401242
100doh_vjepa2,whitened,104,103,5,0.4832,0.5097166507193713
100doh_vjepa2,whitened,104,103,10,0.497,0.5126267470888858
100doh_vjepa2,whitened,104,103,20,0.5048,0.5278094512453376
100doh_vjepa2,whitened,104,105,1,0.5349,0.5183122295935663
100doh_vjepa2,whitened,104,105,2,0.5402,0.5253057757945616
100doh_vjepa2,whitened,104,105,5,0.5437,0.5284974823611227
100doh_vjepa2,whitened,104,105,10,0.5441,0.5280778267953953
100doh_vjepa2,whitened,104,105,20,0.5378,0.5314105580302538
100doh_vjepa2,whitened,105,101,1,0.575,0.5846258190096965
100doh_vjepa2,whitened,105,101,2,0.5805,0.5854745992894325
100doh_vjepa2,whitened,105,101,5,0.5774,0.5825115467216399
100doh_vjepa2,whitened,105,101,10,0.5741,0.574756616255728
100doh_vjepa2,whitened,105,101,20,0.5879,0.5908065605348276
100doh_vjepa2,whitened,105,102,1,0.6224,0.6603672459744299
100doh_vjepa2,whitened,105,102,2,0.6292,0.6735121275966884
100doh_vjepa2,whitened,105,102,5,0.6395,0.6818519630887215
100doh_vjepa2,whitened,105,102,10,0.6429,0.6857547477104999
100doh_vjepa2,whitened,105,102,20,0.6349,0.6807328569453516
100doh_vjepa2,whitened,105,103,1,0.5031,0.5049396870283831
100doh_vjepa2,whitened,105,103,2,0.5026,0.5066205892838008
100doh_vjepa2,whitened,105,103,5,0.5056,0.512180959066995
100doh_vjepa2,whitened,105,103,10,0.5011,0.5078995075381046
100doh_vjepa2,whitened,105,103,20,0.5011,0.5054652553113287
100doh_vjepa2,whitened,105,104,1,0.5112,0.5550424998483652
100doh_vjepa2,whitened,105,104,2,0.512,0.5668030350151742
100doh_vjepa2,whitened,105,104,5,0.5266,0.5631223790193801
100doh_vjepa2,whitened,105,104,10,0.5265,0.5628088509645863
100doh_vjepa2,whitened,105,104,20,0.5293,0.564642037716595


==> anc/artifact_v14_arxiv/results/stability/100doh_vjepa2/split_erasure_curves.csv <==
dataset,model_id,layer,representation,split_seed,erased_dimensions,selected_c,test_auroc,test_auprc,available_directions,regularization_search
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,101,0,0.01,0.8852,0.8944125650770668,20,"[{""c"":0.001,""val_auroc"":0.8348803126526624,""val_auprc"":0.8448112780555194,""converged"":1,""iterations"":45},{""c"":0.01,""val_auroc"":0.8516121152906693,""val_auprc"":0.8505845603026115,""converged"":1,""iterations"":97},{""c"":0.1,""val_auroc"":0.8396433805569126,""val_auprc"":0.8457914709362349,""converged"":1,""iterations"":201},{""c"":1.0,""val_auroc"":0.831094284318515,""val_auprc"":0.8437178603341989,""converged"":1,""iterations"":370}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,101,1,0.01,0.8267,0.8362150827679925,20,"[{""c"":0.001,""val_auroc"":0.8348803126526624,""val_auprc"":0.8448112780555194,""converged"":1,""iterations"":45},{""c"":0.01,""val_auroc"":0.8516121152906693,""val_auprc"":0.8505845603026115,""converged"":1,""iterations"":97},{""c"":0.1,""val_auroc"":0.8396433805569126,""val_auprc"":0.8457914709362349,""converged"":1,""iterations"":201},{""c"":1.0,""val_auroc"":0.831094284318515,""val_auprc"":0.8437178603341989,""converged"":1,""iterations"":370}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,101,2,0.01,0.7759,0.7868468151651067,20,"[{""c"":0.001,""val_auroc"":0.8348803126526624,""val_auprc"":0.8448112780555194,""converged"":1,""iterations"":45},{""c"":0.01,""val_auroc"":0.8516121152906693,""val_auprc"":0.8505845603026115,""converged"":1,""iterations"":97},{""c"":0.1,""val_auroc"":0.8396433805569126,""val_auprc"":0.8457914709362349,""converged"":1,""iterations"":201},{""c"":1.0,""val_auroc"":0.831094284318515,""val_auprc"":0.8437178603341989,""converged"":1,""iterations"":370}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,101,5,0.01,0.7045,0.7171573719891287,20,"[{""c"":0.001,""val_auroc"":0.8348803126526624,""val_auprc"":0.8448112780555194,""converged"":1,""iterations"":45},{""c"":0.01,""val_auroc"":0.8516121152906693,""val_auprc"":0.8505845603026115,""converged"":1,""iterations"":97},{""c"":0.1,""val_auroc"":0.8396433805569126,""val_auprc"":0.8457914709362349,""converged"":1,""iterations"":201},{""c"":1.0,""val_auroc"":0.831094284318515,""val_auprc"":0.8437178603341989,""converged"":1,""iterations"":370}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,101,10,0.01,0.618,0.5943979274938967,20,"[{""c"":0.001,""val_auroc"":0.8348803126526624,""val_auprc"":0.8448112780555194,""converged"":1,""iterations"":45},{""c"":0.01,""val_auroc"":0.8516121152906693,""val_auprc"":0.8505845603026115,""converged"":1,""iterations"":97},{""c"":0.1,""val_auroc"":0.8396433805569126,""val_auprc"":0.8457914709362349,""converged"":1,""iterations"":201},{""c"":1.0,""val_auroc"":0.831094284318515,""val_auprc"":0.8437178603341989,""converged"":1,""iterations"":370}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,101,20,0.01,0.4462,0.44658887443262063,20,"[{""c"":0.001,""val_auroc"":0.8348803126526624,""val_auprc"":0.8448112780555194,""converged"":1,""iterations"":45},{""c"":0.01,""val_auroc"":0.8516121152906693,""val_auprc"":0.8505845603026115,""converged"":1,""iterations"":97},{""c"":0.1,""val_auroc"":0.8396433805569126,""val_auprc"":0.8457914709362349,""converged"":1,""iterations"":201},{""c"":1.0,""val_auroc"":0.831094284318515,""val_auprc"":0.8437178603341989,""converged"":1,""iterations"":370}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,102,0,0.01,0.8943,0.8993679659768776,20,"[{""c"":0.001,""val_auroc"":0.8440159574468085,""val_auprc"":0.8868635645603778,""converged"":1,""iterations"":44},{""c"":0.01,""val_auroc"":0.8561170212765957,""val_auprc"":0.8923978080634252,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8469414893617021,""val_auprc"":0.8758206588235333,""converged"":1,""iterations"":203},{""c"":1.0,""val_auroc"":0.8462765957446808,""val_auprc"":0.874331659746246,""converged"":1,""iterations"":392}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,102,1,0.01,0.8372,0.8472254405304348,20,"[{""c"":0.001,""val_auroc"":0.8440159574468085,""val_auprc"":0.8868635645603778,""converged"":1,""iterations"":44},{""c"":0.01,""val_auroc"":0.8561170212765957,""val_auprc"":0.8923978080634252,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8469414893617021,""val_auprc"":0.8758206588235333,""converged"":1,""iterations"":203},{""c"":1.0,""val_auroc"":0.8462765957446808,""val_auprc"":0.874331659746246,""converged"":1,""iterations"":392}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,102,2,0.01,0.7846,0.799428832262625,20,"[{""c"":0.001,""val_auroc"":0.8440159574468085,""val_auprc"":0.8868635645603778,""converged"":1,""iterations"":44},{""c"":0.01,""val_auroc"":0.8561170212765957,""val_auprc"":0.8923978080634252,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8469414893617021,""val_auprc"":0.8758206588235333,""converged"":1,""iterations"":203},{""c"":1.0,""val_auroc"":0.8462765957446808,""val_auprc"":0.874331659746246,""converged"":1,""iterations"":392}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,102,5,0.01,0.6984,0.7196725147537908,20,"[{""c"":0.001,""val_auroc"":0.8440159574468085,""val_auprc"":0.8868635645603778,""converged"":1,""iterations"":44},{""c"":0.01,""val_auroc"":0.8561170212765957,""val_auprc"":0.8923978080634252,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8469414893617021,""val_auprc"":0.8758206588235333,""converged"":1,""iterations"":203},{""c"":1.0,""val_auroc"":0.8462765957446808,""val_auprc"":0.874331659746246,""converged"":1,""iterations"":392}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,102,10,0.01,0.6211,0.613053887143685,20,"[{""c"":0.001,""val_auroc"":0.8440159574468085,""val_auprc"":0.8868635645603778,""converged"":1,""iterations"":44},{""c"":0.01,""val_auroc"":0.8561170212765957,""val_auprc"":0.8923978080634252,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8469414893617021,""val_auprc"":0.8758206588235333,""converged"":1,""iterations"":203},{""c"":1.0,""val_auroc"":0.8462765957446808,""val_auprc"":0.874331659746246,""converged"":1,""iterations"":392}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,102,20,0.01,0.4476,0.44832758542680384,20,"[{""c"":0.001,""val_auroc"":0.8440159574468085,""val_auprc"":0.8868635645603778,""converged"":1,""iterations"":44},{""c"":0.01,""val_auroc"":0.8561170212765957,""val_auprc"":0.8923978080634252,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8469414893617021,""val_auprc"":0.8758206588235333,""converged"":1,""iterations"":203},{""c"":1.0,""val_auroc"":0.8462765957446808,""val_auprc"":0.874331659746246,""converged"":1,""iterations"":392}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,103,0,0.01,0.8771,0.8838752830755303,20,"[{""c"":0.001,""val_auroc"":0.8353666535484717,""val_auprc"":0.8856842575479535,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8549127640036731,""val_auprc"":0.8943694879899045,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8539944903581267,""val_auprc"":0.8836667879603006,""converged"":1,""iterations"":204},{""c"":1.0,""val_auroc"":0.8462547553456644,""val_auprc"":0.8740893624374508,""converged"":1,""iterations"":382}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,103,1,0.01,0.8288,0.84190410964892,20,"[{""c"":0.001,""val_auroc"":0.8353666535484717,""val_auprc"":0.8856842575479535,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8549127640036731,""val_auprc"":0.8943694879899045,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8539944903581267,""val_auprc"":0.8836667879603006,""converged"":1,""iterations"":204},{""c"":1.0,""val_auroc"":0.8462547553456644,""val_auprc"":0.8740893624374508,""converged"":1,""iterations"":382}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,103,2,0.01,0.7683,0.7888700871691666,20,"[{""c"":0.001,""val_auroc"":0.8353666535484717,""val_auprc"":0.8856842575479535,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8549127640036731,""val_auprc"":0.8943694879899045,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8539944903581267,""val_auprc"":0.8836667879603006,""converged"":1,""iterations"":204},{""c"":1.0,""val_auroc"":0.8462547553456644,""val_auprc"":0.8740893624374508,""converged"":1,""iterations"":382}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,103,5,0.01,0.7018,0.7106686855111974,20,"[{""c"":0.001,""val_auroc"":0.8353666535484717,""val_auprc"":0.8856842575479535,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8549127640036731,""val_auprc"":0.8943694879899045,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8539944903581267,""val_auprc"":0.8836667879603006,""converged"":1,""iterations"":204},{""c"":1.0,""val_auroc"":0.8462547553456644,""val_auprc"":0.8740893624374508,""converged"":1,""iterations"":382}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,103,10,0.01,0.6402,0.6425866088793034,20,"[{""c"":0.001,""val_auroc"":0.8353666535484717,""val_auprc"":0.8856842575479535,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8549127640036731,""val_auprc"":0.8943694879899045,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8539944903581267,""val_auprc"":0.8836667879603006,""converged"":1,""iterations"":204},{""c"":1.0,""val_auroc"":0.8462547553456644,""val_auprc"":0.8740893624374508,""converged"":1,""iterations"":382}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,103,20,0.01,0.424,0.4350866716703736,20,"[{""c"":0.001,""val_auroc"":0.8353666535484717,""val_auprc"":0.8856842575479535,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8549127640036731,""val_auprc"":0.8943694879899045,""converged"":1,""iterations"":86},{""c"":0.1,""val_auroc"":0.8539944903581267,""val_auprc"":0.8836667879603006,""converged"":1,""iterations"":204},{""c"":1.0,""val_auroc"":0.8462547553456644,""val_auprc"":0.8740893624374508,""converged"":1,""iterations"":382}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,104,0,0.01,0.8805,0.8891094164852084,20,"[{""c"":0.001,""val_auroc"":0.8571255306246209,""val_auprc"":0.8672766462376245,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8732565191024864,""val_auprc"":0.8839846151620593,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.853244390539721,""val_auprc"":0.8633680030941643,""converged"":1,""iterations"":212},{""c"":1.0,""val_auroc"":0.8300788356579746,""val_auprc"":0.8400176996300699,""converged"":1,""iterations"":395}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,104,1,0.01,0.8276,0.8412696880331819,20,"[{""c"":0.001,""val_auroc"":0.8571255306246209,""val_auprc"":0.8672766462376245,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8732565191024864,""val_auprc"":0.8839846151620593,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.853244390539721,""val_auprc"":0.8633680030941643,""converged"":1,""iterations"":212},{""c"":1.0,""val_auroc"":0.8300788356579746,""val_auprc"":0.8400176996300699,""converged"":1,""iterations"":395}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,104,2,0.01,0.7843,0.802684807658844,20,"[{""c"":0.001,""val_auroc"":0.8571255306246209,""val_auprc"":0.8672766462376245,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8732565191024864,""val_auprc"":0.8839846151620593,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.853244390539721,""val_auprc"":0.8633680030941643,""converged"":1,""iterations"":212},{""c"":1.0,""val_auroc"":0.8300788356579746,""val_auprc"":0.8400176996300699,""converged"":1,""iterations"":395}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,104,5,0.01,0.6949,0.715388041990338,20,"[{""c"":0.001,""val_auroc"":0.8571255306246209,""val_auprc"":0.8672766462376245,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8732565191024864,""val_auprc"":0.8839846151620593,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.853244390539721,""val_auprc"":0.8633680030941643,""converged"":1,""iterations"":212},{""c"":1.0,""val_auroc"":0.8300788356579746,""val_auprc"":0.8400176996300699,""converged"":1,""iterations"":395}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,104,10,0.01,0.647,0.636510188742804,20,"[{""c"":0.001,""val_auroc"":0.8571255306246209,""val_auprc"":0.8672766462376245,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8732565191024864,""val_auprc"":0.8839846151620593,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.853244390539721,""val_auprc"":0.8633680030941643,""converged"":1,""iterations"":212},{""c"":1.0,""val_auroc"":0.8300788356579746,""val_auprc"":0.8400176996300699,""converged"":1,""iterations"":395}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,104,20,0.01,0.4422,0.44484828256881115,20,"[{""c"":0.001,""val_auroc"":0.8571255306246209,""val_auprc"":0.8672766462376245,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8732565191024864,""val_auprc"":0.8839846151620593,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.853244390539721,""val_auprc"":0.8633680030941643,""converged"":1,""iterations"":212},{""c"":1.0,""val_auroc"":0.8300788356579746,""val_auprc"":0.8400176996300699,""converged"":1,""iterations"":395}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,105,0,0.01,0.8798,0.8903743439548604,20,"[{""c"":0.001,""val_auroc"":0.8705882352941177,""val_auprc"":0.9019588233541564,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8816399286987522,""val_auprc"":0.9075243794707543,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.8683303624480095,""val_auprc"":0.8945996850148668,""converged"":1,""iterations"":229},{""c"":1.0,""val_auroc"":0.8467023172905526,""val_auprc"":0.8786075162737194,""converged"":1,""iterations"":404}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,105,1,0.01,0.8352,0.8436552106384366,20,"[{""c"":0.001,""val_auroc"":0.8705882352941177,""val_auprc"":0.9019588233541564,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8816399286987522,""val_auprc"":0.9075243794707543,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.8683303624480095,""val_auprc"":0.8945996850148668,""converged"":1,""iterations"":229},{""c"":1.0,""val_auroc"":0.8467023172905526,""val_auprc"":0.8786075162737194,""converged"":1,""iterations"":404}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,105,2,0.01,0.7775,0.7876698104906833,20,"[{""c"":0.001,""val_auroc"":0.8705882352941177,""val_auprc"":0.9019588233541564,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8816399286987522,""val_auprc"":0.9075243794707543,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.8683303624480095,""val_auprc"":0.8945996850148668,""converged"":1,""iterations"":229},{""c"":1.0,""val_auroc"":0.8467023172905526,""val_auprc"":0.8786075162737194,""converged"":1,""iterations"":404}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,105,5,0.01,0.6941,0.7111847678383671,20,"[{""c"":0.001,""val_auroc"":0.8705882352941177,""val_auprc"":0.9019588233541564,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8816399286987522,""val_auprc"":0.9075243794707543,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.8683303624480095,""val_auprc"":0.8945996850148668,""converged"":1,""iterations"":229},{""c"":1.0,""val_auroc"":0.8467023172905526,""val_auprc"":0.8786075162737194,""converged"":1,""iterations"":404}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,105,10,0.01,0.6399,0.6429144027892378,20,"[{""c"":0.001,""val_auroc"":0.8705882352941177,""val_auprc"":0.9019588233541564,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8816399286987522,""val_auprc"":0.9075243794707543,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.8683303624480095,""val_auprc"":0.8945996850148668,""converged"":1,""iterations"":229},{""c"":1.0,""val_auroc"":0.8467023172905526,""val_auprc"":0.8786075162737194,""converged"":1,""iterations"":404}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,euclidean,105,20,0.01,0.4409,0.4469938432695617,20,"[{""c"":0.001,""val_auroc"":0.8705882352941177,""val_auprc"":0.9019588233541564,""converged"":1,""iterations"":42},{""c"":0.01,""val_auroc"":0.8816399286987522,""val_auprc"":0.9075243794707543,""converged"":1,""iterations"":85},{""c"":0.1,""val_auroc"":0.8683303624480095,""val_auprc"":0.8945996850148668,""converged"":1,""iterations"":229},{""c"":1.0,""val_auroc"":0.8467023172905526,""val_auprc"":0.8786075162737194,""converged"":1,""iterations"":404}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,101,0,0.01,0.8216,0.8325028737694711,20,"[{""c"":0.001,""val_auroc"":0.7910356619443087,""val_auprc"":0.7898068685223022,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.8012945774303859,""val_auprc"":0.8103434935781102,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7874938935026868,""val_auprc"":0.8065475552979846,""converged"":1,""iterations"":53},{""c"":1.0,""val_auroc"":0.7776013678553981,""val_auprc"":0.7960446499831678,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,101,1,0.01,0.5752,0.5740918025948548,20,"[{""c"":0.001,""val_auroc"":0.7910356619443087,""val_auprc"":0.7898068685223022,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.8012945774303859,""val_auprc"":0.8103434935781102,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7874938935026868,""val_auprc"":0.8065475552979846,""converged"":1,""iterations"":53},{""c"":1.0,""val_auroc"":0.7776013678553981,""val_auprc"":0.7960446499831678,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,101,2,0.01,0.5034,0.5031935528958946,20,"[{""c"":0.001,""val_auroc"":0.7910356619443087,""val_auprc"":0.7898068685223022,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.8012945774303859,""val_auprc"":0.8103434935781102,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7874938935026868,""val_auprc"":0.8065475552979846,""converged"":1,""iterations"":53},{""c"":1.0,""val_auroc"":0.7776013678553981,""val_auprc"":0.7960446499831678,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,101,5,0.01,0.5042,0.5235026698353259,20,"[{""c"":0.001,""val_auroc"":0.7910356619443087,""val_auprc"":0.7898068685223022,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.8012945774303859,""val_auprc"":0.8103434935781102,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7874938935026868,""val_auprc"":0.8065475552979846,""converged"":1,""iterations"":53},{""c"":1.0,""val_auroc"":0.7776013678553981,""val_auprc"":0.7960446499831678,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,101,10,0.01,0.4831,0.4667874132690575,20,"[{""c"":0.001,""val_auroc"":0.7910356619443087,""val_auprc"":0.7898068685223022,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.8012945774303859,""val_auprc"":0.8103434935781102,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7874938935026868,""val_auprc"":0.8065475552979846,""converged"":1,""iterations"":53},{""c"":1.0,""val_auroc"":0.7776013678553981,""val_auprc"":0.7960446499831678,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,101,20,0.01,0.48,0.49458493369705975,20,"[{""c"":0.001,""val_auroc"":0.7910356619443087,""val_auprc"":0.7898068685223022,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.8012945774303859,""val_auprc"":0.8103434935781102,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7874938935026868,""val_auprc"":0.8065475552979846,""converged"":1,""iterations"":53},{""c"":1.0,""val_auroc"":0.7776013678553981,""val_auprc"":0.7960446499831678,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,102,0,0.001,0.8136,0.8098702825771821,20,"[{""c"":0.001,""val_auroc"":0.799468085106383,""val_auprc"":0.814742501225245,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7957446808510639,""val_auprc"":0.802545242276372,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7913563829787233,""val_auprc"":0.8065711617535405,""converged"":1,""iterations"":48},{""c"":1.0,""val_auroc"":0.7881648936170212,""val_auprc"":0.8116305919309217,""converged"":1,""iterations"":71}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,102,1,0.001,0.5234,0.5336945370599085,20,"[{""c"":0.001,""val_auroc"":0.799468085106383,""val_auprc"":0.814742501225245,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7957446808510639,""val_auprc"":0.802545242276372,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7913563829787233,""val_auprc"":0.8065711617535405,""converged"":1,""iterations"":48},{""c"":1.0,""val_auroc"":0.7881648936170212,""val_auprc"":0.8116305919309217,""converged"":1,""iterations"":71}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,102,2,0.001,0.4617,0.518401127211486,20,"[{""c"":0.001,""val_auroc"":0.799468085106383,""val_auprc"":0.814742501225245,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7957446808510639,""val_auprc"":0.802545242276372,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7913563829787233,""val_auprc"":0.8065711617535405,""converged"":1,""iterations"":48},{""c"":1.0,""val_auroc"":0.7881648936170212,""val_auprc"":0.8116305919309217,""converged"":1,""iterations"":71}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,102,5,0.001,0.3728,0.4207476729776446,20,"[{""c"":0.001,""val_auroc"":0.799468085106383,""val_auprc"":0.814742501225245,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7957446808510639,""val_auprc"":0.802545242276372,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7913563829787233,""val_auprc"":0.8065711617535405,""converged"":1,""iterations"":48},{""c"":1.0,""val_auroc"":0.7881648936170212,""val_auprc"":0.8116305919309217,""converged"":1,""iterations"":71}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,102,10,0.001,0.4774,0.5174297203438691,20,"[{""c"":0.001,""val_auroc"":0.799468085106383,""val_auprc"":0.814742501225245,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7957446808510639,""val_auprc"":0.802545242276372,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7913563829787233,""val_auprc"":0.8065711617535405,""converged"":1,""iterations"":48},{""c"":1.0,""val_auroc"":0.7881648936170212,""val_auprc"":0.8116305919309217,""converged"":1,""iterations"":71}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,102,20,0.001,0.538,0.5519630681913227,20,"[{""c"":0.001,""val_auroc"":0.799468085106383,""val_auprc"":0.814742501225245,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7957446808510639,""val_auprc"":0.802545242276372,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7913563829787233,""val_auprc"":0.8065711617535405,""converged"":1,""iterations"":48},{""c"":1.0,""val_auroc"":0.7881648936170212,""val_auprc"":0.8116305919309217,""converged"":1,""iterations"":71}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,103,0,0.01,0.8028,0.7929988065294131,20,"[{""c"":0.001,""val_auroc"":0.7158598976780794,""val_auprc"":0.7554724464185895,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7406532861078315,""val_auprc"":0.771031749202032,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.731995277449823,""val_auprc"":0.7595507691413119,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.7228125409943592,""val_auprc"":0.7522232201450441,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,103,1,0.01,0.5189,0.5331485384911724,20,"[{""c"":0.001,""val_auroc"":0.7158598976780794,""val_auprc"":0.7554724464185895,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7406532861078315,""val_auprc"":0.771031749202032,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.731995277449823,""val_auprc"":0.7595507691413119,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.7228125409943592,""val_auprc"":0.7522232201450441,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,103,2,0.01,0.5082,0.5379679504607153,20,"[{""c"":0.001,""val_auroc"":0.7158598976780794,""val_auprc"":0.7554724464185895,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7406532861078315,""val_auprc"":0.771031749202032,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.731995277449823,""val_auprc"":0.7595507691413119,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.7228125409943592,""val_auprc"":0.7522232201450441,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,103,5,0.01,0.4725,0.4656180141618979,20,"[{""c"":0.001,""val_auroc"":0.7158598976780794,""val_auprc"":0.7554724464185895,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7406532861078315,""val_auprc"":0.771031749202032,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.731995277449823,""val_auprc"":0.7595507691413119,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.7228125409943592,""val_auprc"":0.7522232201450441,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,103,10,0.01,0.5127,0.5100835631424088,20,"[{""c"":0.001,""val_auroc"":0.7158598976780794,""val_auprc"":0.7554724464185895,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7406532861078315,""val_auprc"":0.771031749202032,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.731995277449823,""val_auprc"":0.7595507691413119,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.7228125409943592,""val_auprc"":0.7522232201450441,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,103,20,0.01,0.5032,0.497562944538979,20,"[{""c"":0.001,""val_auroc"":0.7158598976780794,""val_auprc"":0.7554724464185895,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7406532861078315,""val_auprc"":0.771031749202032,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.731995277449823,""val_auprc"":0.7595507691413119,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.7228125409943592,""val_auprc"":0.7522232201450441,""converged"":1,""iterations"":72}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,104,0,0.001,0.7793,0.7910616169566306,20,"[{""c"":0.001,""val_auroc"":0.7787750151607035,""val_auprc"":0.7522640430304078,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7755003032140692,""val_auprc"":0.7601700455013902,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7375379017586416,""val_auprc"":0.7234515604736951,""converged"":1,""iterations"":51},{""c"":1.0,""val_auroc"":0.7209217707701637,""val_auprc"":0.7071771452183124,""converged"":1,""iterations"":70}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,104,1,0.001,0.4475,0.4743252506438067,20,"[{""c"":0.001,""val_auroc"":0.7787750151607035,""val_auprc"":0.7522640430304078,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7755003032140692,""val_auprc"":0.7601700455013902,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7375379017586416,""val_auprc"":0.7234515604736951,""converged"":1,""iterations"":51},{""c"":1.0,""val_auroc"":0.7209217707701637,""val_auprc"":0.7071771452183124,""converged"":1,""iterations"":70}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,104,2,0.001,0.4541,0.47958952236450725,20,"[{""c"":0.001,""val_auroc"":0.7787750151607035,""val_auprc"":0.7522640430304078,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7755003032140692,""val_auprc"":0.7601700455013902,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7375379017586416,""val_auprc"":0.7234515604736951,""converged"":1,""iterations"":51},{""c"":1.0,""val_auroc"":0.7209217707701637,""val_auprc"":0.7071771452183124,""converged"":1,""iterations"":70}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,104,5,0.001,0.4782,0.4638594207287889,20,"[{""c"":0.001,""val_auroc"":0.7787750151607035,""val_auprc"":0.7522640430304078,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7755003032140692,""val_auprc"":0.7601700455013902,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7375379017586416,""val_auprc"":0.7234515604736951,""converged"":1,""iterations"":51},{""c"":1.0,""val_auroc"":0.7209217707701637,""val_auprc"":0.7071771452183124,""converged"":1,""iterations"":70}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,104,10,0.001,0.5261,0.5869232878996176,20,"[{""c"":0.001,""val_auroc"":0.7787750151607035,""val_auprc"":0.7522640430304078,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7755003032140692,""val_auprc"":0.7601700455013902,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7375379017586416,""val_auprc"":0.7234515604736951,""converged"":1,""iterations"":51},{""c"":1.0,""val_auroc"":0.7209217707701637,""val_auprc"":0.7071771452183124,""converged"":1,""iterations"":70}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,104,20,0.001,0.4905,0.5112942743493936,20,"[{""c"":0.001,""val_auroc"":0.7787750151607035,""val_auprc"":0.7522640430304078,""converged"":1,""iterations"":14},{""c"":0.01,""val_auroc"":0.7755003032140692,""val_auprc"":0.7601700455013902,""converged"":1,""iterations"":26},{""c"":0.1,""val_auroc"":0.7375379017586416,""val_auprc"":0.7234515604736951,""converged"":1,""iterations"":51},{""c"":1.0,""val_auroc"":0.7209217707701637,""val_auprc"":0.7071771452183124,""converged"":1,""iterations"":70}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,105,0,0.001,0.7821,0.7861468290599594,20,"[{""c"":0.001,""val_auroc"":0.8052287581699347,""val_auprc"":0.8164637318362193,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7916815210932858,""val_auprc"":0.7980049207931387,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7731431966726084,""val_auprc"":0.7873202954511844,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.764230540701129,""val_auprc"":0.7796765322710779,""converged"":1,""iterations"":68}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,105,1,0.001,0.4447,0.45456152764593377,20,"[{""c"":0.001,""val_auroc"":0.8052287581699347,""val_auprc"":0.8164637318362193,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7916815210932858,""val_auprc"":0.7980049207931387,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7731431966726084,""val_auprc"":0.7873202954511844,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.764230540701129,""val_auprc"":0.7796765322710779,""converged"":1,""iterations"":68}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,105,2,0.001,0.4397,0.49045894212308666,20,"[{""c"":0.001,""val_auroc"":0.8052287581699347,""val_auprc"":0.8164637318362193,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7916815210932858,""val_auprc"":0.7980049207931387,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7731431966726084,""val_auprc"":0.7873202954511844,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.764230540701129,""val_auprc"":0.7796765322710779,""converged"":1,""iterations"":68}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,105,5,0.001,0.4932,0.4844965193911087,20,"[{""c"":0.001,""val_auroc"":0.8052287581699347,""val_auprc"":0.8164637318362193,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7916815210932858,""val_auprc"":0.7980049207931387,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7731431966726084,""val_auprc"":0.7873202954511844,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.764230540701129,""val_auprc"":0.7796765322710779,""converged"":1,""iterations"":68}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,105,10,0.001,0.4831,0.5492572090718845,20,"[{""c"":0.001,""val_auroc"":0.8052287581699347,""val_auprc"":0.8164637318362193,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7916815210932858,""val_auprc"":0.7980049207931387,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7731431966726084,""val_auprc"":0.7873202954511844,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.764230540701129,""val_auprc"":0.7796765322710779,""converged"":1,""iterations"":68}]"
100doh_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_21,whitened,105,20,0.001,0.4425,0.4663491028471314,20,"[{""c"":0.001,""val_auroc"":0.8052287581699347,""val_auprc"":0.8164637318362193,""converged"":1,""iterations"":13},{""c"":0.01,""val_auroc"":0.7916815210932858,""val_auprc"":0.7980049207931387,""converged"":1,""iterations"":25},{""c"":0.1,""val_auroc"":0.7731431966726084,""val_auprc"":0.7873202954511844,""converged"":1,""iterations"":50},{""c"":1.0,""val_auroc"":0.764230540701129,""val_auprc"":0.7796765322710779,""converged"":1,""iterations"":68}]"


==> anc/artifact_v14_arxiv/results/stability/100doh_vjepa2/subspace_similarity.csv <==
dataset,representation,coordinate_system,split_specific_whitening,left_seed,right_seed,rank,projection_overlap,mean_principal_angle_deg,largest_principal_angle_deg
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,1,0.8784357186982809,20.40541919575038,20.40541919575038
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,2,0.8518522167087861,22.059745721354805,27.764178299456006
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,5,0.7754060809816586,26.92980340448769,39.98455360344509
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,10,0.6721789475607742,33.23637330416078,55.34450818185266
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,20,0.5490867841298687,41.20697156204801,72.54555305713838
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,1,0.8810633200210304,20.173980917435493,20.173980917435493
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,2,0.8448581275686685,22.532596156802633,28.753169403117685
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,5,0.7674101526704825,27.478126936514446,41.20327222709998
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,10,0.6566904610624078,34.16561631417066,57.96254615090695
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,20,0.5227396210093396,42.819912909004174,71.48252356510092
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,1,0.8887121050913975,19.487330115898757,19.487330115898757
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,2,0.8552576143088981,21.630713039845396,27.96324314947474
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,5,0.7782877336453864,26.60548779561146,41.25203515825862
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,10,0.6792717818767032,32.70317739203883,54.59602427048183
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,20,0.5447141531947443,41.335188125519885,73.73658669497523
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,1,0.8906224930365622,19.31264654466546,19.31264654466546
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,2,0.8537240887451604,21.809667287854268,27.93609142262871
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,5,0.7843652250288639,26.324205219157783,38.50894292045216
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,10,0.6803439166182017,32.69987119167634,55.89739572798025
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,20,0.5486355992087889,41.18276195560138,72.24192439769786
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,1,0.8927252505399197,19.11881834028165,19.11881834028165
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,2,0.8582092288436087,21.48282204917058,27.359805121356885
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,5,0.7868758317225033,26.219309036252035,39.00072350201976
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,10,0.6774705566007226,32.85935262770214,57.203470885534614
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,20,0.5425347060703034,41.5155949912599,72.37521225009361
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,1,0.9009566575126894,18.34339956313329,18.34339956313329
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,2,0.8694638107120832,20.577086445268645,26.112910234184376
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,5,0.7818955147096508,26.303552123039132,41.43059524521515
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,10,0.6736693667824368,33.01794825228667,57.09503312956073
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,20,0.5360371788635927,41.98634392683098,75.64098496530622
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,1,0.8968551681827306,18.733193587284788,18.733193587284788
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,2,0.8658547444680122,20.86634111817032,26.53250831668847
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,5,0.7849162958760414,26.25632398876896,40.38283372119905
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,10,0.6693892277360377,33.28438353500679,58.112060386526004
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,20,0.5317402079385387,42.389401497488905,78.82889913509676
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,1,0.8910806041218303,19.27055913454778,19.27055913454778
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,2,0.8532592508905523,21.738904817295822,28.33028629381036
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,5,0.7672145597595516,27.340288200174843,43.23722968433621
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,10,0.6587602258116522,33.92394770231581,58.671549535790305
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,20,0.522958008464401,42.717949540718834,74.49546362407435
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,1,0.8906607162939629,19.30913787259717,19.30913787259717
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,2,0.8528868535989994,21.84533571896532,28.12565703052185
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,5,0.7778691245662814,26.715371480444464,40.27751896724212
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,10,0.6637690442949218,33.628680997325475,60.35013734474539
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,20,0.5316184521779771,42.29975135442827,76.63077376939562
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,1,0.8947912999782508,18.926739046416177,18.926739046416177
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,2,0.8578460553908174,21.452799363255927,27.597416384694622
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,5,0.7750069477135734,26.77824079180432,40.766930438820026
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,10,0.6641710817408395,33.55634663119748,59.708678635560744
100doh_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,20,0.5242474530127526,42.68381982840868,74.64888103793551
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,1,0.8690029305662605,21.219089274481632,21.219089274481632
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,2,0.5601121843704219,40.383645980641155,61.11790245447945
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,5,0.3885561851887548,53.704061782039844,84.99901360451331
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,10,0.297338973859052,60.992475720276616,89.80056193066625
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,20,0.2562758545853016,63.94325648582583,89.94556194501756
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,1,0.8843562181611403,19.880796431519986,19.880796431519986
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,2,0.5700620854475729,39.74441775043969,59.65216321959669
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,5,0.38734733083215733,53.27223398386591,81.04414616909888
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,10,0.3721099087102544,54.3308608697922,82.47505962124555
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,20,0.3649006714659855,55.94682287036754,89.02105907176576
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,1,0.8552984268876112,22.35825111943852,22.35825111943852
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,2,0.5453808615593365,41.522352362105416,62.24841239533406
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,5,0.3802951981018326,54.77066442298415,86.40268944266239
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,10,0.30602314192897484,61.13414367145832,89.80320393741745
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,20,0.31154455874707654,60.66060308141495,89.83798531577747
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,1,0.8681128960869232,21.294552163641182,21.294552163641182
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,2,0.5367966306559322,42.05429384343555,64.1514569354786
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,5,0.3571991644177456,56.11624952672488,85.41525446436195
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,10,0.26038760133911926,63.947193293081384,89.94562048355999
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,20,0.2285861498118477,66.24483184035093,89.91509485749633
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,1,0.8673486598871082,21.359176896223474,21.359176896223474
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,2,0.5451954332873719,41.39240348685634,63.37780603429875
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,5,0.368324126711113,55.19501851172365,84.33544382392577
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,10,0.29239389792769876,61.66933468607432,89.83315666930861
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,20,0.2545170662117838,64.59209007042767,89.69605372643493
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,1,0.8804666405694255,20.2267284441685,20.2267284441685
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,2,0.7538124079623902,28.84495539456495,37.96832775975114
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,5,0.515841447903365,44.03030953020159,67.28632784198587
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,10,0.436307718834504,50.24633994396571,80.2958362271496
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,20,0.2888799435125538,61.10622275185752,89.93283618439926
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,1,0.8843996734550755,19.87690332722924,19.87690332722924
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,2,0.7264727950244293,30.292390172386696,41.664332529206185
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,5,0.43651489558412704,48.75673768541992,67.60247759382007
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,10,0.3581413536773626,55.94409395482086,86.32861059813293
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,20,0.23392872266632808,65.12962370586703,88.6852957542785
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,1,0.8519518155589917,22.629481003268292,22.629481003268292
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,2,0.5389085528276591,41.96590579255197,63.26477520436337
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,5,0.37606017797952446,55.2062596690263,86.47483657800689
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,10,0.2945577142443063,62.265747483879785,89.62139486031614
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,20,0.29813307633512487,61.91277863072442,89.5528664180733
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,1,0.8594937609369036,22.014524242412122,22.014524242412122
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,2,0.5290090453485257,42.67134399971579,64.86841590690226
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,5,0.33561569873034314,58.24397010526983,86.63503164442002
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,10,0.24808427515475046,65.22922753722119,89.99073986558074
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,20,0.2241089388632727,66.46736425780995,89.35946442531052
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,1,0.8771810484245819,20.515168810402375,20.515168810402375
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,2,0.7466578217539783,29.286787052310927,38.732772529413154
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,5,0.48999661486770246,45.853069893819836,72.09097864527871
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,10,0.4232943465540826,51.45509902032684,85.89361676019416
100doh_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,20,0.2819112257957614,61.551676934825174,89.45404255750799


==> anc/artifact_v14_arxiv/results/stability/100doh_vjepa2/summary.json <==
{
  "dataset": "100doh_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_21",
  "split_seeds": [
    101,
    102,
    103,
    104,
    105
  ],
  "ranks": [
    1,
    2,
    5,
    10,
    20
  ],
  "validation_fraction": 0.1,
  "development_pool": "original train and validation groups; official test untouched",
  "fixed_standardization": "mean and variance from the original training split",
  "fixed_whitening": "one covariance and whitening map fit on the original official training split; all development-split directions are learned and compared in this common space",
  "split_specific_whitening": false,
  "whitening": {
    "eigenvalue_floor_fraction": 0.0001,
    "absolute_eigenvalue_floor": 0.023103242633177618,
    "minimum_eigenvalue": 0.0008262729857212269,
    "maximum_eigenvalue": 231.03242633177615,
    "effective_rank": 100.88775403682263
  },
  "elapsed_seconds": 12.879995584022254
}


==> anc/artifact_v14_arxiv/results/stability/touchmoment_vjepa2/cross_split_erasure.csv <==
dataset,representation,source_split_seed,target_split_seed,erased_dimensions,test_auroc,test_auprc
touchmoment_vjepa2,euclidean,101,102,1,0.8538851290822701,0.7505264311457782
touchmoment_vjepa2,euclidean,101,102,2,0.8391774902116295,0.7501355019424403
touchmoment_vjepa2,euclidean,101,102,5,0.8018873220594875,0.7293018860779358
touchmoment_vjepa2,euclidean,101,102,10,0.7515491783502027,0.6898371231443179
touchmoment_vjepa2,euclidean,101,102,20,0.6504823116559845,0.5961483988915499
touchmoment_vjepa2,euclidean,101,103,1,0.8566645724291642,0.7568122784126061
touchmoment_vjepa2,euclidean,101,103,2,0.8421134041551902,0.7565385704706327
touchmoment_vjepa2,euclidean,101,103,5,0.8022970122477061,0.7334325076927375
touchmoment_vjepa2,euclidean,101,103,10,0.7483289895821638,0.6888934514731835
touchmoment_vjepa2,euclidean,101,103,20,0.6502941886103739,0.5909185401459518
touchmoment_vjepa2,euclidean,101,104,1,0.8541419319699289,0.7501915003798072
touchmoment_vjepa2,euclidean,101,104,2,0.8393811408737032,0.7472406821088761
touchmoment_vjepa2,euclidean,101,104,5,0.8001995895931525,0.7269398375243015
touchmoment_vjepa2,euclidean,101,104,10,0.7485224875719346,0.6859939288796791
touchmoment_vjepa2,euclidean,101,104,20,0.6492902684844329,0.596146131565358
touchmoment_vjepa2,euclidean,101,105,1,0.8566639752131464,0.7571513371300208
touchmoment_vjepa2,euclidean,101,105,2,0.8421844728613097,0.756735693761577
touchmoment_vjepa2,euclidean,101,105,5,0.8041668955994735,0.7378676810083122
touchmoment_vjepa2,euclidean,101,105,10,0.7528027347715888,0.6944092915255261
touchmoment_vjepa2,euclidean,101,105,20,0.6512574980471036,0.5978012706307883
touchmoment_vjepa2,euclidean,102,101,1,0.8560052459455004,0.7560049925000288
touchmoment_vjepa2,euclidean,102,101,2,0.8432929057903676,0.754559803013136
touchmoment_vjepa2,euclidean,102,101,5,0.8030936984154665,0.7290198531097822
touchmoment_vjepa2,euclidean,102,101,10,0.7498106825223538,0.685500401723886
touchmoment_vjepa2,euclidean,102,101,20,0.6519162273147495,0.5954245409209137
touchmoment_vjepa2,euclidean,102,103,1,0.8570097632874591,0.7590009129859695
touchmoment_vjepa2,euclidean,102,103,2,0.8451842889187763,0.7609455510815473
touchmoment_vjepa2,euclidean,102,103,5,0.8034538196742067,0.7328191414130819
touchmoment_vjepa2,euclidean,102,103,10,0.7468359495376353,0.6851096309866282
touchmoment_vjepa2,euclidean,102,103,20,0.6526645389850672,0.5917298873759999
touchmoment_vjepa2,euclidean,102,104,1,0.8544721924277787,0.7523184033603826
touchmoment_vjepa2,euclidean,102,104,2,0.8417407413600758,0.7522154702237482
touchmoment_vjepa2,euclidean,102,104,5,0.8014913678396786,0.7280173805394943
touchmoment_vjepa2,euclidean,102,104,10,0.7473292499683476,0.6841075001384774
touchmoment_vjepa2,euclidean,102,104,20,0.6501908702392926,0.5975263646687294
touchmoment_vjepa2,euclidean,102,105,1,0.8571519006996983,0.7600937761312183
touchmoment_vjepa2,euclidean,102,105,2,0.844653363878942,0.7610466851260961
touchmoment_vjepa2,euclidean,102,105,5,0.8052341206233025,0.7382096591667681
touchmoment_vjepa2,euclidean,102,105,10,0.7520812978220727,0.6921345644615035
touchmoment_vjepa2,euclidean,102,105,20,0.6523784725125356,0.5981963714487173
touchmoment_vjepa2,euclidean,103,101,1,0.8546716625777276,0.7518792182297873
touchmoment_vjepa2,euclidean,103,101,2,0.8395519446547972,0.7493576871017534
touchmoment_vjepa2,euclidean,103,101,5,0.8027789655740799,0.7252011664608462
touchmoment_vjepa2,euclidean,103,101,10,0.7559255773287245,0.692652891516913
touchmoment_vjepa2,euclidean,103,101,20,0.6556846603871394,0.6022613288454988
touchmoment_vjepa2,euclidean,103,102,1,0.8533942175156292,0.7482161068540635
touchmoment_vjepa2,euclidean,103,102,2,0.8382249306632203,0.7479708094076646
touchmoment_vjepa2,euclidean,103,102,5,0.8038539544061404,0.7275001834752433
touchmoment_vjepa2,euclidean,103,102,10,0.7582469559899572,0.6965679720989646
touchmoment_vjepa2,euclidean,103,102,20,0.6560280595973809,0.6056041102815698
touchmoment_vjepa2,euclidean,103,104,1,0.8541455152660359,0.7494716629693181
touchmoment_vjepa2,euclidean,103,104,2,0.8393638216091867,0.747227806051047
touchmoment_vjepa2,euclidean,103,104,5,0.8027837433022224,0.7261613380470318
touchmoment_vjepa2,euclidean,103,104,10,0.7543322049932036,0.6922674940824829
touchmoment_vjepa2,euclidean,103,104,20,0.6532402552262374,0.6068426460876464
touchmoment_vjepa2,euclidean,103,105,1,0.8560906478360475,0.7555404996639388
touchmoment_vjepa2,euclidean,103,105,2,0.8412707323540584,0.7550039869781492
touchmoment_vjepa2,euclidean,103,105,5,0.8060057237183147,0.7341773369891568
touchmoment_vjepa2,euclidean,103,105,10,0.7583454966328961,0.7001895060358754
touchmoment_vjepa2,euclidean,103,105,20,0.6564694022345434,0.6061212899516134
touchmoment_vjepa2,euclidean,104,101,1,0.8576852146036038,0.7599891961981305
touchmoment_vjepa2,euclidean,104,101,2,0.8425123444550882,0.7578986849214504
touchmoment_vjepa2,euclidean,104,101,5,0.8068280901748409,0.7298574784417571
touchmoment_vjepa2,euclidean,104,101,10,0.7518573418153933,0.6911626908887512
touchmoment_vjepa2,euclidean,104,101,20,0.6544179652133614,0.5966545604142687
touchmoment_vjepa2,euclidean,104,102,1,0.8565254210970141,0.7577738131103647
touchmoment_vjepa2,euclidean,104,102,2,0.8413537453805341,0.7589562265150487
touchmoment_vjepa2,euclidean,104,102,5,0.8072025446180087,0.7325345170769878
touchmoment_vjepa2,euclidean,104,102,10,0.7533963674932933,0.6946705632497294
touchmoment_vjepa2,euclidean,104,102,20,0.6537263890647358,0.597242282917062
touchmoment_vjepa2,euclidean,104,103,1,0.8596512497342389,0.7652614195068473
touchmoment_vjepa2,euclidean,104,103,2,0.8447214465049724,0.7648058547664635
touchmoment_vjepa2,euclidean,104,103,5,0.8082524503773211,0.7386307384931293
touchmoment_vjepa2,euclidean,104,103,10,0.7492558688418071,0.6928559111735462
touchmoment_vjepa2,euclidean,104,103,20,0.6537992494189088,0.5936371135207635
touchmoment_vjepa2,euclidean,104,105,1,0.8594314742396842,0.7639853093362583
touchmoment_vjepa2,euclidean,104,105,2,0.8447256270170971,0.7646359001443328
touchmoment_vjepa2,euclidean,104,105,5,0.8095054095826894,0.7411288782159875
touchmoment_vjepa2,euclidean,104,105,10,0.7531395646056344,0.6986443448742857
touchmoment_vjepa2,euclidean,104,105,20,0.6541241349325982,0.599336421710888
touchmoment_vjepa2,euclidean,105,101,1,0.854660912689407,0.7503082910857638
touchmoment_vjepa2,euclidean,105,101,2,0.8384202203010447,0.7447887828362252
touchmoment_vjepa2,euclidean,105,101,5,0.8007131953684703,0.7214356041444197
touchmoment_vjepa2,euclidean,105,101,10,0.7497933632578373,0.6841509800768455
touchmoment_vjepa2,euclidean,105,101,20,0.6531237981027641,0.5966320769723887
touchmoment_vjepa2,euclidean,105,102,1,0.8530908317785809,0.7463709258970356
touchmoment_vjepa2,euclidean,105,102,2,0.8371409835908927,0.7434175359662941
touchmoment_vjepa2,euclidean,105,102,5,0.8018198366494748,0.7233831039370642
touchmoment_vjepa2,euclidean,105,102,10,0.7516871352503172,0.6870476741110265
touchmoment_vjepa2,euclidean,105,102,20,0.6515578977040627,0.597456190941261
touchmoment_vjepa2,euclidean,105,103,1,0.8555758476286941,0.7528629938408933
touchmoment_vjepa2,euclidean,105,103,2,0.8403426586623794,0.7507944913276109
touchmoment_vjepa2,euclidean,105,103,5,0.801660977188737,0.7262175302521654
touchmoment_vjepa2,euclidean,105,103,10,0.7474086796987165,0.6837625894024095
touchmoment_vjepa2,euclidean,105,103,20,0.6520434343265434,0.5924226817702422
touchmoment_vjepa2,euclidean,105,104,1,0.8533141905692424,0.7468846208078188
touchmoment_vjepa2,euclidean,105,104,2,0.8372592323624194,0.7424509125000731
touchmoment_vjepa2,euclidean,105,104,5,0.7999804113146158,0.7213819154631745
touchmoment_vjepa2,euclidean,105,104,10,0.7471996540924825,0.682817104739157
touchmoment_vjepa2,euclidean,105,104,20,0.6495590156924481,0.5985465777909873
touchmoment_vjepa2,whitened,101,102,1,0.5725360658753156,0.5685146568104593
touchmoment_vjepa2,whitened,101,102,2,0.5042259005420333,0.507481499522358
touchmoment_vjepa2,whitened,101,102,5,0.49946728331211226,0.5019350899563466
touchmoment_vjepa2,whitened,101,102,10,0.49954014366628524,0.5015221721810514
touchmoment_vjepa2,whitened,101,103,1,0.5870746926129157,0.571525928113838
touchmoment_vjepa2,whitened,101,103,2,0.5220014380961709,0.5134366255740409
touchmoment_vjepa2,whitened,101,103,5,0.5233003829349107,0.5092309363996443
touchmoment_vjepa2,whitened,101,103,10,0.5225747654732698,0.5082744619250478
touchmoment_vjepa2,whitened,101,104,1,0.5778530800818903,0.5654928744105576
touchmoment_vjepa2,whitened,101,104,2,0.5074717695988381,0.5087040876855407
touchmoment_vjepa2,whitened,101,104,5,0.5091356134244606,0.5057682818979502
touchmoment_vjepa2,whitened,101,104,10,0.5083658019775017,0.505046062383524
touchmoment_vjepa2,whitened,101,105,1,0.5939283436333189,0.5751735392265144
touchmoment_vjepa2,whitened,101,105,2,0.5330899478988746,0.5290340860829681
touchmoment_vjepa2,whitened,101,105,5,0.5344868361645354,0.5314838995496175
touchmoment_vjepa2,whitened,101,105,10,0.5342330193569655,0.5313247582580576
touchmoment_vjepa2,whitened,102,101,1,0.6019752322573093,0.5931278325480107
touchmoment_vjepa2,whitened,102,101,2,0.5396915737597615,0.5361029383312875
touchmoment_vjepa2,whitened,102,101,5,0.5390734551813268,0.5357854595333992
touchmoment_vjepa2,whitened,102,101,10,0.5374663468773964,0.5344940599342478
touchmoment_vjepa2,whitened,102,103,1,0.6072408858863522,0.5872876885987774
touchmoment_vjepa2,whitened,102,103,2,0.5440852920027998,0.5265414872779636
touchmoment_vjepa2,whitened,102,103,5,0.5432151482648486,0.5256284491595633
touchmoment_vjepa2,whitened,102,103,10,0.5431410934786399,0.5257444077534675
touchmoment_vjepa2,whitened,102,104,1,0.5996867004770562,0.5853320466358352
touchmoment_vjepa2,whitened,102,104,2,0.5330463511295743,0.5266069982459884
touchmoment_vjepa2,whitened,102,104,5,0.5297031358618663,0.5256024011349325
touchmoment_vjepa2,whitened,102,104,10,0.5292319324238132,0.525123613662644
touchmoment_vjepa2,whitened,102,105,1,0.612924590727863,0.5947706059714477
touchmoment_vjepa2,whitened,102,105,2,0.5542493114099315,0.5489923658057922
touchmoment_vjepa2,whitened,102,105,5,0.5535917765743211,0.5502742712207835
touchmoment_vjepa2,whitened,102,105,10,0.5527455214770824,0.5513423569850643
touchmoment_vjepa2,whitened,103,101,1,0.5908043066441476,0.5810621866926685
touchmoment_vjepa2,whitened,103,101,2,0.5221776168214253,0.5155253539429723
touchmoment_vjepa2,whitened,103,101,5,0.5136637052715064,0.5051227786534573
touchmoment_vjepa2,whitened,103,101,10,0.513801064955603,0.5050268512797109
touchmoment_vjepa2,whitened,103,102,1,0.5791956216899302,0.571492373527161
touchmoment_vjepa2,whitened,103,102,2,0.5094258604091169,0.5041613548090125
touchmoment_vjepa2,whitened,103,102,5,0.49800111798838537,0.49361608083496
touchmoment_vjepa2,whitened,103,102,10,0.49794139638660423,0.4932572789011607
touchmoment_vjepa2,whitened,103,104,1,0.5889941448941614,0.5730767709839728
touchmoment_vjepa2,whitened,103,104,2,0.511112995659434,0.5079425320291425
touchmoment_vjepa2,whitened,103,104,5,0.5038538349629368,0.4976223323529713
touchmoment_vjepa2,whitened,103,104,10,0.5034937137041965,0.4960107010905426
touchmoment_vjepa2,whitened,103,105,1,0.6016969295930092,0.5823736586024166
touchmoment_vjepa2,whitened,103,105,2,0.5358801411340893,0.5269113634349236
touchmoment_vjepa2,whitened,103,105,5,0.5319253766641424,0.5215656318951253
touchmoment_vjepa2,whitened,103,105,10,0.5315724219976159,0.5210861371887467
touchmoment_vjepa2,whitened,104,101,1,0.5900553977578121,0.5936012030200558
touchmoment_vjepa2,whitened,104,101,2,0.5235279222376967,0.5270475819663787
touchmoment_vjepa2,whitened,104,101,5,0.5237387394919841,0.5208931738824408
touchmoment_vjepa2,whitened,104,101,10,0.523140926258155,0.5207035590972662
touchmoment_vjepa2,whitened,104,102,1,0.5799373639840519,0.5806513701300189
touchmoment_vjepa2,whitened,104,102,2,0.5111673423170549,0.5120043584425924
touchmoment_vjepa2,whitened,104,102,5,0.5042814416316898,0.5058927368909429
touchmoment_vjepa2,whitened,104,102,10,0.5044516481967659,0.5060418991778514
touchmoment_vjepa2,whitened,104,103,1,0.5926640373236123,0.5838538760736933
touchmoment_vjepa2,whitened,104,103,2,0.5244822734341593,0.5157197168760084
touchmoment_vjepa2,whitened,104,103,5,0.5268568043209774,0.5124760720646585
touchmoment_vjepa2,whitened,104,103,10,0.5268860679058501,0.5128932676804909
touchmoment_vjepa2,whitened,104,105,1,0.5976412356160522,0.5897964030924844
touchmoment_vjepa2,whitened,104,105,2,0.5365185650571297,0.5334183600219335
touchmoment_vjepa2,whitened,104,105,5,0.5418087045429028,0.5354473742672917
touchmoment_vjepa2,whitened,104,105,10,0.5413613897455621,0.5363053303547826
touchmoment_vjepa2,whitened,105,101,1,0.5834328693363019,0.5808935849983601
touchmoment_vjepa2,whitened,105,101,2,0.5088119223428068,0.5093572834913314
touchmoment_vjepa2,whitened,105,101,5,0.5038920567880767,0.49988030846995096
touchmoment_vjepa2,whitened,105,101,10,0.5031318007974028,0.4989121932542718
touchmoment_vjepa2,whitened,105,102,1,0.5715620065502652,0.5720512684031552
touchmoment_vjepa2,whitened,105,102,2,0.492676937189597,0.5015267058732271
touchmoment_vjepa2,whitened,105,102,5,0.4834069501611289,0.49202789837186023
touchmoment_vjepa2,whitened,105,102,10,0.48260070853708353,0.4918281046798354
touchmoment_vjepa2,whitened,105,103,1,0.58606659197485,0.5687286199388887
touchmoment_vjepa2,whitened,105,103,2,0.5060372567240552,0.503234909670994
touchmoment_vjepa2,whitened,105,103,5,0.5041763316125549,0.4958417725240649
touchmoment_vjepa2,whitened,105,103,10,0.5041124294986491,0.49622039862996636
touchmoment_vjepa2,whitened,105,104,1,0.5774881810950075,0.5685362120296094
touchmoment_vjepa2,whitened,105,104,2,0.4909336636336056,0.49719436418369634
touchmoment_vjepa2,whitened,105,104,5,0.4885967573559097,0.4884806014982537
touchmoment_vjepa2,whitened,105,104,10,0.487731391346101,0.48829375018009014


==> anc/artifact_v14_arxiv/results/stability/touchmoment_vjepa2/split_erasure_curves.csv <==
dataset,model_id,layer,representation,split_seed,erased_dimensions,selected_c,test_auroc,test_auprc,available_directions,regularization_search
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,101,0,0.1,0.8679591217580128,0.7588445090769803,20,"[{""c"":0.001,""val_auroc"":0.917137051852009,""val_auprc"":0.9161037918188915,""converged"":1,""iterations"":87},{""c"":0.01,""val_auroc"":0.9415325361542297,""val_auprc"":0.9407162508110717,""converged"":1,""iterations"":240},{""c"":0.1,""val_auroc"":0.9526069242113975,""val_auprc"":0.9494586144312352,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9499782491060913,""val_auprc"":0.9452995705873681,""converged"":1,""iterations"":1258}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,101,1,0.1,0.8555304592113404,0.7535056621980099,20,"[{""c"":0.001,""val_auroc"":0.917137051852009,""val_auprc"":0.9161037918188915,""converged"":1,""iterations"":87},{""c"":0.01,""val_auroc"":0.9415325361542297,""val_auprc"":0.9407162508110717,""converged"":1,""iterations"":240},{""c"":0.1,""val_auroc"":0.9526069242113975,""val_auprc"":0.9494586144312352,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9499782491060913,""val_auprc"":0.9452995705873681,""converged"":1,""iterations"":1258}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,101,2,0.1,0.8405146568755091,0.7503224000559457,20,"[{""c"":0.001,""val_auroc"":0.917137051852009,""val_auprc"":0.9161037918188915,""converged"":1,""iterations"":87},{""c"":0.01,""val_auroc"":0.9415325361542297,""val_auprc"":0.9407162508110717,""converged"":1,""iterations"":240},{""c"":0.1,""val_auroc"":0.9526069242113975,""val_auprc"":0.9494586144312352,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9499782491060913,""val_auprc"":0.9452995705873681,""converged"":1,""iterations"":1258}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,101,5,0.1,0.8008935546058493,0.7272773614712775,20,"[{""c"":0.001,""val_auroc"":0.917137051852009,""val_auprc"":0.9161037918188915,""converged"":1,""iterations"":87},{""c"":0.01,""val_auroc"":0.9415325361542297,""val_auprc"":0.9407162508110717,""converged"":1,""iterations"":240},{""c"":0.1,""val_auroc"":0.9526069242113975,""val_auprc"":0.9494586144312352,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9499782491060913,""val_auprc"":0.9452995705873681,""converged"":1,""iterations"":1258}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,101,10,0.1,0.7505374944160302,0.6877420037957382,20,"[{""c"":0.001,""val_auroc"":0.917137051852009,""val_auprc"":0.9161037918188915,""converged"":1,""iterations"":87},{""c"":0.01,""val_auroc"":0.9415325361542297,""val_auprc"":0.9407162508110717,""converged"":1,""iterations"":240},{""c"":0.1,""val_auroc"":0.9526069242113975,""val_auprc"":0.9494586144312352,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9499782491060913,""val_auprc"":0.9452995705873681,""converged"":1,""iterations"":1258}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,101,20,0.1,0.6501998284795597,0.5930810169268075,20,"[{""c"":0.001,""val_auroc"":0.917137051852009,""val_auprc"":0.9161037918188915,""converged"":1,""iterations"":87},{""c"":0.01,""val_auroc"":0.9415325361542297,""val_auprc"":0.9407162508110717,""converged"":1,""iterations"":240},{""c"":0.1,""val_auroc"":0.9526069242113975,""val_auprc"":0.9494586144312352,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9499782491060913,""val_auprc"":0.9452995705873681,""converged"":1,""iterations"":1258}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,102,0,0.1,0.8650399298629509,0.7532168213216655,20,"[{""c"":0.001,""val_auroc"":0.9308298613482685,""val_auprc"":0.92654228576344,""converged"":1,""iterations"":98},{""c"":0.01,""val_auroc"":0.950301208933816,""val_auprc"":0.9462258302878866,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9539840174851445,""val_auprc"":0.9472356777333983,""converged"":1,""iterations"":597},{""c"":1.0,""val_auroc"":0.9495936069940578,""val_auprc"":0.940663081215236,""converged"":1,""iterations"":1248}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,102,1,0.1,0.8563814920367216,0.7553717096697559,20,"[{""c"":0.001,""val_auroc"":0.9308298613482685,""val_auprc"":0.92654228576344,""converged"":1,""iterations"":98},{""c"":0.01,""val_auroc"":0.950301208933816,""val_auprc"":0.9462258302878866,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9539840174851445,""val_auprc"":0.9472356777333983,""converged"":1,""iterations"":597},{""c"":1.0,""val_auroc"":0.9495936069940578,""val_auprc"":0.940663081215236,""converged"":1,""iterations"":1248}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,102,2,0.1,0.8440244954121866,0.7559598945527685,20,"[{""c"":0.001,""val_auroc"":0.9308298613482685,""val_auprc"":0.92654228576344,""converged"":1,""iterations"":98},{""c"":0.01,""val_auroc"":0.950301208933816,""val_auprc"":0.9462258302878866,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9539840174851445,""val_auprc"":0.9472356777333983,""converged"":1,""iterations"":597},{""c"":1.0,""val_auroc"":0.9495936069940578,""val_auprc"":0.940663081215236,""converged"":1,""iterations"":1248}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,102,5,0.1,0.804310824659766,0.73108383921458,20,"[{""c"":0.001,""val_auroc"":0.9308298613482685,""val_auprc"":0.92654228576344,""converged"":1,""iterations"":98},{""c"":0.01,""val_auroc"":0.950301208933816,""val_auprc"":0.9462258302878866,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9539840174851445,""val_auprc"":0.9472356777333983,""converged"":1,""iterations"":597},{""c"":1.0,""val_auroc"":0.9495936069940578,""val_auprc"":0.940663081215236,""converged"":1,""iterations"":1248}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,102,10,0.1,0.7512666951737779,0.6877609514962896,20,"[{""c"":0.001,""val_auroc"":0.9308298613482685,""val_auprc"":0.92654228576344,""converged"":1,""iterations"":98},{""c"":0.01,""val_auroc"":0.950301208933816,""val_auprc"":0.9462258302878866,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9539840174851445,""val_auprc"":0.9472356777333983,""converged"":1,""iterations"":597},{""c"":1.0,""val_auroc"":0.9495936069940578,""val_auprc"":0.940663081215236,""converged"":1,""iterations"":1248}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,102,20,0.1,0.6518618806571287,0.5948852536186344,20,"[{""c"":0.001,""val_auroc"":0.9308298613482685,""val_auprc"":0.92654228576344,""converged"":1,""iterations"":98},{""c"":0.01,""val_auroc"":0.950301208933816,""val_auprc"":0.9462258302878866,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9539840174851445,""val_auprc"":0.9472356777333983,""converged"":1,""iterations"":597},{""c"":1.0,""val_auroc"":0.9495936069940578,""val_auprc"":0.940663081215236,""converged"":1,""iterations"":1248}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,103,0,0.1,0.8676001949313082,0.7578932927346689,20,"[{""c"":0.001,""val_auroc"":0.9110407373761088,""val_auprc"":0.8972079746324139,""converged"":1,""iterations"":100},{""c"":0.01,""val_auroc"":0.9406342822729639,""val_auprc"":0.9348644076105125,""converged"":1,""iterations"":231},{""c"":0.1,""val_auroc"":0.9494559503516419,""val_auprc"":0.946061749029354,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9438189631414019,""val_auprc"":0.9387103046123271,""converged"":1,""iterations"":1344}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,103,1,0.1,0.8566550169728793,0.7545314775021497,20,"[{""c"":0.001,""val_auroc"":0.9110407373761088,""val_auprc"":0.8972079746324139,""converged"":1,""iterations"":100},{""c"":0.01,""val_auroc"":0.9406342822729639,""val_auprc"":0.9348644076105125,""converged"":1,""iterations"":231},{""c"":0.1,""val_auroc"":0.9494559503516419,""val_auprc"":0.946061749029354,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9438189631414019,""val_auprc"":0.9387103046123271,""converged"":1,""iterations"":1344}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,103,2,0.1,0.8419037813329384,0.7541188807170791,20,"[{""c"":0.001,""val_auroc"":0.9110407373761088,""val_auprc"":0.8972079746324139,""converged"":1,""iterations"":100},{""c"":0.01,""val_auroc"":0.9406342822729639,""val_auprc"":0.9348644076105125,""converged"":1,""iterations"":231},{""c"":0.1,""val_auroc"":0.9494559503516419,""val_auprc"":0.946061749029354,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9438189631414019,""val_auprc"":0.9387103046123271,""converged"":1,""iterations"":1344}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,103,5,0.1,0.8047802364497658,0.7306697867544238,20,"[{""c"":0.001,""val_auroc"":0.9110407373761088,""val_auprc"":0.8972079746324139,""converged"":1,""iterations"":100},{""c"":0.01,""val_auroc"":0.9406342822729639,""val_auprc"":0.9348644076105125,""converged"":1,""iterations"":231},{""c"":0.1,""val_auroc"":0.9494559503516419,""val_auprc"":0.946061749029354,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9438189631414019,""val_auprc"":0.9387103046123271,""converged"":1,""iterations"":1344}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,103,10,0.1,0.7545221196868677,0.69382839510069,20,"[{""c"":0.001,""val_auroc"":0.9110407373761088,""val_auprc"":0.8972079746324139,""converged"":1,""iterations"":100},{""c"":0.01,""val_auroc"":0.9406342822729639,""val_auprc"":0.9348644076105125,""converged"":1,""iterations"":231},{""c"":0.1,""val_auroc"":0.9494559503516419,""val_auprc"":0.946061749029354,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9438189631414019,""val_auprc"":0.9387103046123271,""converged"":1,""iterations"":1344}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,103,20,0.1,0.6549978619666562,0.5982337579078033,20,"[{""c"":0.001,""val_auroc"":0.9110407373761088,""val_auprc"":0.8972079746324139,""converged"":1,""iterations"":100},{""c"":0.01,""val_auroc"":0.9406342822729639,""val_auprc"":0.9348644076105125,""converged"":1,""iterations"":231},{""c"":0.1,""val_auroc"":0.9494559503516419,""val_auprc"":0.946061749029354,""converged"":1,""iterations"":586},{""c"":1.0,""val_auroc"":0.9438189631414019,""val_auprc"":0.9387103046123271,""converged"":1,""iterations"":1344}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,104,0,0.1,0.8654800780680778,0.7532909318129482,20,"[{""c"":0.001,""val_auroc"":0.9250018938915684,""val_auprc"":0.9088757107220754,""converged"":1,""iterations"":99},{""c"":0.01,""val_auroc"":0.9507728480481694,""val_auprc"":0.9422116963821054,""converged"":1,""iterations"":249},{""c"":0.1,""val_auroc"":0.9597204335468521,""val_auprc"":0.9526355649574932,""converged"":1,""iterations"":605},{""c"":1.0,""val_auroc"":0.9567182646902856,""val_auprc"":0.9501532657835513,""converged"":1,""iterations"":1311}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,104,1,0.1,0.8576039932251815,0.7575209179593708,20,"[{""c"":0.001,""val_auroc"":0.9250018938915684,""val_auprc"":0.9088757107220754,""converged"":1,""iterations"":99},{""c"":0.01,""val_auroc"":0.9507728480481694,""val_auprc"":0.9422116963821054,""converged"":1,""iterations"":249},{""c"":0.1,""val_auroc"":0.9597204335468521,""val_auprc"":0.9526355649574932,""converged"":1,""iterations"":605},{""c"":1.0,""val_auroc"":0.9567182646902856,""val_auprc"":0.9501532657835513,""converged"":1,""iterations"":1311}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,104,2,0.1,0.8419861971433964,0.7542186296640544,20,"[{""c"":0.001,""val_auroc"":0.9250018938915684,""val_auprc"":0.9088757107220754,""converged"":1,""iterations"":99},{""c"":0.01,""val_auroc"":0.9507728480481694,""val_auprc"":0.9422116963821054,""converged"":1,""iterations"":249},{""c"":0.1,""val_auroc"":0.9597204335468521,""val_auprc"":0.9526355649574932,""converged"":1,""iterations"":605},{""c"":1.0,""val_auroc"":0.9567182646902856,""val_auprc"":0.9501532657835513,""converged"":1,""iterations"":1311}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,104,5,0.1,0.8062464017734927,0.7301020823311963,20,"[{""c"":0.001,""val_auroc"":0.9250018938915684,""val_auprc"":0.9088757107220754,""converged"":1,""iterations"":99},{""c"":0.01,""val_auroc"":0.9507728480481694,""val_auprc"":0.9422116963821054,""converged"":1,""iterations"":249},{""c"":0.1,""val_auroc"":0.9597204335468521,""val_auprc"":0.9526355649574932,""converged"":1,""iterations"":605},{""c"":1.0,""val_auroc"":0.9567182646902856,""val_auprc"":0.9501532657835513,""converged"":1,""iterations"":1311}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,104,10,0.1,0.7499372923181298,0.6901855274044021,20,"[{""c"":0.001,""val_auroc"":0.9250018938915684,""val_auprc"":0.9088757107220754,""converged"":1,""iterations"":99},{""c"":0.01,""val_auroc"":0.9507728480481694,""val_auprc"":0.9422116963821054,""converged"":1,""iterations"":249},{""c"":0.1,""val_auroc"":0.9597204335468521,""val_auprc"":0.9526355649574932,""converged"":1,""iterations"":605},{""c"":1.0,""val_auroc"":0.9567182646902856,""val_auprc"":0.9501532657835513,""converged"":1,""iterations"":1311}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,104,20,0.1,0.6520882255278793,0.5968065731408477,20,"[{""c"":0.001,""val_auroc"":0.9250018938915684,""val_auprc"":0.9088757107220754,""converged"":1,""iterations"":99},{""c"":0.01,""val_auroc"":0.9507728480481694,""val_auprc"":0.9422116963821054,""converged"":1,""iterations"":249},{""c"":0.1,""val_auroc"":0.9597204335468521,""val_auprc"":0.9526355649574932,""converged"":1,""iterations"":605},{""c"":1.0,""val_auroc"":0.9567182646902856,""val_auprc"":0.9501532657835513,""converged"":1,""iterations"":1311}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,105,0,0.1,0.8687504329816129,0.7607878354358334,20,"[{""c"":0.001,""val_auroc"":0.927661335699446,""val_auprc"":0.9243717921384834,""converged"":1,""iterations"":96},{""c"":0.01,""val_auroc"":0.9500330029432132,""val_auprc"":0.946152410650646,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9545695550554016,""val_auprc"":0.9481746814218643,""converged"":1,""iterations"":567},{""c"":1.0,""val_auroc"":0.9493458924861495,""val_auprc"":0.9422007799047802,""converged"":1,""iterations"":1250}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,105,1,0.1,0.8558869971739738,0.7526973873741343,20,"[{""c"":0.001,""val_auroc"":0.927661335699446,""val_auprc"":0.9243717921384834,""converged"":1,""iterations"":96},{""c"":0.01,""val_auroc"":0.9500330029432132,""val_auprc"":0.946152410650646,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9545695550554016,""val_auprc"":0.9481746814218643,""converged"":1,""iterations"":567},{""c"":1.0,""val_auroc"":0.9493458924861495,""val_auprc"":0.9422007799047802,""converged"":1,""iterations"":1250}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,105,2,0.1,0.840603642062163,0.7502052543579686,20,"[{""c"":0.001,""val_auroc"":0.927661335699446,""val_auprc"":0.9243717921384834,""converged"":1,""iterations"":96},{""c"":0.01,""val_auroc"":0.9500330029432132,""val_auprc"":0.946152410650646,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9545695550554016,""val_auprc"":0.9481746814218643,""converged"":1,""iterations"":567},{""c"":1.0,""val_auroc"":0.9493458924861495,""val_auprc"":0.9422007799047802,""converged"":1,""iterations"":1250}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,105,5,0.1,0.8045592665231756,0.7309884567814785,20,"[{""c"":0.001,""val_auroc"":0.927661335699446,""val_auprc"":0.9243717921384834,""converged"":1,""iterations"":96},{""c"":0.01,""val_auroc"":0.9500330029432132,""val_auprc"":0.946152410650646,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9545695550554016,""val_auprc"":0.9481746814218643,""converged"":1,""iterations"":567},{""c"":1.0,""val_auroc"":0.9493458924861495,""val_auprc"":0.9422007799047802,""converged"":1,""iterations"":1250}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,105,10,0.1,0.7527012080485608,0.6911021932414989,20,"[{""c"":0.001,""val_auroc"":0.927661335699446,""val_auprc"":0.9243717921384834,""converged"":1,""iterations"":96},{""c"":0.01,""val_auroc"":0.9500330029432132,""val_auprc"":0.946152410650646,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9545695550554016,""val_auprc"":0.9481746814218643,""converged"":1,""iterations"":567},{""c"":1.0,""val_auroc"":0.9493458924861495,""val_auprc"":0.9422007799047802,""converged"":1,""iterations"":1250}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,euclidean,105,20,0.1,0.6500511216911247,0.596160167819159,20,"[{""c"":0.001,""val_auroc"":0.927661335699446,""val_auprc"":0.9243717921384834,""converged"":1,""iterations"":96},{""c"":0.01,""val_auroc"":0.9500330029432132,""val_auprc"":0.946152410650646,""converged"":1,""iterations"":241},{""c"":0.1,""val_auroc"":0.9545695550554016,""val_auprc"":0.9481746814218643,""converged"":1,""iterations"":567},{""c"":1.0,""val_auroc"":0.9493458924861495,""val_auprc"":0.9422007799047802,""converged"":1,""iterations"":1250}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,101,0,0.001,0.8762998406627664,0.7753317451617354,16,"[{""c"":0.001,""val_auroc"":0.9578961049984616,""val_auprc"":0.954924806606269,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9535512313127991,""val_auprc"":0.9493930697166326,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9484530339844455,""val_auprc"":0.9431268343038159,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9460843085868285,""val_auprc"":0.9405437666600892,""converged"":1,""iterations"":72}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,101,1,0.001,0.5821172024490634,0.5775381859950369,16,"[{""c"":0.001,""val_auroc"":0.9578961049984616,""val_auprc"":0.954924806606269,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9535512313127991,""val_auprc"":0.9493930697166326,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9484530339844455,""val_auprc"":0.9431268343038159,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9460843085868285,""val_auprc"":0.9405437666600892,""converged"":1,""iterations"":72}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,101,2,0.001,0.5057499958194879,0.5146356054287733,16,"[{""c"":0.001,""val_auroc"":0.9578961049984616,""val_auprc"":0.954924806606269,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9535512313127991,""val_auprc"":0.9493930697166326,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9484530339844455,""val_auprc"":0.9431268343038159,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9460843085868285,""val_auprc"":0.9405437666600892,""converged"":1,""iterations"":72}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,101,5,0.001,0.508342510552807,0.5136379258898721,16,"[{""c"":0.001,""val_auroc"":0.9578961049984616,""val_auprc"":0.954924806606269,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9535512313127991,""val_auprc"":0.9493930697166326,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9484530339844455,""val_auprc"":0.9431268343038159,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9460843085868285,""val_auprc"":0.9405437666600892,""converged"":1,""iterations"":72}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,101,10,0.001,0.5010594612155974,0.4958109055504667,16,"[{""c"":0.001,""val_auroc"":0.9578961049984616,""val_auprc"":0.954924806606269,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9535512313127991,""val_auprc"":0.9493930697166326,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9484530339844455,""val_auprc"":0.9431268343038159,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9460843085868285,""val_auprc"":0.9405437666600892,""converged"":1,""iterations"":72}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,102,0,0.001,0.8742597507459228,0.7714723840495801,16,"[{""c"":0.001,""val_auroc"":0.9575029028071853,""val_auprc"":0.9527976739771433,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9530469230243835,""val_auprc"":0.9450655549787531,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9481620107916126,""val_auprc"":0.9387354136300986,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9462277166860187,""val_auprc"":0.9362714756383602,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,102,1,0.001,0.5929286040195026,0.5869615137557096,16,"[{""c"":0.001,""val_auroc"":0.9575029028071853,""val_auprc"":0.9527976739771433,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9530469230243835,""val_auprc"":0.9450655549787531,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9481620107916126,""val_auprc"":0.9387354136300986,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9462277166860187,""val_auprc"":0.9362714756383602,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,102,2,0.001,0.510134755822259,0.5169064309781749,16,"[{""c"":0.001,""val_auroc"":0.9575029028071853,""val_auprc"":0.9527976739771433,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9530469230243835,""val_auprc"":0.9450655549787531,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9481620107916126,""val_auprc"":0.9387354136300986,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9462277166860187,""val_auprc"":0.9362714756383602,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,102,5,0.001,0.5115429911922582,0.5138327968745047,16,"[{""c"":0.001,""val_auroc"":0.9575029028071853,""val_auprc"":0.9527976739771433,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9530469230243835,""val_auprc"":0.9450655549787531,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9481620107916126,""val_auprc"":0.9387354136300986,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9462277166860187,""val_auprc"":0.9362714756383602,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,102,10,0.001,0.5051539742337121,0.5089105193129553,16,"[{""c"":0.001,""val_auroc"":0.9575029028071853,""val_auprc"":0.9527976739771433,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9530469230243835,""val_auprc"":0.9450655549787531,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9481620107916126,""val_auprc"":0.9387354136300986,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9462277166860187,""val_auprc"":0.9362714756383602,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,103,0,0.001,0.8752576987116856,0.7740258588830427,16,"[{""c"":0.001,""val_auroc"":0.9551133521828333,""val_auprc"":0.9541949996433475,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9488333044126204,""val_auprc"":0.9457770656624714,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9424613908481254,""val_auprc"":0.9373303626539614,""converged"":1,""iterations"":58},{""c"":1.0,""val_auroc"":0.9393660239463504,""val_auprc"":0.9332334580764131,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,103,1,0.001,0.5994149671889519,0.5849223635027186,16,"[{""c"":0.001,""val_auroc"":0.9551133521828333,""val_auprc"":0.9541949996433475,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9488333044126204,""val_auprc"":0.9457770656624714,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9424613908481254,""val_auprc"":0.9373303626539614,""converged"":1,""iterations"":58},{""c"":1.0,""val_auroc"":0.9393660239463504,""val_auprc"":0.9332334580764131,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,103,2,0.001,0.5193533822731953,0.5212045394097656,16,"[{""c"":0.001,""val_auroc"":0.9551133521828333,""val_auprc"":0.9541949996433475,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9488333044126204,""val_auprc"":0.9457770656624714,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9424613908481254,""val_auprc"":0.9373303626539614,""converged"":1,""iterations"":58},{""c"":1.0,""val_auroc"":0.9393660239463504,""val_auprc"":0.9332334580764131,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,103,5,0.001,0.5106155147165972,0.5145183934448642,16,"[{""c"":0.001,""val_auroc"":0.9551133521828333,""val_auprc"":0.9541949996433475,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9488333044126204,""val_auprc"":0.9457770656624714,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9424613908481254,""val_auprc"":0.9373303626539614,""converged"":1,""iterations"":58},{""c"":1.0,""val_auroc"":0.9393660239463504,""val_auprc"":0.9332334580764131,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,103,10,0.001,0.5242111373620729,0.5138859009587038,16,"[{""c"":0.001,""val_auroc"":0.9551133521828333,""val_auprc"":0.9541949996433475,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9488333044126204,""val_auprc"":0.9457770656624714,""converged"":1,""iterations"":33},{""c"":0.1,""val_auroc"":0.9424613908481254,""val_auprc"":0.9373303626539614,""converged"":1,""iterations"":58},{""c"":1.0,""val_auroc"":0.9393660239463504,""val_auprc"":0.9332334580764131,""converged"":1,""iterations"":71}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,104,0,0.001,0.8746891490627292,0.7707271038444738,15,"[{""c"":0.001,""val_auroc"":0.9624139682219024,""val_auprc"":0.959910621040866,""converged"":1,""iterations"":15},{""c"":0.01,""val_auroc"":0.9604246806337663,""val_auprc"":0.9555610003933812,""converged"":1,""iterations"":31},{""c"":0.1,""val_auroc"":0.9558232255638887,""val_auprc"":0.9498154777827551,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9532699791531639,""val_auprc"":0.9461711490841977,""converged"":1,""iterations"":68}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,104,1,0.001,0.588834091001388,0.5868866751452563,15,"[{""c"":0.001,""val_auroc"":0.9624139682219024,""val_auprc"":0.959910621040866,""converged"":1,""iterations"":15},{""c"":0.01,""val_auroc"":0.9604246806337663,""val_auprc"":0.9555610003933812,""converged"":1,""iterations"":31},{""c"":0.1,""val_auroc"":0.9558232255638887,""val_auprc"":0.9498154777827551,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9532699791531639,""val_auprc"":0.9461711490841977,""converged"":1,""iterations"":68}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,104,2,0.001,0.5056430941522997,0.5109133380241655,15,"[{""c"":0.001,""val_auroc"":0.9624139682219024,""val_auprc"":0.959910621040866,""converged"":1,""iterations"":15},{""c"":0.01,""val_auroc"":0.9604246806337663,""val_auprc"":0.9555610003933812,""converged"":1,""iterations"":31},{""c"":0.1,""val_auroc"":0.9558232255638887,""val_auprc"":0.9498154777827551,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9532699791531639,""val_auprc"":0.9461711490841977,""converged"":1,""iterations"":68}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,104,5,0.001,0.5125349669978428,0.5188378689863571,15,"[{""c"":0.001,""val_auroc"":0.9624139682219024,""val_auprc"":0.959910621040866,""converged"":1,""iterations"":15},{""c"":0.01,""val_auroc"":0.9604246806337663,""val_auprc"":0.9555610003933812,""converged"":1,""iterations"":31},{""c"":0.1,""val_auroc"":0.9558232255638887,""val_auprc"":0.9498154777827551,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9532699791531639,""val_auprc"":0.9461711490841977,""converged"":1,""iterations"":68}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,104,10,0.001,0.515276188519597,0.505825043792648,15,"[{""c"":0.001,""val_auroc"":0.9624139682219024,""val_auprc"":0.959910621040866,""converged"":1,""iterations"":15},{""c"":0.01,""val_auroc"":0.9604246806337663,""val_auprc"":0.9555610003933812,""converged"":1,""iterations"":31},{""c"":0.1,""val_auroc"":0.9558232255638887,""val_auprc"":0.9498154777827551,""converged"":1,""iterations"":54},{""c"":1.0,""val_auroc"":0.9532699791531639,""val_auprc"":0.9461711490841977,""converged"":1,""iterations"":68}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,105,0,0.001,0.8760245240785554,0.775532879740138,16,"[{""c"":0.001,""val_auroc"":0.9600610283933518,""val_auprc"":0.9539784724013665,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9548346606648199,""val_auprc"":0.9478481806701486,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9480176592797784,""val_auprc"":0.9408180133561826,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9453016793628809,""val_auprc"":0.9375829386649063,""converged"":1,""iterations"":69}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,105,1,0.001,0.5948486535167662,0.5821669936529896,16,"[{""c"":0.001,""val_auroc"":0.9600610283933518,""val_auprc"":0.9539784724013665,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9548346606648199,""val_auprc"":0.9478481806701486,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9480176592797784,""val_auprc"":0.9408180133561826,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9453016793628809,""val_auprc"":0.9375829386649063,""converged"":1,""iterations"":69}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,105,2,0.001,0.5107021110391797,0.5142555475239317,16,"[{""c"":0.001,""val_auroc"":0.9600610283933518,""val_auprc"":0.9539784724013665,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9548346606648199,""val_auprc"":0.9478481806701486,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9480176592797784,""val_auprc"":0.9408180133561826,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9453016793628809,""val_auprc"":0.9375829386649063,""converged"":1,""iterations"":69}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,105,5,0.001,0.5130551421493565,0.5135220677215333,16,"[{""c"":0.001,""val_auroc"":0.9600610283933518,""val_auprc"":0.9539784724013665,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9548346606648199,""val_auprc"":0.9478481806701486,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9480176592797784,""val_auprc"":0.9408180133561826,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9453016793628809,""val_auprc"":0.9375829386649063,""converged"":1,""iterations"":69}]"
touchmoment_vjepa2,facebook/vjepa2-vitl-fpc64-256,layer_18,whitened,105,10,0.001,0.5182246439995318,0.5132492236146371,16,"[{""c"":0.001,""val_auroc"":0.9600610283933518,""val_auprc"":0.9539784724013665,""converged"":1,""iterations"":16},{""c"":0.01,""val_auroc"":0.9548346606648199,""val_auprc"":0.9478481806701486,""converged"":1,""iterations"":34},{""c"":0.1,""val_auroc"":0.9480176592797784,""val_auprc"":0.9408180133561826,""converged"":1,""iterations"":56},{""c"":1.0,""val_auroc"":0.9453016793628809,""val_auprc"":0.9375829386649063,""converged"":1,""iterations"":69}]"


==> anc/artifact_v14_arxiv/results/stability/touchmoment_vjepa2/subspace_similarity.csv <==
dataset,representation,coordinate_system,split_specific_whitening,left_seed,right_seed,rank,projection_overlap,mean_principal_angle_deg,largest_principal_angle_deg
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,1,0.9450403002532415,13.558311574264188,13.558311574264188
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,2,0.9160328083791951,15.9018243632563,21.774360781095083
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,5,0.8816392724351034,18.84996872972463,27.5566464337754
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,10,0.8493407892642718,20.80166840565091,37.16675738192336
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,102,20,0.7829099610348361,24.654189441420105,50.43531123029566
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,1,0.9409822161284559,14.059876359774952,14.059876359774952
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,2,0.903278813640513,17.076836482544437,23.540957765924926
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,5,0.8502143495575814,21.335360517116108,31.545426340564166
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,10,0.7924115900212442,25.169395499122533,42.83830467007951
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,103,20,0.758043732423154,26.381065310226727,54.46074293255915
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,1,0.9437256697271541,13.722644938375288,13.722644938375288
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,2,0.9161444624121303,16.074368743502625,21.361946840946764
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,5,0.8680606016724257,19.999213484169957,29.61644175132038
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,10,0.8253558583764944,22.790014429080745,38.702559721801116
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,104,20,0.7773075111491873,24.755245935313155,52.62734137698357
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,1,0.9434925928700701,13.751591138043064,13.751591138043064
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,2,0.9167628971787187,15.967837402328758,21.383112609401458
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,5,0.8696640491232971,19.86453936202871,29.268435456954528
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,10,0.8371359225005962,21.663589289625442,37.03942305018386
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,101,105,20,0.7727487336346148,25.32463524185331,52.08340185072555
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,1,0.9432355001954058,13.783454884696079,13.783454884696079
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,2,0.913878591134613,16.22111457751906,21.83909070433023
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,5,0.8672859702734632,20.103961531598706,28.762940077884917
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,10,0.8213642582509518,23.141002181451622,40.20122847884987
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,103,20,0.7794649962910467,24.914725178405952,52.179165209085085
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,1,0.9427513150286506,13.843280640142686,13.843280640142686
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,2,0.9160834389300394,16.027021057993323,21.493113635292158
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,5,0.8745458173140797,19.463413646076766,27.81801032554865
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,10,0.8469731965105612,21.29384081160779,36.997752005230545
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,104,20,0.7835934299499286,24.52396803688196,52.11347183007041
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,1,0.9473853862546688,13.26049929075629,13.26049929075629
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,2,0.9229682067238199,15.253145154276012,20.719496440280373
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,5,0.8801680639035476,18.986952526706183,27.9408575927944
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,10,0.8493470887893515,21.186565438433696,36.052173951562565
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,102,105,20,0.784660338142676,24.430541197159663,54.513733385005644
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,1,0.9495911782101217,12.974600547472942,12.974600547472942
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,2,0.9247090192498546,15.18662735332828,20.229402736635937
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,5,0.8903404772819868,18.193421000599052,26.628293053263874
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,10,0.849805143875915,21.131826447489445,36.95430832547047
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,104,20,0.7783254230699963,24.94271044171324,49.51406581184639
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,1,0.9466657898022272,13.352537919592612,13.352537919592612
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,2,0.917118659052351,15.89486060766671,21.41834568981669
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,5,0.8655185657866475,20.198034239700807,29.498181537407916
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,10,0.8060782427079708,24.273572013085108,45.602972406716894
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,103,105,20,0.7778739987810879,25.216573205861334,48.8918693562448
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,1,0.9433935709440187,13.763871843810392,13.763871843810392
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,2,0.9207456588554669,15.61846143974485,20.723321985450482
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,5,0.8801198436131354,19.040146812097678,27.291562597739546
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,10,0.8326441453741944,22.595024636964958,36.92187601653199
touchmoment_vjepa2,euclidean,shared official-train standardized coordinates,0,104,105,20,0.7925736357646382,23.94935763159265,50.01689309579804
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,1,0.9919969568078892,5.132526492986392,5.132526492986392
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,2,0.8924766039222704,15.817673515903962,27.211100322491472
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,5,0.7545259726251807,26.92203409941781,49.36386099459901
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,102,10,0.68330487532951,31.76937840263522,59.860894900180945
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,1,0.9913986444248557,5.321458050786312,5.321458050786312
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,2,0.8857967750961857,16.3372442078425,28.11647770865686
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,5,0.7494921584117454,27.452189717160273,48.20439232530114
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,103,10,0.6798851036157835,31.725692132694046,60.74964611375803
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,1,0.992112649030105,5.095194644623129,5.095194644623129
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,2,0.8967823619994928,15.508084519366584,26.60159469746175
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,5,0.7459863365739736,27.62533295703394,50.6065025486484
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,104,10,0.6855147813192539,31.62503425024728,59.860310990618764
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,1,0.9919812768537548,5.137565486782757,5.137565486782757
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,2,0.8906947825116694,15.919214032823106,27.472199476775224
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,5,0.7430370522402725,27.87998948645086,50.430081821344864
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,101,105,10,0.6835498453165865,31.809211200150564,59.930934176633954
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,1,0.9916386020052435,5.246493784007501,5.246493784007501
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,2,0.8891813626381107,16.107611043417304,27.644977318161896
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,5,0.7571579296172115,26.945663403773825,47.61938820125222
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,103,10,0.6819592021898073,32.0328083984256,59.08306808349347
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,1,0.9922221904460687,5.059596388772048,5.059596388772048
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,2,0.9019141980092038,15.084281179725728,25.885225520817706
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,5,0.7540676099070056,26.966998676368558,49.70416001583627
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,104,10,0.6749232317690852,32.478005166783994,58.43140235203752
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,1,0.9924148477420588,4.996378707064101,4.996378707064101
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,2,0.8982606577274528,15.36565791541415,26.406598349478205
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,5,0.7556901966610312,27.049920150445494,48.32310766115267
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,102,105,10,0.6838729438719533,32.11156789849209,57.66588063639537
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,1,0.9925803714172834,4.941425281977548,4.941425281977548
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,2,0.9068263462541339,14.735316774695312,25.155127993160303
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,5,0.766955495215093,26.15020919794099,49.29559798413227
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,103,104,10,0.7056464933041168,30.216094039063638,58.55148533157844
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,1,0.992007651565193,5.1290867593524805,5.1290867593524805
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,2,0.8959301773106412,15.595744439960594,26.710580235303315
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,5,0.760747499954895,26.73097236076409,48.52084522375334
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,103,105,10,0.7068070756558638,30.28438949802421,60.42716951920188
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,1,0.992185817856676,5.071444001872536,5.071444001872536
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,2,0.906842285330566,14.77451235090228,25.132896952972487
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,5,0.7735300280999053,25.765550881745742,47.70993250010292
touchmoment_vjepa2,whitened,shared official-train whitened coordinates,0,104,105,10,0.7139453843366581,29.708974704750567,58.71791023546747


==> anc/artifact_v14_arxiv/results/stability/touchmoment_vjepa2/summary.json <==
{
  "dataset": "touchmoment_vjepa2",
  "model_id": "facebook/vjepa2-vitl-fpc64-256",
  "layer": "layer_18",
  "split_seeds": [
    101,
    102,
    103,
    104,
    105
  ],
  "ranks": [
    1,
    2,
    5,
    10,
    20
  ],
  "validation_fraction": 0.1,
  "development_pool": "original train and validation groups; official test untouched",
  "fixed_standardization": "mean and variance from the original training split",
  "fixed_whitening": "one covariance and whitening map fit on the original official training split; all development-split directions are learned and compared in this common space",
  "split_specific_whitening": false,
  "whitening": {
    "eigenvalue_floor_fraction": 0.0001,
    "absolute_eigenvalue_floor": 0.03457071995376693,
    "minimum_eigenvalue": 0.001105025168048431,
    "maximum_eigenvalue": 345.70719953766934,
    "effective_rank": 34.11745464688309
  },
  "elapsed_seconds": 430.19218395801727
}


==> anc/artifact_v14_arxiv/results/temporal_controls/summary.json <==
{
  "baseline": "full",
  "conditions": [
    "full",
    "repeat_endpoint",
    "reverse",
    "shuffle_all",
    "shuffle_history"
  ],
  "bootstrap_replicates": 2000,
  "metrics": [
    {
      "condition": "full",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "sample_count": 5206,
      "train_count": 2000,
      "val_count": 618,
      "test_count": 2588,
      "regularization_c": 0.1,
      "test_auroc": 0.846717342436498,
      "test_auroc_ci_low": 0.8337159173159729,
      "test_auroc_ci_high": 0.8601325729236995,
      "test_auprc": 0.7438591346506872,
      "test_auprc_ci_low": 0.7281065939538942,
      "test_auprc_ci_high": 0.7610800904681799,
      "pair_ranking_accuracy": 0.9366306027820711,
      "regularization_search": "[{\"c\":0.001,\"val_auroc\":0.8704559022213844,\"val_auprc\":0.8625500878673029,\"converged\":1,\"iterations\":59},{\"c\":0.01,\"val_auroc\":0.909845937935296,\"val_auprc\":0.910562409764728,\"converged\":1,\"iterations\":125},{\"c\":0.1,\"val_auroc\":0.9188739120872216,\"val_auprc\":0.919901684446052,\"converged\":1,\"iterations\":306},{\"c\":1.0,\"val_auroc\":0.8943245252982269,\"val_auprc\":0.8852236573987743,\"converged\":1,\"iterations\":607}]"
    },
    {
      "condition": "repeat_endpoint",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "sample_count": 5206,
      "train_count": 2000,
      "val_count": 618,
      "test_count": 2588,
      "regularization_c": 0.1,
      "test_auroc": 0.7840992429689758,
      "test_auroc_ci_low": 0.77053355154199,
      "test_auroc_ci_high": 0.7988964809786272,
      "test_auprc": 0.7112095876324207,
      "test_auprc_ci_low": 0.69535179901013,
      "test_auprc_ci_high": 0.7306695589768312,
      "pair_ranking_accuracy": 0.8732612055641422,
      "regularization_search": "[{\"c\":0.001,\"val_auroc\":0.7932887171269677,\"val_auprc\":0.7613489126284725,\"converged\":1,\"iterations\":62},{\"c\":0.01,\"val_auroc\":0.8275363684921607,\"val_auprc\":0.8041222808051548,\"converged\":1,\"iterations\":139},{\"c\":0.1,\"val_auroc\":0.8338412877954776,\"val_auprc\":0.8139645782630831,\"converged\":1,\"iterations\":381},{\"c\":1.0,\"val_auroc\":0.8112504058399054,\"val_auprc\":0.7771529162768183,\"converged\":1,\"iterations\":943}]"
    },
    {
      "condition": "reverse",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "sample_count": 5206,
      "train_count": 2000,
      "val_count": 618,
      "test_count": 2588,
      "regularization_c": 0.1,
      "test_auroc": 0.8143500259191752,
      "test_auroc_ci_low": 0.8023422152854114,
      "test_auroc_ci_high": 0.8268540669043725,
      "test_auprc": 0.7106743260945808,
      "test_auprc_ci_low": 0.6953919827995362,
      "test_auprc_ci_high": 0.7279139726436109,
      "pair_ranking_accuracy": 0.8894899536321483,
      "regularization_search": "[{\"c\":0.001,\"val_auroc\":0.808579717430693,\"val_auprc\":0.7933481157301374,\"converged\":1,\"iterations\":62},{\"c\":0.01,\"val_auroc\":0.8596055759784669,\"val_auprc\":0.8549359650809661,\"converged\":1,\"iterations\":127},{\"c\":0.1,\"val_auroc\":0.8725819796608749,\"val_auprc\":0.8716519042154715,\"converged\":1,\"iterations\":320},{\"c\":1.0,\"val_auroc\":0.8534368094175805,\"val_auprc\":0.8506931932921152,\"converged\":1,\"iterations\":736}]"
    },
    {
      "condition": "shuffle_all",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "sample_count": 5206,
      "train_count": 2000,
      "val_count": 618,
      "test_count": 2588,
      "regularization_c": 0.1,
      "test_auroc": 0.7834530552377039,
      "test_auroc_ci_low": 0.771508684074051,
      "test_auroc_ci_high": 0.7965207317479038,
      "test_auprc": 0.6861727901546929,
      "test_auprc_ci_low": 0.6730105202283745,
      "test_auprc_ci_high": 0.7014869234270626,
      "pair_ranking_accuracy": 0.8717156105100463,
      "regularization_search": "[{\"c\":0.001,\"val_auroc\":0.7700275447471224,\"val_auprc\":0.7174130299376332,\"converged\":1,\"iterations\":57},{\"c\":0.01,\"val_auroc\":0.7977398644756548,\"val_auprc\":0.7711855335743385,\"converged\":1,\"iterations\":129},{\"c\":0.1,\"val_auroc\":0.8033221269153025,\"val_auprc\":0.7878092667714652,\"converged\":1,\"iterations\":349},{\"c\":1.0,\"val_auroc\":0.7928383657481594,\"val_auprc\":0.7657191058416568,\"converged\":1,\"iterations\":822}]"
    },
    {
      "condition": "shuffle_history",
      "model_id": "facebook/vjepa2-vitl-fpc64-256",
      "layer": "layer_18",
      "sample_count": 5206,
      "train_count": 2000,
      "val_count": 618,
      "test_count": 2588,
      "regularization_c": 0.01,
      "test_auroc": 0.792757680795205,
      "test_auroc_ci_low": 0.7805115952845549,
      "test_auroc_ci_high": 0.8055138786065721,
      "test_auprc": 0.6944070980165935,
      "test_auprc_ci_low": 0.6815646790648459,
      "test_auprc_ci_high": 0.7097616953846685,
      "pair_ranking_accuracy": 0.8724884080370943,
      "regularization_search": "[{\"c\":0.001,\"val_auroc\":0.802945088551649,\"val_auprc\":0.7688086936442581,\"converged\":1,\"iterations\":54},{\"c\":0.01,\"val_auroc\":0.8429530482504373,\"val_auprc\":0.8297962269656012,\"converged\":1,\"iterations\":139},{\"c\":0.1,\"val_auroc\":0.8345011049318712,\"val_auprc\":0.8382232338119665,\"converged\":1,\"iterations\":331},{\"c\":1.0,\"val_auroc\":0.8053225249002419,\"val_auprc\":0.8110423675359466,\"converged\":1,\"iterations\":784}]"
    }
  ],
  "source_metrics": [
    {
      "condition": "full",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "group_count": 424,
      "test_auroc": 0.9289008331093792,
      "test_auroc_ci_low": 0.9179207403249691,
      "test_auroc_ci_high": 0.9400496840649724,
      "test_auprc": 0.9258068359932854
    },
    {
      "condition": "full",
      "source_domain": "TACO",
      "sample_count": 758,
      "group_count": 223,
      "test_auroc": 0.7191679255922752,
      "test_auroc_ci_low": 0.7014470489533882,
      "test_auroc_ci_high": 0.7371845853557757,
      "test_auprc": 0.6295069713174933
    },
    {
      "condition": "repeat_endpoint",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "group_count": 424,
      "test_auroc": 0.8254949386365672,
      "test_auroc_ci_low": 0.8076679376654353,
      "test_auroc_ci_high": 0.843822814017415,
      "test_auprc": 0.7894912461994772
    },
    {
      "condition": "repeat_endpoint",
      "source_domain": "TACO",
      "sample_count": 758,
      "group_count": 223,
      "test_auroc": 0.728441043991618,
      "test_auroc_ci_low": 0.7074567247750182,
      "test_auroc_ci_high": 0.7502187348414899,
      "test_auprc": 0.6641965247113627
    },
    {
      "condition": "reverse",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "group_count": 424,
      "test_auroc": 0.8802818836035713,
      "test_auroc_ci_low": 0.8670387428294668,
      "test_auroc_ci_high": 0.8940412979413029,
      "test_auprc": 0.871007264163384
    },
    {
      "condition": "reverse",
      "source_domain": "TACO",
      "sample_count": 758,
      "group_count": 223,
      "test_auroc": 0.7013387542554006,
      "test_auroc_ci_low": 0.6826799327721328,
      "test_auroc_ci_high": 0.7210296283732224,
      "test_auprc": 0.6004557069163428
    },
    {
      "condition": "shuffle_all",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "group_count": 424,
      "test_auroc": 0.8204532831676072,
      "test_auroc_ci_low": 0.8034199340510932,
      "test_auroc_ci_high": 0.8379572307228972,
      "test_auprc": 0.8026209541385981
    },
    {
      "condition": "shuffle_all",
      "source_domain": "TACO",
      "sample_count": 758,
      "group_count": 223,
      "test_auroc": 0.6991109780633663,
      "test_auroc_ci_low": 0.6816395175001795,
      "test_auroc_ci_high": 0.7172592386524822,
      "test_auprc": 0.6003882821617033
    },
    {
      "condition": "shuffle_history",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "group_count": 424,
      "test_auroc": 0.8410045089432351,
      "test_auroc_ci_low": 0.8245999593155046,
      "test_auroc_ci_high": 0.8578446789668837,
      "test_auprc": 0.8178134475560401
    },
    {
      "condition": "shuffle_history",
      "source_domain": "TACO",
      "sample_count": 758,
      "group_count": 223,
      "test_auroc": 0.70064953599599,
      "test_auroc_ci_low": 0.6835711824470456,
      "test_auroc_ci_high": 0.7185266580109084,
      "test_auprc": 0.6106431678100358
    }
  ],
  "comparisons": [
    {
      "baseline": "full",
      "condition": "repeat_endpoint",
      "baseline_minus_condition_auroc": 0.06261809946752217,
      "auroc_difference_ci_low": 0.04857417261431364,
      "auroc_difference_ci_high": 0.07537963250126603,
      "baseline_minus_condition_pair_accuracy": 0.0633693972179289,
      "pair_difference_ci_low": 0.04327666151468315,
      "pair_difference_ci_high": 0.08423493044822257
    },
    {
      "baseline": "full",
      "condition": "reverse",
      "baseline_minus_condition_auroc": 0.03236731651732283,
      "auroc_difference_ci_low": 0.025276205580421363,
      "auroc_difference_ci_high": 0.039374840592722914,
      "baseline_minus_condition_pair_accuracy": 0.04714064914992272,
      "pair_difference_ci_low": 0.030911901081916538,
      "pair_difference_ci_high": 0.062596599690881
    },
    {
      "baseline": "full",
      "condition": "shuffle_all",
      "baseline_minus_condition_auroc": 0.06326428719879407,
      "auroc_difference_ci_low": 0.052516403061091184,
      "auroc_difference_ci_high": 0.07438312870125785,
      "baseline_minus_condition_pair_accuracy": 0.06491499227202473,
      "pair_difference_ci_low": 0.04714064914992272,
      "pair_difference_ci_high": 0.08268933539412673
    },
    {
      "baseline": "full",
      "condition": "shuffle_history",
      "baseline_minus_condition_auroc": 0.053959661641292955,
      "auroc_difference_ci_low": 0.044002582461101364,
      "auroc_difference_ci_high": 0.06382168753416888,
      "baseline_minus_condition_pair_accuracy": 0.06414219474497682,
      "pair_difference_ci_low": 0.04636785162287481,
      "pair_difference_ci_high": 0.08114374034003091
    }
  ],
  "source_comparisons": [
    {
      "baseline": "full",
      "condition": "repeat_endpoint",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "baseline_minus_condition_auroc": 0.10340589447281201,
      "auroc_difference_ci_low": 0.08725962822749048,
      "auroc_difference_ci_high": 0.11998892396367682
    },
    {
      "baseline": "full",
      "condition": "repeat_endpoint",
      "source_domain": "TACO",
      "sample_count": 758,
      "baseline_minus_condition_auroc": -0.009273118399342861,
      "auroc_difference_ci_low": -0.0311830022207689,
      "auroc_difference_ci_high": 0.01306389549189748
    },
    {
      "baseline": "full",
      "condition": "reverse",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "baseline_minus_condition_auroc": 0.04861894950580792,
      "auroc_difference_ci_low": 0.03806226390772307,
      "auroc_difference_ci_high": 0.059678833478450655
    },
    {
      "baseline": "full",
      "condition": "reverse",
      "source_domain": "TACO",
      "sample_count": 758,
      "baseline_minus_condition_auroc": 0.01782917133687456,
      "auroc_difference_ci_low": 0.0056366712041967795,
      "auroc_difference_ci_high": 0.030331828912534595
    },
    {
      "baseline": "full",
      "condition": "shuffle_all",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "baseline_minus_condition_auroc": 0.10844754994177197,
      "auroc_difference_ci_low": 0.09419925880965102,
      "auroc_difference_ci_high": 0.12370766796581988
    },
    {
      "baseline": "full",
      "condition": "shuffle_all",
      "source_domain": "TACO",
      "sample_count": 758,
      "baseline_minus_condition_auroc": 0.020056947528908853,
      "auroc_difference_ci_low": 0.005161573171769425,
      "auroc_difference_ci_high": 0.03675245437482928
    },
    {
      "baseline": "full",
      "condition": "shuffle_history",
      "source_domain": "HOI4D",
      "sample_count": 1830,
      "baseline_minus_condition_auroc": 0.08789632416614412,
      "auroc_difference_ci_low": 0.07283873548056848,
      "auroc_difference_ci_high": 0.10300546643066766
    },
    {
      "baseline": "full",
      "condition": "shuffle_history",
      "source_domain": "TACO",
      "sample_count": 758,
      "baseline_minus_condition_auroc": 0.018518389596285156,
      "auroc_difference_ci_low": 0.003764166742865244,
      "auroc_difference_ci_high": 0.0332726726143003
    }
  ]
}


==> anc/artifact_v14_arxiv/results/temporal_controls/temporal_control_comparisons.csv <==
baseline,condition,baseline_minus_condition_auroc,auroc_difference_ci_low,auroc_difference_ci_high,baseline_minus_condition_pair_accuracy,pair_difference_ci_low,pair_difference_ci_high
full,repeat_endpoint,0.06261809946752217,0.04857417261431364,0.07537963250126603,0.0633693972179289,0.04327666151468315,0.08423493044822257
full,reverse,0.03236731651732283,0.025276205580421363,0.039374840592722914,0.04714064914992272,0.030911901081916538,0.062596599690881
full,shuffle_all,0.06326428719879407,0.052516403061091184,0.07438312870125785,0.06491499227202473,0.04714064914992272,0.08268933539412673
full,shuffle_history,0.053959661641292955,0.044002582461101364,0.06382168753416888,0.06414219474497682,0.04636785162287481,0.08114374034003091


==> anc/artifact_v14_arxiv/results/temporal_controls/temporal_control_metrics.csv <==
condition,model_id,layer,sample_count,train_count,val_count,test_count,regularization_c,test_auroc,test_auroc_ci_low,test_auroc_ci_high,test_auprc,test_auprc_ci_low,test_auprc_ci_high,pair_ranking_accuracy,regularization_search
full,facebook/vjepa2-vitl-fpc64-256,layer_18,5206,2000,618,2588,0.1,0.846717342436498,0.8337159173159729,0.8601325729236995,0.7438591346506872,0.7281065939538942,0.7610800904681799,0.9366306027820711,"[{""c"":0.001,""val_auroc"":0.8704559022213844,""val_auprc"":0.8625500878673029,""converged"":1,""iterations"":59},{""c"":0.01,""val_auroc"":0.909845937935296,""val_auprc"":0.910562409764728,""converged"":1,""iterations"":125},{""c"":0.1,""val_auroc"":0.9188739120872216,""val_auprc"":0.919901684446052,""converged"":1,""iterations"":306},{""c"":1.0,""val_auroc"":0.8943245252982269,""val_auprc"":0.8852236573987743,""converged"":1,""iterations"":607}]"
repeat_endpoint,facebook/vjepa2-vitl-fpc64-256,layer_18,5206,2000,618,2588,0.1,0.7840992429689758,0.77053355154199,0.7988964809786272,0.7112095876324207,0.69535179901013,0.7306695589768312,0.8732612055641422,"[{""c"":0.001,""val_auroc"":0.7932887171269677,""val_auprc"":0.7613489126284725,""converged"":1,""iterations"":62},{""c"":0.01,""val_auroc"":0.8275363684921607,""val_auprc"":0.8041222808051548,""converged"":1,""iterations"":139},{""c"":0.1,""val_auroc"":0.8338412877954776,""val_auprc"":0.8139645782630831,""converged"":1,""iterations"":381},{""c"":1.0,""val_auroc"":0.8112504058399054,""val_auprc"":0.7771529162768183,""converged"":1,""iterations"":943}]"
reverse,facebook/vjepa2-vitl-fpc64-256,layer_18,5206,2000,618,2588,0.1,0.8143500259191752,0.8023422152854114,0.8268540669043725,0.7106743260945808,0.6953919827995362,0.7279139726436109,0.8894899536321483,"[{""c"":0.001,""val_auroc"":0.808579717430693,""val_auprc"":0.7933481157301374,""converged"":1,""iterations"":62},{""c"":0.01,""val_auroc"":0.8596055759784669,""val_auprc"":0.8549359650809661,""converged"":1,""iterations"":127},{""c"":0.1,""val_auroc"":0.8725819796608749,""val_auprc"":0.8716519042154715,""converged"":1,""iterations"":320},{""c"":1.0,""val_auroc"":0.8534368094175805,""val_auprc"":0.8506931932921152,""converged"":1,""iterations"":736}]"
shuffle_all,facebook/vjepa2-vitl-fpc64-256,layer_18,5206,2000,618,2588,0.1,0.7834530552377039,0.771508684074051,0.7965207317479038,0.6861727901546929,0.6730105202283745,0.7014869234270626,0.8717156105100463,"[{""c"":0.001,""val_auroc"":0.7700275447471224,""val_auprc"":0.7174130299376332,""converged"":1,""iterations"":57},{""c"":0.01,""val_auroc"":0.7977398644756548,""val_auprc"":0.7711855335743385,""converged"":1,""iterations"":129},{""c"":0.1,""val_auroc"":0.8033221269153025,""val_auprc"":0.7878092667714652,""converged"":1,""iterations"":349},{""c"":1.0,""val_auroc"":0.7928383657481594,""val_auprc"":0.7657191058416568,""converged"":1,""iterations"":822}]"
shuffle_history,facebook/vjepa2-vitl-fpc64-256,layer_18,5206,2000,618,2588,0.01,0.792757680795205,0.7805115952845549,0.8055138786065721,0.6944070980165935,0.6815646790648459,0.7097616953846685,0.8724884080370943,"[{""c"":0.001,""val_auroc"":0.802945088551649,""val_auprc"":0.7688086936442581,""converged"":1,""iterations"":54},{""c"":0.01,""val_auroc"":0.8429530482504373,""val_auprc"":0.8297962269656012,""converged"":1,""iterations"":139},{""c"":0.1,""val_auroc"":0.8345011049318712,""val_auprc"":0.8382232338119665,""converged"":1,""iterations"":331},{""c"":1.0,""val_auroc"":0.8053225249002419,""val_auprc"":0.8110423675359466,""converged"":1,""iterations"":784}]"


==> anc/artifact_v14_arxiv/results/temporal_controls/temporal_control_source_comparisons.csv <==
baseline,condition,source_domain,sample_count,baseline_minus_condition_auroc,auroc_difference_ci_low,auroc_difference_ci_high
full,repeat_endpoint,HOI4D,1830,0.10340589447281201,0.08725962822749048,0.11998892396367682
full,repeat_endpoint,TACO,758,-0.009273118399342861,-0.0311830022207689,0.01306389549189748
full,reverse,HOI4D,1830,0.04861894950580792,0.03806226390772307,0.059678833478450655
full,reverse,TACO,758,0.01782917133687456,0.0056366712041967795,0.030331828912534595
full,shuffle_all,HOI4D,1830,0.10844754994177197,0.09419925880965102,0.12370766796581988
full,shuffle_all,TACO,758,0.020056947528908853,0.005161573171769425,0.03675245437482928
full,shuffle_history,HOI4D,1830,0.08789632416614412,0.07283873548056848,0.10300546643066766
full,shuffle_history,TACO,758,0.018518389596285156,0.003764166742865244,0.0332726726143003


==> anc/artifact_v14_arxiv/results/temporal_controls/temporal_control_source_metrics.csv <==
condition,source_domain,sample_count,group_count,test_auroc,test_auroc_ci_low,test_auroc_ci_high,test_auprc
full,HOI4D,1830,424,0.9289008331093792,0.9179207403249691,0.9400496840649724,0.9258068359932854
full,TACO,758,223,0.7191679255922752,0.7014470489533882,0.7371845853557757,0.6295069713174933
repeat_endpoint,HOI4D,1830,424,0.8254949386365672,0.8076679376654353,0.843822814017415,0.7894912461994772
repeat_endpoint,TACO,758,223,0.728441043991618,0.7074567247750182,0.7502187348414899,0.6641965247113627
reverse,HOI4D,1830,424,0.8802818836035713,0.8670387428294668,0.8940412979413029,0.871007264163384
reverse,TACO,758,223,0.7013387542554006,0.6826799327721328,0.7210296283732224,0.6004557069163428
shuffle_all,HOI4D,1830,424,0.8204532831676072,0.8034199340510932,0.8379572307228972,0.8026209541385981
shuffle_all,TACO,758,223,0.6991109780633663,0.6816395175001795,0.7172592386524822,0.6003882821617033
shuffle_history,HOI4D,1830,424,0.8410045089432351,0.8245999593155046,0.8578446789668837,0.8178134475560401
shuffle_history,TACO,758,223,0.70064953599599,0.6835711824470456,0.7185266580109084,0.6106431678100358


==> anc/artifact_v14_arxiv/run_v13_identification_analyses.sh <==
#!/usr/bin/env bash
set -euo pipefail

PYTHON="${PYTHON:-.venv/bin/python}"
OUT="${OUT:-outputs/reproduced_v13}"
ARTIFACT_ROOT="${ARTIFACT_ROOT:-$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)}"
SCRIPTS="$ARTIFACT_ROOT/scripts"

"$PYTHON" "$SCRIPTS/analyze_population_count_example.py" \
  --output-dir "$OUT/population_count_example"

"$PYTHON" "$SCRIPTS/analyze_motivating_finite_qr.py" \
  --output-dir "$OUT/motivating_finite_qr" \
  --sample-sizes 500,1000,4000 \
  --shears 0,0.25,0.5,0.75,1,1.25,2 \
  --seeds 20 --batch-size 128

"$PYTHON" "$SCRIPTS/analyze_motivating_finite_qr.py" \
  --output-dir "$OUT/motivating_finite_qr_batch64" \
  --sample-sizes 4000 --shears 0,1 --seeds 10 --batch-size 64

"$PYTHON" "$SCRIPTS/analyze_motivating_finite_qr.py" \
  --output-dir "$OUT/motivating_finite_qr_batch256" \
  --sample-sizes 4000 --shears 0,1 --seeds 10 --batch-size 256

"$PYTHON" "$SCRIPTS/analyze_dense_affine_fresh_attackers.py" \
  --cache outputs/revision_v2/runs/100doh_revision_full/selected_features.pt \
  --dataset 100doh_vjepa2 \
  --output-dir "$OUT/dense_affine_fresh_attackers/100doh_vjepa2"

PYTHONPATH="$ARTIFACT_ROOT" "$PYTHON" -m pytest -q \
  "$ARTIFACT_ROOT/tests/test_population_count_example.py" \
  "$ARTIFACT_ROOT/tests/test_motivating_finite_qr.py" \
  "$ARTIFACT_ROOT/tests/test_dense_affine_fresh_attackers.py"

echo "Revision-v13 identification analyses written to $OUT"


==> anc/artifact_v14_arxiv/scripts/aggregate_crossfit_sample_scaling.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any

import numpy as np


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Aggregate independently executed cross-fit sample-scaling seeds."
    )
    parser.add_argument("--inputs", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    paths = [Path(value) for value in args.inputs.split(",") if value]
    rows = [row for path in paths for row in read_csv(path)]
    aggregate: list[dict[str, Any]] = []
    keys = sorted(
        {(row["method"], int(row["eraser_sample_count"])) for row in rows}
    )
    for method, sample_size in keys:
        selected = [
            row
            for row in rows
            if row["method"] == method
            and int(row["eraser_sample_count"]) == sample_size
        ]
        values = np.asarray([float(row["evaluation_auroc"]) for row in selected])
        aggregate.append(
            {
                "method": method,
                "eraser_sample_count": sample_size,
                "split_seeds": len(values),
                "mean_evaluation_auroc": float(values.mean()),
                "std_evaluation_auroc": float(values.std(ddof=1)),
                "evaluation_auroc_q025": float(np.quantile(values, 0.025)),
                "evaluation_auroc_q975": float(np.quantile(values, 0.975)),
            }
        )
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "crossfit_sample_scaling_folds.csv", rows)
    write_csv(args.output_dir / "crossfit_sample_scaling_aggregate.csv", aggregate)
    summary = {
        "input_files": [str(path) for path in paths],
        "fold_rows": len(rows),
        "split_seeds": sorted({int(row["split_seed"]) for row in rows}),
        "official_validation_queries": 0,
        "official_test_queries": 0,
        "aggregate": aggregate,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_affine_erasure.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import numpy as np
from sklearn.covariance import ledoit_wolf, oas

try:
    from .analyze_covariance_erasure import (
        Cache,
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from .contact_metrics import binary_metrics, group_bootstrap_interval
except ImportError:
    from analyze_covariance_erasure import (
        Cache,
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from contact_metrics import binary_metrics, group_bootstrap_interval


@dataclass(frozen=True)
class MetricMap:
    name: str
    whitening: np.ndarray
    unwhitening: np.ndarray
    covariance: np.ndarray
    metadata: dict[str, Any]


def covariance_spectrum(covariance: np.ndarray) -> dict[str, Any]:
    eigenvalues = np.linalg.eigvalsh(covariance)
    eigenvalues = np.maximum(eigenvalues, 0.0)
    total = float(eigenvalues.sum())
    probabilities_ = eigenvalues / max(total, 1e-15)
    positive = eigenvalues[eigenvalues > max(float(eigenvalues.max()) * 1e-12, 1e-15)]
    effective_rank = math.exp(
        -float(np.sum(probabilities_ * np.log(np.maximum(probabilities_, 1e-30))))
    )
    return {
        "dimension": int(len(eigenvalues)),
        "minimum_eigenvalue": float(eigenvalues.min()),
        "maximum_eigenvalue": float(eigenvalues.max()),
        "median_eigenvalue": float(np.median(eigenvalues)),
        "positive_eigenvalues": int(len(positive)),
        "condition_number_positive": (
            float(positive.max() / positive.min()) if len(positive) else math.inf
        ),
        "effective_rank": float(effective_rank),
        "stable_rank": float(total / max(float(eigenvalues.max()), 1e-15)),
        "eigenvalues_ascending": eigenvalues.tolist(),
    }


def fit_metric_map(
    train_features: np.ndarray,
    *,
    estimator: str,
    eigenvalue_floor: float,
) -> MetricMap:
    centered = train_features - train_features.mean(axis=0, keepdims=True)
    if estimator == "empirical":
        covariance = centered.T @ centered / len(centered)
        shrinkage = 0.0
    elif estimator == "oas":
        covariance, shrinkage = oas(centered, assume_centered=True)
    elif estimator == "ledoit_wolf":
        covariance, shrinkage = ledoit_wolf(centered, assume_centered=True)
    else:
        raise ValueError(f"Unknown covariance estimator: {estimator}")

    covariance = (covariance + covariance.T) / 2.0
    eigenvalues, eigenvectors = np.linalg.eigh(covariance)
    maximum = max(float(eigenvalues.max()), 1e-15)
    floor = max(maximum * eigenvalue_floor, maximum * 1e-12, 1e-15)
    clipped = np.maximum(eigenvalues, floor)
    whitening = (eigenvectors * clipped ** -0.5) @ eigenvectors.T
    unwhitening = (eigenvectors * clipped ** 0.5) @ eigenvectors.T
    spectrum = covariance_spectrum(covariance)
    condition_number_after_floor = float(clipped.max() / clipped.min())
    metadata = {
        "estimator": estimator,
        "shrinkage": float(shrinkage),
        "sample_count": int(len(train_features)),
        "eigenvalue_floor_fraction": float(eigenvalue_floor),
        "absolute_eigenvalue_floor": float(floor),
        "floored_eigenvalues": int(np.sum(eigenvalues < floor)),
        "condition_number_before_floor": spectrum["condition_number_positive"],
        "condition_number_after_floor": condition_number_after_floor,
        **{key: value for key, value in spectrum.items() if key != "eigenvalues_ascending"},
        "eigenvalues_ascending": spectrum["eigenvalues_ascending"],
    }
    return MetricMap(
        name=f"{estimator}_floor_{eigenvalue_floor:g}",
        whitening=whitening,
        unwhitening=unwhitening,
        covariance=covariance,
        metadata=metadata,
    )


def identity_metric(feature_dim: int) -> MetricMap:
    identity = np.eye(feature_dim, dtype=np.float64)
    return MetricMap(
        name="euclidean",
        whitening=identity,
        unwhitening=identity,
        covariance=identity,
        metadata={"estimator": "identity", "dimension": feature_dim},
    )


def group_values(cache: Cache, indices: np.ndarray) -> list[str]:
    return [
        cache.rows[int(index)].get("participant")
        or cache.rows[int(index)].get("video", "")
        or cache.rows[int(index)].get("sample_id", str(index))
        for index in indices
    ]


def representation_distortion(
    reference: np.ndarray,
    edited: np.ndarray,
    train_indices: np.ndarray,
) -> dict[str, float]:
    delta = edited[train_indices] - reference[train_indices]
    baseline_energy = float(np.square(reference[train_indices]).sum(axis=1).mean())
    edited_energy = float(np.square(edited[train_indices]).sum(axis=1).mean())
    return {
        "mean_squared_displacement": float(np.square(delta).sum(axis=1).mean()),
        "relative_squared_displacement": float(
            np.square(delta).sum(axis=1).mean() / max(baseline_energy, 1e-15)
        ),
        "covariance_trace_ratio": float(edited_energy / max(baseline_energy, 1e-15)),
    }


def fit_and_score(
    features: np.ndarray,
    cache: Cache,
    *,
    c_value: float,
    max_iter: int,
    tolerance: float,
) -> tuple[Any, np.ndarray, dict[str, dict[str, float]]]:
    train_indices = cache.indices("train")
    model = fit_probe(
        features,
        cache.labels,
        train_indices,
        c_value=c_value,
        max_iter=max_iter,
        tolerance=tolerance,
    )
    scores = probabilities(model, features)
    metrics: dict[str, dict[str, float]] = {}
    for split in ("train", "val", "test"):
        indices = cache.indices(split)
        metrics[split] = {
            key: float(value)
            for key, value in binary_metrics(
                cache.labels[indices].tolist(), scores[indices].tolist()
            ).items()
            if isinstance(value, (int, float))
        }
    return model, scores, metrics


def affine_preserving_curve(
    features: np.ndarray,
    cache: Cache,
    metric: MetricMap,
    *,
    c_value: float,
    max_rank: int,
    max_iter: int,
    tolerance: float,
    bootstrap_replicates: int,
    seed: int,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]], list[np.ndarray]]:
    train_indices = cache.indices("train")
    whitened_current = features @ metric.whitening
    directions: list[np.ndarray] = []
    curve_rows: list[dict[str, Any]] = []
    prediction_rows: list[dict[str, Any]] = []

    for rank in range(max_rank + 1):
        if directions:
            direction_matrix = np.stack(directions, axis=1)
            cumulative_rank = int(np.linalg.matrix_rank(direction_matrix))
            gram_error = float(
                np.max(
                    np.abs(
                        direction_matrix.T @ direction_matrix
                        - np.eye(len(directions), dtype=np.float64)
                    )
                )
            )
        else:
            cumulative_rank = 0
            gram_error = 0.0
        current = whitened_current @ metric.unwhitening
        model = fit_probe(
            current,
            cache.labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        val_indices = cache.indices("val")
        val_scores = probabilities(model, current[val_indices])
        val_metrics = binary_metrics(
            cache.labels[val_indices].tolist(), val_scores.tolist()
        )
        distortion = representation_distortion(features, current, train_indices)
        row: dict[str, Any] = {
            "method": metric.name,
            "erased_dimensions": rank,
            "iteration_count": rank,
            "cumulative_edit_rank": cumulative_rank,
            "direction_gram_max_abs_error": gram_error,
            "metric_map_fit": "intact_training_once",
            "eigenvalue_floor_application": "intact_training_once",
            "successive_direction_rule": "euclidean_orthogonal_in_fixed_whitened_space",
            "regularization_c": c_value,
            "probe_coordinates": "original_train_standardized",
            "rank0_max_abs_difference": (
                float(np.max(np.abs(current - features))) if rank == 0 else ""
            ),
            "converged": int(int(model.n_iter_[0]) < max_iter),
            "iterations": int(model.n_iter_[0]),
            **distortion,
        }
        interval = group_bootstrap_interval(
            cache.labels[val_indices].tolist(),
            val_scores.tolist(),
            group_values(cache, val_indices),
            metric_name="auroc",
            replicates=bootstrap_replicates,
            seed=seed + rank * 101,
        )
        row["val_auroc"] = float(val_metrics["auroc"])
        row["val_auprc"] = float(val_metrics["auprc"])
        row["val_auroc_lower"] = float(interval["lower"])
        row["val_auroc_upper"] = float(interval["upper"])
        row["test_auroc"] = ""
        row["test_auprc"] = ""
        row["test_auroc_lower"] = ""
        row["test_auroc_upper"] = ""
        curve_rows.append(row)

        for index, score in zip(val_indices, val_scores):
            source = cache.rows[int(index)]
            prediction_rows.append(
                {
                    "method": metric.name,
                    "erased_dimensions": rank,
                    "split": "val",
                    "sample_id": source.get("sample_id", str(index)),
                    "group": source.get("participant") or source.get("video", ""),
                    "label": int(cache.labels[index]),
                    "score": float(score),
                }
            )

        if rank == max_rank:
            break
        original_coefficient = model.coef_.reshape(-1)
        whitened_coefficient = metric.unwhitening @ original_coefficient
        try:
            direction = orthogonalize(whitened_coefficient, directions)
        except RuntimeError:
            break
        directions.append(direction)
        whitened_current = whitened_current - np.outer(
            whitened_current @ direction, direction
        )
    return curve_rows, prediction_rows, directions


def add_test_evaluations(
    curve_rows: list[dict[str, Any]],
    prediction_rows: list[dict[str, Any]],
    directions: list[np.ndarray],
    features: np.ndarray,
    cache: Cache,
    metric: MetricMap,
    *,
    selected_rank: int | None,
    c_value: float,
    max_iter: int,
    tolerance: float,
    bootstrap_replicates: int,
    seed: int,
) -> None:
    train_indices = cache.indices("train")
    test_indices = cache.indices("test")
    rows_by_rank = {int(row["erased_dimensions"]): row for row in curve_rows}
    evaluated_ranks = {0}
    if selected_rank is not None:
        evaluated_ranks.add(selected_rank)

    for rank in sorted(evaluated_ranks):
        whitened = features @ metric.whitening
        for direction in directions[:rank]:
            whitened = whitened - np.outer(whitened @ direction, direction)
        current = whitened @ metric.unwhitening
        model = fit_probe(
            current,
            cache.labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        test_scores = probabilities(model, current[test_indices])
        test_metrics = binary_metrics(
            cache.labels[test_indices].tolist(), test_scores.tolist()
        )
        interval = group_bootstrap_interval(
            cache.labels[test_indices].tolist(),
            test_scores.tolist(),
            group_values(cache, test_indices),
            metric_name="auroc",
            replicates=bootstrap_replicates,
            seed=seed + rank * 101,
        )
        row = rows_by_rank[rank]
        row["test_auroc"] = float(test_metrics["auroc"])
        row["test_auprc"] = float(test_metrics["auprc"])
        row["test_auroc_lower"] = float(interval["lower"])
        row["test_auroc_upper"] = float(interval["upper"])
        for index, score in zip(test_indices, test_scores):
            source = cache.rows[int(index)]
            prediction_rows.append(
                {
                    "method": metric.name,
                    "erased_dimensions": rank,
                    "split": "test",
                    "sample_id": source.get("sample_id", str(index)),
                    "group": source.get("participant") or source.get("video", ""),
                    "label": int(cache.labels[index]),
                    "score": float(score),
                }
            )


def select_equivalent_rank(
    curve_rows: list[dict[str, Any]],
    *,
    lower: float,
    upper: float,
    persistence: int,
) -> dict[str, Any]:
    by_rank = {int(row["erased_dimensions"]): row for row in curve_rows}
    ranks = sorted(by_rank)
    equivalent = {
        rank: (
            float(by_rank[rank]["val_auroc_lower"]) >= lower
            and float(by_rank[rank]["val_auroc_upper"]) <= upper
        )
        for rank in ranks
    }
    selected: int | None = None
    for rank in ranks:
        required = list(range(rank, rank + persistence))
        if all(candidate in equivalent and equivalent[candidate] for candidate in required):
            selected = rank
            break
    result: dict[str, Any] = {
        "equivalence_interval": [lower, upper],
        "persistence": persistence,
        "selection_split": "validation",
        "orientation": "label orientation fixed before test evaluation; no test flipping",
        "selected_rank": selected,
        "equivalent_by_rank": {str(rank): equivalent[rank] for rank in ranks},
    }
    if selected is not None:
        row = by_rank[selected]
        result["selected_validation"] = {
            "auroc": row["val_auroc"],
            "lower": row["val_auroc_lower"],
            "upper": row["val_auroc_upper"],
        }
    return result


def leace_edit(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    metric: MetricMap,
) -> tuple[np.ndarray, dict[str, Any]]:
    train = features[train_indices]
    mean = train.mean(axis=0)
    centered_train = train - mean
    centered_labels = labels[train_indices].astype(np.float64)
    centered_labels -= centered_labels.mean()
    cross_covariance = centered_train.T @ centered_labels / len(train)
    whitened_cross_covariance = metric.whitening @ cross_covariance
    norm = float(np.linalg.norm(whitened_cross_covariance))
    if norm < 1e-12:
        return features.copy(), {
            "cross_covariance_norm_before": float(np.linalg.norm(cross_covariance)),
            "cross_covariance_norm_after": float(np.linalg.norm(cross_covariance)),
            "projection_rank": 0,
        }
    direction = whitened_cross_covariance / norm
    centered = features - mean
    scalar = centered @ metric.whitening @ direction
    removed = np.outer(scalar, metric.unwhitening @ direction)
    edited = features - removed
    edited_centered_train = edited[train_indices] - edited[train_indices].mean(axis=0)
    after = edited_centered_train.T @ centered_labels / len(train)
    row_transform = np.eye(features.shape[1]) - np.outer(
        metric.whitening @ direction, metric.unwhitening @ direction
    )
    return edited, {
        "cross_covariance_norm_before": float(np.linalg.norm(cross_covariance)),
        "cross_covariance_norm_after": float(np.linalg.norm(after)),
        "cross_covariance_relative": float(np.linalg.norm(after) / max(np.linalg.norm(cross_covariance), 1e-15)),
        "projection_rank": 1,
        "idempotence_relative_error": float(
            np.linalg.norm(row_transform @ row_transform - row_transform)
            / max(np.linalg.norm(row_transform), 1e-15)
        ),
    }


def euclidean_mean_edit(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
) -> tuple[np.ndarray, dict[str, Any]]:
    train = features[train_indices]
    mean = train.mean(axis=0)
    centered_labels = labels[train_indices].astype(np.float64)
    centered_labels -= centered_labels.mean()
    cross_covariance = (train - mean).T @ centered_labels / len(train)
    norm = float(np.linalg.norm(cross_covariance))
    direction = cross_covariance / max(norm, 1e-15)
    edited = features - np.outer((features - mean) @ direction, direction)
    edited_train = edited[train_indices] - edited[train_indices].mean(axis=0)
    after = edited_train.T @ centered_labels / len(train)
    return edited, {
        "cross_covariance_norm_before": norm,
        "cross_covariance_norm_after": float(np.linalg.norm(after)),
        "projection_rank": 1,
    }


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Run affine-preserving iterative erasure and exact LEACE controls."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--estimators", default="empirical,oas,ledoit_wolf")
    parser.add_argument("--eigenvalue-floor", type=float, default=1e-4)
    parser.add_argument("--max-rank", type=int, default=20)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--bootstrap-replicates", type=int, default=1000)
    parser.add_argument("--equivalence-lower", type=float, default=0.45)
    parser.add_argument("--equivalence-upper", type=float, default=0.55)
    parser.add_argument("--equivalence-persistence", type=int, default=3)
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, train_mean, train_std = standardize(cache.features, train_indices)
    c_candidates = [float(value) for value in args.c_grid.split(",") if value]
    c_value, c_search = choose_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        c_candidates,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )

    metrics = [identity_metric(features.shape[1])]
    for estimator in [value for value in args.estimators.split(",") if value]:
        metrics.append(
            fit_metric_map(
                features[train_indices],
                estimator=estimator,
                eigenvalue_floor=args.eigenvalue_floor,
            )
        )

    all_curves: list[dict[str, Any]] = []
    all_predictions: list[dict[str, Any]] = []
    stopping: dict[str, Any] = {}
    directions: dict[str, np.ndarray] = {}
    for metric_index, metric in enumerate(metrics):
        curves, predictions, learned = affine_preserving_curve(
            features,
            cache,
            metric,
            c_value=c_value,
            max_rank=args.max_rank,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
            bootstrap_replicates=args.bootstrap_replicates,
            seed=args.seed + metric_index * 100_000,
        )
        stopping_result = select_equivalent_rank(
            curves,
            lower=args.equivalence_lower,
            upper=args.equivalence_upper,
            persistence=args.equivalence_persistence,
        )
        add_test_evaluations(
            curves,
            predictions,
            learned,
            features,
            cache,
            metric,
            selected_rank=stopping_result["selected_rank"],
            c_value=c_value,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
            bootstrap_replicates=args.bootstrap_replicates,
            seed=args.seed + metric_index * 100_000 + 10_000,
        )
        if stopping_result["selected_rank"] is not None:
            selected_row = next(
                row
                for row in curves
                if int(row["erased_dimensions"]) == stopping_result["selected_rank"]
            )
            stopping_result["single_selected_test_evaluation"] = {
                "auroc": selected_row["test_auroc"],
                "lower": selected_row["test_auroc_lower"],
                "upper": selected_row["test_auroc_upper"],
            }
        stopping[metric.name] = stopping_result
        all_curves.extend(curves)
        all_predictions.extend(predictions)
        if learned:
            directions[metric.name] = np.stack(learned, axis=1)

    closed_form_rows: list[dict[str, Any]] = []
    mean_edited, mean_metadata = euclidean_mean_edit(features, cache.labels, train_indices)
    for name, edited, metadata in [("euclidean_mean_projection", mean_edited, mean_metadata)]:
        model, _, split_metrics = fit_and_score(
            edited,
            cache,
            c_value=c_value,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        closed_form_rows.append(
            {
                "method": name,
                **metadata,
                **representation_distortion(features, edited, train_indices),
                "val_auroc": split_metrics["val"]["auroc"],
                "test_auroc": split_metrics["test"]["auroc"],
                "coefficient_norm": float(np.linalg.norm(model.coef_)),
                "interpretation": "algebraic first-moment sanity check",
            }
        )
    for metric in metrics[1:]:
        edited, metadata = leace_edit(features, cache.labels, train_indices, metric)
        model, _, split_metrics = fit_and_score(
            edited,
            cache,
            c_value=c_value,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        closed_form_rows.append(
            {
                "method": f"leace_{metric.name}",
                **metadata,
                **representation_distortion(features, edited, train_indices),
                "val_auroc": split_metrics["val"]["auroc"],
                "test_auroc": split_metrics["test"]["auroc"],
                "coefficient_norm": float(np.linalg.norm(model.coef_)),
                "interpretation": "closed-form linear guardedness sanity check",
            }
        )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "affine_erasure_curves.csv", all_curves)
    write_csv(args.output_dir / "affine_erasure_predictions.csv", all_predictions)
    write_csv(args.output_dir / "closed_form_erasure.csv", closed_form_rows)
    np.savez_compressed(
        args.output_dir / "metric_maps_and_directions.npz",
        train_mean=train_mean,
        train_std=train_std,
        **{f"whitening_{metric.name}": metric.whitening for metric in metrics[1:]},
        **{f"unwhitening_{metric.name}": metric.unwhitening for metric in metrics[1:]},
        **{f"directions_{name}": value for name, value in directions.items()},
    )
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "sample_counts": {
            split: int(len(cache.indices(split))) for split in ("train", "val", "test")
        },
        "feature_dimension": int(features.shape[1]),
        "probe_regularization": {
            "selected_c": c_value,
            "selection_split": "validation",
            "search": c_search,
            "coordinate_system": "original train-standardized features",
            "reselected_after_erasure": False,
        },
        "metric_maps": {metric.name: metric.metadata for metric in metrics},
        "stopping": stopping,
        "closed_form_results": closed_form_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_channel_consensus.py <==
from __future__ import annotations

import argparse
import csv
import json
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any

import numpy as np


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("", encoding="utf-8")
        return
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def consensus_set(
    ranking_rows: list[dict[str, str]], method: str, count: int
) -> tuple[list[int], dict[int, int], dict[int, float]]:
    selected = [row for row in ranking_rows if row["ranking_method"] == method]
    by_seed: dict[int, list[dict[str, str]]] = defaultdict(list)
    all_ranks: dict[int, list[int]] = defaultdict(list)
    for row in selected:
        seed = int(row["split_seed"])
        rank = int(row["rank"])
        channel = int(row["channel"])
        all_ranks[channel].append(rank)
        if rank <= count:
            by_seed[seed].append(row)
    frequencies = Counter(
        int(row["channel"]) for rows in by_seed.values() for row in rows
    )
    median_ranks = {
        channel: float(np.median(ranks)) for channel, ranks in all_ranks.items()
    }
    ordered = sorted(
        frequencies,
        key=lambda channel: (-frequencies[channel], median_ranks[channel], channel),
    )
    return ordered[:count], dict(frequencies), median_ranks


def summarize_directories(
    result_dirs: list[Path], method: str, count: int
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    consensus_rows: list[dict[str, Any]] = []
    sets: list[tuple[dict[str, Any], set[int]]] = []
    for result_dir in result_dirs:
        summary = json.loads((result_dir / "summary.json").read_text(encoding="utf-8"))
        channels, frequencies, median_ranks = consensus_set(
            read_csv(result_dir / "channel_rankings.csv"), method, count
        )
        metadata = {
            "dataset": summary["dataset"],
            "model_id": summary["model_id"],
            "layer": summary["layer"],
            "feature_dimension": int(summary["feature_dimension"]),
            "split_count": len(summary["split_seeds"]),
        }
        sets.append((metadata, set(channels)))
        for rank, channel in enumerate(channels, start=1):
            consensus_rows.append(
                {
                    **metadata,
                    "consensus_rank": rank,
                    "channel": channel,
                    "top_k_selection_frequency": frequencies[channel],
                    "median_full_rank": median_ranks[channel],
                }
            )
    overlap_rows: list[dict[str, Any]] = []
    for left_index, (left, left_set) in enumerate(sets):
        for right, right_set in sets[left_index + 1 :]:
            if left["model_id"] != right["model_id"]:
                continue
            intersection = left_set & right_set
            union = left_set | right_set
            overlap_rows.append(
                {
                    "left_dataset": left["dataset"],
                    "left_layer": left["layer"],
                    "right_dataset": right["dataset"],
                    "right_layer": right["layer"],
                    "model_id": left["model_id"],
                    "channel_count": count,
                    "intersection_count": len(intersection),
                    "jaccard": len(intersection) / len(union) if union else 1.0,
                    "shared_channels": ";".join(str(value) for value in sorted(intersection)),
                }
            )
    return consensus_rows, overlap_rows


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Compare stable channel sets across layers.")
    parser.add_argument("--root", type=Path, action="append", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--ranking-method", default="univariate_auroc")
    parser.add_argument("--channel-count", type=int, default=50)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    result_dirs = sorted(
        {
            path.parent
            for root in args.root
            for path in root.rglob("summary.json")
            if (path.parent / "channel_rankings.csv").is_file()
        }
    )
    consensus_rows, overlap_rows = summarize_directories(
        result_dirs, args.ranking_method, args.channel_count
    )
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "channel_consensus.csv", consensus_rows)
    write_csv(args.output_dir / "cross_layer_overlap.csv", overlap_rows)
    summary = {
        "result_directories": len(result_dirs),
        "ranking_method": args.ranking_method,
        "channel_count": args.channel_count,
        "model_matched_pairwise_comparisons": len(overlap_rows),
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_covariance_erasure.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
import time
import warnings
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import numpy as np
import torch
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import log_loss

try:
    from .contact_metrics import (
        binary_metrics,
        group_bootstrap_interval,
        paired_group_bootstrap_difference,
        percentile,
    )
except ImportError:
    from contact_metrics import (
        binary_metrics,
        group_bootstrap_interval,
        paired_group_bootstrap_difference,
        percentile,
    )


RANKS = (0, 1, 2, 5, 10, 20, 30, 40, 50)


@dataclass(frozen=True)
class Cache:
    features: np.ndarray
    labels: np.ndarray
    rows: list[dict[str, str]]
    selected_layer: str
    model_id: str

    def indices(self, split: str) -> np.ndarray:
        return np.asarray(
            [index for index, row in enumerate(self.rows) if row["split"] == split],
            dtype=np.int64,
        )


def load_cache(path: Path, layer: str | None = None) -> Cache:
    payload = torch.load(path, map_location="cpu", weights_only=False)
    selected_layer = str(payload["selected_layer"])
    requested = layer or selected_layer
    if requested == selected_layer:
        features = payload["features"]
    else:
        by_layer = payload.get("features_by_layer", {})
        if requested not in by_layer:
            available = sorted({selected_layer, *by_layer})
            raise ValueError(f"Layer {requested!r} unavailable; choices: {available}")
        features = by_layer[requested]
    rows = [{str(key): str(value) for key, value in row.items()} for row in payload["rows"]]
    labels = payload["labels"].cpu().numpy().astype(np.int64)
    values = features.float().cpu().numpy().astype(np.float64)
    if len(values) != len(labels) or len(rows) != len(labels):
        raise ValueError("Feature cache has inconsistent lengths")
    return Cache(
        features=values,
        labels=labels,
        rows=rows,
        selected_layer=requested,
        model_id=str(payload["model_id"]),
    )


def standardize(features: np.ndarray, train_indices: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    mean = features[train_indices].mean(axis=0)
    std = features[train_indices].std(axis=0)
    std = np.maximum(std, 1e-6)
    return (features - mean) / std, mean, std


def whitening_transform(
    standardized_features: np.ndarray,
    train_indices: np.ndarray,
    eigenvalue_floor: float,
) -> tuple[np.ndarray, np.ndarray, dict[str, float]]:
    train = standardized_features[train_indices]
    covariance = train.T @ train / len(train)
    eigenvalues, eigenvectors = np.linalg.eigh(covariance)
    maximum = float(eigenvalues.max())
    floor = max(1e-8, maximum * eigenvalue_floor)
    clipped = np.maximum(eigenvalues, floor)
    transform = (eigenvectors * (1.0 / np.sqrt(clipped))) @ eigenvectors.T
    whitened = standardized_features @ transform
    metadata = {
        "eigenvalue_floor_fraction": eigenvalue_floor,
        "absolute_eigenvalue_floor": floor,
        "minimum_eigenvalue": float(eigenvalues.min()),
        "maximum_eigenvalue": maximum,
        "effective_rank": float(
            math.exp(
                -sum(
                    value * math.log(max(value, 1e-15))
                    for value in (eigenvalues.clip(min=0) / eigenvalues.clip(min=0).sum())
                )
            )
        ),
    }
    return whitened, transform, metadata


def orthogonalize(direction: np.ndarray, previous: list[np.ndarray]) -> np.ndarray:
    result = direction.astype(np.float64, copy=True)
    for prior in previous:
        result -= np.dot(result, prior) * prior
    norm = np.linalg.norm(result)
    if norm < 1e-10:
        raise RuntimeError("Probe direction collapsed after orthogonalization")
    return result / norm


def project_out(features: np.ndarray, directions: list[np.ndarray] | np.ndarray) -> np.ndarray:
    if isinstance(directions, list):
        if not directions:
            return features.copy()
        basis = np.stack(directions, axis=1)
    else:
        basis = directions
        if basis.size == 0:
            return features.copy()
        if basis.ndim == 1:
            basis = basis[:, None]
    return features - (features @ basis) @ basis.T


def fit_probe(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    *,
    c_value: float,
    max_iter: int,
    tolerance: float,
    fit_labels: np.ndarray | None = None,
) -> LogisticRegression:
    targets = labels if fit_labels is None else fit_labels
    model = LogisticRegression(
        C=c_value,
        solver="lbfgs",
        max_iter=max_iter,
        tol=tolerance,
        fit_intercept=True,
        random_state=0,
    )
    with warnings.catch_warnings():
        warnings.simplefilter("ignore", ConvergenceWarning)
        model.fit(features[train_indices], targets[train_indices])
    return model


def probabilities(model: LogisticRegression, features: np.ndarray) -> np.ndarray:
    return model.predict_proba(features)[:, 1]


def choose_regularization(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    val_indices: np.ndarray,
    candidates: list[float],
    *,
    max_iter: int,
    tolerance: float,
) -> tuple[float, list[dict[str, float]]]:
    rows: list[dict[str, float]] = []
    for c_value in candidates:
        model = fit_probe(
            features,
            labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        score = probabilities(model, features[val_indices])
        metrics = binary_metrics(labels[val_indices].tolist(), score.tolist())
        rows.append(
            {
                "c": c_value,
                "val_auroc": float(metrics["auroc"]),
                "val_auprc": float(metrics["auprc"]),
                "converged": int(int(model.n_iter_[0]) < max_iter),
                "iterations": int(model.n_iter_[0]),
            }
        )
    converged = [row for row in rows if row["converged"]]
    eligible = converged or rows
    selected = max(eligible, key=lambda row: (row["val_auroc"], row["val_auprc"], -row["c"]))
    return float(selected["c"]), rows


def variance_removed(reference: np.ndarray, edited: np.ndarray, train_indices: np.ndarray) -> float:
    baseline = float(np.square(reference[train_indices]).sum(axis=0).mean())
    remaining = float(np.square(edited[train_indices]).sum(axis=0).mean())
    return 1.0 - remaining / max(baseline, 1e-12)


def norm_ratio(reference: np.ndarray, edited: np.ndarray, train_indices: np.ndarray) -> float:
    baseline = np.linalg.norm(reference[train_indices], axis=1).mean()
    remaining = np.linalg.norm(edited[train_indices], axis=1).mean()
    return float(remaining / max(baseline, 1e-12))


def evaluate_probe(
    *,
    dataset: str,
    model_id: str,
    layer: str,
    method: str,
    draw: int,
    rank: int,
    reference: np.ndarray,
    current: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    val_indices: np.ndarray,
    test_indices: np.ndarray,
    c_value: float,
    max_iter: int,
    tolerance: float,
) -> tuple[dict[str, Any], np.ndarray, LogisticRegression]:
    model = fit_probe(
        current,
        labels,
        train_indices,
        c_value=c_value,
        max_iter=max_iter,
        tolerance=tolerance,
    )
    all_probabilities = probabilities(model, current)
    val_metrics = binary_metrics(labels[val_indices].tolist(), all_probabilities[val_indices].tolist())
    test_metrics = binary_metrics(labels[test_indices].tolist(), all_probabilities[test_indices].tolist())
    train_probabilities = np.clip(all_probabilities[train_indices], 1e-7, 1 - 1e-7)
    row = {
        "dataset": dataset,
        "model_id": model_id,
        "layer": layer,
        "method": method,
        "draw": draw,
        "erased_dimensions": rank,
        "regularization_c": c_value,
        "solver": "lbfgs",
        "max_iter": max_iter,
        "tolerance": tolerance,
        "converged": int(int(model.n_iter_[0]) < max_iter),
        "iterations": int(model.n_iter_[0]),
        "train_log_loss": float(log_loss(labels[train_indices], train_probabilities, labels=[0, 1])),
        "variance_removed": variance_removed(reference, current, train_indices),
        "mean_norm_ratio": norm_ratio(reference, current, train_indices),
        "val_auroc": float(val_metrics["auroc"]),
        "val_auprc": float(val_metrics["auprc"]),
        "test_auroc": float(test_metrics["auroc"]),
        "test_auprc": float(test_metrics["auprc"]),
        "test_balanced_accuracy": float(test_metrics["balanced_accuracy"]),
    }
    return row, all_probabilities, model


def learned_curve(
    *,
    dataset: str,
    cache: Cache,
    features: np.ndarray,
    method: str,
    c_value: float,
    ranks: list[int],
    max_iter: int,
    tolerance: float,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]], list[np.ndarray]]:
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    test_indices = cache.indices("test")
    current = features.copy()
    directions: list[np.ndarray] = []
    curve_rows: list[dict[str, Any]] = []
    prediction_rows: list[dict[str, Any]] = []
    for rank in range(max(ranks) + 1):
        row, scores, model = evaluate_probe(
            dataset=dataset,
            model_id=cache.model_id,
            layer=cache.selected_layer,
            method=method,
            draw=0,
            rank=rank,
            reference=features,
            current=current,
            labels=cache.labels,
            train_indices=train_indices,
            val_indices=val_indices,
            test_indices=test_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        if rank in ranks:
            curve_rows.append(row)
            for index in test_indices:
                source = cache.rows[int(index)]
                prediction_rows.append(
                    {
                        "dataset": dataset,
                        "model_id": cache.model_id,
                        "layer": cache.selected_layer,
                        "method": method,
                        "draw": 0,
                        "erased_dimensions": rank,
                        "sample_id": source["sample_id"],
                        "group": source.get("participant") or source.get("video", ""),
                        "video": source.get("video", ""),
                        "pair_id": source.get("pair_id", ""),
                        "source_domain": source.get("source_domain", ""),
                        "label": int(cache.labels[index]),
                        "prob": float(scores[index]),
                    }
                )
        if rank == max(ranks):
            break
        try:
            direction = orthogonalize(model.coef_.reshape(-1), directions)
        except RuntimeError:
            break
        directions.append(direction)
        current = project_out(current, direction)
    return curve_rows, prediction_rows, directions


def fixed_basis_curve(
    *,
    dataset: str,
    cache: Cache,
    features: np.ndarray,
    method: str,
    draw: int,
    basis: np.ndarray,
    c_value: float,
    ranks: list[int],
    max_iter: int,
    tolerance: float,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    test_indices = cache.indices("test")
    curve_rows: list[dict[str, Any]] = []
    prediction_rows: list[dict[str, Any]] = []
    for rank in ranks:
        if rank > basis.shape[1]:
            continue
        current = project_out(features, basis[:, :rank])
        row, scores, _ = evaluate_probe(
            dataset=dataset,
            model_id=cache.model_id,
            layer=cache.selected_layer,
            method=method,
            draw=draw,
            rank=rank,
            reference=features,
            current=current,
            labels=cache.labels,
            train_indices=train_indices,
            val_indices=val_indices,
            test_indices=test_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        curve_rows.append(row)
        for index in test_indices:
            source = cache.rows[int(index)]
            prediction_rows.append(
                {
                    "dataset": dataset,
                    "model_id": cache.model_id,
                    "layer": cache.selected_layer,
                    "method": method,
                    "draw": draw,
                    "erased_dimensions": rank,
                    "sample_id": source["sample_id"],
                    "group": source.get("participant") or source.get("video", ""),
                    "video": source.get("video", ""),
                    "pair_id": source.get("pair_id", ""),
                    "source_domain": source.get("source_domain", ""),
                    "label": int(cache.labels[index]),
                    "prob": float(scores[index]),
                }
            )
    return curve_rows, prediction_rows


def gaussian_basis(feature_dim: int, rank: int, seed: int) -> np.ndarray:
    generator = np.random.default_rng(seed)
    values = generator.standard_normal((feature_dim, rank))
    basis, _ = np.linalg.qr(values, mode="reduced")
    return basis


def variance_matched_basis(
    learned_directions: list[np.ndarray],
    covariance_eigenvalues: np.ndarray,
    covariance_eigenvectors: np.ndarray,
    *,
    seed: int,
    candidates_per_step: int,
) -> np.ndarray:
    generator = np.random.default_rng(seed)
    selected_coefficients: list[np.ndarray] = []
    selected_directions: list[np.ndarray] = []
    for learned in learned_directions:
        learned_coefficients = covariance_eigenvectors.T @ learned
        target_variance = float(np.sum(covariance_eigenvalues * np.square(learned_coefficients)))
        candidates = generator.standard_normal(
            (len(covariance_eigenvalues), candidates_per_step)
        )
        for previous in selected_coefficients:
            candidates -= previous[:, None] * (previous @ candidates)[None, :]
        candidates /= np.maximum(np.linalg.norm(candidates, axis=0, keepdims=True), 1e-12)
        candidate_variances = np.square(candidates).T @ covariance_eigenvalues
        selected_index = int(np.argmin(np.abs(candidate_variances - target_variance)))
        coefficients = candidates[:, selected_index]
        direction = covariance_eigenvectors @ coefficients
        selected_coefficients.append(coefficients)
        selected_directions.append(direction)
    return np.stack(selected_directions, axis=1)


def shuffled_direction_basis(
    features: np.ndarray,
    cache: Cache,
    *,
    c_value: float,
    rank: int,
    seed: int,
    max_iter: int,
    tolerance: float,
) -> np.ndarray:
    train_indices = cache.indices("train")
    generator = np.random.default_rng(seed)
    shuffled = cache.labels.copy()
    shuffled[train_indices] = generator.permutation(shuffled[train_indices])
    current = features.copy()
    directions: list[np.ndarray] = []
    for _ in range(rank):
        model = fit_probe(
            current,
            cache.labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
            fit_labels=shuffled,
        )
        direction = orthogonalize(model.coef_.reshape(-1), directions)
        directions.append(direction)
        current = project_out(current, direction)
    return np.stack(directions, axis=1)


def synthetic_rank_one(
    features: np.ndarray,
    cache: Cache,
    *,
    whitened: np.ndarray,
    c_candidates: list[float],
    max_iter: int,
    tolerance: float,
    seed: int,
) -> list[dict[str, Any]]:
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    test_indices = cache.indices("test")
    generator = np.random.default_rng(seed)
    true_direction = generator.standard_normal(features.shape[1])
    true_direction /= np.linalg.norm(true_direction)
    latent = features @ true_direction
    threshold = float(np.median(latent[train_indices]))
    labels = (latent >= threshold).astype(np.int64)
    rows: list[dict[str, Any]] = []
    for method, representation in (("euclidean", features), ("whitened", whitened)):
        c_value, _ = choose_regularization(
            representation,
            labels,
            train_indices,
            val_indices,
            c_candidates,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        current = representation.copy()
        directions: list[np.ndarray] = []
        for rank in (0, 1, 2):
            model = fit_probe(
                current,
                labels,
                train_indices,
                c_value=c_value,
                max_iter=max_iter,
                tolerance=tolerance,
            )
            score = probabilities(model, current[test_indices])
            metrics = binary_metrics(labels[test_indices].tolist(), score.tolist())
            rows.append(
                {
                    "method": method,
                    "synthetic_signal_rank": 1,
                    "erased_dimensions": rank,
                    "test_auroc": float(metrics["auroc"]),
                    "test_auprc": float(metrics["auprc"]),
                    "regularization_c": c_value,
                    "seed": seed,
                }
            )
            if rank < 2:
                try:
                    direction = orthogonalize(model.coef_.reshape(-1), directions)
                except RuntimeError:
                    break
                directions.append(direction)
                current = project_out(current, direction)
    return rows


def summarize_uncertainty(
    curve_rows: list[dict[str, Any]],
    prediction_rows: list[dict[str, Any]],
    *,
    bootstrap_replicates: int,
    seed: int,
) -> list[dict[str, Any]]:
    by_key: dict[tuple[str, int, int], list[dict[str, Any]]] = {}
    for row in prediction_rows:
        key = (str(row["method"]), int(row["draw"]), int(row["erased_dimensions"]))
        by_key.setdefault(key, []).append(row)
    summaries: list[dict[str, Any]] = []
    for (method, draw, rank), rows in sorted(by_key.items()):
        if method not in {"learned_euclidean", "learned_whitened"}:
            continue
        labels = [int(row["label"]) for row in rows]
        scores = [float(row["prob"]) for row in rows]
        groups = [str(row["group"]) for row in rows]
        for metric in ("auroc", "auprc"):
            interval = group_bootstrap_interval(
                labels,
                scores,
                groups,
                metric_name=metric,
                replicates=bootstrap_replicates,
                seed=seed + rank * 31 + (0 if method == "learned_euclidean" else 1000),
            )
            summaries.append(
                {
                    "method": method,
                    "draw": draw,
                    "erased_dimensions": rank,
                    **interval,
                }
            )

    random_rows = [row for row in curve_rows if str(row["method"]).startswith("random_")]
    random_by_key: dict[tuple[str, int], list[float]] = {}
    for row in random_rows:
        random_by_key.setdefault((str(row["method"]), int(row["erased_dimensions"])), []).append(
            float(row["test_auroc"])
        )
    for (method, rank), values in sorted(random_by_key.items()):
        summaries.append(
            {
                "method": method,
                "draw": "across_draws",
                "erased_dimensions": rank,
                "metric": "auroc",
                "estimate": float(np.mean(values)),
                "lower": percentile(values, 0.025),
                "upper": percentile(values, 0.975),
                "replicates": len(values),
                "interval_source": "independent random-subspace draws",
            }
        )
    return summaries


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Run covariance-aware deterministic contact erasure.")
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--ranks", default=",".join(str(value) for value in RANKS))
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--random-draws", type=int, default=20)
    parser.add_argument("--variance-matched-draws", type=int, default=20)
    parser.add_argument("--shuffled-direction-draws", type=int, default=5)
    parser.add_argument("--variance-match-candidates", type=int, default=128)
    parser.add_argument("--bootstrap-replicates", type=int, default=2000)
    parser.add_argument("--eigenvalue-floor", type=float, default=1e-4)
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    ranks = sorted({int(value) for value in args.ranks.split(",") if value})
    if not ranks or ranks[0] != 0:
        raise ValueError("Ranks must include zero")
    c_candidates = [float(value) for value in args.c_grid.split(",") if value]
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, train_mean, train_std = standardize(cache.features, train_indices)
    whitened, whitening, whitening_metadata = whitening_transform(
        features,
        train_indices,
        args.eigenvalue_floor,
    )
    euclidean_c, euclidean_search = choose_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        c_candidates,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    whitened_c, whitened_search = choose_regularization(
        whitened,
        cache.labels,
        train_indices,
        val_indices,
        c_candidates,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )

    curve_rows, prediction_rows, learned_directions = learned_curve(
        dataset=args.dataset,
        cache=cache,
        features=features,
        method="learned_euclidean",
        c_value=euclidean_c,
        ranks=ranks,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    white_curve, white_predictions, whitened_directions = learned_curve(
        dataset=args.dataset,
        cache=cache,
        features=whitened,
        method="learned_whitened",
        c_value=whitened_c,
        ranks=ranks,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    curve_rows.extend(white_curve)
    prediction_rows.extend(white_predictions)

    covariance = features[train_indices].T @ features[train_indices] / len(train_indices)
    eigenvalues, eigenvectors = np.linalg.eigh(covariance)
    pca_basis = eigenvectors[:, np.argsort(eigenvalues)[::-1][: max(ranks)]]
    pca_curve, pca_predictions = fixed_basis_curve(
        dataset=args.dataset,
        cache=cache,
        features=features,
        method="pca_top_variance",
        draw=0,
        basis=pca_basis,
        c_value=euclidean_c,
        ranks=ranks,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    curve_rows.extend(pca_curve)
    prediction_rows.extend(pca_predictions)

    for draw in range(args.random_draws):
        basis = gaussian_basis(features.shape[1], max(ranks), args.seed + draw)
        rows, predictions = fixed_basis_curve(
            dataset=args.dataset,
            cache=cache,
            features=features,
            method="random_gaussian",
            draw=draw,
            basis=basis,
            c_value=euclidean_c,
            ranks=ranks,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        curve_rows.extend(rows)
        prediction_rows.extend(predictions)

    for draw in range(args.variance_matched_draws):
        basis = variance_matched_basis(
            learned_directions,
            eigenvalues,
            eigenvectors,
            seed=args.seed + 10000 + draw,
            candidates_per_step=args.variance_match_candidates,
        )
        rows, predictions = fixed_basis_curve(
            dataset=args.dataset,
            cache=cache,
            features=features,
            method="random_variance_matched",
            draw=draw,
            basis=basis,
            c_value=euclidean_c,
            ranks=ranks,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        curve_rows.extend(rows)
        prediction_rows.extend(predictions)

    for draw in range(args.shuffled_direction_draws):
        basis = shuffled_direction_basis(
            features,
            cache,
            c_value=euclidean_c,
            rank=max(ranks),
            seed=args.seed + 20000 + draw,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        rows, predictions = fixed_basis_curve(
            dataset=args.dataset,
            cache=cache,
            features=features,
            method="shuffled_label_directions",
            draw=draw,
            basis=basis,
            c_value=euclidean_c,
            ranks=ranks,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        curve_rows.extend(rows)
        prediction_rows.extend(predictions)

    synthetic_rows = synthetic_rank_one(
        features,
        cache,
        whitened=whitened,
        c_candidates=c_candidates,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
        seed=args.seed + 30000,
    )
    uncertainty_rows = summarize_uncertainty(
        curve_rows,
        prediction_rows,
        bootstrap_replicates=args.bootstrap_replicates,
        seed=args.seed + 40000,
    )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "erasure_curves.csv", curve_rows)
    write_csv(args.output_dir / "erasure_predictions.csv", prediction_rows)
    write_csv(args.output_dir / "erasure_uncertainty.csv", uncertainty_rows)
    write_csv(args.output_dir / "synthetic_rank1.csv", synthetic_rows)
    np.savez_compressed(
        args.output_dir / "directions_and_transforms.npz",
        train_mean=train_mean,
        train_std=train_std,
        whitening_transform=whitening,
        learned_euclidean=np.stack(learned_directions, axis=1),
        learned_whitened=np.stack(whitened_directions, axis=1),
        pca_top_variance=pca_basis,
    )
    learned_rows = [row for row in curve_rows if row["method"] == "learned_euclidean"]
    whitened_rows = [row for row in curve_rows if row["method"] == "learned_whitened"]
    summary = {
        "dataset": args.dataset,
        "cache": str(args.cache),
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "sample_count": len(cache.labels),
        "feature_dimension": features.shape[1],
        "ranks": ranks,
        "solver": {
            "name": "scikit-learn LogisticRegression LBFGS",
            "max_iter": args.max_iter,
            "tolerance": args.tolerance,
            "regularization_selection": "highest validation AUROC, then AUPRC, then smaller C",
            "c_grid": c_candidates,
            "euclidean_selected_c": euclidean_c,
            "whitened_selected_c": whitened_c,
            "euclidean_search": euclidean_search,
            "whitened_search": whitened_search,
        },
        "whitening": whitening_metadata,
        "controls": {
            "random_gaussian_draws": args.random_draws,
            "variance_matched_random_draws": args.variance_matched_draws,
            "variance_match_candidates_per_step": args.variance_match_candidates,
            "shuffled_label_direction_draws": args.shuffled_direction_draws,
            "pca_control": "top training-covariance eigenvectors",
        },
        "bootstrap_replicates": args.bootstrap_replicates,
        "stopping_rule": (
            "first prespecified rank at which the upper 95% group-bootstrap AUROC bound "
            "is at most 0.55; absence by rank 50 is reported without extrapolation"
        ),
        "learned_euclidean": learned_rows,
        "learned_whitened": whitened_rows,
        "synthetic_rank_one": synthetic_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"output_dir": str(args.output_dir), "elapsed_seconds": summary["elapsed_seconds"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_covariance_scaling.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_affine_erasure import (
        fit_and_score,
        fit_metric_map,
        leace_edit,
        representation_distortion,
    )
    from .analyze_covariance_erasure import (
        choose_regularization,
        load_cache,
        orthogonalize,
        standardize,
    )
except ImportError:
    from analyze_affine_erasure import (
        fit_and_score,
        fit_metric_map,
        leace_edit,
        representation_distortion,
    )
    from analyze_covariance_erasure import (
        choose_regularization,
        load_cache,
        orthogonalize,
        standardize,
    )


def stratified_subset(
    labels: np.ndarray,
    indices: np.ndarray,
    sample_count: int,
    *,
    seed: int,
) -> np.ndarray:
    if sample_count >= len(indices):
        return np.sort(indices.copy())
    generator = np.random.default_rng(seed)
    classes = sorted(np.unique(labels[indices]).tolist())
    per_class = sample_count // len(classes)
    selected: list[int] = []
    for label in classes:
        candidates = indices[labels[indices] == label]
        if len(candidates) < per_class:
            raise ValueError(f"Not enough class-{label} samples for n={sample_count}")
        selected.extend(generator.choice(candidates, size=per_class, replace=False).tolist())
    remainder = sample_count - len(selected)
    if remainder:
        remaining = np.setdiff1d(indices, np.asarray(selected), assume_unique=False)
        selected.extend(generator.choice(remaining, size=remainder, replace=False).tolist())
    return np.sort(np.asarray(selected, dtype=np.int64))


def direction_spectrum(
    direction: np.ndarray,
    covariance: np.ndarray,
) -> dict[str, float]:
    eigenvalues, eigenvectors = np.linalg.eigh(covariance)
    coefficients = eigenvectors.T @ direction
    energy = np.square(coefficients)
    energy /= max(float(energy.sum()), 1e-15)
    order = np.argsort(eigenvalues)[::-1]
    top_one = max(1, int(round(0.01 * len(order))))
    top_ten = max(1, int(round(0.10 * len(order))))
    return {
        "direction_participation_ratio": float(1.0 / max(np.square(energy).sum(), 1e-15)),
        "direction_top_1pct_eigenspace_energy": float(energy[order[:top_one]].sum()),
        "direction_top_10pct_eigenspace_energy": float(energy[order[:top_ten]].sum()),
        "direction_variance": float(direction @ covariance @ direction),
        "direction_eigenvalue_centroid": float(energy @ eigenvalues),
    }


def rank_one_edit(
    features: np.ndarray,
    coefficient: np.ndarray,
    metric: Any,
) -> tuple[np.ndarray, np.ndarray]:
    whitened = features @ metric.whitening
    direction = orthogonalize(metric.unwhitening @ coefficient, [])
    edited_white = whitened - np.outer(whitened @ direction, direction)
    return edited_white @ metric.unwhitening, direction


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Measure covariance-estimator and sample-size sensitivity."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--sample-sizes", default="200,400,800,1600")
    parser.add_argument("--estimators", default="empirical,oas,ledoit_wolf")
    parser.add_argument("--floors", default="1e-5,1e-4,1e-3")
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, _, _ = standardize(cache.features, train_indices)
    c_candidates = [float(value) for value in args.c_grid.split(",") if value]
    c_value, c_search = choose_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        c_candidates,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    baseline_model, _, baseline_metrics = fit_and_score(
        features,
        cache,
        c_value=c_value,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    coefficient = baseline_model.coef_.reshape(-1)
    sample_sizes = sorted(
        {
            min(int(value), len(train_indices))
            for value in args.sample_sizes.split(",")
            if value
        }
    )
    if len(train_indices) not in sample_sizes:
        sample_sizes.append(len(train_indices))
    estimators = [value for value in args.estimators.split(",") if value]
    floors = [float(value) for value in args.floors.split(",") if value]

    result_rows: list[dict[str, Any]] = []
    spectrum_rows: list[dict[str, Any]] = []
    for sample_index, sample_count in enumerate(sample_sizes):
        covariance_indices = stratified_subset(
            cache.labels,
            train_indices,
            sample_count,
            seed=args.seed + sample_index,
        )
        for estimator in estimators:
            estimator_floors = floors if estimator == "empirical" else [min(floors)]
            for floor in estimator_floors:
                metric = fit_metric_map(
                    features[covariance_indices],
                    estimator=estimator,
                    eigenvalue_floor=floor,
                )
                edited, white_direction = rank_one_edit(features, coefficient, metric)
                _, _, edited_metrics = fit_and_score(
                    edited,
                    cache,
                    c_value=c_value,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                )
                leace_features, leace_metadata = leace_edit(
                    features,
                    cache.labels,
                    train_indices,
                    metric,
                )
                leace_model, _, leace_metrics = fit_and_score(
                    leace_features,
                    cache,
                    c_value=c_value,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                )
                original_input_direction = metric.whitening @ white_direction
                original_input_direction /= max(
                    float(np.linalg.norm(original_input_direction)), 1e-15
                )
                result_rows.append(
                    {
                        "dataset": args.dataset,
                        "model_id": cache.model_id,
                        "layer": cache.selected_layer,
                        "covariance_sample_count": sample_count,
                        "estimator": estimator,
                        "eigenvalue_floor_fraction": floor,
                        "shrinkage": metric.metadata.get("shrinkage", 0.0),
                        "floored_eigenvalues": metric.metadata["floored_eigenvalues"],
                        "condition_number_positive": metric.metadata[
                            "condition_number_positive"
                        ],
                        "effective_rank": metric.metadata["effective_rank"],
                        "stable_rank": metric.metadata["stable_rank"],
                        "intact_val_auroc": baseline_metrics["val"]["auroc"],
                        "intact_test_auroc": baseline_metrics["test"]["auroc"],
                        "rank1_val_auroc": edited_metrics["val"]["auroc"],
                        "rank1_test_auroc": edited_metrics["test"]["auroc"],
                        **representation_distortion(features, edited, train_indices),
                        **direction_spectrum(original_input_direction, metric.covariance),
                        "leace_val_auroc": leace_metrics["val"]["auroc"],
                        "leace_test_auroc": leace_metrics["test"]["auroc"],
                        "leace_coefficient_norm": float(np.linalg.norm(leace_model.coef_)),
                        "leace_cross_covariance_relative": leace_metadata[
                            "cross_covariance_relative"
                        ],
                        "leace_relative_squared_displacement": representation_distortion(
                            features, leace_features, train_indices
                        )["relative_squared_displacement"],
                    }
                )
                for rank, eigenvalue in enumerate(
                    metric.metadata["eigenvalues_ascending"]
                ):
                    spectrum_rows.append(
                        {
                            "covariance_sample_count": sample_count,
                            "estimator": estimator,
                            "eigenvalue_floor_fraction": floor,
                            "ascending_index": rank,
                            "eigenvalue": eigenvalue,
                            "is_floored": int(
                                eigenvalue < metric.metadata["absolute_eigenvalue_floor"]
                            ),
                        }
                    )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "covariance_scaling.csv", result_rows)
    write_csv(args.output_dir / "covariance_spectra.csv", spectrum_rows)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "feature_dimension": int(features.shape[1]),
        "train_count": int(len(train_indices)),
        "sample_sizes": sample_sizes,
        "estimators": estimators,
        "floors": floors,
        "probe": {
            "selected_c": c_value,
            "selection_split": "validation",
            "search": c_search,
            "rank0_reused_for_every_metric": True,
        },
        "results": result_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps({key: value for key, value in summary.items() if key != "results"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_crossfit_channel_patching.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_covariance_erasure import load_cache
    from .analyze_crossfit_channel_routes import (
        inner_group_split,
        source_video_groups,
        standardize_from_selector,
        tune_and_fit_attacker,
    )
    from .analyze_crossfit_sample_scaling import three_way_group_split
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_covariance_erasure import load_cache
    from analyze_crossfit_channel_routes import (
        inner_group_split,
        source_video_groups,
        standardize_from_selector,
        tune_and_fit_attacker,
    )
    from analyze_crossfit_sample_scaling import three_way_group_split
    from contact_metrics import binary_metrics


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("", encoding="utf-8")
        return
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def patch_from_donors(
    features: np.ndarray,
    labels: np.ndarray,
    channels: np.ndarray,
    *,
    opposite_label: bool,
    seed: int,
) -> tuple[np.ndarray, np.ndarray]:
    edited = np.asarray(features, dtype=np.float64).copy()
    donors = np.empty(len(labels), dtype=np.int64)
    generator = np.random.default_rng(seed)
    for label in (0, 1):
        recipients = np.flatnonzero(labels == label)
        donor_label = 1 - label if opposite_label else label
        candidates = np.flatnonzero(labels == donor_label)
        if not len(candidates):
            raise ValueError("Each donor class must contain at least one sample")
        sampled = generator.choice(candidates, size=len(recipients), replace=True)
        if not opposite_label and len(candidates) > 1:
            collisions = sampled == recipients
            sampled[collisions] = candidates[
                (np.searchsorted(candidates, recipients[collisions]) + 1) % len(candidates)
            ]
        donors[recipients] = sampled
    edited[:, channels] = features[donors][:, channels]
    return edited, donors


def ranked_channels_for_seed(
    ranking_rows: list[dict[str, str]], seed: int, method: str, count: int
) -> np.ndarray:
    selected = [
        row
        for row in ranking_rows
        if int(row["split_seed"]) == seed and row["ranking_method"] == method
    ]
    selected.sort(key=lambda row: int(row["rank"]))
    if len(selected) < count:
        raise ValueError(f"Only {len(selected)} ranked channels for seed {seed}")
    return np.asarray([int(row["channel"]) for row in selected[:count]], dtype=np.int64)


def evaluation_row(
    *,
    seed: int,
    condition: str,
    attacker_mode: str,
    draw: int,
    labels: np.ndarray,
    probabilities: np.ndarray,
    channels: np.ndarray,
) -> dict[str, Any]:
    metrics = binary_metrics(labels.tolist(), probabilities.tolist())
    auroc = float(metrics["auroc"])
    return {
        "split_seed": seed,
        "condition": condition,
        "attacker_mode": attacker_mode,
        "draw": draw,
        "channel_count": len(channels),
        "channels": ";".join(str(value) for value in channels.tolist()),
        "evaluation_auroc": auroc,
        "evaluation_orientation_free_auroc": max(auroc, 1.0 - auroc),
        "evaluation_auprc": float(metrics["auprc"]),
    }


def aggregate_rows(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    keys = sorted({(row["condition"], row["attacker_mode"]) for row in rows})
    output = []
    for condition, mode in keys:
        selected = [
            row for row in rows if row["condition"] == condition and row["attacker_mode"] == mode
        ]
        entry: dict[str, Any] = {
            "condition": condition,
            "attacker_mode": mode,
            "rows": len(selected),
            "split_seeds": len({row["split_seed"] for row in selected}),
        }
        for metric in (
            "evaluation_auroc",
            "evaluation_orientation_free_auroc",
            "evaluation_auprc",
        ):
            values = np.asarray([float(row[metric]) for row in selected])
            entry[f"mean_{metric}"] = float(values.mean())
            entry[f"std_{metric}"] = float(values.std(ddof=1)) if len(values) > 1 else 0.0
        output.append(entry)
    return output


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Cross-fitted donor activation patching for selected representation channels."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--route-dir", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--layer")
    parser.add_argument("--ranking-method", default="univariate_auroc")
    parser.add_argument("--channel-count", type=int, default=50)
    parser.add_argument("--split-seeds", default="301,302,303,304,305")
    parser.add_argument("--random-draws", type=int, default=5)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1")
    parser.add_argument("--max-iter", type=int, default=3000)
    parser.add_argument("--tolerance", type=float, default=1e-7)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    groups = source_video_groups(cache.rows)
    official_train = cache.indices("train")
    seeds = [int(value) for value in args.split_seeds.split(",") if value]
    c_values = [float(value) for value in args.c_grid.split(",") if value]
    ranking_rows = read_csv(args.route_dir / "channel_rankings.csv")
    rows: list[dict[str, Any]] = []

    for seed in seeds:
        selector_indices, attacker_indices, evaluation_indices = three_way_group_split(
            cache.labels, groups, official_train, seed=seed
        )
        features, _, _ = standardize_from_selector(cache.features, selector_indices)
        attacker_x = features[attacker_indices]
        attacker_y = cache.labels[attacker_indices]
        attacker_groups = groups[attacker_indices]
        evaluation_x = features[evaluation_indices]
        evaluation_y = cache.labels[evaluation_indices]
        inner_split = inner_group_split(attacker_y, attacker_groups, seed=seed + 2_000)
        intact_model, _, _ = tune_and_fit_attacker(
            attacker_x,
            attacker_y,
            attacker_groups,
            c_values=c_values,
            seed=seed + 2_000,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
            inner_split=inner_split,
        )
        rows.append(
            evaluation_row(
                seed=seed,
                condition="intact",
                attacker_mode="fresh_intact",
                draw=0,
                labels=evaluation_y,
                probabilities=intact_model.predict_proba(evaluation_x)[:, 1],
                channels=np.asarray([], dtype=np.int64),
            )
        )
        selected_channels = ranked_channels_for_seed(
            ranking_rows, seed, args.ranking_method, args.channel_count
        )
        channel_sets = [("selected", 0, selected_channels)]
        for draw in range(args.random_draws):
            generator = np.random.default_rng(seed * 1_000_000 + draw)
            random_channels = np.sort(
                generator.choice(features.shape[1], args.channel_count, replace=False)
            )
            channel_sets.append(("random", draw, random_channels))

        for set_name, draw, channels in channel_sets:
            donor_modes = (False, True) if set_name == "selected" else (True,)
            for opposite in donor_modes:
                donor_name = "opposite" if opposite else "same"
                condition = f"{set_name}_{donor_name}_label_patch"
                patched_attacker, _ = patch_from_donors(
                    attacker_x,
                    attacker_y,
                    channels,
                    opposite_label=opposite,
                    seed=seed * 100 + draw + int(opposite) * 10,
                )
                patched_evaluation, _ = patch_from_donors(
                    evaluation_x,
                    evaluation_y,
                    channels,
                    opposite_label=opposite,
                    seed=seed * 100 + draw + int(opposite) * 10 + 1,
                )
                rows.append(
                    evaluation_row(
                        seed=seed,
                        condition=condition,
                        attacker_mode="fixed_intact_attacker",
                        draw=draw,
                        labels=evaluation_y,
                        probabilities=intact_model.predict_proba(patched_evaluation)[:, 1],
                        channels=channels,
                    )
                )
                retrained_model, _, _ = tune_and_fit_attacker(
                    patched_attacker,
                    attacker_y,
                    attacker_groups,
                    c_values=c_values,
                    seed=seed + 30_000 + draw,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                    inner_split=inner_split,
                )
                rows.append(
                    evaluation_row(
                        seed=seed,
                        condition=condition,
                        attacker_mode="retrained_attacker",
                        draw=draw,
                        labels=evaluation_y,
                        probabilities=retrained_model.predict_proba(patched_evaluation)[:, 1],
                        channels=channels,
                    )
                )

    aggregates = aggregate_rows(rows)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "patching_folds.csv", rows)
    write_csv(args.output_dir / "patching_aggregate.csv", aggregates)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "split_seeds": seeds,
        "ranking_method": args.ranking_method,
        "channel_count": args.channel_count,
        "random_draws": args.random_draws,
        "intervention": "replace selected saved-layer activations with within-role donor values",
        "controls": ["same-label selected-channel donors", "opposite-label random channels"],
        "scope": "representation-layer intervention; no claim about downstream propagation",
        "interpretation_warning": (
            "Donor selection is label-informed. Fixed-attacker contrasts measure route sensitivity; "
            "a retrained attacker may exploit the intervention-induced label signal and is not a "
            "measure of retained natural accessibility."
        ),
        "official_validation_queries": 0,
        "official_test_queries": 0,
        "aggregate": aggregates,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_crossfit_channel_routes.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
import time
import warnings
from itertools import combinations
from pathlib import Path
from typing import Any

import numpy as np
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression
from sklearn.model_selection import GroupShuffleSplit

try:
    from .analyze_covariance_erasure import load_cache
    from .analyze_crossfit_sample_scaling import three_way_group_split
    from .contact_metrics import binary_metrics, roc_auc_score
except ImportError:
    from analyze_covariance_erasure import load_cache
    from analyze_crossfit_sample_scaling import three_way_group_split
    from contact_metrics import binary_metrics, roc_auc_score


RANKING_METHODS = ("mean_difference", "probe_weight", "univariate_auroc")


def source_video_groups(rows: list[dict[str, str]]) -> np.ndarray:
    return np.asarray(
        [row.get("video") or row.get("sample_id", str(index)) for index, row in enumerate(rows)]
    )


def standardize_from_selector(
    features: np.ndarray, selector_indices: np.ndarray
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    mean = features[selector_indices].mean(axis=0)
    std = features[selector_indices].std(axis=0)
    std = np.where(std < 1e-8, 1.0, std)
    return (features - mean) / std, mean, std


def mask_channels(features: np.ndarray, channels: np.ndarray | list[int]) -> np.ndarray:
    edited = np.asarray(features, dtype=np.float64).copy()
    edited[:, np.asarray(channels, dtype=np.int64)] = 0.0
    return edited


def fit_logistic(
    features: np.ndarray,
    labels: np.ndarray,
    *,
    c_value: float,
    max_iter: int,
    tolerance: float,
) -> LogisticRegression:
    model = LogisticRegression(
        C=c_value,
        solver="lbfgs",
        max_iter=max_iter,
        tol=tolerance,
        fit_intercept=True,
        random_state=0,
    )
    with warnings.catch_warnings():
        warnings.simplefilter("ignore", ConvergenceWarning)
        model.fit(features, labels)
    return model


def inner_group_split(
    labels: np.ndarray,
    groups: np.ndarray,
    *,
    seed: int,
    validation_fraction: float = 0.25,
) -> tuple[np.ndarray, np.ndarray]:
    indices = np.arange(len(labels), dtype=np.int64)
    for offset in range(100):
        splitter = GroupShuffleSplit(
            n_splits=1,
            test_size=validation_fraction,
            random_state=seed + offset,
        )
        fit_local, validation_local = next(splitter.split(indices, labels, groups))
        if len(np.unique(labels[fit_local])) == 2 and len(np.unique(labels[validation_local])) == 2:
            return np.sort(fit_local), np.sort(validation_local)
    raise RuntimeError("Could not form a class-complete inner group split")


def tune_and_fit_attacker(
    features: np.ndarray,
    labels: np.ndarray,
    groups: np.ndarray,
    *,
    c_values: list[float],
    seed: int,
    max_iter: int,
    tolerance: float,
    inner_split: tuple[np.ndarray, np.ndarray] | None = None,
) -> tuple[LogisticRegression, float, list[dict[str, float]]]:
    fit_indices, validation_indices = (
        inner_split if inner_split is not None else inner_group_split(labels, groups, seed=seed)
    )
    tuning_rows: list[dict[str, float]] = []
    for c_value in c_values:
        model = fit_logistic(
            features[fit_indices],
            labels[fit_indices],
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        scores = model.predict_proba(features[validation_indices])[:, 1]
        metrics = binary_metrics(labels[validation_indices].tolist(), scores.tolist())
        tuning_rows.append(
            {
                "c": c_value,
                "validation_auroc": float(metrics["auroc"]),
                "validation_auprc": float(metrics["auprc"]),
            }
        )
    selected = max(
        tuning_rows,
        key=lambda row: (row["validation_auroc"], row["validation_auprc"], -row["c"]),
    )
    model = fit_logistic(
        features,
        labels,
        c_value=float(selected["c"]),
        max_iter=max_iter,
        tolerance=tolerance,
    )
    return model, float(selected["c"]), tuning_rows


def channel_scores(
    features: np.ndarray,
    labels: np.ndarray,
    *,
    probe_model: LogisticRegression,
    method: str,
) -> np.ndarray:
    if method == "mean_difference":
        return np.abs(features[labels == 1].mean(axis=0) - features[labels == 0].mean(axis=0))
    if method == "probe_weight":
        return np.abs(probe_model.coef_[0]).astype(np.float64)
    if method == "univariate_auroc":
        scores = np.empty(features.shape[1], dtype=np.float64)
        clean_labels = labels.tolist()
        for channel in range(features.shape[1]):
            auroc = roc_auc_score(clean_labels, features[:, channel].tolist())
            scores[channel] = abs(float(auroc) - 0.5) * 2.0
        return scores
    raise ValueError(f"Unknown ranking method: {method}")


def ranked_channels(scores: np.ndarray) -> np.ndarray:
    channel_ids = np.arange(len(scores), dtype=np.int64)
    return np.lexsort((channel_ids, -scores)).astype(np.int64)


def metrics_row(
    *,
    dataset: str,
    model_id: str,
    layer: str,
    split_seed: int,
    condition: str,
    ranking_method: str,
    channel_count: int,
    attacker_mode: str,
    draw: int,
    channels: np.ndarray,
    selected_c: float,
    labels: np.ndarray,
    probabilities: np.ndarray,
    selector_count: int,
    attacker_count: int,
    evaluation_count: int,
    group_overlap: int,
) -> dict[str, Any]:
    metrics = binary_metrics(labels.tolist(), probabilities.tolist())
    return {
        "dataset": dataset,
        "model_id": model_id,
        "layer": layer,
        "split_seed": split_seed,
        "condition": condition,
        "ranking_method": ranking_method,
        "channel_count": channel_count,
        "attacker_mode": attacker_mode,
        "draw": draw,
        "channels": ";".join(str(int(channel)) for channel in channels),
        "contains_channel_407": int(407 in set(int(channel) for channel in channels)),
        "selected_c": selected_c,
        "selector_count": selector_count,
        "attacker_count": attacker_count,
        "evaluation_count": evaluation_count,
        "group_overlap": group_overlap,
        "evaluation_source": "held-out source-video groups from official training",
        "official_validation_queries": 0,
        "official_test_queries": 0,
        "evaluation_auroc": float(metrics["auroc"]),
        "evaluation_auprc": float(metrics["auprc"]),
        "evaluation_f1_at_0_5": float(metrics["f1"]),
        "evaluation_balanced_accuracy_at_0_5": float(metrics["balanced_accuracy"]),
    }


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def aggregate_metrics(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    keys = sorted(
        {
            (
                row["condition"],
                row["ranking_method"],
                row["channel_count"],
                row["attacker_mode"],
            )
            for row in rows
        }
    )
    aggregates: list[dict[str, Any]] = []
    for condition, method, count, attacker_mode in keys:
        selected = [
            row
            for row in rows
            if row["condition"] == condition
            and row["ranking_method"] == method
            and row["channel_count"] == count
            and row["attacker_mode"] == attacker_mode
        ]
        by_seed: dict[int, list[dict[str, Any]]] = {}
        for row in selected:
            by_seed.setdefault(int(row["split_seed"]), []).append(row)
        seed_aurocs = np.asarray(
            [np.mean([float(row["evaluation_auroc"]) for row in values]) for values in by_seed.values()]
        )
        seed_auprcs = np.asarray(
            [np.mean([float(row["evaluation_auprc"]) for row in values]) for values in by_seed.values()]
        )
        aggregates.append(
            {
                "condition": condition,
                "ranking_method": method,
                "channel_count": count,
                "attacker_mode": attacker_mode,
                "split_seeds": len(seed_aurocs),
                "rows": len(selected),
                "mean_evaluation_auroc": float(seed_aurocs.mean()),
                "std_evaluation_auroc": float(seed_aurocs.std(ddof=1)) if len(seed_aurocs) > 1 else 0.0,
                "mean_evaluation_auprc": float(seed_auprcs.mean()),
                "std_evaluation_auprc": float(seed_auprcs.std(ddof=1)) if len(seed_auprcs) > 1 else 0.0,
            }
        )
    return aggregates


def stability_rows(
    rankings: dict[tuple[int, str], np.ndarray],
    channel_counts: list[int],
) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    methods = sorted({method for _, method in rankings})
    seeds = sorted({seed for seed, _ in rankings})
    for method in methods:
        method_rankings = {seed: rankings[(seed, method)] for seed in seeds}
        rank_407 = [int(np.flatnonzero(order == 407)[0]) + 1 for order in method_rankings.values()]
        for count in channel_counts:
            sets = {seed: set(order[:count].tolist()) for seed, order in method_rankings.items()}
            overlaps = [
                len(sets[left] & sets[right]) / len(sets[left] | sets[right])
                for left, right in combinations(seeds, 2)
            ]
            frequencies: dict[int, int] = {}
            for values in sets.values():
                for channel in values:
                    frequencies[channel] = frequencies.get(channel, 0) + 1
            consensus = sorted(frequencies, key=lambda channel: (-frequencies[channel], channel))[:count]
            rows.append(
                {
                    "ranking_method": method,
                    "channel_count": count,
                    "split_seeds": len(seeds),
                    "mean_pairwise_jaccard": float(np.mean(overlaps)) if overlaps else 1.0,
                    "minimum_pairwise_jaccard": float(np.min(overlaps)) if overlaps else 1.0,
                    "maximum_pairwise_jaccard": float(np.max(overlaps)) if overlaps else 1.0,
                    "channel_407_selection_frequency": sum(407 in values for values in sets.values()),
                    "channel_407_median_rank": float(np.median(rank_407)),
                    "consensus_channels": ";".join(str(channel) for channel in consensus),
                    "consensus_frequencies": ";".join(str(frequencies[channel]) for channel in consensus),
                }
            )
    return rows


def selected_vs_random_rows(
    rows: list[dict[str, Any]],
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    intact = {
        int(row["split_seed"]): row
        for row in rows
        if row["condition"] == "intact"
    }
    random_by_key: dict[tuple[int, int, str], list[dict[str, Any]]] = {}
    for row in rows:
        if row["condition"] != "random":
            continue
        key = (int(row["split_seed"]), int(row["channel_count"]), str(row["attacker_mode"]))
        random_by_key.setdefault(key, []).append(row)

    fold_rows: list[dict[str, Any]] = []
    for row in rows:
        if row["condition"] != "selected":
            continue
        seed = int(row["split_seed"])
        count = int(row["channel_count"])
        attacker_mode = str(row["attacker_mode"])
        random_rows = random_by_key[(seed, count, attacker_mode)]
        intact_row = intact[seed]
        selected_drop = float(intact_row["evaluation_auroc"]) - float(row["evaluation_auroc"])
        random_drop = float(intact_row["evaluation_auroc"]) - float(
            np.mean([float(value["evaluation_auroc"]) for value in random_rows])
        )
        selected_auprc_drop = float(intact_row["evaluation_auprc"]) - float(
            row["evaluation_auprc"]
        )
        random_auprc_drop = float(intact_row["evaluation_auprc"]) - float(
            np.mean([float(value["evaluation_auprc"]) for value in random_rows])
        )
        fold_rows.append(
            {
                "split_seed": seed,
                "ranking_method": row["ranking_method"],
                "channel_count": count,
                "attacker_mode": attacker_mode,
                "intact_auroc": float(intact_row["evaluation_auroc"]),
                "selected_auroc": float(row["evaluation_auroc"]),
                "random_mean_auroc": float(
                    np.mean([float(value["evaluation_auroc"]) for value in random_rows])
                ),
                "selected_auroc_drop": selected_drop,
                "random_mean_auroc_drop": random_drop,
                "selected_excess_auroc_drop": selected_drop - random_drop,
                "selected_auprc_drop": selected_auprc_drop,
                "random_mean_auprc_drop": random_auprc_drop,
                "selected_excess_auprc_drop": selected_auprc_drop - random_auprc_drop,
            }
        )

    aggregate_rows: list[dict[str, Any]] = []
    keys = sorted(
        {
            (row["ranking_method"], row["channel_count"], row["attacker_mode"])
            for row in fold_rows
        }
    )
    for method, count, attacker_mode in keys:
        selected = [
            row
            for row in fold_rows
            if row["ranking_method"] == method
            and row["channel_count"] == count
            and row["attacker_mode"] == attacker_mode
        ]
        aggregate: dict[str, Any] = {
            "ranking_method": method,
            "channel_count": count,
            "attacker_mode": attacker_mode,
            "split_seeds": len(selected),
        }
        for metric in (
            "selected_auroc_drop",
            "random_mean_auroc_drop",
            "selected_excess_auroc_drop",
            "selected_auprc_drop",
            "random_mean_auprc_drop",
            "selected_excess_auprc_drop",
        ):
            values = np.asarray([float(row[metric]) for row in selected])
            aggregate[f"mean_{metric}"] = float(values.mean())
            aggregate[f"std_{metric}"] = float(values.std(ddof=1)) if len(values) > 1 else 0.0
        aggregate_rows.append(aggregate)
    return fold_rows, aggregate_rows


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Cross-fitted channel-route audit with source-video-disjoint selector, "
            "attacker, and evaluation roles."
        )
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--split-seeds", default="301,302,303,304,305")
    parser.add_argument("--channel-counts", default="1,5,10,25,50")
    parser.add_argument("--ranking-methods", default=",".join(RANKING_METHODS))
    parser.add_argument("--random-draws", type=int, default=3)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1")
    parser.add_argument("--max-iter", type=int, default=3000)
    parser.add_argument("--tolerance", type=float, default=1e-7)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    official_train = cache.indices("train")
    groups = source_video_groups(cache.rows)
    seeds = [int(value) for value in args.split_seeds.split(",") if value]
    counts = sorted({int(value) for value in args.channel_counts.split(",") if value})
    methods = [value for value in args.ranking_methods.split(",") if value]
    c_values = [float(value) for value in args.c_grid.split(",") if value]
    if any(method not in RANKING_METHODS for method in methods):
        raise ValueError(f"Ranking methods must be chosen from {RANKING_METHODS}")
    if not counts or counts[0] < 1 or counts[-1] > cache.features.shape[1]:
        raise ValueError("Channel counts must be between 1 and feature dimension")

    result_rows: list[dict[str, Any]] = []
    ranking_rows: list[dict[str, Any]] = []
    rankings: dict[tuple[int, str], np.ndarray] = {}
    tuning_rows: list[dict[str, Any]] = []

    for seed in seeds:
        selector_indices, attacker_indices, evaluation_indices = three_way_group_split(
            cache.labels,
            groups,
            official_train,
            seed=seed,
        )
        features, _, _ = standardize_from_selector(cache.features, selector_indices)
        selector_features = features[selector_indices]
        selector_labels = cache.labels[selector_indices]
        selector_groups = groups[selector_indices]
        attacker_features = features[attacker_indices]
        attacker_labels = cache.labels[attacker_indices]
        attacker_groups = groups[attacker_indices]
        evaluation_features = features[evaluation_indices]
        evaluation_labels = cache.labels[evaluation_indices]

        role_groups = [
            set(selector_groups.tolist()),
            set(attacker_groups.tolist()),
            set(groups[evaluation_indices].tolist()),
        ]
        overlap = sum(
            len(role_groups[left] & role_groups[right])
            for left, right in ((0, 1), (0, 2), (1, 2))
        )

        selector_model, selector_c, selector_tuning = tune_and_fit_attacker(
            selector_features,
            selector_labels,
            selector_groups,
            c_values=c_values,
            seed=seed + 1_000,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
            inner_split=inner_group_split(selector_labels, selector_groups, seed=seed + 1_000),
        )
        for row in selector_tuning:
            tuning_rows.append({"split_seed": seed, "role": "selector", **row})

        attacker_inner_split = inner_group_split(
            attacker_labels, attacker_groups, seed=seed + 2_000
        )
        intact_model, intact_c, intact_tuning = tune_and_fit_attacker(
            attacker_features,
            attacker_labels,
            attacker_groups,
            c_values=c_values,
            seed=seed + 2_000,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
            inner_split=attacker_inner_split,
        )
        for row in intact_tuning:
            tuning_rows.append({"split_seed": seed, "role": "attacker_intact", **row})
        intact_probabilities = intact_model.predict_proba(evaluation_features)[:, 1]
        result_rows.append(
            metrics_row(
                dataset=args.dataset,
                model_id=cache.model_id,
                layer=cache.selected_layer,
                split_seed=seed,
                condition="intact",
                ranking_method="none",
                channel_count=0,
                attacker_mode="fresh_intact",
                draw=0,
                channels=np.asarray([], dtype=np.int64),
                selected_c=intact_c,
                labels=evaluation_labels,
                probabilities=intact_probabilities,
                selector_count=len(selector_indices),
                attacker_count=len(attacker_indices),
                evaluation_count=len(evaluation_indices),
                group_overlap=overlap,
            )
        )

        for method in methods:
            scores = channel_scores(
                selector_features,
                selector_labels,
                probe_model=selector_model,
                method=method,
            )
            order = ranked_channels(scores)
            rankings[(seed, method)] = order
            for rank, channel in enumerate(order, start=1):
                ranking_rows.append(
                    {
                        "dataset": args.dataset,
                        "layer": cache.selected_layer,
                        "split_seed": seed,
                        "ranking_method": method,
                        "channel": int(channel),
                        "rank": rank,
                        "score": float(scores[channel]),
                        "selector_c": selector_c,
                    }
                )

            for count in counts:
                channels = order[:count]
                edited_attacker = mask_channels(attacker_features, channels)
                edited_evaluation = mask_channels(evaluation_features, channels)
                fixed_probabilities = intact_model.predict_proba(edited_evaluation)[:, 1]
                result_rows.append(
                    metrics_row(
                        dataset=args.dataset,
                        model_id=cache.model_id,
                        layer=cache.selected_layer,
                        split_seed=seed,
                        condition="selected",
                        ranking_method=method,
                        channel_count=count,
                        attacker_mode="fixed_intact_attacker",
                        draw=0,
                        channels=channels,
                        selected_c=intact_c,
                        labels=evaluation_labels,
                        probabilities=fixed_probabilities,
                        selector_count=len(selector_indices),
                        attacker_count=len(attacker_indices),
                        evaluation_count=len(evaluation_indices),
                        group_overlap=overlap,
                    )
                )
                retrained_model, retrained_c, retrained_tuning = tune_and_fit_attacker(
                    edited_attacker,
                    attacker_labels,
                    attacker_groups,
                    c_values=c_values,
                    seed=seed + 10_000 + count * 10 + methods.index(method),
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                    inner_split=attacker_inner_split,
                )
                for row in retrained_tuning:
                    tuning_rows.append(
                        {
                            "split_seed": seed,
                            "role": "attacker_retrained_selected",
                            "ranking_method": method,
                            "channel_count": count,
                            **row,
                        }
                    )
                retrained_probabilities = retrained_model.predict_proba(edited_evaluation)[:, 1]
                result_rows.append(
                    metrics_row(
                        dataset=args.dataset,
                        model_id=cache.model_id,
                        layer=cache.selected_layer,
                        split_seed=seed,
                        condition="selected",
                        ranking_method=method,
                        channel_count=count,
                        attacker_mode="retrained_attacker",
                        draw=0,
                        channels=channels,
                        selected_c=retrained_c,
                        labels=evaluation_labels,
                        probabilities=retrained_probabilities,
                        selector_count=len(selector_indices),
                        attacker_count=len(attacker_indices),
                        evaluation_count=len(evaluation_indices),
                        group_overlap=overlap,
                    )
                )

        for count in counts:
            for draw in range(args.random_draws):
                generator = np.random.default_rng(seed * 1_000_000 + count * 1_000 + draw)
                channels = np.sort(
                    generator.choice(features.shape[1], size=count, replace=False)
                )
                edited_attacker = mask_channels(attacker_features, channels)
                edited_evaluation = mask_channels(evaluation_features, channels)
                fixed_probabilities = intact_model.predict_proba(edited_evaluation)[:, 1]
                result_rows.append(
                    metrics_row(
                        dataset=args.dataset,
                        model_id=cache.model_id,
                        layer=cache.selected_layer,
                        split_seed=seed,
                        condition="random",
                        ranking_method="random_uniform",
                        channel_count=count,
                        attacker_mode="fixed_intact_attacker",
                        draw=draw,
                        channels=channels,
                        selected_c=intact_c,
                        labels=evaluation_labels,
                        probabilities=fixed_probabilities,
                        selector_count=len(selector_indices),
                        attacker_count=len(attacker_indices),
                        evaluation_count=len(evaluation_indices),
                        group_overlap=overlap,
                    )
                )
                retrained_model, retrained_c, retrained_tuning = tune_and_fit_attacker(
                    edited_attacker,
                    attacker_labels,
                    attacker_groups,
                    c_values=c_values,
                    seed=seed + 20_000 + count * 100 + draw,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                    inner_split=attacker_inner_split,
                )
                for row in retrained_tuning:
                    tuning_rows.append(
                        {
                            "split_seed": seed,
                            "role": "attacker_retrained_random",
                            "ranking_method": "random_uniform",
                            "channel_count": count,
                            "draw": draw,
                            **row,
                        }
                    )
                retrained_probabilities = retrained_model.predict_proba(edited_evaluation)[:, 1]
                result_rows.append(
                    metrics_row(
                        dataset=args.dataset,
                        model_id=cache.model_id,
                        layer=cache.selected_layer,
                        split_seed=seed,
                        condition="random",
                        ranking_method="random_uniform",
                        channel_count=count,
                        attacker_mode="retrained_attacker",
                        draw=draw,
                        channels=channels,
                        selected_c=retrained_c,
                        labels=evaluation_labels,
                        probabilities=retrained_probabilities,
                        selector_count=len(selector_indices),
                        attacker_count=len(attacker_indices),
                        evaluation_count=len(evaluation_indices),
                        group_overlap=overlap,
                    )
                )

    aggregates = aggregate_metrics(result_rows)
    stability = stability_rows(rankings, counts)
    comparison_folds, comparisons = selected_vs_random_rows(result_rows)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "channel_route_folds.csv", result_rows)
    write_csv(args.output_dir / "channel_rankings.csv", ranking_rows)
    write_csv(args.output_dir / "attacker_tuning.csv", tuning_rows)
    write_csv(args.output_dir / "channel_route_aggregate.csv", aggregates)
    write_csv(args.output_dir / "channel_stability.csv", stability)
    write_csv(args.output_dir / "selected_vs_random_folds.csv", comparison_folds)
    write_csv(args.output_dir / "selected_vs_random_aggregate.csv", comparisons)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "feature_dimension": int(cache.features.shape[1]),
        "split_seeds": seeds,
        "ranking_methods": methods,
        "channel_counts": counts,
        "random_draws": args.random_draws,
        "c_grid": c_values,
        "roles": {
            "A": "source-video-disjoint channel ranking and selector probe",
            "B": "source-video-disjoint per-condition attacker tuning and fitting",
            "C": "source-video-disjoint final evaluation",
        },
        "intervention": "replace selected standardized channels by selector-training mean zero",
        "primary_metrics": ["AUROC", "AUPRC"],
        "secondary_metric": "F1 at fixed 0.5 retained only as a diagnostic",
        "official_validation_queries": 0,
        "official_test_queries": 0,
        "aggregate": aggregates,
        "stability": stability,
        "selected_vs_random": comparisons,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_crossfit_guardedness.py <==
from __future__ import annotations

import argparse
import csv
import json
import random
import time
from pathlib import Path
from typing import Any

import numpy as np
from sklearn.model_selection import GroupShuffleSplit
from sklearn.svm import LinearSVC

try:
    from .analyze_affine_erasure import (
        euclidean_mean_edit,
        fit_metric_map,
        group_values,
        leace_edit,
        representation_distortion,
    )
    from .analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        probabilities,
        standardize,
    )
    from .contact_metrics import (
        average_precision_score,
        binary_metrics,
        percentile,
        roc_auc_score,
    )
except ImportError:
    from analyze_affine_erasure import (
        euclidean_mean_edit,
        fit_metric_map,
        group_values,
        leace_edit,
        representation_distortion,
    )
    from analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        probabilities,
        standardize,
    )
    from contact_metrics import average_precision_score, binary_metrics, percentile, roc_auc_score


def make_half_splits(
    labels: np.ndarray,
    groups: np.ndarray,
    train_indices: np.ndarray,
    seeds: list[int],
) -> dict[int, tuple[np.ndarray, np.ndarray]]:
    output: dict[int, tuple[np.ndarray, np.ndarray]] = {}
    for seed in seeds:
        splitter = GroupShuffleSplit(n_splits=100, test_size=0.5, random_state=seed)
        for left_local, right_local in splitter.split(
            train_indices, labels[train_indices], groups[train_indices]
        ):
            left = np.sort(train_indices[left_local])
            right = np.sort(train_indices[right_local])
            if len(np.unique(labels[left])) == 2 and len(np.unique(labels[right])) == 2:
                output[seed] = (left, right)
                break
        if seed not in output:
            raise RuntimeError(f"Could not form class-complete group halves for seed {seed}")
    return output


def cross_covariance_norm(
    features: np.ndarray,
    labels: np.ndarray,
    indices: np.ndarray,
) -> float:
    centered_x = features[indices] - features[indices].mean(axis=0)
    centered_y = labels[indices].astype(np.float64)
    centered_y -= centered_y.mean()
    return float(np.linalg.norm(centered_x.T @ centered_y / len(indices)))


def fit_svm(
    features: np.ndarray,
    labels: np.ndarray,
    indices: np.ndarray,
    *,
    c_value: float,
    max_iter: int,
    tolerance: float,
) -> LinearSVC:
    model = LinearSVC(
        C=c_value,
        dual="auto",
        max_iter=max_iter,
        tol=tolerance,
        random_state=0,
    )
    model.fit(features[indices], labels[indices])
    return model


def choose_svm_regularization(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    val_indices: np.ndarray,
    candidates: list[float],
    *,
    max_iter: int,
    tolerance: float,
) -> tuple[float, list[dict[str, Any]]]:
    rows: list[dict[str, Any]] = []
    for c_value in candidates:
        model = fit_svm(
            features,
            labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        scores = model.decision_function(features[val_indices])
        rows.append(
            {
                "c": c_value,
                "val_auroc": roc_auc_score(labels[val_indices].tolist(), scores.tolist()),
                "val_auprc": average_precision_score(
                    labels[val_indices].tolist(), scores.tolist()
                ),
                "converged": int(int(model.n_iter_) < max_iter),
                "iterations": int(model.n_iter_),
            }
        )
    converged = [row for row in rows if row["converged"]]
    eligible = converged or rows
    winner = max(eligible, key=lambda row: (row["val_auroc"], row["val_auprc"], -row["c"]))
    return float(winner["c"]), rows


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def crossfit_group_interval(
    rows: list[dict[str, Any]],
    *,
    replicates: int,
    seed: int,
) -> dict[str, float | int]:
    folds = sorted({(int(row["split_seed"]), int(row["swap"])) for row in rows})
    sample_ids = sorted({str(row["sample_id"]) for row in rows})
    metadata: dict[str, tuple[int, str]] = {}
    scores: dict[tuple[int, int], dict[str, float]] = {fold: {} for fold in folds}
    for row in rows:
        sample_id = str(row["sample_id"])
        fold = (int(row["split_seed"]), int(row["swap"]))
        metadata[sample_id] = (int(row["label"]), str(row["group"]))
        scores[fold][sample_id] = float(row["score"])
    if any(set(values) != set(sample_ids) for values in scores.values()):
        raise ValueError("Every cross-fit fold must predict every test sample")

    by_group: dict[str, list[str]] = {}
    for sample_id in sample_ids:
        by_group.setdefault(metadata[sample_id][1], []).append(sample_id)
    group_names = sorted(by_group)

    def fold_mean(selected_ids: list[str], metric: str) -> float:
        labels = [metadata[sample_id][0] for sample_id in selected_ids]
        values = []
        for fold in folds:
            fold_scores = [scores[fold][sample_id] for sample_id in selected_ids]
            if metric == "auroc":
                values.append(roc_auc_score(labels, fold_scores))
            else:
                values.append(average_precision_score(labels, fold_scores))
        return float(np.mean(values))

    point_auroc = fold_mean(sample_ids, "auroc")
    point_auprc = fold_mean(sample_ids, "auprc")
    generator = random.Random(seed)
    samples: list[float] = []
    for _ in range(replicates):
        selected_ids: list[str] = []
        for _ in group_names:
            selected_ids.extend(by_group[generator.choice(group_names)])
        value = fold_mean(selected_ids, "auroc")
        if np.isfinite(value):
            samples.append(value)
    return {
        "mean_fold_test_auroc": point_auroc,
        "mean_fold_test_auprc": point_auprc,
        "mean_fold_test_auroc_lower": percentile(samples, 0.025),
        "mean_fold_test_auroc_upper": percentile(samples, 0.975),
        "bootstrap_replicates": replicates,
        "valid_bootstrap_replicates": len(samples),
    }


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Cross-fit eraser estimation, attacker training, and final evaluation."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--split-seeds", default="101,102,103,104,105")
    parser.add_argument(
        "--c-grid", default="0.00001,0.0001,0.001,0.01,0.1,1,10,100"
    )
    parser.add_argument("--eigenvalue-floor", type=float, default=1e-4)
    parser.add_argument("--bootstrap-replicates", type=int, default=2000)
    parser.add_argument("--max-iter", type=int, default=4000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    test_indices = cache.indices("test")
    features, _, _ = standardize(cache.features, train_indices)
    c_candidates = [float(value) for value in args.c_grid.split(",") if value]
    c_value, c_search = choose_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        c_candidates,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    svm_c_value, svm_c_search = choose_svm_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        [value for value in c_candidates if value <= 1.0],
        max_iter=args.max_iter,
        tolerance=max(args.tolerance, 1e-5),
    )
    seeds = [int(value) for value in args.split_seeds.split(",") if value]
    groups = np.asarray(
        [row.get("participant") or row.get("video", "") for row in cache.rows]
    )
    halves = make_half_splits(cache.labels, groups, train_indices, seeds)

    fold_rows: list[dict[str, Any]] = []
    prediction_rows: list[dict[str, Any]] = []
    for seed in seeds:
        left, right = halves[seed]
        for swap, (eraser_indices, attacker_indices) in enumerate(((left, right), (right, left))):
            empirical = fit_metric_map(
                features[eraser_indices],
                estimator="empirical",
                eigenvalue_floor=args.eigenvalue_floor,
            )
            oas = fit_metric_map(
                features[eraser_indices],
                estimator="oas",
                eigenvalue_floor=args.eigenvalue_floor,
            )
            mean_edited, mean_metadata = euclidean_mean_edit(
                features, cache.labels, eraser_indices
            )
            empirical_edited, empirical_metadata = leace_edit(
                features, cache.labels, eraser_indices, empirical
            )
            oas_edited, oas_metadata = leace_edit(
                features, cache.labels, eraser_indices, oas
            )
            methods = {
                "intact": (features, {}),
                "mp_sal": (mean_edited, mean_metadata),
                "leace_empirical": (empirical_edited, empirical_metadata),
                "leace_oas": (oas_edited, oas_metadata),
            }
            for guard_method, (current, metadata) in methods.items():
                for attacker_objective in ("logistic", "linear_svm"):
                    if attacker_objective == "logistic":
                        model = fit_probe(
                            current,
                            cache.labels,
                            attacker_indices,
                            c_value=c_value,
                            max_iter=args.max_iter,
                            tolerance=args.tolerance,
                        )
                        scores = probabilities(model, current)
                        method = guard_method
                        attacker_c = c_value
                    else:
                        model = fit_svm(
                            current,
                            cache.labels,
                            attacker_indices,
                            c_value=svm_c_value,
                            max_iter=args.max_iter,
                            tolerance=max(args.tolerance, 1e-5),
                        )
                        scores = model.decision_function(current)
                        method = f"{guard_method}_svm"
                        attacker_c = svm_c_value
                    test_metrics = binary_metrics(
                        cache.labels[test_indices].tolist(), scores[test_indices].tolist()
                    )
                    fold_rows.append(
                        {
                            "dataset": args.dataset,
                            "model_id": cache.model_id,
                            "layer": cache.selected_layer,
                            "split_seed": seed,
                            "swap": swap,
                            "method": method,
                            "guard_method": guard_method,
                            "attacker_objective": attacker_objective,
                            "attacker_c": attacker_c,
                            "eraser_count": len(eraser_indices),
                            "attacker_count": len(attacker_indices),
                            "eraser_attacker_group_overlap": len(
                                set(groups[eraser_indices]) & set(groups[attacker_indices])
                            ),
                            "test_auroc": float(test_metrics["auroc"]),
                            "test_auprc": float(test_metrics["auprc"]),
                            "attacker_coefficient_norm": float(np.linalg.norm(model.coef_)),
                            "eraser_cross_covariance_norm": cross_covariance_norm(
                                current, cache.labels, eraser_indices
                            ),
                            "attacker_cross_covariance_norm": cross_covariance_norm(
                                current, cache.labels, attacker_indices
                            ),
                            **representation_distortion(features, current, train_indices),
                            **{
                                f"eraser_{key}": value
                                for key, value in metadata.items()
                                if isinstance(value, (int, float))
                            },
                        }
                    )
                    for index in test_indices:
                        prediction_rows.append(
                            {
                                "split_seed": seed,
                                "swap": swap,
                                "method": method,
                                "guard_method": guard_method,
                                "attacker_objective": attacker_objective,
                                "sample_id": cache.rows[int(index)].get(
                                    "sample_id", str(index)
                                ),
                                "group": groups[index],
                                "label": int(cache.labels[index]),
                                "score": float(scores[index]),
                            }
                        )

    aggregate_rows: list[dict[str, Any]] = []
    methods = sorted({str(row["method"]) for row in prediction_rows})
    for method_index, method in enumerate(methods):
        selected = [row for row in prediction_rows if row["method"] == method]
        interval = crossfit_group_interval(
            selected,
            replicates=args.bootstrap_replicates,
            seed=args.seed + method_index * 10_000,
        )
        fold_values = [
            float(row["test_auroc"]) for row in fold_rows if row["method"] == method
        ]
        aggregate_rows.append(
            {
                "method": method,
                "crossfit_folds": len(fold_values),
                **interval,
                "std_fold_test_auroc": float(np.std(fold_values, ddof=1)),
                "mean_relative_squared_displacement": float(
                    np.mean(
                        [
                            float(row["relative_squared_displacement"])
                            for row in fold_rows
                            if row["method"] == method
                        ]
                    )
                ),
            }
        )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "crossfit_folds.csv", fold_rows)
    write_csv(args.output_dir / "crossfit_predictions.csv", prediction_rows)
    write_csv(args.output_dir / "crossfit_summary.csv", aggregate_rows)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "protocol": {
            "split_a": "group-disjoint half of official training data estimates eraser",
            "split_b": "other group-disjoint half trains a fresh attacker",
            "split_c": "official test split is evaluated once per frozen cross-fit model",
            "swapped_halves": True,
            "official_validation_use": "select one C before cross-fitting",
            "test_orientation_flipping": False,
        },
        "split_seeds": seeds,
        "selected_c": {"logistic": c_value, "linear_svm": svm_c_value},
        "c_search": {"logistic": c_search, "linear_svm": svm_c_search},
        "results": aggregate_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_crossfit_sample_scaling.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np
from sklearn.model_selection import GroupShuffleSplit

try:
    from .analyze_affine_erasure import euclidean_mean_edit, fit_metric_map, leace_edit
    from .analyze_covariance_erasure import fit_probe, load_cache, probabilities
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_affine_erasure import euclidean_mean_edit, fit_metric_map, leace_edit
    from analyze_covariance_erasure import fit_probe, load_cache, probabilities
    from contact_metrics import binary_metrics


def group_values(rows: list[dict[str, Any]]) -> np.ndarray:
    return np.asarray(
        [
            row.get("participant")
            or row.get("video")
            or row.get("sample_id", str(index))
            for index, row in enumerate(rows)
        ]
    )


def three_way_group_split(
    labels: np.ndarray,
    groups: np.ndarray,
    indices: np.ndarray,
    *,
    seed: int,
    evaluation_fraction: float = 0.2,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    for offset in range(100):
        first = GroupShuffleSplit(
            n_splits=1,
            test_size=evaluation_fraction,
            random_state=seed + offset,
        )
        remainder_local, evaluation_local = next(
            first.split(indices, labels[indices], groups[indices])
        )
        remainder = indices[remainder_local]
        evaluation = indices[evaluation_local]
        second = GroupShuffleSplit(
            n_splits=1, test_size=0.5, random_state=seed + 10_000 + offset
        )
        eraser_local, attacker_local = next(
            second.split(remainder, labels[remainder], groups[remainder])
        )
        eraser = np.sort(remainder[eraser_local])
        attacker = np.sort(remainder[attacker_local])
        evaluation = np.sort(evaluation)
        if all(len(np.unique(labels[part])) == 2 for part in (eraser, attacker, evaluation)):
            return eraser, attacker, evaluation
    raise RuntimeError("Could not form three class-complete group-disjoint partitions")


def balanced_subsample(
    labels: np.ndarray,
    indices: np.ndarray,
    count: int,
    *,
    seed: int,
) -> np.ndarray:
    if count > len(indices):
        raise ValueError("Requested more eraser examples than the available pool")
    generator = np.random.default_rng(seed)
    negative = indices[labels[indices] == 0]
    positive = indices[labels[indices] == 1]
    negative_count = count // 2
    positive_count = count - negative_count
    if negative_count > len(negative) or positive_count > len(positive):
        raise ValueError("Eraser pool cannot support the requested balanced sample")
    selected = np.concatenate(
        [
            generator.choice(negative, size=negative_count, replace=False),
            generator.choice(positive, size=positive_count, replace=False),
        ]
    )
    return np.sort(selected)


def standardize_without_evaluation(
    features: np.ndarray, fit_indices: np.ndarray
) -> np.ndarray:
    mean = features[fit_indices].mean(axis=0)
    std = features[fit_indices].std(axis=0)
    std = np.where(std < 1e-8, 1.0, std)
    return (features - mean) / std


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Training-only cross-fit erasure learning curves with group-disjoint A/B/C roles."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--sample-sizes", required=True)
    parser.add_argument("--split-seeds", default="301,302,303,304,305")
    parser.add_argument("--attacker-c", type=float, required=True)
    parser.add_argument("--eigenvalue-floor", type=float, default=1e-4)
    parser.add_argument("--max-iter", type=int, default=4000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    official_train = cache.indices("train")
    groups = group_values(cache.rows)
    sample_sizes = [int(value) for value in args.sample_sizes.split(",") if value]
    seeds = [int(value) for value in args.split_seeds.split(",") if value]
    rows: list[dict[str, Any]] = []

    for seed in seeds:
        eraser_pool, attacker_indices, evaluation_indices = three_way_group_split(
            cache.labels, groups, official_train, seed=seed
        )
        fit_indices = np.concatenate([eraser_pool, attacker_indices])
        features = standardize_without_evaluation(cache.features, fit_indices)
        group_sets = [
            set(groups[eraser_pool]),
            set(groups[attacker_indices]),
            set(groups[evaluation_indices]),
        ]
        overlap = sum(
            len(group_sets[left] & group_sets[right])
            for left, right in ((0, 1), (0, 2), (1, 2))
        )
        for sample_size in sample_sizes:
            if sample_size > len(eraser_pool):
                continue
            try:
                eraser_indices = balanced_subsample(
                    cache.labels,
                    eraser_pool,
                    sample_size,
                    seed=seed * 100_000 + sample_size,
                )
            except ValueError:
                continue
            oas = fit_metric_map(
                features[eraser_indices],
                estimator="oas",
                eigenvalue_floor=args.eigenvalue_floor,
            )
            mp_features, _ = euclidean_mean_edit(
                features, cache.labels, eraser_indices
            )
            leace_features, _ = leace_edit(
                features, cache.labels, eraser_indices, oas
            )
            methods = {
                "intact": features,
                "mp_sal": mp_features,
                "leace_oas": leace_features,
            }
            for method, current in methods.items():
                attacker = fit_probe(
                    current,
                    cache.labels,
                    attacker_indices,
                    c_value=args.attacker_c,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                )
                scores = probabilities(attacker, current[evaluation_indices])
                metrics = binary_metrics(
                    cache.labels[evaluation_indices].tolist(), scores.tolist()
                )
                rows.append(
                    {
                        "dataset": args.dataset,
                        "model_id": cache.model_id,
                        "layer": cache.selected_layer,
                        "split_seed": seed,
                        "method": method,
                        "eraser_sample_count": sample_size,
                        "eraser_pool_count": len(eraser_pool),
                        "attacker_train_count": len(attacker_indices),
                        "evaluation_count": len(evaluation_indices),
                        "group_overlap": overlap,
                        "evaluation_source": "held-out groups from official training split",
                        "official_validation_queries": 0,
                        "official_test_queries": 0,
                        "attacker_c": args.attacker_c,
                        "evaluation_auroc": float(metrics["auroc"]),
                        "evaluation_auprc": float(metrics["auprc"]),
                        "oas_shrinkage": float(oas.metadata["shrinkage"]),
                    }
                )

    aggregate_rows: list[dict[str, Any]] = []
    keys = sorted({(row["method"], row["eraser_sample_count"]) for row in rows})
    for method, sample_size in keys:
        selected = [
            row
            for row in rows
            if row["method"] == method
            and row["eraser_sample_count"] == sample_size
        ]
        values = np.asarray([row["evaluation_auroc"] for row in selected])
        aggregate_rows.append(
            {
                "method": method,
                "eraser_sample_count": sample_size,
                "split_seeds": len(values),
                "mean_evaluation_auroc": float(values.mean()),
                "std_evaluation_auroc": float(values.std(ddof=1)),
                "evaluation_auroc_q025": float(np.quantile(values, 0.025)),
                "evaluation_auroc_q975": float(np.quantile(values, 0.975)),
            }
        )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "crossfit_sample_scaling_folds.csv", rows)
    write_csv(args.output_dir / "crossfit_sample_scaling_aggregate.csv", aggregate_rows)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "split_seeds": seeds,
        "group_unit": "source video",
        "roles": {
            "A": "group-disjoint eraser pool, balanced subsample varies",
            "B": "fresh attacker training",
            "C": "held-out evaluation groups",
        },
        "official_validation_queries": 0,
        "official_test_queries": 0,
        "attacker_c": args.attacker_c,
        "aggregate": aggregate_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_crossfit_variability.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .contact_metrics import percentile, roc_auc_score
except ImportError:
    from contact_metrics import percentile, roc_auc_score


ROOT = Path(__file__).resolve().parents[1]
PRIMARY_METHODS = ("intact", "mp_sal", "leace_oas")


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def aligned_predictions(
    rows: list[dict[str, str]], method: str
) -> tuple[np.ndarray, list[str], dict[tuple[int, int], np.ndarray], list[int]]:
    selected = [row for row in rows if row["method"] == method]
    folds = sorted({(int(row["split_seed"]), int(row["swap"])) for row in selected})
    if not folds:
        raise ValueError(f"No prediction rows for method {method}")
    first = [
        row
        for row in selected
        if (int(row["split_seed"]), int(row["swap"])) == folds[0]
    ]
    sample_ids = [row["sample_id"] for row in first]
    labels = np.asarray([int(row["label"]) for row in first], dtype=np.int64)
    groups = [row["group"] for row in first]
    score_by_fold: dict[tuple[int, int], np.ndarray] = {}
    for fold in folds:
        fold_rows = [
            row
            for row in selected
            if (int(row["split_seed"]), int(row["swap"])) == fold
        ]
        by_sample = {row["sample_id"]: row for row in fold_rows}
        if set(by_sample) != set(sample_ids):
            raise ValueError(f"Fold {fold} does not contain the same official-test samples")
        if any(int(by_sample[sample_id]["label"]) != int(label) for sample_id, label in zip(sample_ids, labels)):
            raise ValueError(f"Fold {fold} has inconsistent labels")
        score_by_fold[fold] = np.asarray(
            [float(by_sample[sample_id]["score"]) for sample_id in sample_ids],
            dtype=np.float64,
        )
    seeds = sorted({seed for seed, _ in folds})
    return labels, groups, score_by_fold, seeds


def hierarchical_interval(
    prediction_rows: list[dict[str, str]],
    method: str,
    *,
    replicates: int,
    seed: int,
) -> dict[str, float]:
    labels, groups, score_by_fold, seeds = aligned_predictions(
        prediction_rows, method
    )
    group_indices: dict[str, list[int]] = {}
    for index, group in enumerate(groups):
        group_indices.setdefault(group, []).append(index)
    group_names = sorted(group_indices)
    generator = np.random.default_rng(seed)
    values: list[float] = []
    for _ in range(replicates):
        for _attempt in range(20):
            sampled_groups = generator.choice(
                group_names, size=len(group_names), replace=True
            )
            indices = np.asarray(
                [
                    index
                    for group in sampled_groups
                    for index in group_indices[str(group)]
                ],
                dtype=np.int64,
            )
            sampled_labels = labels[indices]
            if sampled_labels.min() != sampled_labels.max():
                break
        sampled_seeds = generator.choice(seeds, size=len(seeds), replace=True)
        fold_values: list[float] = []
        for split_seed in sampled_seeds:
            for swap in (0, 1):
                scores = score_by_fold[(int(split_seed), swap)][indices]
                fold_values.append(
                    roc_auc_score(sampled_labels.tolist(), scores.tolist())
                )
        values.append(float(np.mean(fold_values)))
    return {
        "hierarchical_auroc_lower": percentile(values, 0.025),
        "hierarchical_auroc_upper": percentile(values, 0.975),
        "hierarchical_auroc_bootstrap_sd": float(np.std(values, ddof=1)),
    }


def analyze_directory(
    directory: Path,
    *,
    replicates: int,
    seed: int,
) -> list[dict[str, Any]]:
    folds = read_csv(directory / "crossfit_folds.csv")
    predictions = read_csv(directory / "crossfit_predictions.csv")
    dataset = folds[0]["dataset"]
    model_id = folds[0]["model_id"]
    output: list[dict[str, Any]] = []
    for method_index, method in enumerate(PRIMARY_METHODS):
        selected = [row for row in folds if row["method"] == method]
        fold_aurocs = np.asarray(
            [float(row["test_auroc"]) for row in selected], dtype=np.float64
        )
        seed_means: list[float] = []
        for split_seed in sorted({int(row["split_seed"]) for row in selected}):
            seed_means.append(
                float(
                    np.mean(
                        [
                            float(row["test_auroc"])
                            for row in selected
                            if int(row["split_seed"]) == split_seed
                        ]
                    )
                )
            )
        interval = hierarchical_interval(
            predictions,
            method,
            replicates=replicates,
            seed=seed + method_index * 100_000,
        )
        output.append(
            {
                "analysis": directory.name,
                "dataset": dataset,
                "model_id": model_id,
                "method": method,
                "folds": len(fold_aurocs),
                "split_seeds": len(seed_means),
                "mean_fold_test_auroc": float(fold_aurocs.mean()),
                "fold_test_auroc_sd": float(fold_aurocs.std(ddof=1)),
                "fold_test_auroc_min": float(fold_aurocs.min()),
                "fold_test_auroc_max": float(fold_aurocs.max()),
                "split_seed_mean_auroc_sd": float(np.std(seed_means, ddof=1)),
                **interval,
            }
        )
    return output


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Add fold and split-estimation variability to cross-fitted guardedness results."
    )
    parser.add_argument(
        "--crossfit-root",
        type=Path,
        default=ROOT / "outputs/revision_v4/crossfit",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=ROOT / "outputs/revision_v5/crossfit_variability",
    )
    parser.add_argument("--bootstrap-replicates", type=int, default=2000)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    directories = sorted(
        path.parent for path in args.crossfit_root.rglob("crossfit_folds.csv")
    )
    if not directories:
        raise FileNotFoundError(f"No cross-fit outputs under {args.crossfit_root}")
    rows = [
        row
        for index, directory in enumerate(directories)
        for row in analyze_directory(
            directory,
            replicates=args.bootstrap_replicates,
            seed=args.seed + index * 1_000_000,
        )
    ]
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "crossfit_variability.csv", rows)
    summary = {
        "analyses": len(directories),
        "methods": list(PRIMARY_METHODS),
        "bootstrap_replicates": args.bootstrap_replicates,
        "uncertainty": (
            "Resample five split seeds and official-test groups; both A/B swaps "
            "are retained within each sampled seed."
        ),
        "rows": rows,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_dense_affine_fresh_attackers.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import numpy as np
from sklearn.model_selection import GroupShuffleSplit

try:
    from .analyze_covariance_erasure import (
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
    )
    from .analyze_dense_affine_preprocessing import (
        PostStandardizedMap,
        make_post_standardized_map,
    )
    from .analyze_visual_affine_stress import make_affine_map
    from .contact_metrics import binary_metrics, roc_auc_score
except ImportError:
    from analyze_covariance_erasure import (
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
    )
    from analyze_dense_affine_preprocessing import (
        PostStandardizedMap,
        make_post_standardized_map,
    )
    from analyze_visual_affine_stress import make_affine_map
    from contact_metrics import binary_metrics, roc_auc_score


@dataclass(frozen=True)
class CrossFitRoles:
    eraser: np.ndarray
    attacker_fit: np.ndarray
    attacker_tune: np.ndarray
    attacker_all: np.ndarray
    audit: np.ndarray


def _valid_binary(labels: np.ndarray, indices: np.ndarray) -> bool:
    return len(indices) > 0 and len(np.unique(labels[indices])) == 2


def make_crossfit_roles(
    labels: np.ndarray,
    groups: np.ndarray,
    indices: np.ndarray,
    seed: int,
) -> CrossFitRoles:
    for offset in range(200):
        random_state = seed + offset * 10
        outer = GroupShuffleSplit(
            n_splits=1, test_size=0.2, random_state=random_state
        )
        development_local, audit_local = next(
            outer.split(indices, labels[indices], groups[indices])
        )
        development = indices[development_local]
        audit = indices[audit_local]
        middle = GroupShuffleSplit(
            n_splits=1, test_size=0.375, random_state=random_state + 1
        )
        eraser_local, attacker_local = next(
            middle.split(
                development,
                labels[development],
                groups[development],
            )
        )
        eraser = development[eraser_local]
        attacker_all = development[attacker_local]
        inner = GroupShuffleSplit(
            n_splits=1, test_size=1.0 / 3.0, random_state=random_state + 2
        )
        fit_local, tune_local = next(
            inner.split(
                attacker_all,
                labels[attacker_all],
                groups[attacker_all],
            )
        )
        attacker_fit = attacker_all[fit_local]
        attacker_tune = attacker_all[tune_local]
        roles = (eraser, attacker_fit, attacker_tune, attacker_all, audit)
        if all(_valid_binary(labels, role) for role in roles):
            return CrossFitRoles(
                eraser=np.sort(eraser),
                attacker_fit=np.sort(attacker_fit),
                attacker_tune=np.sort(attacker_tune),
                attacker_all=np.sort(attacker_all),
                audit=np.sort(audit),
            )
    raise RuntimeError(f"Could not create balanced source-disjoint roles for {seed}")


def role_group_overlap(roles: CrossFitRoles, groups: np.ndarray) -> int:
    named = [
        set(groups[roles.eraser]),
        set(groups[roles.attacker_fit]),
        set(groups[roles.attacker_tune]),
        set(groups[roles.audit]),
    ]
    return max(
        (len(left & right) for i, left in enumerate(named) for right in named[i + 1 :]),
        default=0,
    )


def standardize_on_role(
    features: np.ndarray, indices: np.ndarray
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    mean = features[indices].mean(axis=0)
    std = np.maximum(features[indices].std(axis=0), 1e-6)
    return (features - mean) / std, mean, std


def select_fresh_attacker(
    features: np.ndarray,
    labels: np.ndarray,
    roles: CrossFitRoles,
    c_values: list[float],
    *,
    max_iter: int,
    tolerance: float,
) -> tuple[float, float, float, int, list[dict[str, Any]]]:
    candidates: list[dict[str, Any]] = []
    for c_value in c_values:
        model = fit_probe(
            features,
            labels,
            roles.attacker_fit,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        scores = probabilities(model, features[roles.attacker_tune])
        metrics = binary_metrics(
            labels[roles.attacker_tune].tolist(), scores.tolist()
        )
        candidates.append(
            {
                "c": c_value,
                "tune_auroc": float(metrics["auroc"]),
                "tune_auprc": float(metrics["auprc"]),
                "converged": int(int(model.n_iter_[0]) < max_iter),
                "iterations": int(model.n_iter_[0]),
            }
        )
    converged = [row for row in candidates if int(row["converged"])]
    eligible = converged or candidates
    selected = max(
        eligible,
        key=lambda row: (row["tune_auroc"], row["tune_auprc"], -row["c"]),
    )
    selected_c = float(selected["c"])
    model = fit_probe(
        features,
        labels,
        roles.attacker_all,
        c_value=selected_c,
        max_iter=max_iter,
        tolerance=tolerance,
    )
    audit_scores = probabilities(model, features[roles.audit])
    audit_metrics = binary_metrics(labels[roles.audit].tolist(), audit_scores.tolist())
    return (
        selected_c,
        float(audit_metrics["auroc"]),
        float(audit_metrics["auprc"]),
        int(int(model.n_iter_[0]) < max_iter),
        candidates,
    )


def run_map_trajectory(
    features: np.ndarray,
    labels: np.ndarray,
    roles: CrossFitRoles,
    mapped: PostStandardizedMap,
    c_values: list[float],
    evaluation_ranks: set[int],
    *,
    eraser_c: float,
    max_rank: int,
    max_iter: int,
    tolerance: float,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    intact_mapped = mapped.apply(features)
    directions: list[np.ndarray] = []
    rows: list[dict[str, Any]] = []
    candidate_rows: list[dict[str, Any]] = []
    for rank in range(max_rank + 1):
        if directions:
            basis = np.stack(directions, axis=1)
            current_mapped = intact_mapped - (intact_mapped @ basis) @ basis.T
        else:
            basis = np.empty((features.shape[1], 0), dtype=np.float64)
            current_mapped = intact_mapped
        current = mapped.inverse(current_mapped)
        if rank in evaluation_ranks:
            selected_c, audit_auroc, audit_auprc, converged, candidates = (
                select_fresh_attacker(
                    current,
                    labels,
                    roles,
                    c_values,
                    max_iter=max_iter,
                    tolerance=tolerance,
                )
            )
            rows.append(
                {
                    "erased_dimensions": rank,
                    "selected_attacker_c": selected_c,
                    "audit_auroc": audit_auroc,
                    "audit_auprc": audit_auprc,
                    "final_attacker_converged": converged,
                    "cumulative_edit_rank": (
                        int(np.linalg.matrix_rank(basis)) if rank else 0
                    ),
                }
            )
            candidate_rows.extend(
                {
                    "erased_dimensions": rank,
                    **candidate,
                }
                for candidate in candidates
            )
        if rank == max_rank:
            break
        eraser = fit_probe(
            current,
            labels,
            roles.eraser,
            c_value=eraser_c,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        transformed_covector = mapped.inverse_covector(
            eraser.coef_.reshape(-1)
        )
        directions.append(orthogonalize(transformed_covector, directions))
    return rows, candidate_rows


def aggregate_rows(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    keys = sorted(
        {
            (float(row["requested_condition_number"]), int(row["erased_dimensions"]))
            for row in rows
        }
    )
    output: list[dict[str, Any]] = []
    for condition, rank in keys:
        selected = [
            row
            for row in rows
            if float(row["requested_condition_number"]) == condition
            and int(row["erased_dimensions"]) == rank
        ]
        values = np.asarray([float(row["audit_auroc"]) for row in selected])
        c_values = np.asarray(
            [float(row["selected_attacker_c"]) for row in selected]
        )
        output.append(
            {
                "requested_condition_number": condition,
                "erased_dimensions": rank,
                "runs": len(selected),
                "mean_audit_auroc": float(values.mean()),
                "std_audit_auroc": (
                    float(values.std(ddof=1)) if len(values) > 1 else 0.0
                ),
                "audit_auroc_q025": float(np.quantile(values, 0.025)),
                "audit_auroc_q975": float(np.quantile(values, 0.975)),
                "minimum_audit_auroc": float(values.min()),
                "maximum_audit_auroc": float(values.max()),
                "median_selected_c": float(np.median(c_values)),
                "minimum_selected_c": float(c_values.min()),
                "maximum_selected_c": float(c_values.max()),
            }
        )
    return output


def paired_differences(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    identity = {
        (int(row["split_seed"]), int(row["erased_dimensions"])): float(
            row["audit_auroc"]
        )
        for row in rows
        if float(row["requested_condition_number"]) == 1.0
    }
    paired: list[dict[str, Any]] = []
    for row in rows:
        if float(row["requested_condition_number"]) == 1.0:
            continue
        key = (int(row["split_seed"]), int(row["erased_dimensions"]))
        paired.append(
            {
                "requested_condition_number": row["requested_condition_number"],
                "trial": row["trial"],
                "map_seed": row["map_seed"],
                "split_seed": row["split_seed"],
                "erased_dimensions": row["erased_dimensions"],
                "mapped_minus_identity_audit_auroc": float(row["audit_auroc"])
                - identity[key],
            }
        )
    return paired


def aggregate_paired(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    keys = sorted(
        {
            (float(row["requested_condition_number"]), int(row["erased_dimensions"]))
            for row in rows
        }
    )
    output: list[dict[str, Any]] = []
    for condition, rank in keys:
        selected = [
            float(row["mapped_minus_identity_audit_auroc"])
            for row in rows
            if float(row["requested_condition_number"]) == condition
            and int(row["erased_dimensions"]) == rank
        ]
        values = np.asarray(selected)
        output.append(
            {
                "requested_condition_number": condition,
                "erased_dimensions": rank,
                "paired_map_split_runs": len(values),
                "mean_mapped_minus_identity_audit_auroc": float(values.mean()),
                "std_mapped_minus_identity_audit_auroc": (
                    float(values.std(ddof=1)) if len(values) > 1 else 0.0
                ),
                "difference_q025": float(np.quantile(values, 0.025)),
                "difference_q975": float(np.quantile(values, 0.975)),
                "minimum_difference": float(values.min()),
                "maximum_difference": float(values.max()),
                "positive_difference_fraction": float(np.mean(values > 0.0)),
            }
        )
    return output


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Source-disjoint dense-map audit with per-map, per-rank fresh-attacker "
            "regularization selection inside official training."
        )
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--mapped-condition", type=float, default=10.0)
    parser.add_argument("--mapped-condition-index", type=int, default=4)
    parser.add_argument("--trials", type=int, default=5)
    parser.add_argument("--split-seeds", default="701,702,703,704,705")
    parser.add_argument("--evaluation-ranks", default="0,1,2,5,10")
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--eraser-c", type=float, default=0.01)
    parser.add_argument("--max-rank", type=int, default=10)
    parser.add_argument("--max-iter", type=int, default=1000)
    parser.add_argument("--tolerance", type=float, default=1e-7)
    parser.add_argument("--map-base-seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, layer=args.layer)
    train_indices = cache.indices("train")
    groups = np.asarray(
        [
            row.get("video")
            or row.get("participant")
            or row.get("sample_id", str(index))
            for index, row in enumerate(cache.rows)
        ]
    )
    split_seeds = [int(value) for value in args.split_seeds.split(",") if value]
    evaluation_ranks = {
        int(value) for value in args.evaluation_ranks.split(",") if value
    }
    c_values = [float(value) for value in args.c_grid.split(",") if value]
    all_rows: list[dict[str, Any]] = []
    all_candidates: list[dict[str, Any]] = []
    role_rows: list[dict[str, Any]] = []
    for split_seed in split_seeds:
        roles = make_crossfit_roles(
            cache.labels, groups, train_indices, split_seed
        )
        overlap = role_group_overlap(roles, groups)
        if overlap:
            raise RuntimeError(f"Source groups overlap for split seed {split_seed}")
        standardized, _, _ = standardize_on_role(cache.features, roles.eraser)
        role_rows.append(
            {
                "split_seed": split_seed,
                "eraser_count": len(roles.eraser),
                "attacker_fit_count": len(roles.attacker_fit),
                "attacker_tune_count": len(roles.attacker_tune),
                "attacker_refit_count": len(roles.attacker_all),
                "audit_count": len(roles.audit),
                "maximum_pairwise_group_overlap": overlap,
            }
        )
        map_specs = [(1.0, 0, args.map_base_seed)]
        map_specs.extend(
            (
                args.mapped_condition,
                trial,
                args.map_base_seed
                + args.mapped_condition_index * 100_000
                + trial,
            )
            for trial in range(args.trials)
        )
        for condition, trial, map_seed in map_specs:
            base = make_affine_map(
                standardized.shape[1], condition, seed=map_seed
            )
            mapped = make_post_standardized_map(
                standardized, roles.eraser, base
            )
            rows, candidates = run_map_trajectory(
                standardized,
                cache.labels,
                roles,
                mapped,
                c_values,
                evaluation_ranks,
                eraser_c=args.eraser_c,
                max_rank=args.max_rank,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            metadata = {
                "dataset": args.dataset,
                "model_id": cache.model_id,
                "layer": cache.selected_layer,
                "requested_condition_number": condition,
                "condition_number_after_standardization": (
                    mapped.condition_number_after_standardization
                ),
                "trial": trial,
                "map_seed": map_seed,
                "split_seed": split_seed,
                "eraser_count": len(roles.eraser),
                "attacker_refit_count": len(roles.attacker_all),
                "audit_count": len(roles.audit),
                "maximum_pairwise_group_overlap": overlap,
                "official_validation_queries": 0,
                "official_test_queries": 0,
            }
            all_rows.extend({**metadata, **row} for row in rows)
            all_candidates.extend({**metadata, **row} for row in candidates)

    aggregate = aggregate_rows(all_rows)
    paired = paired_differences(all_rows)
    paired_aggregate = aggregate_paired(paired)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "fresh_attacker_roles.csv", role_rows)
    write_csv(args.output_dir / "fresh_attacker_runs.csv", all_rows)
    write_csv(args.output_dir / "fresh_attacker_candidates.csv", all_candidates)
    write_csv(args.output_dir / "fresh_attacker_aggregate.csv", aggregate)
    write_csv(args.output_dir / "fresh_attacker_paired_differences.csv", paired)
    write_csv(
        args.output_dir / "fresh_attacker_paired_aggregate.csv", paired_aggregate
    )
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "protocol": (
            "official-training-only source-disjoint eraser A / attacker B / audit C; "
            "B is internally split for per-map per-rank C selection and refit"
        ),
        "original_standardization": "estimated on eraser role A",
        "mapped_coordinate_standardization": "estimated on eraser role A",
        "conditions": [1.0, args.mapped_condition],
        "mapped_trials": args.trials,
        "split_seeds": split_seeds,
        "evaluation_ranks": sorted(evaluation_ranks),
        "c_grid": c_values,
        "eraser_c": args.eraser_c,
        "map_seed_rule": (
            f"{args.map_base_seed} + {args.mapped_condition_index}*100000 + trial"
        ),
        "official_validation_queries": 0,
        "official_test_queries": 0,
        "roles": role_rows,
        "aggregate": aggregate,
        "paired_aggregate": paired_aggregate,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_dense_affine_preprocessing.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
import random
import time
from collections import defaultdict
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_covariance_erasure import (
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from .analyze_visual_affine_stress import StructuredAffineMap, make_affine_map
    from .contact_metrics import binary_metrics, percentile, roc_auc_score
except ImportError:
    from analyze_covariance_erasure import (
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from analyze_visual_affine_stress import StructuredAffineMap, make_affine_map
    from contact_metrics import binary_metrics, percentile, roc_auc_score


@dataclass(frozen=True)
class PostStandardizedMap:
    base: StructuredAffineMap
    coordinate_mean: np.ndarray
    coordinate_std: np.ndarray
    condition_number_after_standardization: float

    @property
    def condition_number_before_standardization(self) -> float:
        return self.base.condition_number

    def apply(self, values: np.ndarray) -> np.ndarray:
        return (self.base.apply(values) - self.coordinate_mean) / self.coordinate_std

    def inverse(self, values: np.ndarray) -> np.ndarray:
        return self.base.inverse(
            values * self.coordinate_std + self.coordinate_mean
        )

    def inverse_covector(self, coefficient: np.ndarray) -> np.ndarray:
        return self.coordinate_std * self.base.inverse_covector(coefficient)


def make_post_standardized_map(
    features: np.ndarray,
    train_indices: np.ndarray,
    base: StructuredAffineMap,
) -> PostStandardizedMap:
    mapped_train = base.apply(features[train_indices])
    mean = mapped_train.mean(axis=0)
    std = np.maximum(mapped_train.std(axis=0), 1e-8)
    linear_map = (base.basis * base.scales) @ base.basis.T
    standardized_linear_map = linear_map / std[None, :]
    singular_values = np.linalg.svd(
        standardized_linear_map, compute_uv=False
    )
    condition = float(singular_values[0] / singular_values[-1])
    return PostStandardizedMap(
        base=base,
        coordinate_mean=mean,
        coordinate_std=std,
        condition_number_after_standardization=condition,
    )


def run_trajectory(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    val_indices: np.ndarray,
    mapped: PostStandardizedMap,
    *,
    c_value: float,
    max_rank: int,
    max_iter: int,
    tolerance: float,
) -> tuple[list[dict[str, Any]], dict[int, np.ndarray]]:
    intact_mapped = mapped.apply(features)
    directions: list[np.ndarray] = []
    rows: list[dict[str, Any]] = []
    score_by_rank: dict[int, np.ndarray] = {}
    for rank in range(max_rank + 1):
        if directions:
            basis = np.stack(directions, axis=1)
            current_mapped = intact_mapped - (intact_mapped @ basis) @ basis.T
        else:
            basis = np.empty((features.shape[1], 0), dtype=np.float64)
            current_mapped = intact_mapped
        current = mapped.inverse(current_mapped)
        model = fit_probe(
            current,
            labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        val_scores = probabilities(model, current[val_indices])
        score_by_rank[rank] = val_scores
        metrics = binary_metrics(labels[val_indices].tolist(), val_scores.tolist())
        rows.append(
            {
                "erased_dimensions": rank,
                "cumulative_edit_rank": (
                    int(np.linalg.matrix_rank(basis)) if rank else 0
                ),
                "val_auroc": float(metrics["auroc"]),
                "val_auprc": float(metrics["auprc"]),
                "rank0_feature_max_abs_difference": (
                    float(np.max(np.abs(current - features))) if rank == 0 else ""
                ),
                "direction_gram_max_abs_error": (
                    float(np.max(np.abs(basis.T @ basis - np.eye(rank))))
                    if rank
                    else 0.0
                ),
            }
        )
        if rank == max_rank:
            break
        transformed_covector = mapped.inverse_covector(model.coef_.reshape(-1))
        directions.append(orthogonalize(transformed_covector, directions))
    return rows, score_by_rank


def aggregate(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    grouped: dict[tuple[float, int], list[dict[str, Any]]] = defaultdict(list)
    for row in rows:
        grouped[
            (float(row["requested_condition_number"]), int(row["erased_dimensions"]))
        ].append(row)
    output: list[dict[str, Any]] = []
    for (condition, rank), selected in sorted(grouped.items()):
        aurocs = np.asarray([float(row["val_auroc"]) for row in selected])
        post_conditions = np.asarray(
            [float(row["condition_number_after_standardization"]) for row in selected]
        )
        output.append(
            {
                "requested_condition_number": condition,
                "erased_dimensions": rank,
                "trials": len(selected),
                "mean_val_auroc": float(aurocs.mean()),
                "std_val_auroc": (
                    float(aurocs.std(ddof=1)) if len(aurocs) > 1 else 0.0
                ),
                "val_auroc_q025": float(np.quantile(aurocs, 0.025)),
                "val_auroc_q975": float(np.quantile(aurocs, 0.975)),
                "mean_condition_number_after_standardization": float(
                    post_conditions.mean()
                ),
                "min_condition_number_after_standardization": float(
                    post_conditions.min()
                ),
                "max_condition_number_after_standardization": float(
                    post_conditions.max()
                ),
                "all_cumulative_ranks_match_iterations": all(
                    int(row["cumulative_edit_rank"])
                    == int(row["erased_dimensions"])
                    for row in selected
                ),
            }
        )
    return output


def paired_group_bootstrap_map_mean(
    labels: np.ndarray,
    identity_scores: np.ndarray,
    mapped_scores: list[np.ndarray],
    groups: list[str],
    *,
    replicates: int,
    confidence: float,
    seed: int,
) -> dict[str, Any]:
    if not mapped_scores:
        raise ValueError("at least one mapped score vector is required")
    if len(labels) != len(identity_scores) or len(groups) != len(labels):
        raise ValueError("labels, identity scores, and groups must align")
    if any(len(scores) != len(labels) for scores in mapped_scores):
        raise ValueError("all mapped score vectors must align with labels")
    by_group: dict[str, list[int]] = defaultdict(list)
    for index, group in enumerate(groups):
        by_group[str(group)].append(index)
    group_names = sorted(by_group)
    if len(group_names) < 2:
        raise ValueError("group bootstrap requires at least two groups")

    def difference(indices: list[int]) -> float:
        selected_labels = labels[indices].tolist()
        identity = roc_auc_score(selected_labels, identity_scores[indices].tolist())
        mapped = np.mean(
            [
                roc_auc_score(selected_labels, scores[indices].tolist())
                for scores in mapped_scores
            ]
        )
        return float(mapped - identity)

    estimate = difference(list(range(len(labels))))
    generator = random.Random(seed)
    samples: list[float] = []
    for _ in range(replicates):
        indices = [
            index
            for _ in group_names
            for index in by_group[generator.choice(group_names)]
        ]
        value = difference(indices)
        if math.isfinite(value):
            samples.append(value)
    alpha = (1.0 - confidence) / 2.0
    return {
        "difference": "mean_mapped_minus_identity_auroc",
        "estimate": estimate,
        "lower": percentile(samples, alpha),
        "upper": percentile(samples, 1.0 - alpha),
        "confidence": confidence,
        "replicates": replicates,
        "valid_replicates": len(samples),
        "group_count": len(group_names),
        "map_count": len(mapped_scores),
        "seed": seed,
    }


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Audit dense affine Euclidean-erasure trajectories after recomputing "
            "ordinary mapped-coordinate standardization."
        )
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--condition-numbers", default="1,2,3,5,10,100,1000")
    parser.add_argument("--trials-per-condition", type=int, default=5)
    parser.add_argument("--max-rank", type=int, default=10)
    parser.add_argument("--c-value", type=float, default=0.01)
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--bootstrap-replicates", type=int, default=2000)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, layer=args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, _, _ = standardize(cache.features, train_indices)
    conditions = [
        float(value) for value in args.condition_numbers.split(",") if value
    ]
    rows: list[dict[str, Any]] = []
    scores: dict[tuple[float, int, int], np.ndarray] = {}
    for condition_index, condition in enumerate(conditions):
        for trial in range(args.trials_per_condition):
            trial_seed = args.seed + condition_index * 100_000 + trial
            base = make_affine_map(features.shape[1], condition, seed=trial_seed)
            mapped = make_post_standardized_map(features, train_indices, base)
            trial_rows, score_by_rank = run_trajectory(
                features,
                cache.labels,
                train_indices,
                val_indices,
                mapped,
                c_value=args.c_value,
                max_rank=args.max_rank,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            for row in trial_rows:
                rank = int(row["erased_dimensions"])
                rows.append(
                    {
                        "dataset": args.dataset,
                        "model_id": cache.model_id,
                        "layer": cache.selected_layer,
                        "preprocessing": "mapped_coordinate_train_standardization",
                        "requested_condition_number": condition,
                        "condition_number_before_standardization": (
                            mapped.condition_number_before_standardization
                        ),
                        "condition_number_after_standardization": (
                            mapped.condition_number_after_standardization
                        ),
                        "trial": trial,
                        "seed": trial_seed,
                        **row,
                    }
                )
                scores[(condition, trial, rank)] = score_by_rank[rank]

    identity_scores = scores[(1.0, 0, args.max_rank)]
    val_labels = cache.labels[val_indices]
    val_groups = [
        cache.rows[index].get("video")
        or cache.rows[index].get("participant")
        or cache.rows[index]["sample_id"]
        for index in val_indices
    ]
    bootstrap_rows: list[dict[str, Any]] = []
    for condition_index, condition in enumerate(conditions):
        mapped_scores = [
            scores[(condition, trial, args.max_rank)]
            for trial in range(args.trials_per_condition)
        ]
        bootstrap_rows.append(
            {
                "requested_condition_number": condition,
                "erased_dimensions": args.max_rank,
                **paired_group_bootstrap_map_mean(
                    val_labels,
                    identity_scores,
                    mapped_scores,
                    val_groups,
                    replicates=args.bootstrap_replicates,
                    confidence=0.95,
                    seed=args.seed + 900_000 + condition_index,
                ),
            }
        )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    aggregate_rows = aggregate(rows)
    write_csv(args.output_dir / "dense_preprocessing_trials.csv", rows)
    write_csv(args.output_dir / "dense_preprocessing_aggregate.csv", aggregate_rows)
    write_csv(args.output_dir / "dense_preprocessing_rank10_bootstrap.csv", bootstrap_rows)
    prediction_payload: dict[str, np.ndarray] = {
        "labels": val_labels,
        "groups": np.asarray(val_groups, dtype=str),
    }
    for (condition, trial, rank), values in scores.items():
        key = f"condition_{condition:g}_trial_{trial}_rank_{rank}"
        prediction_payload[key] = values
    np.savez_compressed(
        args.output_dir / "dense_preprocessing_validation_predictions.npz",
        **prediction_payload,
    )
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "evaluation_split": "official_validation_exploratory",
        "test_evaluations": 0,
        "preprocessing": "mapped-coordinate mean/std recomputed on official training",
        "attacker_coordinates": "inverse-mapped original train-standardized coordinates",
        "selected_c_fixed_from_intact_representation": args.c_value,
        "condition_numbers": conditions,
        "trials_per_condition": args.trials_per_condition,
        "max_rank": args.max_rank,
        "bootstrap_replicates": args.bootstrap_replicates,
        "aggregate": aggregate_rows,
        "rank10_paired_group_bootstrap": bootstrap_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_exact_covariance_affine_invariance.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
import time
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from contact_metrics import binary_metrics


def diagonal_scales(
    dimension: int, condition_number: float, *, seed: int
) -> np.ndarray:
    if condition_number < 1.0:
        raise ValueError("condition_number must be at least one")
    generator = np.random.default_rng(seed)
    if condition_number == 1.0:
        return np.ones(dimension, dtype=np.float64)
    half_log = 0.5 * math.log(condition_number)
    values = np.exp(np.linspace(-half_log, half_log, dimension))
    return values[generator.permutation(dimension)]


def exact_covariance_orthogonalize(
    coefficient: np.ndarray,
    directions: list[np.ndarray],
    covariance: np.ndarray,
    tolerance: float = 1e-12,
) -> np.ndarray:
    value = coefficient.astype(np.float64, copy=True)
    if directions:
        basis = np.stack(directions, axis=1)
        value -= basis @ (basis.T @ covariance @ value)
    norm_squared = float(value @ covariance @ value)
    if norm_squared <= tolerance:
        raise RuntimeError("Exact-covariance direction collapsed")
    return value / math.sqrt(norm_squared)


def run_method(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    val_indices: np.ndarray,
    scales: np.ndarray,
    *,
    method: str,
    c_value: float,
    max_rank: int,
    max_iter: int,
    tolerance: float,
) -> list[dict[str, Any]]:
    transformed = features * scales
    current_transformed = transformed.copy()
    directions: list[np.ndarray] = []
    if method == "exact_empirical_covariance":
        centered = features[train_indices] - features[train_indices].mean(axis=0)
        covariance = centered.T @ centered / len(train_indices)
        transformed_covariance = covariance * np.outer(scales, scales)
    elif method == "euclidean":
        transformed_covariance = np.eye(features.shape[1], dtype=np.float64)
    else:
        raise ValueError(f"Unknown method: {method}")

    rows: list[dict[str, Any]] = []
    for rank in range(max_rank + 1):
        current = current_transformed / scales
        model = fit_probe(
            current,
            labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        scores = probabilities(model, current[val_indices])
        metrics = binary_metrics(labels[val_indices].tolist(), scores.tolist())
        rows.append(
            {
                "method": method,
                "erased_dimensions": rank,
                "val_auroc": float(metrics["auroc"]),
                "val_auprc": float(metrics["auprc"]),
                "val_scores": scores,
                "mapped_feature_max_abs": float(np.max(np.abs(current))),
            }
        )
        if rank == max_rank:
            break
        transformed_coefficient = model.coef_.reshape(-1) / scales
        if method == "euclidean":
            direction = orthogonalize(transformed_coefficient, directions)
            directions.append(direction)
            current_transformed = transformed - (
                (transformed @ np.stack(directions, axis=1))
                @ np.stack(directions, axis=1).T
            )
        else:
            direction = exact_covariance_orthogonalize(
                transformed_coefficient, directions, transformed_covariance
            )
            directions.append(direction)
            basis = np.stack(directions, axis=1)
            current_transformed = transformed - (
                (transformed @ basis) @ (basis.T @ transformed_covariance)
            )
    return rows


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Compare Euclidean and exact-covariance trajectories under real-feature affine maps."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--condition-numbers", default="1,10,100,1000")
    parser.add_argument("--euclidean-trials", type=int, default=20)
    parser.add_argument("--exact-covariance-trials", type=int, default=5)
    parser.add_argument("--max-rank", type=int, default=10)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, _, _ = standardize(cache.features, train_indices)
    c_grid = [float(value) for value in args.c_grid.split(",") if value]
    c_value, c_search = choose_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        c_grid,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    conditions = [float(value) for value in args.condition_numbers.split(",") if value]
    raw_rows: list[dict[str, Any]] = []
    reference_scores: dict[int, np.ndarray] = {}
    for condition_index, condition in enumerate(conditions):
        for method, trials in (
            ("euclidean", args.euclidean_trials),
            ("exact_empirical_covariance", args.exact_covariance_trials),
        ):
            for trial in range(trials):
                seed = args.seed + condition_index * 100_000 + trial
                scales = diagonal_scales(features.shape[1], condition, seed=seed)
                trajectory = run_method(
                    features,
                    cache.labels,
                    train_indices,
                    val_indices,
                    scales,
                    method=method,
                    c_value=c_value,
                    max_rank=args.max_rank,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                )
                for row in trajectory:
                    rank = int(row["erased_dimensions"])
                    scores = np.asarray(row.pop("val_scores"))
                    if method == "exact_empirical_covariance":
                        if rank not in reference_scores:
                            reference_scores[rank] = scores
                        invariance_error = float(
                            np.max(np.abs(scores - reference_scores[rank]))
                        )
                    else:
                        invariance_error = ""
                    raw_rows.append(
                        {
                            "dataset": args.dataset,
                            "model_id": cache.model_id,
                            "layer": cache.selected_layer,
                            "condition_number": condition,
                            "trial": trial,
                            "seed": seed,
                            "map_family": "randomly permuted diagonal log-scales",
                            "exact_covariance_floor": 0.0,
                            "exact_covariance_shrinkage": 0.0,
                            "prediction_invariance_max_abs": invariance_error,
                            **row,
                        }
                    )

    aggregate_rows: list[dict[str, Any]] = []
    keys = sorted(
        {
            (str(row["method"]), float(row["condition_number"]), int(row["erased_dimensions"]))
            for row in raw_rows
        }
    )
    for method, condition, rank in keys:
        selected = [
            row
            for row in raw_rows
            if row["method"] == method
            and float(row["condition_number"]) == condition
            and int(row["erased_dimensions"]) == rank
        ]
        values = np.asarray([float(row["val_auroc"]) for row in selected])
        aggregate_rows.append(
            {
                "method": method,
                "condition_number": condition,
                "erased_dimensions": rank,
                "trials": len(values),
                "mean_val_auroc": float(values.mean()),
                "std_val_auroc": float(values.std(ddof=1)) if len(values) > 1 else 0.0,
                "val_auroc_q025": float(np.quantile(values, 0.025)),
                "val_auroc_q975": float(np.quantile(values, 0.975)),
            }
        )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "affine_invariance_trials.csv", raw_rows)
    write_csv(args.output_dir / "affine_invariance_aggregate.csv", aggregate_rows)
    exact_errors = [
        float(row["prediction_invariance_max_abs"])
        for row in raw_rows
        if row["method"] == "exact_empirical_covariance"
    ]
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "evaluation_split": "validation",
        "test_evaluations": 0,
        "selected_c": c_value,
        "c_search": c_search,
        "conditions": conditions,
        "euclidean_trials_per_condition": args.euclidean_trials,
        "exact_covariance_trials_per_condition": args.exact_covariance_trials,
        "exact_covariance_shrinkage": 0.0,
        "exact_covariance_eigenvalue_floor": 0.0,
        "exact_covariance_max_prediction_difference": max(exact_errors),
        "aggregate": aggregate_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_iterative_rank_diagnostics.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any

import numpy as np


ROOT = Path(__file__).resolve().parents[1]


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def diagnose_file(path: Path) -> list[dict[str, Any]]:
    stored = np.load(path)
    rows: list[dict[str, Any]] = []
    try:
        analysis = str(path.parent.relative_to(ROOT / "outputs/revision_v4"))
    except ValueError:
        analysis = path.parent.name
    for key in sorted(name for name in stored.files if name.startswith("directions_")):
        method = key.removeprefix("directions_")
        directions = np.asarray(stored[key], dtype=np.float64)
        if directions.ndim != 2:
            raise ValueError(f"{path}: {key} must be a two-dimensional matrix")
        for iteration in range(directions.shape[1] + 1):
            prefix = directions[:, :iteration]
            if iteration:
                gram = prefix.T @ prefix
                gram_error = float(
                    np.max(np.abs(gram - np.eye(iteration, dtype=np.float64)))
                )
                numerical_rank = int(np.linalg.matrix_rank(prefix))
            else:
                gram_error = 0.0
                numerical_rank = 0
            rows.append(
                {
                    "analysis": analysis,
                    "method": method,
                    "iteration_count": iteration,
                    "direction_matrix_rank": numerical_rank,
                    "cumulative_edit_rank": numerical_rank,
                    "direction_gram_max_abs_error": gram_error,
                    "rank_identity": "rank(I-W(I-UU^T)W^-1)=rank(U)",
                }
            )
    return rows


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Audit cumulative edit rank for saved iterative erasure directions."
    )
    parser.add_argument(
        "--root",
        type=Path,
        default=ROOT / "outputs/revision_v4",
        help="Directory recursively searched for metric_maps_and_directions.npz.",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=ROOT / "outputs/revision_v5/iterative_rank_diagnostics",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    paths = sorted(args.root.rglob("metric_maps_and_directions.npz"))
    if not paths:
        raise FileNotFoundError(f"No metric-map archives found under {args.root}")
    rows = [row for path in paths for row in diagnose_file(path)]
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "iterative_rank_diagnostics.csv", rows)
    summary = {
        "archives": len(paths),
        "rows": len(rows),
        "all_iteration_counts_equal_cumulative_rank": all(
            int(row["iteration_count"]) == int(row["cumulative_edit_rank"])
            for row in rows
        ),
        "maximum_direction_gram_error": max(
            float(row["direction_gram_max_abs_error"]) for row in rows
        ),
        "algorithm": {
            "metric_map": "fit once on intact official-training features",
            "eigenvalue_floor": "applied once when fitting the intact metric map",
            "successive_directions": "orthogonalized in the fixed whitened coordinates",
            "edited_covariance": "never recomputed",
        },
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_latent_rank_control.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
import time
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_affine_erasure import (
        MetricMap,
        fit_and_score,
        fit_metric_map,
        leace_edit,
    )
    from .analyze_covariance_erasure import (
        Cache,
        choose_regularization,
        fit_probe,
        orthogonalize,
        probabilities,
    )
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_affine_erasure import MetricMap, fit_and_score, fit_metric_map, leace_edit
    from analyze_covariance_erasure import (
        Cache,
        choose_regularization,
        fit_probe,
        orthogonalize,
        probabilities,
    )
    from contact_metrics import binary_metrics


def random_orthogonal(generator: np.random.Generator, dimension: int) -> np.ndarray:
    values = generator.standard_normal((dimension, dimension))
    q, r = np.linalg.qr(values)
    signs = np.sign(np.diag(r))
    signs[signs == 0] = 1.0
    return q * signs


def mixing_matrix(
    generator: np.random.Generator,
    dimension: int,
    condition_number: float,
) -> np.ndarray:
    left = random_orthogonal(generator, dimension)
    right = random_orthogonal(generator, dimension)
    singular_values = np.geomspace(1.0, condition_number, dimension)
    return (left * singular_values) @ right.T


def metric_from_covariance(name: str, covariance: np.ndarray) -> MetricMap:
    eigenvalues, eigenvectors = np.linalg.eigh((covariance + covariance.T) / 2.0)
    maximum = max(float(eigenvalues.max()), 1e-15)
    clipped = np.maximum(eigenvalues, maximum * 1e-12)
    whitening = (eigenvectors * clipped ** -0.5) @ eigenvectors.T
    unwhitening = (eigenvectors * clipped ** 0.5) @ eigenvectors.T
    return MetricMap(
        name=name,
        whitening=whitening,
        unwhitening=unwhitening,
        covariance=covariance,
        metadata={
            "estimator": "population_oracle",
            "condition_number": float(clipped.max() / clipped.min()),
        },
    )


def make_cache(
    features: np.ndarray,
    labels: np.ndarray,
    *,
    train_count: int,
    val_count: int,
) -> Cache:
    rows: list[dict[str, str]] = []
    for index in range(len(features)):
        split = "train" if index < train_count else "val" if index < train_count + val_count else "test"
        rows.append(
            {
                "sample_id": f"synthetic_{index:06d}",
                "split": split,
                "video": f"synthetic_{index:06d}",
                "participant": f"synthetic_{index:06d}",
            }
        )
    return Cache(
        features=features,
        labels=labels.astype(np.int64),
        rows=rows,
        selected_layer="latent_mixing",
        model_id="rank_one_latent_gaussian",
    )


def trajectory(
    features: np.ndarray,
    cache: Cache,
    metric: MetricMap,
    *,
    c_value: float,
    max_rank: int,
    max_iter: int,
    tolerance: float,
) -> list[dict[str, float | int | str]]:
    train_indices = cache.indices("train")
    current_white = features @ metric.whitening
    directions: list[np.ndarray] = []
    rows: list[dict[str, float | int | str]] = []
    for rank in range(max_rank + 1):
        current = current_white @ metric.unwhitening
        model = fit_probe(
            current,
            cache.labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        scores = probabilities(model, current)
        row: dict[str, float | int | str] = {
            "method": metric.name,
            "erased_dimensions": rank,
            "rank0_max_abs_difference": (
                float(np.max(np.abs(current - features))) if rank == 0 else ""
            ),
        }
        for split in ("val", "test"):
            indices = cache.indices(split)
            values = binary_metrics(cache.labels[indices].tolist(), scores[indices].tolist())
            row[f"{split}_auroc"] = float(values["auroc"])
            row[f"{split}_orientation_free_auroc"] = float(
                max(values["auroc"], 1.0 - values["auroc"])
            )
        rows.append(row)
        if rank == max_rank:
            break
        coefficient = metric.unwhitening @ model.coef_.reshape(-1)
        direction = orthogonalize(coefficient, directions)
        directions.append(direction)
        current_white = current_white - np.outer(current_white @ direction, direction)
    return rows


def nuisance_independence(
    latent: np.ndarray,
    concept_direction: np.ndarray,
) -> float:
    basis = np.linalg.qr(
        np.column_stack(
            [concept_direction, np.eye(latent.shape[1])]
        )
    )[0][:, : latent.shape[1]]
    rotated = latent @ basis
    correlations = np.corrcoef(rotated, rowvar=False)[0, 1:]
    return float(np.max(np.abs(correlations)))


def affine_equivariance_error(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    generator: np.random.Generator,
) -> float:
    original_metric = fit_metric_map(
        features[train_indices], estimator="empirical", eigenvalue_floor=1e-10
    )
    original_edited, _ = leace_edit(features, labels, train_indices, original_metric)
    transform = mixing_matrix(generator, features.shape[1], 10.0)
    transformed = features @ transform
    transformed_metric = fit_metric_map(
        transformed[train_indices], estimator="empirical", eigenvalue_floor=1e-10
    )
    transformed_edited, _ = leace_edit(
        transformed, labels, train_indices, transformed_metric
    )
    mapped_back = transformed_edited @ np.linalg.inv(transform)
    return float(
        np.linalg.norm(mapped_back - original_edited)
        / max(np.linalg.norm(original_edited), 1e-15)
    )


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def summarize(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    grouped: dict[tuple[float, str, int], list[float]] = {}
    for row in rows:
        key = (
            float(row["condition_number"]),
            str(row["method"]),
            int(row["erased_dimensions"]),
        )
        grouped.setdefault(key, []).append(float(row["test_orientation_free_auroc"]))
    output: list[dict[str, Any]] = []
    for (condition, method, rank), values in sorted(grouped.items()):
        array = np.asarray(values)
        output.append(
            {
                "condition_number": condition,
                "method": method,
                "erased_dimensions": rank,
                "trials": len(array),
                "mean_test_orientation_free_auroc": float(array.mean()),
                "std_test_orientation_free_auroc": float(array.std(ddof=1)),
                "q025": float(np.quantile(array, 0.025)),
                "q975": float(np.quantile(array, 0.975)),
                "fraction_above_0_55": float(np.mean(array > 0.55)),
            }
        )
    return output


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Repeated latent rank-one control with independent nuisance and invertible mixing."
    )
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--trials-per-condition", type=int, default=25)
    parser.add_argument("--condition-numbers", default="1,10,100,1000")
    parser.add_argument("--dimension", type=int, default=32)
    parser.add_argument("--train-count", type=int, default=2000)
    parser.add_argument("--val-count", type=int, default=1000)
    parser.add_argument("--test-count", type=int, default=2000)
    parser.add_argument("--max-rank", type=int, default=3)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    conditions = [float(value) for value in args.condition_numbers.split(",") if value]
    c_candidates = [float(value) for value in args.c_grid.split(",") if value]
    total = args.train_count + args.val_count + args.test_count
    rows: list[dict[str, Any]] = []
    trial_rows: list[dict[str, Any]] = []

    for condition_index, condition_number in enumerate(conditions):
        for trial in range(args.trials_per_condition):
            trial_seed = args.seed + condition_index * 100_000 + trial
            generator = np.random.default_rng(trial_seed)
            latent = generator.standard_normal((total, args.dimension))
            concept_direction = generator.standard_normal(args.dimension)
            concept_direction /= np.linalg.norm(concept_direction)
            concept_score = latent @ concept_direction
            labels = (concept_score >= 0.0).astype(np.int64)
            mixing = mixing_matrix(generator, args.dimension, condition_number)
            features = latent @ mixing
            cache = make_cache(
                features,
                labels,
                train_count=args.train_count,
                val_count=args.val_count,
            )
            train_indices = cache.indices("train")
            val_indices = cache.indices("val")
            c_value, _ = choose_regularization(
                features,
                labels,
                train_indices,
                val_indices,
                c_candidates,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            identity = metric_from_covariance("euclidean", np.eye(args.dimension))
            oracle = metric_from_covariance("oracle_covariance", mixing.T @ mixing)
            empirical = fit_metric_map(
                features[train_indices], estimator="empirical", eigenvalue_floor=1e-10
            )
            empirical = MetricMap(
                name="empirical_covariance",
                whitening=empirical.whitening,
                unwhitening=empirical.unwhitening,
                covariance=empirical.covariance,
                metadata=empirical.metadata,
            )
            for metric in (identity, oracle, empirical):
                for row in trajectory(
                    features,
                    cache,
                    metric,
                    c_value=c_value,
                    max_rank=args.max_rank,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                ):
                    rows.append(
                        {
                            "trial": trial,
                            "seed": trial_seed,
                            "condition_number": condition_number,
                            "generating_dimension": 1,
                            "minimum_linear_guarding_rank": 1,
                            **row,
                        }
                    )

            oracle_latent = latent - np.outer(concept_score, concept_direction)
            oracle_features = oracle_latent @ mixing
            oracle_model, _, oracle_metrics = fit_and_score(
                oracle_features,
                cache,
                c_value=c_value,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            leace_features, leace_metadata = leace_edit(
                features, labels, train_indices, empirical
            )
            leace_model, _, leace_metrics = fit_and_score(
                leace_features,
                cache,
                c_value=c_value,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            trial_rows.append(
                {
                    "trial": trial,
                    "seed": trial_seed,
                    "condition_number": condition_number,
                    "threshold": 0.0,
                    "threshold_source": "population definition; not estimated from any split",
                    "concept_nuisance_max_abs_correlation": nuisance_independence(
                        latent[train_indices], concept_direction
                    ),
                    "oracle_rank_one_test_auroc": oracle_metrics["test"]["auroc"],
                    "oracle_rank_one_coefficient_norm": float(np.linalg.norm(oracle_model.coef_)),
                    "leace_test_auroc": leace_metrics["test"]["auroc"],
                    "leace_coefficient_norm": float(np.linalg.norm(leace_model.coef_)),
                    "leace_cross_covariance_relative": leace_metadata[
                        "cross_covariance_relative"
                    ],
                    "leace_affine_equivariance_relative_error": affine_equivariance_error(
                        features, labels, train_indices, generator
                    ),
                }
            )

    summary_rows = summarize(rows)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "trial_curves.csv", rows)
    write_csv(args.output_dir / "trial_diagnostics.csv", trial_rows)
    write_csv(args.output_dir / "aggregate_curves.csv", summary_rows)
    summary = {
        "construction": {
            "latent": "h ~ N(0, I)",
            "concept": "y = 1[h^T v >= 0] for an independently sampled unit v",
            "nuisance": "orthogonal Gaussian coordinates, independent of h^T v",
            "observation": "x = h A for an invertible random mixing matrix A",
            "oracle_guard": "x -> h(I-vv^T)A; rank(I - A^-1(I-vv^T)A) = 1",
            "minimum_linear_guarding_rank": 1,
        },
        "conditions": conditions,
        "trials_per_condition": args.trials_per_condition,
        "dimension": args.dimension,
        "split_counts": {
            "train": args.train_count,
            "val": args.val_count,
            "test": args.test_count,
        },
        "aggregate_curves": summary_rows,
        "trial_diagnostics": trial_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_metric_matched_controls.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_affine_erasure import representation_distortion
    from .analyze_covariance_erasure import (
        fit_probe,
        gaussian_basis,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
        variance_matched_basis,
    )
    from .contact_metrics import binary_metrics, percentile
except ImportError:
    from analyze_affine_erasure import representation_distortion
    from analyze_covariance_erasure import (
        fit_probe,
        gaussian_basis,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
        variance_matched_basis,
    )
    from contact_metrics import binary_metrics, percentile


def evaluate_basis(
    features: np.ndarray,
    whitened: np.ndarray,
    unwhitening: np.ndarray,
    basis: np.ndarray,
    cache: Any,
    *,
    c_value: float,
    ranks: list[int],
    method: str,
    draw: int,
    max_iter: int,
    tolerance: float,
    evaluation_split: str,
) -> list[dict[str, Any]]:
    train_indices = cache.indices("train")
    evaluation_indices = cache.indices(evaluation_split)
    rows: list[dict[str, Any]] = []
    for rank in ranks:
        selected = basis[:, :rank]
        edited_white = whitened - (whitened @ selected) @ selected.T
        edited = edited_white @ unwhitening
        model = fit_probe(
            edited,
            cache.labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        score = probabilities(model, edited[evaluation_indices])
        metrics = binary_metrics(
            cache.labels[evaluation_indices].tolist(), score.tolist()
        )
        rows.append(
            {
                "method": method,
                "draw": draw,
                "erased_dimensions": rank,
                "evaluation_split": evaluation_split,
                "evaluation_auroc": float(metrics["auroc"]),
                "evaluation_auprc": float(metrics["auprc"]),
                "evaluation_balanced_accuracy": float(metrics["balanced_accuracy"]),
                f"{evaluation_split}_auroc": float(metrics["auroc"]),
                f"{evaluation_split}_auprc": float(metrics["auprc"]),
                f"{evaluation_split}_balanced_accuracy": float(
                    metrics["balanced_accuracy"]
                ),
                **representation_distortion(features, edited, train_indices),
            }
        )
    return rows


def shuffled_basis(
    features: np.ndarray,
    whitened: np.ndarray,
    unwhitening: np.ndarray,
    cache: Any,
    *,
    c_value: float,
    rank: int,
    seed: int,
    max_iter: int,
    tolerance: float,
) -> np.ndarray:
    train_indices = cache.indices("train")
    generator = np.random.default_rng(seed)
    shuffled = cache.labels.copy()
    shuffled[train_indices] = generator.permutation(shuffled[train_indices])
    current_white = whitened.copy()
    directions: list[np.ndarray] = []
    for _ in range(rank):
        current = current_white @ unwhitening
        model = fit_probe(
            current,
            cache.labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
            fit_labels=shuffled,
        )
        direction = orthogonalize(unwhitening @ model.coef_.reshape(-1), directions)
        directions.append(direction)
        current_white -= np.outer(current_white @ direction, direction)
    return np.stack(directions, axis=1)


def summarize(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    grouped: dict[tuple[str, str, int], list[dict[str, Any]]] = {}
    for row in rows:
        key = (str(row["metric"]), str(row["method"]), int(row["erased_dimensions"]))
        grouped.setdefault(key, []).append(row)
    output: list[dict[str, Any]] = []
    for (metric, method, rank), values in sorted(grouped.items()):
        aurocs = [float(row["evaluation_auroc"]) for row in values]
        auprcs = [float(row["evaluation_auprc"]) for row in values]
        displacement = [float(row["relative_squared_displacement"]) for row in values]
        evaluation_split = str(values[0]["evaluation_split"])
        output.append(
            {
                "metric": metric,
                "method": method,
                "erased_dimensions": rank,
                "evaluation_split": evaluation_split,
                "draws": len(values),
                "mean_evaluation_auroc": float(np.mean(aurocs)),
                "evaluation_auroc_q025": percentile(aurocs, 0.025),
                "evaluation_auroc_q975": percentile(aurocs, 0.975),
                "mean_evaluation_auprc": float(np.mean(auprcs)),
                f"mean_{evaluation_split}_auroc": float(np.mean(aurocs)),
                f"{evaluation_split}_auroc_q025": percentile(aurocs, 0.025),
                f"{evaluation_split}_auroc_q975": percentile(aurocs, 0.975),
                f"mean_{evaluation_split}_auprc": float(np.mean(auprcs)),
                "mean_relative_squared_displacement": float(np.mean(displacement)),
            }
        )
    return output


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Compare learned and control subspaces in identical metric/probe geometry."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--affine-dir", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--metrics", default="euclidean,oas_floor_0.0001")
    parser.add_argument("--ranks", default="1,2,5,10,20")
    parser.add_argument("--gaussian-draws", type=int, default=20)
    parser.add_argument("--variance-matched-draws", type=int, default=20)
    parser.add_argument("--shuffled-draws", type=int, default=5)
    parser.add_argument("--variance-match-candidates", type=int, default=256)
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument(
        "--evaluation-split", choices=("val", "test"), default="test"
    )
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache)
    train_indices = cache.indices("train")
    features, _, _ = standardize(cache.features, train_indices)
    affine_summary = json.loads((args.affine_dir / "summary.json").read_text(encoding="utf-8"))
    c_value = float(affine_summary["probe_regularization"]["selected_c"])
    stored = np.load(args.affine_dir / "metric_maps_and_directions.npz")
    requested_ranks = sorted({int(value) for value in args.ranks.split(",") if value})
    all_rows: list[dict[str, Any]] = []

    for metric_index, metric_name in enumerate(
        [value for value in args.metrics.split(",") if value]
    ):
        if metric_name == "euclidean":
            whitening = np.eye(features.shape[1])
            unwhitening = np.eye(features.shape[1])
        else:
            whitening = stored[f"whitening_{metric_name}"]
            unwhitening = stored[f"unwhitening_{metric_name}"]
        learned = stored[f"directions_{metric_name}"]
        ranks = [rank for rank in requested_ranks if rank <= learned.shape[1]]
        max_rank = max(ranks)
        whitened = features @ whitening
        covariance = whitened[train_indices].T @ whitened[train_indices] / len(train_indices)
        eigenvalues, eigenvectors = np.linalg.eigh((covariance + covariance.T) / 2.0)
        top_pca = eigenvectors[:, np.argsort(eigenvalues)[::-1][:max_rank]]

        bases: list[tuple[str, int, np.ndarray]] = [("learned", 0, learned), ("top_pca", 0, top_pca)]
        for draw in range(args.gaussian_draws):
            bases.append(
                (
                    "gaussian_random",
                    draw,
                    gaussian_basis(features.shape[1], max_rank, args.seed + metric_index * 100_000 + draw),
                )
            )
        for draw in range(args.variance_matched_draws):
            bases.append(
                (
                    "variance_matched_random",
                    draw,
                    variance_matched_basis(
                        [learned[:, index] for index in range(max_rank)],
                        eigenvalues,
                        eigenvectors,
                        seed=args.seed + 1_000_000 + metric_index * 100_000 + draw,
                        candidates_per_step=args.variance_match_candidates,
                    ),
                )
            )
        for draw in range(args.shuffled_draws):
            bases.append(
                (
                    "shuffled_labels",
                    draw,
                    shuffled_basis(
                        features,
                        whitened,
                        unwhitening,
                        cache,
                        c_value=c_value,
                        rank=max_rank,
                        seed=args.seed + 2_000_000 + metric_index * 100_000 + draw,
                        max_iter=args.max_iter,
                        tolerance=args.tolerance,
                    ),
                )
            )
        for method, draw, basis in bases:
            rows = evaluate_basis(
                features,
                whitened,
                unwhitening,
                basis,
                cache,
                c_value=c_value,
                ranks=ranks,
                method=method,
                draw=draw,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
                evaluation_split=args.evaluation_split,
            )
            all_rows.extend({"metric": metric_name, **row} for row in rows)

    summary_rows = summarize(all_rows)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "metric_matched_controls.csv", all_rows)
    write_csv(args.output_dir / "metric_matched_controls_summary.csv", summary_rows)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "selected_c": c_value,
        "metrics": [value for value in args.metrics.split(",") if value],
        "probe_coordinates": "original train-standardized features for all controls",
        "evaluation_split": args.evaluation_split,
        "results": summary_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_motivating_finite_qr.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import numpy as np
import torch
from sklearn.metrics import r2_score


@dataclass(frozen=True)
class DirectionLatents:
    target: np.ndarray
    nuisance: np.ndarray
    train_indices: np.ndarray
    test_indices: np.ndarray


@dataclass(frozen=True)
class ProbeFit:
    coefficient: np.ndarray
    intercept: np.ndarray
    test_r2: float
    test_circular_mae_degrees: float


def make_direction_latents(sample_size: int, seed: int) -> DirectionLatents:
    if sample_size < 10:
        raise ValueError("sample_size must be at least 10")
    generator = np.random.default_rng(seed)
    angles = generator.uniform(-np.pi, np.pi, size=sample_size)
    target = np.column_stack((np.sin(angles), np.cos(angles)))
    # Match the per-coordinate variance of sin/cos under a uniform angle.
    nuisance = generator.standard_normal((sample_size, 2)) / np.sqrt(2.0)
    order = generator.permutation(sample_size)
    train_count = int(round(0.8 * sample_size))
    train_count = min(max(train_count, 1), sample_size - 1)
    return DirectionLatents(
        target=target.astype(np.float32),
        nuisance=nuisance.astype(np.float32),
        train_indices=np.sort(order[:train_count]),
        test_indices=np.sort(order[train_count:]),
    )


def shear_features(latents: DirectionLatents, shear: float) -> np.ndarray:
    return np.concatenate(
        (latents.target + float(shear) * latents.nuisance, latents.nuisance),
        axis=1,
    ).astype(np.float32)


def circular_mae_degrees(target: np.ndarray, prediction: np.ndarray) -> float:
    target_angle = np.arctan2(target[:, 0], target[:, 1])
    prediction_angle = np.arctan2(prediction[:, 0], prediction[:, 1])
    difference = np.arctan2(
        np.sin(prediction_angle - target_angle),
        np.cos(prediction_angle - target_angle),
    )
    return float(np.degrees(np.abs(difference)).mean())


def evaluate_direction_prediction(
    target: np.ndarray, prediction: np.ndarray
) -> tuple[float, float]:
    r2 = float(r2_score(target, prediction, multioutput="uniform_average"))
    return r2, circular_mae_degrees(target, prediction)


def fit_direction_probe(
    train_features: np.ndarray,
    train_target: np.ndarray,
    test_features: np.ndarray,
    test_target: np.ndarray,
    *,
    seed: int,
    learning_rate: float,
    weight_decay: float,
    epochs: int,
    batch_size: int,
) -> ProbeFit:
    torch.manual_seed(seed)
    model = torch.nn.Linear(train_features.shape[1], 2, bias=True)
    optimizer = torch.optim.Adam(
        model.parameters(), lr=learning_rate, weight_decay=weight_decay
    )
    loss_function = torch.nn.MSELoss()
    x_train = torch.from_numpy(train_features.astype(np.float32, copy=False))
    y_train = torch.from_numpy(train_target.astype(np.float32, copy=False))
    x_test = torch.from_numpy(test_features.astype(np.float32, copy=False))
    generator = torch.Generator().manual_seed(seed + 10_000)
    for _ in range(epochs):
        order = torch.randperm(len(x_train), generator=generator)
        for start in range(0, len(order), batch_size):
            selected = order[start : start + batch_size]
            optimizer.zero_grad(set_to_none=True)
            loss = loss_function(model(x_train[selected]), y_train[selected])
            loss.backward()
            optimizer.step()
    with torch.no_grad():
        prediction = model(x_test).cpu().numpy()
    test_r2, test_circular_mae = evaluate_direction_prediction(
        test_target, prediction
    )
    return ProbeFit(
        coefficient=model.weight.detach().cpu().numpy().T.astype(np.float64),
        intercept=model.bias.detach().cpu().numpy().astype(np.float64),
        test_r2=test_r2,
        test_circular_mae_degrees=test_circular_mae,
    )


def full_qr_basis(coefficient: np.ndarray, tolerance: float = 1e-8) -> np.ndarray:
    if coefficient.ndim != 2:
        raise ValueError("coefficient must be a matrix")
    rank = int(np.linalg.matrix_rank(coefficient, tol=tolerance))
    if rank == 0:
        return np.empty((coefficient.shape[0], 0), dtype=np.float64)
    basis, triangular = np.linalg.qr(coefficient, mode="reduced")
    diagonal = np.abs(np.diag(triangular))
    if np.count_nonzero(diagonal > tolerance) != rank:
        left, singular_values, _ = np.linalg.svd(coefficient, full_matrices=False)
        return left[:, singular_values > tolerance]
    return basis[:, :rank]


def run_probe_sequence(
    latents: DirectionLatents,
    shear: float,
    *,
    seed: int,
    learning_rate: float,
    weight_decay: float,
    epochs: int,
    batch_size: int,
    r2_threshold: float,
    circular_mae_threshold: float,
    max_updates: int,
) -> tuple[dict[str, Any], list[dict[str, Any]]]:
    features = shear_features(latents, shear).astype(np.float64)
    target = latents.target.astype(np.float64)
    transform = np.eye(features.shape[1], dtype=np.float64)
    accepted_updates = 0
    iteration_rows: list[dict[str, Any]] = []
    stopped = False
    for iteration in range(max_updates + 1):
        current = features @ transform
        fit = fit_direction_probe(
            current[latents.train_indices].astype(np.float32),
            target[latents.train_indices].astype(np.float32),
            current[latents.test_indices].astype(np.float32),
            target[latents.test_indices].astype(np.float32),
            seed=seed + iteration,
            learning_rate=learning_rate,
            weight_decay=weight_decay,
            epochs=epochs,
            batch_size=batch_size,
        )
        below_threshold = bool(
            fit.test_r2 < r2_threshold
            or fit.test_circular_mae_degrees > circular_mae_threshold
        )
        cumulative_edit_rank_before = int(
            np.linalg.matrix_rank(np.eye(features.shape[1]) - transform, tol=1e-6)
        )
        retained_rank_before = int(np.linalg.matrix_rank(transform, tol=1e-6))
        row = {
            "iteration": iteration,
            "accepted_update": int(not below_threshold and iteration < max_updates),
            "stopping_probe": int(below_threshold),
            "test_r2": fit.test_r2,
            "test_circular_mae_degrees": fit.test_circular_mae_degrees,
            "cumulative_edit_rank_before": cumulative_edit_rank_before,
            "retained_map_rank_before": retained_rank_before,
            "retained_map_frobenius_norm_before": float(np.linalg.norm(transform)),
            "coefficient_rank": int(np.linalg.matrix_rank(fit.coefficient)),
        }
        iteration_rows.append(row)
        if below_threshold:
            stopped = True
            break
        if iteration == max_updates:
            break
        basis = full_qr_basis(fit.coefficient)
        if basis.shape[1] == 0:
            stopped = True
            break
        transform = transform @ (
            np.eye(features.shape[1], dtype=np.float64) - basis @ basis.T
        )
        accepted_updates += 1

    final_rank = int(
        np.linalg.matrix_rank(np.eye(features.shape[1]) - transform, tol=1e-6)
    )
    final_retained_rank = int(np.linalg.matrix_rank(transform, tol=1e-6))
    post_first = next(
        (row for row in iteration_rows if int(row["iteration"]) == 1), None
    )
    summary = {
        "sample_size": len(features),
        "train_count": len(latents.train_indices),
        "test_count": len(latents.test_indices),
        "shear": float(shear),
        "seed": seed,
        "accepted_updates": accepted_updates,
        "nominal_qr_direction_count": 2 * accepted_updates,
        "cumulative_edit_rank": final_rank,
        "retained_map_rank": final_retained_rank,
        "retained_map_frobenius_norm": float(np.linalg.norm(transform)),
        "stopped_by_published_threshold": int(stopped),
        "censored_at_max_updates": int(not stopped),
        "initial_test_r2": float(iteration_rows[0]["test_r2"]),
        "initial_test_circular_mae_degrees": float(
            iteration_rows[0]["test_circular_mae_degrees"]
        ),
        "post_first_test_r2": (
            float(post_first["test_r2"]) if post_first is not None else ""
        ),
        "post_first_test_circular_mae_degrees": (
            float(post_first["test_circular_mae_degrees"])
            if post_first is not None
            else ""
        ),
    }
    return summary, iteration_rows


def aggregate_runs(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    keys = sorted({(int(row["sample_size"]), float(row["shear"])) for row in rows})
    output: list[dict[str, Any]] = []
    for sample_size, shear in keys:
        selected = [
            row
            for row in rows
            if int(row["sample_size"]) == sample_size
            and float(row["shear"]) == shear
        ]
        counts = np.asarray([int(row["accepted_updates"]) for row in selected])
        ranks = np.asarray([int(row["cumulative_edit_rank"]) for row in selected])
        retained_ranks = np.asarray(
            [int(row["retained_map_rank"]) for row in selected]
        )
        post_r2 = np.asarray(
            [
                float(row["post_first_test_r2"])
                for row in selected
                if row["post_first_test_r2"] != ""
            ],
            dtype=float,
        )
        post_mae = np.asarray(
            [
                float(row["post_first_test_circular_mae_degrees"])
                for row in selected
                if row["post_first_test_circular_mae_degrees"] != ""
            ],
            dtype=float,
        )
        output.append(
            {
                "sample_size": sample_size,
                "shear": shear,
                "runs": len(selected),
                "mean_accepted_updates": float(counts.mean()),
                "count_one_fraction": float(np.mean(counts == 1)),
                "count_two_or_more_fraction": float(np.mean(counts >= 2)),
                "minimum_accepted_updates": int(counts.min()),
                "maximum_accepted_updates": int(counts.max()),
                "mean_cumulative_edit_rank": float(ranks.mean()),
                "mean_retained_map_rank": float(retained_ranks.mean()),
                "post_first_probe_runs": len(post_r2),
                "mean_post_first_test_r2": (
                    float(post_r2.mean()) if len(post_r2) else ""
                ),
                "mean_post_first_circular_mae_degrees": (
                    float(post_mae.mean()) if len(post_mae) else ""
                ),
                "stopping_frequency": float(
                    np.mean(
                        [
                            int(row["stopped_by_published_threshold"])
                            for row in selected
                        ]
                    )
                ),
                "censoring_frequency": float(
                    np.mean(
                        [int(row["censored_at_max_updates"]) for row in selected]
                    )
                ),
                "censored_runs": int(
                    sum(int(row["censored_at_max_updates"]) for row in selected)
                ),
            }
        )
    return output


def aggregate_survival(
    rows: list[dict[str, Any]], max_updates: int
) -> list[dict[str, Any]]:
    """Return empirical P(K >= k), which remains identified through the audit cap."""
    keys = sorted({(int(row["sample_size"]), float(row["shear"])) for row in rows})
    output: list[dict[str, Any]] = []
    for sample_size, shear in keys:
        selected = [
            row
            for row in rows
            if int(row["sample_size"]) == sample_size
            and float(row["shear"]) == shear
        ]
        counts = np.asarray([int(row["accepted_updates"]) for row in selected])
        censored_runs = int(
            sum(int(row["censored_at_max_updates"]) for row in selected)
        )
        for threshold in range(1, max_updates + 1):
            output.append(
                {
                    "sample_size": sample_size,
                    "shear": shear,
                    "runs": len(selected),
                    "threshold": threshold,
                    "probability_k_ge": float(np.mean(counts >= threshold)),
                    "runs_k_ge": int(np.count_nonzero(counts >= threshold)),
                    "censored_runs_at_cap": censored_runs,
                }
            )
    return output


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Finite-sample circular-regression stress test matching the published "
            "Adam, QR, and held-out stopping procedure."
        )
    )
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--sample-sizes", default="500,1000,4000")
    parser.add_argument("--shears", default="0,0.25,0.5,0.75,1,1.25,2")
    parser.add_argument("--seeds", type=int, default=20)
    parser.add_argument("--learning-rate", type=float, default=1e-3)
    parser.add_argument("--weight-decay", type=float, default=1e-4)
    parser.add_argument("--epochs", type=int, default=100)
    parser.add_argument("--batch-size", type=int, default=128)
    parser.add_argument("--r2-threshold", type=float, default=0.1)
    parser.add_argument("--circular-mae-threshold", type=float, default=80.0)
    parser.add_argument("--max-updates", type=int, default=8)
    parser.add_argument("--base-seed", type=int, default=20260712)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    torch.set_num_threads(1)
    sample_sizes = [int(value) for value in args.sample_sizes.split(",") if value]
    shears = [float(value) for value in args.shears.split(",") if value]
    run_rows: list[dict[str, Any]] = []
    iteration_rows: list[dict[str, Any]] = []
    for sample_index, sample_size in enumerate(sample_sizes):
        for seed_index in range(args.seeds):
            data_seed = args.base_seed + sample_index * 100_000 + seed_index
            latents = make_direction_latents(sample_size, data_seed)
            for shear_index, shear in enumerate(shears):
                probe_seed = (
                    args.base_seed
                    + sample_index * 1_000_000
                    + seed_index * 1_000
                )
                summary, iterations = run_probe_sequence(
                    latents,
                    shear,
                    seed=probe_seed,
                    learning_rate=args.learning_rate,
                    weight_decay=args.weight_decay,
                    epochs=args.epochs,
                    batch_size=args.batch_size,
                    r2_threshold=args.r2_threshold,
                    circular_mae_threshold=args.circular_mae_threshold,
                    max_updates=args.max_updates,
                )
                run_rows.append(summary)
                iteration_rows.extend(
                    {
                        "sample_size": sample_size,
                        "shear": shear,
                        "seed": probe_seed,
                        "shear_index": shear_index,
                        **row,
                    }
                    for row in iterations
                )

    aggregate = aggregate_runs(run_rows)
    survival = aggregate_survival(run_rows, args.max_updates)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "finite_qr_runs.csv", run_rows)
    write_csv(args.output_dir / "finite_qr_iterations.csv", iteration_rows)
    write_csv(args.output_dir / "finite_qr_aggregate.csv", aggregate)
    write_csv(args.output_dir / "finite_qr_survival.csv", survival)
    summary = {
        "construction": (
            "theta uniform on [-pi,pi], target=(sin(theta),cos(theta)), "
            "nuisance~N(0,0.5 I), X_a=(target+a*nuisance,nuisance)"
        ),
        "published_procedure_matched": {
            "output": "two-output sin/cos circular regression",
            "loss": "MSE",
            "optimizer": "torch.optim.Adam",
            "learning_rate": args.learning_rate,
            "weight_decay": args.weight_decay,
            "epochs": args.epochs,
            "split": "80/20 held-out",
            "update": "full coefficient-column QR then right null projection",
            "stopping": (
                f"R2 < {args.r2_threshold:g} OR circular MAE > "
                f"{args.circular_mae_threshold:g} degrees"
            ),
        },
        "implementation_choice_not_reported_by_source": (
            f"minibatch size {args.batch_size}; the source does not report batch size"
        ),
        "sample_sizes": sample_sizes,
        "shears": shears,
        "seeds_per_cell": args.seeds,
        "max_updates": args.max_updates,
        "same_latents_and_probe_initialization_across_shears": True,
        "official_validation_queries": 0,
        "official_test_queries": 0,
        "aggregate": aggregate,
        "survival": survival,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_orthogonal_affine_sanity.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from contact_metrics import binary_metrics


def random_orthogonal(dimension: int, *, seed: int) -> np.ndarray:
    generator = np.random.default_rng(seed)
    matrix, triangular = np.linalg.qr(generator.standard_normal((dimension, dimension)))
    signs = np.sign(np.diag(triangular))
    signs[signs == 0.0] = 1.0
    return matrix * signs


def mapped_projector(
    orthogonal_map: np.ndarray, coefficient: np.ndarray
) -> np.ndarray:
    transformed = orthogonal_map.T @ coefficient
    transformed /= np.linalg.norm(transformed)
    return orthogonal_map @ (
        np.eye(len(coefficient)) - np.outer(transformed, transformed)
    ) @ orthogonal_map.T


def run_trajectory(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    val_indices: np.ndarray,
    orthogonal_map: np.ndarray,
    *,
    c_value: float,
    max_rank: int,
    max_iter: int,
    tolerance: float,
) -> list[dict[str, Any]]:
    transformed = features @ orthogonal_map
    directions: list[np.ndarray] = []
    rows: list[dict[str, Any]] = []
    for rank in range(max_rank + 1):
        if directions:
            basis = np.stack(directions, axis=1)
            current_transformed = transformed - (transformed @ basis) @ basis.T
        else:
            current_transformed = transformed
        current = current_transformed @ orthogonal_map.T
        model = fit_probe(
            current,
            labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        scores = probabilities(model, current[val_indices])
        metrics = binary_metrics(labels[val_indices].tolist(), scores.tolist())
        rows.append(
            {
                "erased_dimensions": rank,
                "val_auroc": float(metrics["auroc"]),
                "val_auprc": float(metrics["auprc"]),
                "scores": scores,
            }
        )
        if rank == max_rank:
            break
        transformed_coefficient = orthogonal_map.T @ model.coef_.reshape(-1)
        directions.append(orthogonalize(transformed_coefficient, directions))
    return rows


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Verify Euclidean trajectory invariance under orthogonal feature maps."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--trials", type=int, default=20)
    parser.add_argument("--max-rank", type=int, default=10)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--seed", type=int, default=20260710)
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, _, _ = standardize(cache.features, train_indices)
    c_value, c_search = choose_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        [float(value) for value in args.c_grid.split(",") if value],
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    reference = run_trajectory(
        features,
        cache.labels,
        train_indices,
        val_indices,
        np.eye(features.shape[1]),
        c_value=c_value,
        max_rank=args.max_rank,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    trial_rows: list[dict[str, Any]] = []
    for trial in range(args.trials):
        seed = args.seed + trial
        orthogonal_map = random_orthogonal(features.shape[1], seed=seed)
        trajectory = run_trajectory(
            features,
            cache.labels,
            train_indices,
            val_indices,
            orthogonal_map,
            c_value=c_value,
            max_rank=args.max_rank,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        orthogonality_error = float(
            np.max(
                np.abs(
                    orthogonal_map.T @ orthogonal_map
                    - np.eye(features.shape[1])
                )
            )
        )
        for row, reference_row in zip(trajectory, reference):
            scores = np.asarray(row.pop("scores"))
            reference_scores = np.asarray(reference_row["scores"])
            trial_rows.append(
                {
                    "dataset": args.dataset,
                    "trial": trial,
                    "seed": seed,
                    "erased_dimensions": row["erased_dimensions"],
                    "val_auroc": row["val_auroc"],
                    "reference_val_auroc": reference_row["val_auroc"],
                    "maximum_prediction_difference": float(
                        np.max(np.abs(scores - reference_scores))
                    ),
                    "map_orthogonality_error": orthogonality_error,
                    "map_generation": "Gaussian QR with diagonal-sign normalization; seeds fixed before evaluation",
                }
            )
    aggregate: list[dict[str, Any]] = []
    for rank in range(args.max_rank + 1):
        selected = [
            row for row in trial_rows if row["erased_dimensions"] == rank
        ]
        aggregate.append(
            {
                "erased_dimensions": rank,
                "trials": len(selected),
                "minimum_val_auroc": min(row["val_auroc"] for row in selected),
                "median_val_auroc": float(
                    np.median([row["val_auroc"] for row in selected])
                ),
                "maximum_val_auroc": max(row["val_auroc"] for row in selected),
                "maximum_prediction_difference": max(
                    row["maximum_prediction_difference"] for row in selected
                ),
            }
        )
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "orthogonal_trials.csv", trial_rows)
    write_csv(args.output_dir / "orthogonal_aggregate.csv", aggregate)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "map_generation": "independent Haar orthogonal maps from Gaussian QR; seeds fixed before evaluation",
        "trials": args.trials,
        "max_rank": args.max_rank,
        "selected_c": c_value,
        "c_search": c_search,
        "official_test_queries": 0,
        "maximum_prediction_difference": max(
            row["maximum_prediction_difference"] for row in trial_rows
        ),
        "maximum_orthogonality_error": max(
            row["map_orthogonality_error"] for row in trial_rows
        ),
        "aggregate": aggregate,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_per_rank_attacker_selection.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np
from sklearn.model_selection import GroupShuffleSplit

try:
    from .analyze_covariance_erasure import fit_probe, load_cache, probabilities, standardize
    from .contact_metrics import roc_auc_score
except ImportError:
    from analyze_covariance_erasure import fit_probe, load_cache, probabilities, standardize
    from contact_metrics import roc_auc_score


def validation_half_splits(
    labels: np.ndarray,
    groups: np.ndarray,
    indices: np.ndarray,
    seeds: list[int],
) -> list[tuple[int, int, np.ndarray, np.ndarray]]:
    output: list[tuple[int, int, np.ndarray, np.ndarray]] = []
    for seed in seeds:
        for offset in range(100):
            splitter = GroupShuffleSplit(
                n_splits=1, test_size=0.5, random_state=seed + offset
            )
            left_local, right_local = next(
                splitter.split(indices, labels[indices], groups[indices])
            )
            left = np.sort(indices[left_local])
            right = np.sort(indices[right_local])
            if len(np.unique(labels[left])) == 2 and len(np.unique(labels[right])) == 2:
                output.extend(((seed, 0, left, right), (seed, 1, right, left)))
                break
        else:
            raise RuntimeError(f"Could not split validation groups for seed {seed}")
    return output


def reconstruct_rank(
    features: np.ndarray,
    whitening: np.ndarray,
    unwhitening: np.ndarray,
    directions: np.ndarray,
    rank: int,
) -> np.ndarray:
    whitened = features @ whitening
    if rank:
        basis = directions[:, :rank]
        whitened = whitened - (whitened @ basis) @ basis.T
    return whitened @ unwhitening


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Select attacker regularization at every rank on one validation half and audit on the other."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--directions", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--methods", default="euclidean,oas_floor_0.0001")
    parser.add_argument("--max-rank", type=int, default=20)
    parser.add_argument("--c-grid", default="0.0001,0.001,0.01,0.1,1")
    parser.add_argument("--split-seeds", default="501,502,503,504,505")
    parser.add_argument("--max-iter", type=int, default=4000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, _, _ = standardize(cache.features, train_indices)
    archive = np.load(args.directions)
    methods = [value for value in args.methods.split(",") if value]
    c_values = [float(value) for value in args.c_grid.split(",") if value]
    seeds = [int(value) for value in args.split_seeds.split(",") if value]
    groups = np.asarray(
        [
            row.get("participant")
            or row.get("video")
            or row.get("sample_id", str(index))
            for index, row in enumerate(cache.rows)
        ]
    )
    splits = validation_half_splits(cache.labels, groups, val_indices, seeds)
    fold_rows: list[dict[str, Any]] = []

    identity = np.eye(features.shape[1], dtype=np.float64)
    for method in methods:
        if method == "euclidean":
            whitening = identity
            unwhitening = identity
        else:
            whitening = archive[f"whitening_{method}"]
            unwhitening = archive[f"unwhitening_{method}"]
        directions = archive[f"directions_{method}"]
        available_rank = min(args.max_rank, directions.shape[1])
        for rank in range(available_rank + 1):
            current = reconstruct_rank(
                features, whitening, unwhitening, directions, rank
            )
            score_by_c: dict[float, np.ndarray] = {}
            for c_value in c_values:
                model = fit_probe(
                    current,
                    cache.labels,
                    train_indices,
                    c_value=c_value,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                )
                score_by_c[c_value] = probabilities(model, current[val_indices])
            local_positions = {int(index): position for position, index in enumerate(val_indices)}
            for split_seed, swap, tune_indices, audit_indices in splits:
                tune_positions = np.asarray([local_positions[int(index)] for index in tune_indices])
                audit_positions = np.asarray([local_positions[int(index)] for index in audit_indices])
                candidates: list[tuple[float, float]] = []
                for c_value in c_values:
                    tune_auroc = roc_auc_score(
                        cache.labels[tune_indices].tolist(),
                        score_by_c[c_value][tune_positions].tolist(),
                    )
                    candidates.append((tune_auroc, c_value))
                _, selected_c = max(candidates, key=lambda item: (item[0], -item[1]))
                audit_auroc = roc_auc_score(
                    cache.labels[audit_indices].tolist(),
                    score_by_c[selected_c][audit_positions].tolist(),
                )
                fold_rows.append(
                    {
                        "dataset": args.dataset,
                        "model_id": cache.model_id,
                        "layer": cache.selected_layer,
                        "method": method,
                        "erased_dimensions": rank,
                        "split_seed": split_seed,
                        "swap": swap,
                        "selected_c": selected_c,
                        "tune_count": len(tune_indices),
                        "audit_count": len(audit_indices),
                        "group_overlap": len(set(groups[tune_indices]) & set(groups[audit_indices])),
                        "audit_val_auroc": audit_auroc,
                        "official_test_queries": 0,
                    }
                )

    aggregate: list[dict[str, Any]] = []
    keys = sorted({(row["method"], row["erased_dimensions"]) for row in fold_rows})
    for method, rank in keys:
        selected = [
            row
            for row in fold_rows
            if row["method"] == method and row["erased_dimensions"] == rank
        ]
        values = np.asarray([row["audit_val_auroc"] for row in selected])
        selected_cs = np.asarray([row["selected_c"] for row in selected])
        aggregate.append(
            {
                "method": method,
                "erased_dimensions": rank,
                "folds": len(values),
                "mean_audit_val_auroc": float(values.mean()),
                "std_audit_val_auroc": float(values.std(ddof=1)),
                "audit_val_auroc_q025": float(np.quantile(values, 0.025)),
                "audit_val_auroc_q975": float(np.quantile(values, 0.975)),
                "median_selected_c": float(np.median(selected_cs)),
                "minimum_selected_c": float(selected_cs.min()),
                "maximum_selected_c": float(selected_cs.max()),
            }
        )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "per_rank_attacker_folds.csv", fold_rows)
    write_csv(args.output_dir / "per_rank_attacker_aggregate.csv", aggregate)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "protocol": "C selected per rank on one group-disjoint validation half and evaluated on the other; halves swapped",
        "split_seeds": seeds,
        "c_grid": c_values,
        "official_test_queries": 0,
        "aggregate": aggregate,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_population_count_example.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path
from typing import Any

import numpy as np


def euclidean_projector(coefficient: np.ndarray, tolerance: float = 1e-12) -> np.ndarray:
    norm_squared = float(coefficient @ coefficient)
    if norm_squared <= tolerance:
        return np.eye(len(coefficient), dtype=np.float64)
    return np.eye(len(coefficient), dtype=np.float64) - np.outer(
        coefficient, coefficient
    ) / norm_squared


def population_probe(
    covariance: np.ndarray,
    label_cross_covariance: np.ndarray,
    *,
    ridge: float = 0.0,
    penalty_matrix: np.ndarray | None = None,
    tolerance: float = 1e-12,
) -> np.ndarray:
    if ridge < 0.0:
        raise ValueError("ridge must be nonnegative")
    if ridge == 0.0:
        return np.linalg.pinv(covariance, rcond=tolerance) @ label_cross_covariance
    penalty = (
        np.eye(len(covariance), dtype=np.float64)
        if penalty_matrix is None
        else np.asarray(penalty_matrix, dtype=np.float64)
    )
    return np.linalg.solve(covariance + ridge * penalty, label_cross_covariance)


def run_population_count(
    mixing: float,
    *,
    ridge: float = 0.0,
    penalty_mode: str = "isotropic",
    tolerance: float = 1e-10,
) -> dict[str, Any]:
    # X = (S + aN, N), L = sign(S), with independent standard-normal S,N.
    covariance = np.asarray(
        [[1.0 + mixing**2, mixing], [mixing, 1.0]], dtype=np.float64
    )
    cross_covariance = np.asarray([math.sqrt(2.0 / math.pi), 0.0])
    if penalty_mode not in {"isotropic", "transported"}:
        raise ValueError("penalty_mode must be 'isotropic' or 'transported'")
    mixing_map = np.asarray([[1.0, 0.0], [mixing, 1.0]], dtype=np.float64)
    penalty_matrix = (
        np.eye(2, dtype=np.float64)
        if penalty_mode == "isotropic"
        else mixing_map.T @ mixing_map
    )
    directions: list[np.ndarray] = []
    rows: list[dict[str, Any]] = []
    stopping_count: int | None = None

    for count in range(3):
        if directions:
            basis = np.stack(directions, axis=1)
            cumulative = np.eye(2, dtype=np.float64) - basis @ basis.T
        else:
            cumulative = np.eye(2, dtype=np.float64)
        edited_covariance = cumulative @ covariance @ cumulative
        edited_cross_covariance = cumulative @ cross_covariance
        covariance_rank = int(
            np.linalg.matrix_rank(edited_covariance, tol=tolerance)
        )
        if (
            covariance_rank == 0
            or np.linalg.norm(edited_cross_covariance)
            <= tolerance * np.linalg.norm(cross_covariance)
        ):
            coefficient = np.zeros(2, dtype=np.float64)
        else:
            coefficient = population_probe(
                edited_covariance,
                edited_cross_covariance,
                ridge=ridge,
                penalty_matrix=penalty_matrix,
                tolerance=tolerance,
            )
        norm = float(np.linalg.norm(coefficient))
        residual = cumulative @ coefficient
        residual_norm = float(np.linalg.norm(residual))
        rows.append(
            {
                "mixing": mixing,
                "ridge": ridge,
                "penalty_mode": penalty_mode,
                "iteration_count": count,
                "coefficient_0": float(coefficient[0]),
                "coefficient_1": float(coefficient[1]),
                "coefficient_norm": norm,
                "cumulative_residual_norm": residual_norm,
                "cross_covariance_norm": float(
                    np.linalg.norm(edited_cross_covariance)
                ),
                "remaining_covariance_rank": covariance_rank,
            }
        )
        if norm <= tolerance:
            stopping_count = count
            break
        if residual_norm <= tolerance:
            raise RuntimeError("Nonzero probe had no component in retained support")
        directions.append(residual / residual_norm)

    if stopping_count is None:
        raise RuntimeError("Population procedure did not stop within two dimensions")
    expected = 1 if abs(mixing) <= tolerance else 2
    return {
        "mixing": mixing,
        "ridge": ridge,
        "penalty_mode": penalty_mode,
        "population_stopping_count": stopping_count,
        "expected_stopping_count": expected,
        "matches_theorem": stopping_count == expected,
        "first_probe_expected_direction": (
            [1.0 + ridge, -mixing]
            if penalty_mode == "isotropic"
            else [1.0, -mixing]
        ),
        "trajectory": rows,
    }


def shear_residual_signal(
    mixing: float,
    *,
    ridge: float = 0.0,
    penalty_mode: str = "isotropic",
) -> dict[str, float | str]:
    if ridge < 0.0:
        raise ValueError("ridge must be nonnegative")
    if penalty_mode not in {"isotropic", "transported"}:
        raise ValueError("penalty_mode must be 'isotropic' or 'transported'")
    c_value = math.sqrt(2.0 / math.pi)
    a = float(mixing)
    if penalty_mode == "isotropic":
        direction_norm_squared = (1.0 + ridge) ** 2 + a**2
        retained_cross_covariance = c_value * a / math.sqrt(
            direction_norm_squared
        )
        retained_variance_numerator = a**2 + (a**2 + 1.0 + ridge) ** 2
        retained_variance = (
            retained_variance_numerator / direction_norm_squared
        )
        second_coefficient_norm = abs(
            c_value
            * a
            * math.sqrt(direction_norm_squared)
            / (
                retained_variance_numerator
                + ridge * direction_norm_squared
            )
        )
    else:
        direction_norm_squared = 1.0 + a**2
        retained_cross_covariance = c_value * a / math.sqrt(
            direction_norm_squared
        )
        retained_variance_numerator = a**2 + (1.0 + a**2) ** 2
        retained_variance = (
            retained_variance_numerator / direction_norm_squared
        )
        second_coefficient_norm = abs(
            c_value
            * a
            * math.sqrt(direction_norm_squared)
            / (
                a**2
                + (1.0 + ridge) * (1.0 + a**2) ** 2
            )
        )
    best_linear_r2 = (
        retained_cross_covariance**2 / retained_variance
        if retained_variance > 0.0
        else 0.0
    )
    return {
        "mixing": a,
        "ridge": ridge,
        "penalty_mode": penalty_mode,
        "retained_cross_covariance": retained_cross_covariance,
        "retained_variance": retained_variance,
        "best_linear_r2_after_first_edit": best_linear_r2,
        "second_cumulative_residual_coefficient_norm": second_coefficient_norm,
    }


def run_raw_sequential_count(
    mixing: float,
    *,
    ridge: float,
    steps: int = 8,
    tolerance: float = 1e-10,
) -> dict[str, Any]:
    if ridge <= 0.0:
        raise ValueError("raw transported-ridge audit requires positive ridge")
    covariance = np.asarray(
        [[1.0 + mixing**2, mixing], [mixing, 1.0]], dtype=np.float64
    )
    cross_covariance = np.asarray([math.sqrt(2.0 / math.pi), 0.0])
    mixing_map = np.asarray([[1.0, 0.0], [mixing, 1.0]], dtype=np.float64)
    penalty_matrix = mixing_map.T @ mixing_map
    cumulative = np.eye(2, dtype=np.float64)
    rows: list[dict[str, Any]] = []
    for iteration in range(steps):
        edited_covariance = cumulative.T @ covariance @ cumulative
        edited_cross_covariance = cumulative.T @ cross_covariance
        coefficient = population_probe(
            edited_covariance,
            edited_cross_covariance,
            ridge=ridge,
            penalty_matrix=penalty_matrix,
            tolerance=tolerance,
        )
        rows.append(
            {
                "iteration": iteration,
                "coefficient_0": float(coefficient[0]),
                "coefficient_1": float(coefficient[1]),
                "coefficient_norm": float(np.linalg.norm(coefficient)),
                "map_rank": int(np.linalg.matrix_rank(cumulative, tol=tolerance)),
                "map_norm": float(np.linalg.norm(cumulative)),
            }
        )
        if np.linalg.norm(coefficient) <= tolerance:
            break
        cumulative = cumulative @ euclidean_projector(coefficient, tolerance)
    return {
        "mixing": mixing,
        "ridge": ridge,
        "steps_requested": steps,
        "stopped": len(rows) < steps or rows[-1]["coefficient_norm"] <= tolerance,
        "trajectory": rows,
    }


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields = list(rows[0])
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Verify an exact population count-one versus count-two construction."
    )
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--mixing-values", default="0,0.25,1,3")
    parser.add_argument("--ridge-values", default="0,0.1,1,10")
    parser.add_argument("--penalty-modes", default="isotropic,transported")
    parser.add_argument(
        "--robustness-mixing-values",
        default="0.01,0.05,0.1,0.25,0.5,1,2,3",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    values = [float(value) for value in args.mixing_values.split(",") if value]
    ridge_values = [float(value) for value in args.ridge_values.split(",") if value]
    penalty_modes = [value for value in args.penalty_modes.split(",") if value]
    robustness_values = [
        float(value)
        for value in args.robustness_mixing_values.split(",")
        if value
    ]
    ridge_results = [
        run_population_count(value, ridge=ridge, penalty_mode=penalty_mode)
        for penalty_mode in penalty_modes
        for ridge in ridge_values
        for value in values
    ]
    results = [
        result
        for result in ridge_results
        if result["ridge"] == 0.0 and result["penalty_mode"] == "isotropic"
    ]
    args.output_dir.mkdir(parents=True, exist_ok=True)
    rows = [row for result in ridge_results for row in result["trajectory"]]
    write_csv(args.output_dir / "population_count_trajectories.csv", rows)
    robustness_rows = [
        shear_residual_signal(value, ridge=ridge, penalty_mode=penalty_mode)
        for penalty_mode in penalty_modes
        for ridge in ridge_values
        for value in robustness_values
    ]
    write_csv(args.output_dir / "shear_residual_robustness.csv", robustness_rows)
    summary = {
        "construction": {
            "latent": "S,N independent standard normal",
            "features": "X=(S+aN,N)",
            "label": "L=sign(S)",
            "probe": "population ridge least squares; ridge zero uses the minimum-norm coefficient",
            "stopping": "first zero population coefficient under cumulative Euclidean Gram-Schmidt removal",
        },
        "result": "count 1 at a=0 and count 2 for every nonzero a",
        "ridge_values": ridge_values,
        "penalty_modes": penalty_modes,
        "residual_robustness": {
            "mixing_values": robustness_values,
            "csv": "shear_residual_robustness.csv",
            "quantity": (
                "closed-form retained cross-covariance, best linear R2, and "
                "second cumulative residual coefficient norm after one edit"
            ),
        },
        "all_results_match_theorem": all(
            result["matches_theorem"] for result in ridge_results
        ),
        "runs": results,
        "ridge_runs": ridge_results,
        "raw_sequential_transported_example": run_raw_sequential_count(
            1.0, ridge=1.0
        ),
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_regularization_geometry.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
import warnings
from pathlib import Path
from typing import Any

import numpy as np
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression

try:
    from .analyze_affine_erasure import fit_metric_map, representation_distortion
    from .analyze_covariance_erasure import load_cache, orthogonalize, standardize
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_affine_erasure import fit_metric_map, representation_distortion
    from analyze_covariance_erasure import load_cache, orthogonalize, standardize
    from contact_metrics import binary_metrics


def fit_model(
    features: np.ndarray,
    labels: np.ndarray,
    indices: np.ndarray,
    *,
    c_value: float | None,
    max_iter: int,
    tolerance: float,
) -> LogisticRegression:
    model = LogisticRegression(
        C=np.inf if c_value is None else c_value,
        solver="lbfgs",
        max_iter=max_iter,
        tol=tolerance,
        fit_intercept=True,
        random_state=0,
    )
    with warnings.catch_warnings():
        warnings.simplefilter("ignore", ConvergenceWarning)
        model.fit(features[indices], labels[indices])
    return model


def scores(model: LogisticRegression, features: np.ndarray) -> np.ndarray:
    return model.predict_proba(features)[:, 1]


def curve(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    val_indices: np.ndarray,
    test_indices: np.ndarray,
    metric: Any,
    *,
    c_value: float | None,
    max_rank: int,
    max_iter: int,
    tolerance: float,
) -> list[dict[str, Any]]:
    current_white = features @ metric.whitening
    directions: list[np.ndarray] = []
    rows: list[dict[str, Any]] = []
    baseline_coefficient: np.ndarray | None = None
    for rank in range(max_rank + 1):
        current = current_white @ metric.unwhitening
        model = fit_model(
            current,
            labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        if baseline_coefficient is None:
            baseline_coefficient = model.coef_.reshape(-1).copy()
        probabilities = scores(model, current)
        val_metrics = binary_metrics(labels[val_indices].tolist(), probabilities[val_indices].tolist())
        test_metrics = binary_metrics(labels[test_indices].tolist(), probabilities[test_indices].tolist())
        coefficient = model.coef_.reshape(-1)
        rows.append(
            {
                "regularization": "none" if c_value is None else "l2",
                "c": "unregularized" if c_value is None else c_value,
                "method": metric.name,
                "erased_dimensions": rank,
                "converged": int(int(model.n_iter_[0]) < max_iter),
                "iterations": int(model.n_iter_[0]),
                "coefficient_norm": float(np.linalg.norm(coefficient)),
                "coefficient_cosine_to_rank0": float(
                    coefficient @ baseline_coefficient
                    / max(
                        np.linalg.norm(coefficient) * np.linalg.norm(baseline_coefficient),
                        1e-15,
                    )
                ),
                "val_auroc": float(val_metrics["auroc"]),
                "test_auroc": float(test_metrics["auroc"]),
                "test_auprc": float(test_metrics["auprc"]),
                **representation_distortion(features, current, train_indices),
            }
        )
        if rank == max_rank:
            break
        direction = orthogonalize(metric.unwhitening @ coefficient, directions)
        directions.append(direction)
        current_white -= np.outer(current_white @ direction, direction)
    return rows


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Separate metric effects from scalar and absent L2 regularization."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument(
        "--c-grid", default="0.00001,0.0001,0.001,0.01,0.1,1,10,100,1000"
    )
    parser.add_argument("--max-rank", type=int, default=2)
    parser.add_argument("--max-iter", type=int, default=8000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    test_indices = cache.indices("test")
    features, _, _ = standardize(cache.features, train_indices)
    identity = fit_metric_map(
        features[train_indices], estimator="oas", eigenvalue_floor=1e-6
    )
    identity = type(identity)(
        name="euclidean",
        whitening=np.eye(features.shape[1]),
        unwhitening=np.eye(features.shape[1]),
        covariance=np.eye(features.shape[1]),
        metadata={"estimator": "identity"},
    )
    oas = fit_metric_map(features[train_indices], estimator="oas", eigenvalue_floor=1e-6)
    oas = type(oas)(
        name="oas_affine_preserving",
        whitening=oas.whitening,
        unwhitening=oas.unwhitening,
        covariance=oas.covariance,
        metadata=oas.metadata,
    )
    c_values: list[float | None] = [
        *[float(value) for value in args.c_grid.split(",") if value],
        None,
    ]
    rows: list[dict[str, Any]] = []
    for c_value in c_values:
        for metric in (identity, oas):
            rows.extend(
                curve(
                    features,
                    cache.labels,
                    train_indices,
                    val_indices,
                    test_indices,
                    metric,
                    c_value=c_value,
                    max_rank=args.max_rank,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                )
            )
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "regularization_geometry.csv", rows)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "c_grid": [value for value in c_values if value is not None],
        "unregularized_included": True,
        "probe_coordinates": "original train-standardized features for every metric",
        "results": rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps({key: value for key, value in summary.items() if key != "results"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_repeated_covariance_subsampling.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_affine_erasure import fit_metric_map
    from .analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        probabilities,
        standardize,
    )
    from .analyze_covariance_scaling import rank_one_edit, stratified_subset
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_affine_erasure import fit_metric_map
    from analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        probabilities,
        standardize,
    )
    from analyze_covariance_scaling import rank_one_edit, stratified_subset
    from contact_metrics import binary_metrics


def aggregate_rows(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    grouped: dict[tuple[int, str], list[dict[str, Any]]] = {}
    for row in rows:
        key = (int(row["covariance_sample_count"]), str(row["estimator"]))
        grouped.setdefault(key, []).append(row)
    aggregate: list[dict[str, Any]] = []
    for (sample_count, estimator), values in sorted(grouped.items()):
        aurocs = np.asarray([float(row["rank1_val_auroc"]) for row in values])
        aggregate.append(
            {
                "covariance_sample_count": sample_count,
                "estimator": estimator,
                "repeats": len(values),
                "rank1_val_auroc_mean": float(aurocs.mean()),
                "rank1_val_auroc_std": float(aurocs.std(ddof=1)) if len(aurocs) > 1 else 0.0,
                "rank1_val_auroc_q025": float(np.quantile(aurocs, 0.025)),
                "rank1_val_auroc_q975": float(np.quantile(aurocs, 0.975)),
                "condition_number_before_floor_mean": float(
                    np.mean([row["condition_number_before_floor"] for row in values])
                ),
                "condition_number_after_floor_mean": float(
                    np.mean([row["condition_number_after_floor"] for row in values])
                ),
            }
        )
    return aggregate


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields = list(rows[0]) if rows else []
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Repeat covariance sample-size audits without querying the official test set."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--sample-sizes", default="200,1000,4000")
    parser.add_argument("--estimators", default="empirical,oas")
    parser.add_argument("--repeats", type=int, default=5)
    parser.add_argument("--floor", type=float, default=1e-4)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--seed", type=int, default=20260710)
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, _, _ = standardize(cache.features, train_indices)
    c_value, c_search = choose_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        [float(value) for value in args.c_grid.split(",") if value],
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    intact_model = fit_probe(
        features,
        cache.labels,
        train_indices,
        c_value=c_value,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    coefficient = intact_model.coef_.reshape(-1)
    sample_sizes = sorted(
        {min(int(value), len(train_indices)) for value in args.sample_sizes.split(",") if value}
        | {len(train_indices)}
    )
    estimators = [value for value in args.estimators.split(",") if value]
    rows: list[dict[str, Any]] = []
    for sample_index, sample_count in enumerate(sample_sizes):
        repeats = 1 if sample_count == len(train_indices) else args.repeats
        for repeat in range(repeats):
            subset = stratified_subset(
                cache.labels,
                train_indices,
                sample_count,
                seed=args.seed + sample_index * 10_000 + repeat,
            )
            for estimator in estimators:
                metric = fit_metric_map(
                    features[subset], estimator=estimator, eigenvalue_floor=args.floor
                )
                edited, _ = rank_one_edit(features, coefficient, metric)
                attacker = fit_probe(
                    edited,
                    cache.labels,
                    train_indices,
                    c_value=c_value,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                )
                scores = probabilities(attacker, edited[val_indices])
                metrics = binary_metrics(cache.labels[val_indices].tolist(), scores.tolist())
                rows.append(
                    {
                        "dataset": args.dataset,
                        "covariance_sample_count": sample_count,
                        "estimator": estimator,
                        "repeat": repeat,
                        "rank1_val_auroc": float(metrics["auroc"]),
                        "condition_number_before_floor": metric.metadata[
                            "condition_number_before_floor"
                        ],
                        "condition_number_after_floor": metric.metadata[
                            "condition_number_after_floor"
                        ],
                        "floored_eigenvalues": metric.metadata["floored_eigenvalues"],
                    }
                )
    aggregate = aggregate_rows(rows)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "repeated_subsamples.csv", rows)
    write_csv(args.output_dir / "aggregate.csv", aggregate)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "feature_dimension": int(features.shape[1]),
        "train_count": int(len(train_indices)),
        "validation_count": int(len(val_indices)),
        "sample_sizes": sample_sizes,
        "estimators": estimators,
        "requested_repeats": args.repeats,
        "official_test_queries": 0,
        "probe": {"selected_c": c_value, "selection_search": c_search},
        "aggregate": aggregate,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_stopping_sensitivity.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path
from typing import Any

import numpy as np


ROOT = Path(__file__).resolve().parents[1]


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def selected_rank(
    rows: list[dict[str, str]],
    *,
    margin: float,
    persistence: int,
    max_rank: int,
) -> int | None:
    by_rank = {
        int(row["erased_dimensions"]): row
        for row in rows
        if int(row["erased_dimensions"]) <= max_rank
    }
    equivalent = {
        rank: (
            float(row["val_auroc_lower"]) >= 0.5 - margin
            and float(row["val_auroc_upper"]) <= 0.5 + margin
        )
        for rank, row in by_rank.items()
    }
    for rank in sorted(by_rank):
        required = range(rank, rank + persistence)
        if rank + persistence - 1 > max_rank:
            continue
        if all(equivalent.get(candidate, False) for candidate in required):
            return rank
    return None


def empirical_sensitivity(
    root: Path,
    margins: list[float],
    persistence_values: list[int],
    cutoffs: list[int],
) -> list[dict[str, Any]]:
    output: list[dict[str, Any]] = []
    for path in sorted(root.rglob("affine_erasure_curves.csv")):
        rows = read_csv(path)
        analysis = str(path.parent.relative_to(root))
        methods = sorted({row["method"] for row in rows})
        for method in methods:
            method_rows = [row for row in rows if row["method"] == method]
            available_max = max(int(row["erased_dimensions"]) for row in method_rows)
            audited_cutoffs = sorted(
                {min(value, available_max) for value in cutoffs} | {available_max}
            )
            for margin in margins:
                for persistence in persistence_values:
                    for cutoff in audited_cutoffs:
                        output.append(
                            {
                                "analysis": analysis,
                                "method": method,
                                "equivalence_margin": margin,
                                "equivalence_interval": f"[{0.5 - margin:.3f},{0.5 + margin:.3f}]",
                                "persistence": persistence,
                                "max_audited_rank": cutoff,
                                "available_max_rank": available_max,
                                "selected_rank": selected_rank(
                                    method_rows,
                                    margin=margin,
                                    persistence=persistence,
                                    max_rank=cutoff,
                                ),
                            }
                        )
    return output


def null_equivalence_power(
    sample_sizes: list[int],
    margins: list[float],
    persistence_values: list[int],
    *,
    trials: int,
    seed: int,
) -> list[dict[str, Any]]:
    generator = np.random.default_rng(seed)
    output: list[dict[str, Any]] = []
    for sample_size in sample_sizes:
        negatives = sample_size // 2
        positives = sample_size - negatives
        standard_error = math.sqrt(
            (sample_size + 1) / (12.0 * positives * negatives)
        )
        half_width = 1.959963984540054 * standard_error
        for margin in margins:
            for persistence in persistence_values:
                estimates = generator.normal(
                    0.5,
                    standard_error,
                    size=(trials, persistence),
                )
                declared = np.all(
                    (estimates - half_width >= 0.5 - margin)
                    & (estimates + half_width <= 0.5 + margin),
                    axis=1,
                )
                output.append(
                    {
                        "sample_size": sample_size,
                        "positive_count": positives,
                        "negative_count": negatives,
                        "true_auroc": 0.5,
                        "equivalence_margin": margin,
                        "persistence": persistence,
                        "trials": trials,
                        "null_auroc_standard_error": standard_error,
                        "nominal_ci_half_width": half_width,
                        "equivalence_declaration_rate": float(declared.mean()),
                        "simulation_assumption": "independent examples and independent ranks; grouped or correlated ranks can differ",
                    }
                )
    return output


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Audit stopping-rank sensitivity and chance-equivalence power."
    )
    parser.add_argument(
        "--affine-root",
        type=Path,
        default=ROOT / "outputs/revision_v4",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=ROOT / "outputs/revision_v5/stopping_sensitivity",
    )
    parser.add_argument("--margins", default="0.04,0.05,0.075")
    parser.add_argument("--persistence", default="1,2,3")
    parser.add_argument("--max-ranks", default="5,10,20,30,50")
    parser.add_argument("--sample-sizes", default="100,200,400,618,1000,2588")
    parser.add_argument("--simulation-trials", type=int, default=100000)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    margins = [float(value) for value in args.margins.split(",") if value]
    persistence_values = [
        int(value) for value in args.persistence.split(",") if value
    ]
    cutoffs = [int(value) for value in args.max_ranks.split(",") if value]
    sample_sizes = [int(value) for value in args.sample_sizes.split(",") if value]
    sensitivity = empirical_sensitivity(
        args.affine_root, margins, persistence_values, cutoffs
    )
    power = null_equivalence_power(
        sample_sizes,
        margins,
        persistence_values,
        trials=args.simulation_trials,
        seed=args.seed,
    )
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "stopping_sensitivity.csv", sensitivity)
    write_csv(args.output_dir / "equivalence_power.csv", power)
    summary = {
        "sensitivity_rows": len(sensitivity),
        "power_rows": len(power),
        "margins": margins,
        "persistence_values": persistence_values,
        "sample_sizes": sample_sizes,
        "simulation_trials": args.simulation_trials,
        "confidence_intervals": {
            "empirical_curves": "stored 95% group-bootstrap intervals",
            "power_simulation": "95% normal interval using exact continuous-null AUROC variance",
        },
        "interpretation": (
            "No selected rank is not evidence of persistent accessibility when "
            "the validation sample has low chance-equivalence power."
        ),
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_subspace_stability.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np
from scipy.linalg import subspace_angles
from sklearn.model_selection import GroupShuffleSplit

try:
    from .analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        project_out,
        standardize,
        whitening_transform,
    )
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        project_out,
        standardize,
        whitening_transform,
    )
    from contact_metrics import binary_metrics


def projection_overlap(left: np.ndarray, right: np.ndarray) -> float:
    rank = min(left.shape[1], right.shape[1])
    if rank == 0:
        return float("nan")
    return float(np.square(left[:, :rank].T @ right[:, :rank]).sum() / rank)


def make_development_splits(
    labels: np.ndarray,
    rows: list[dict[str, str]],
    development_indices: np.ndarray,
    *,
    seeds: list[int],
    validation_fraction: float,
) -> dict[int, tuple[np.ndarray, np.ndarray]]:
    groups = np.asarray(
        [rows[index].get("participant") or rows[index].get("video", "") for index in development_indices]
    )
    output: dict[int, tuple[np.ndarray, np.ndarray]] = {}
    for seed in seeds:
        splitter = GroupShuffleSplit(n_splits=20, test_size=validation_fraction, random_state=seed)
        for train_local, val_local in splitter.split(development_indices, labels[development_indices], groups):
            train_indices = development_indices[train_local]
            val_indices = development_indices[val_local]
            if len(np.unique(labels[train_indices])) == 2 and len(np.unique(labels[val_indices])) == 2:
                output[seed] = (np.sort(train_indices), np.sort(val_indices))
                break
        if seed not in output:
            raise RuntimeError(f"Could not form a class-complete group split for seed {seed}")
    return output


def learn_directions(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    *,
    c_value: float,
    max_rank: int,
    max_iter: int,
    tolerance: float,
) -> list[np.ndarray]:
    current = features.copy()
    directions: list[np.ndarray] = []
    for _ in range(max_rank):
        model = fit_probe(
            current,
            labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        try:
            direction = orthogonalize(model.coef_.reshape(-1), directions)
        except RuntimeError:
            break
        directions.append(direction)
        current = project_out(current, direction)
    return directions


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Measure learned contact-subspace stability across group splits.")
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--split-seeds", default="101,102,103,104,105")
    parser.add_argument("--ranks", default="1,2,5,10,20")
    parser.add_argument("--validation-fraction", type=float, default=0.1)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--eigenvalue-floor", type=float, default=1e-4)
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    official_train = cache.indices("train")
    official_val = cache.indices("val")
    official_test = cache.indices("test")
    development = np.sort(np.concatenate([official_train, official_val]))
    standardized, train_mean, train_std = standardize(cache.features, official_train)
    whitened, whitening, whitening_metadata = whitening_transform(
        standardized,
        official_train,
        args.eigenvalue_floor,
    )
    representations = {"euclidean": standardized, "whitened": whitened}
    seeds = [int(value) for value in args.split_seeds.split(",") if value]
    ranks = sorted({int(value) for value in args.ranks.split(",") if value})
    splits = make_development_splits(
        cache.labels,
        cache.rows,
        development,
        seeds=seeds,
        validation_fraction=args.validation_fraction,
    )
    c_candidates = [float(value) for value in args.c_grid.split(",") if value]
    directions: dict[tuple[str, int], list[np.ndarray]] = {}
    selected_c: dict[tuple[str, int], float] = {}
    curve_rows: list[dict[str, Any]] = []

    for representation_name, features in representations.items():
        for seed, (train_indices, val_indices) in splits.items():
            c_value, search = choose_regularization(
                features,
                cache.labels,
                train_indices,
                val_indices,
                c_candidates,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            selected_c[(representation_name, seed)] = c_value
            learned = learn_directions(
                features,
                cache.labels,
                train_indices,
                c_value=c_value,
                max_rank=max(ranks),
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            directions[(representation_name, seed)] = learned
            for rank in [0, *ranks]:
                if rank > len(learned):
                    continue
                current = project_out(features, learned[:rank])
                model = fit_probe(
                    current,
                    cache.labels,
                    train_indices,
                    c_value=c_value,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                )
                score = probabilities(model, current[official_test])
                metrics = binary_metrics(cache.labels[official_test].tolist(), score.tolist())
                curve_rows.append(
                    {
                        "dataset": args.dataset,
                        "model_id": cache.model_id,
                        "layer": cache.selected_layer,
                        "representation": representation_name,
                        "split_seed": seed,
                        "erased_dimensions": rank,
                        "selected_c": c_value,
                        "test_auroc": float(metrics["auroc"]),
                        "test_auprc": float(metrics["auprc"]),
                        "available_directions": len(learned),
                        "regularization_search": json.dumps(search, separators=(",", ":")),
                    }
                )

    similarity_rows: list[dict[str, Any]] = []
    for representation_name in representations:
        for left_index, left_seed in enumerate(seeds):
            for right_seed in seeds[left_index + 1 :]:
                left_directions = directions[(representation_name, left_seed)]
                right_directions = directions[(representation_name, right_seed)]
                for rank in ranks:
                    if rank > len(left_directions) or rank > len(right_directions):
                        continue
                    left = np.stack(left_directions[:rank], axis=1)
                    right = np.stack(right_directions[:rank], axis=1)
                    angles = np.degrees(subspace_angles(left, right))
                    similarity_rows.append(
                        {
                            "dataset": args.dataset,
                            "representation": representation_name,
                            "coordinate_system": (
                                "shared official-train whitened coordinates"
                                if representation_name == "whitened"
                                else "shared official-train standardized coordinates"
                            ),
                            "split_specific_whitening": 0,
                            "left_seed": left_seed,
                            "right_seed": right_seed,
                            "rank": rank,
                            "projection_overlap": projection_overlap(left, right),
                            "mean_principal_angle_deg": float(np.mean(angles)),
                            "largest_principal_angle_deg": float(np.max(angles)),
                        }
                    )

    cross_rows: list[dict[str, Any]] = []
    for representation_name, features in representations.items():
        for source_seed in seeds:
            source_directions = directions[(representation_name, source_seed)]
            for target_seed in seeds:
                if target_seed == source_seed:
                    continue
                target_train, _ = splits[target_seed]
                for rank in ranks:
                    if rank > len(source_directions):
                        continue
                    current = project_out(features, source_directions[:rank])
                    model = fit_probe(
                        current,
                        cache.labels,
                        target_train,
                        c_value=selected_c[(representation_name, target_seed)],
                        max_iter=args.max_iter,
                        tolerance=args.tolerance,
                    )
                    score = probabilities(model, current[official_test])
                    metrics = binary_metrics(cache.labels[official_test].tolist(), score.tolist())
                    cross_rows.append(
                        {
                            "dataset": args.dataset,
                            "representation": representation_name,
                            "source_split_seed": source_seed,
                            "target_split_seed": target_seed,
                            "erased_dimensions": rank,
                            "test_auroc": float(metrics["auroc"]),
                            "test_auprc": float(metrics["auprc"]),
                        }
                    )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "split_erasure_curves.csv", curve_rows)
    write_csv(args.output_dir / "subspace_similarity.csv", similarity_rows)
    write_csv(args.output_dir / "cross_split_erasure.csv", cross_rows)
    np.savez_compressed(
        args.output_dir / "split_directions.npz",
        train_mean=train_mean,
        train_std=train_std,
        whitening_transform=whitening,
        **{
            f"{representation}_{seed}": np.stack(values, axis=1)
            for (representation, seed), values in directions.items()
            if values
        },
    )
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "split_seeds": seeds,
        "ranks": ranks,
        "validation_fraction": args.validation_fraction,
        "development_pool": "original train and validation groups; official test untouched",
        "fixed_standardization": "mean and variance from the original training split",
        "fixed_whitening": (
            "one covariance and whitening map fit on the original official training split; "
            "all development-split directions are learned and compared in this common space"
        ),
        "split_specific_whitening": False,
        "whitening": whitening_metadata,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_synthetic_crossfit_calibration.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_covariance_erasure import fit_probe, probabilities
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_covariance_erasure import fit_probe, probabilities
    from contact_metrics import binary_metrics


def mean_projection_direction(
    features: np.ndarray, labels: np.ndarray, indices: np.ndarray
) -> np.ndarray:
    difference = (
        features[indices][labels[indices] == 1].mean(axis=0)
        - features[indices][labels[indices] == 0].mean(axis=0)
    )
    return difference / np.linalg.norm(difference)


def remove_direction(features: np.ndarray, direction: np.ndarray) -> np.ndarray:
    return features - np.outer(features @ direction, direction)


def balanced_indices(
    labels: np.ndarray, pool: np.ndarray, count: int, *, seed: int
) -> np.ndarray:
    generator = np.random.default_rng(seed)
    negative = pool[labels[pool] == 0]
    positive = pool[labels[pool] == 1]
    n_negative = count // 2
    n_positive = count - n_negative
    return np.sort(
        np.concatenate(
            [
                generator.choice(negative, n_negative, replace=False),
                generator.choice(positive, n_positive, replace=False),
            ]
        )
    )


def score_attacker(
    features: np.ndarray,
    labels: np.ndarray,
    attacker_indices: np.ndarray,
    evaluation_indices: np.ndarray,
    *,
    c_value: float,
    max_iter: int,
    tolerance: float,
) -> float:
    model = fit_probe(
        features,
        labels,
        attacker_indices,
        c_value=c_value,
        max_iter=max_iter,
        tolerance=tolerance,
    )
    scores = probabilities(model, features[evaluation_indices])
    metrics = binary_metrics(labels[evaluation_indices].tolist(), scores.tolist())
    return float(metrics["auroc"])


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields = list(rows[0])
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Cross-fit sample-size calibration on a known rank-one Gaussian concept."
    )
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--dimension", type=int, default=1024)
    parser.add_argument("--eraser-pool-count", type=int, default=10000)
    parser.add_argument("--attacker-count", type=int, default=2000)
    parser.add_argument("--evaluation-count", type=int, default=2000)
    parser.add_argument("--sample-sizes", default="100,200,500,1000,2000,4000,8000")
    parser.add_argument("--seeds", default="401,402,403,404,405,406,407,408,409,410")
    parser.add_argument("--attacker-c", type=float, default=0.01)
    parser.add_argument("--max-iter", type=int, default=4000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    sample_sizes = [int(value) for value in args.sample_sizes.split(",") if value]
    seeds = [int(value) for value in args.seeds.split(",") if value]
    total = args.eraser_pool_count + args.attacker_count + args.evaluation_count
    eraser_pool = np.arange(args.eraser_pool_count)
    attacker_indices = np.arange(
        args.eraser_pool_count, args.eraser_pool_count + args.attacker_count
    )
    evaluation_indices = np.arange(
        args.eraser_pool_count + args.attacker_count, total
    )
    rows: list[dict[str, Any]] = []

    for seed in seeds:
        generator = np.random.default_rng(seed)
        features = generator.standard_normal((total, args.dimension))
        labels = (features[:, 0] >= 0.0).astype(np.int64)
        fit_indices = np.concatenate([eraser_pool, attacker_indices])
        mean = features[fit_indices].mean(axis=0)
        std = features[fit_indices].std(axis=0)
        std = np.where(std < 1e-8, 1.0, std)
        features = (features - mean) / std

        oracle = features.copy()
        oracle[:, 0] = 0.0
        intact_auroc = score_attacker(
            features,
            labels,
            attacker_indices,
            evaluation_indices,
            c_value=args.attacker_c,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        oracle_auroc = score_attacker(
            oracle,
            labels,
            attacker_indices,
            evaluation_indices,
            c_value=args.attacker_c,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        for sample_size in sample_sizes:
            selected = balanced_indices(
                labels,
                eraser_pool,
                sample_size,
                seed=seed * 100_000 + sample_size,
            )
            direction = mean_projection_direction(features, labels, selected)
            edited = remove_direction(features, direction)
            sample_auroc = score_attacker(
                edited,
                labels,
                attacker_indices,
                evaluation_indices,
                c_value=args.attacker_c,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            alignment = abs(float(direction[0]))
            for method, auroc in (
                ("intact", intact_auroc),
                ("sample_mp_sal", sample_auroc),
                ("population_oracle", oracle_auroc),
            ):
                rows.append(
                    {
                        "seed": seed,
                        "method": method,
                        "eraser_sample_count": sample_size,
                        "dimension": args.dimension,
                        "attacker_count": args.attacker_count,
                        "evaluation_count": args.evaluation_count,
                        "evaluation_auroc": auroc,
                        "sample_direction_oracle_alignment": alignment,
                    }
                )

    aggregate: list[dict[str, Any]] = []
    keys = sorted({(row["method"], row["eraser_sample_count"]) for row in rows})
    for method, sample_size in keys:
        selected = [
            row
            for row in rows
            if row["method"] == method
            and row["eraser_sample_count"] == sample_size
        ]
        values = np.asarray([row["evaluation_auroc"] for row in selected])
        alignments = np.asarray(
            [row["sample_direction_oracle_alignment"] for row in selected]
        )
        aggregate.append(
            {
                "method": method,
                "eraser_sample_count": sample_size,
                "trials": len(values),
                "mean_evaluation_auroc": float(values.mean()),
                "std_evaluation_auroc": float(values.std(ddof=1)),
                "evaluation_auroc_q025": float(np.quantile(values, 0.025)),
                "evaluation_auroc_q975": float(np.quantile(values, 0.975)),
                "mean_sample_direction_oracle_alignment": float(alignments.mean()),
            }
        )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "synthetic_crossfit_folds.csv", rows)
    write_csv(args.output_dir / "synthetic_crossfit_aggregate.csv", aggregate)
    summary = {
        "construction": "X~N(0,I), Y=1[X_1>=0], population guarding rank one",
        "dimension": args.dimension,
        "seeds": seeds,
        "sample_sizes": sample_sizes,
        "roles": {
            "A": "sample-estimated MP/SAL direction",
            "B": "fresh logistic attacker",
            "C": "independent evaluation sample",
        },
        "population_oracle": "set the generating coordinate X_1 to zero",
        "aggregate": aggregate,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_targeted_channels.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_covariance_erasure import load_cache
    from .analyze_crossfit_channel_routes import (
        inner_group_split,
        mask_channels,
        source_video_groups,
        standardize_from_selector,
        tune_and_fit_attacker,
    )
    from .analyze_crossfit_sample_scaling import three_way_group_split
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_covariance_erasure import load_cache
    from analyze_crossfit_channel_routes import (
        inner_group_split,
        mask_channels,
        source_video_groups,
        standardize_from_selector,
        tune_and_fit_attacker,
    )
    from analyze_crossfit_sample_scaling import three_way_group_split
    from contact_metrics import binary_metrics


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def score_row(
    seed: int,
    condition: str,
    mode: str,
    draw: int,
    channels: np.ndarray,
    labels: np.ndarray,
    probabilities: np.ndarray,
) -> dict[str, Any]:
    metrics = binary_metrics(labels.tolist(), probabilities.tolist())
    return {
        "split_seed": seed,
        "condition": condition,
        "attacker_mode": mode,
        "draw": draw,
        "channels": ";".join(str(value) for value in channels.tolist()),
        "channel_count": len(channels),
        "evaluation_auroc": float(metrics["auroc"]),
        "evaluation_auprc": float(metrics["auprc"]),
    }


def paired_summary(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    output = []
    seeds = sorted({int(row["split_seed"]) for row in rows})
    for mode in ("fixed_intact_attacker", "retrained_attacker"):
        fold_drops = []
        for seed in seeds:
            intact = next(
                row
                for row in rows
                if row["split_seed"] == seed and row["condition"] == "intact"
            )
            target = next(
                row
                for row in rows
                if row["split_seed"] == seed
                and row["condition"] == "target"
                and row["attacker_mode"] == mode
            )
            random_rows = [
                row
                for row in rows
                if row["split_seed"] == seed
                and row["condition"] == "random"
                and row["attacker_mode"] == mode
            ]
            random_auroc = float(np.mean([row["evaluation_auroc"] for row in random_rows]))
            random_auprc = float(np.mean([row["evaluation_auprc"] for row in random_rows]))
            fold_drops.append(
                {
                    "auroc": float(intact["evaluation_auroc"] - target["evaluation_auroc"]),
                    "random_auroc": float(intact["evaluation_auroc"] - random_auroc),
                    "auprc": float(intact["evaluation_auprc"] - target["evaluation_auprc"]),
                    "random_auprc": float(intact["evaluation_auprc"] - random_auprc),
                }
            )
        entry: dict[str, Any] = {"attacker_mode": mode, "split_seeds": len(seeds)}
        for metric in ("auroc", "auprc"):
            target_values = np.asarray([row[metric] for row in fold_drops])
            random_values = np.asarray([row[f"random_{metric}"] for row in fold_drops])
            excess = target_values - random_values
            entry[f"mean_target_{metric}_drop"] = float(target_values.mean())
            entry[f"mean_random_{metric}_drop"] = float(random_values.mean())
            entry[f"mean_target_excess_{metric}_drop"] = float(excess.mean())
            entry[f"std_target_excess_{metric}_drop"] = (
                float(excess.std(ddof=1)) if len(excess) > 1 else 0.0
            )
        output.append(entry)
    return output


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Cross-fitted audit of specified channels.")
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--channels", required=True)
    parser.add_argument("--split-seeds", default="301,302,303,304,305")
    parser.add_argument("--random-draws", type=int, default=20)
    parser.add_argument("--retrain-random-draws", type=int, default=3)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1")
    parser.add_argument("--max-iter", type=int, default=3000)
    parser.add_argument("--tolerance", type=float, default=1e-7)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, args.layer)
    groups = source_video_groups(cache.rows)
    official_train = cache.indices("train")
    channels = np.asarray(
        sorted({int(value) for value in args.channels.split(",") if value}), dtype=np.int64
    )
    if not len(channels) or channels.min() < 0 or channels.max() >= cache.features.shape[1]:
        raise ValueError("Target channels must be within the feature dimension")
    seeds = [int(value) for value in args.split_seeds.split(",") if value]
    c_values = [float(value) for value in args.c_grid.split(",") if value]
    rows: list[dict[str, Any]] = []

    for seed in seeds:
        selector_indices, attacker_indices, evaluation_indices = three_way_group_split(
            cache.labels, groups, official_train, seed=seed
        )
        features, _, _ = standardize_from_selector(cache.features, selector_indices)
        attacker_x = features[attacker_indices]
        attacker_y = cache.labels[attacker_indices]
        attacker_groups = groups[attacker_indices]
        evaluation_x = features[evaluation_indices]
        evaluation_y = cache.labels[evaluation_indices]
        inner_split = inner_group_split(attacker_y, attacker_groups, seed=seed + 2_000)
        intact_model, _, _ = tune_and_fit_attacker(
            attacker_x,
            attacker_y,
            attacker_groups,
            c_values=c_values,
            seed=seed + 2_000,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
            inner_split=inner_split,
        )
        intact_probabilities = intact_model.predict_proba(evaluation_x)[:, 1]
        rows.append(
            score_row(
                seed,
                "intact",
                "fresh_intact",
                0,
                np.asarray([], dtype=np.int64),
                evaluation_y,
                intact_probabilities,
            )
        )
        sets = [("target", 0, channels)]
        for draw in range(args.random_draws):
            generator = np.random.default_rng(seed * 1_000_000 + draw)
            random_channels = np.sort(
                generator.choice(cache.features.shape[1], len(channels), replace=False)
            )
            sets.append(("random", draw, random_channels))
        for condition, draw, selected in sets:
            edited_attacker = mask_channels(attacker_x, selected)
            edited_evaluation = mask_channels(evaluation_x, selected)
            rows.append(
                score_row(
                    seed,
                    condition,
                    "fixed_intact_attacker",
                    draw,
                    selected,
                    evaluation_y,
                    intact_model.predict_proba(edited_evaluation)[:, 1],
                )
            )
            if condition == "random" and draw >= args.retrain_random_draws:
                continue
            retrained_model, _, _ = tune_and_fit_attacker(
                edited_attacker,
                attacker_y,
                attacker_groups,
                c_values=c_values,
                seed=seed + 40_000 + draw,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
                inner_split=inner_split,
            )
            rows.append(
                score_row(
                    seed,
                    condition,
                    "retrained_attacker",
                    draw,
                    selected,
                    evaluation_y,
                    retrained_model.predict_proba(edited_evaluation)[:, 1],
                )
            )

    comparisons = paired_summary(rows)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "targeted_channel_folds.csv", rows)
    write_csv(args.output_dir / "targeted_channel_summary.csv", comparisons)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "channels": channels.tolist(),
        "split_seeds": seeds,
        "random_draws": args.random_draws,
        "retrain_random_draws": args.retrain_random_draws,
        "intervention": "replace target standardized channels by selector-sample mean zero",
        "official_validation_queries": 0,
        "official_test_queries": 0,
        "comparisons": comparisons,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_temporal_controls.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any

import numpy as np

try:
    from .analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        probabilities,
        standardize,
    )
    from .contact_metrics import (
        binary_metrics,
        group_bootstrap_interval,
        paired_group_bootstrap_difference,
        paired_group_bootstrap_mean_difference,
    )
except ImportError:
    from analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        probabilities,
        standardize,
    )
    from contact_metrics import (
        binary_metrics,
        group_bootstrap_interval,
        paired_group_bootstrap_difference,
        paired_group_bootstrap_mean_difference,
    )


def pair_ranking(rows: list[dict[str, str]], labels: np.ndarray, scores: np.ndarray) -> tuple[float, dict[str, float]]:
    pairs: dict[str, dict[int, float]] = {}
    groups: dict[str, str] = {}
    for row, label, score in zip(rows, labels, scores):
        pair_id = row.get("pair_id", "")
        pairs.setdefault(pair_id, {})[int(label)] = float(score)
        groups[pair_id] = row.get("participant") or row.get("video", "")
    complete = {pair_id: values for pair_id, values in pairs.items() if set(values) == {0, 1}}
    values = {pair_id: float(scores_by_label[1] > scores_by_label[0]) for pair_id, scores_by_label in complete.items()}
    return float(np.mean(list(values.values()))), values


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_cache_spec(value: str) -> tuple[str, Path]:
    if "=" not in value:
        raise ValueError("Cache specs must use NAME=PATH")
    name, path = value.split("=", 1)
    return name, Path(path)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Compare matched V-JEPA2 temporal input controls.")
    parser.add_argument("--cache", action="append", required=True, help="NAME=selected_features.pt")
    parser.add_argument("--baseline", default="full")
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--bootstrap-replicates", type=int, default=2000)
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    specifications = [parse_cache_spec(value) for value in args.cache]
    candidates = [float(value) for value in args.c_grid.split(",") if value]
    metric_rows: list[dict[str, Any]] = []
    source_metric_rows: list[dict[str, Any]] = []
    prediction_rows: list[dict[str, Any]] = []
    scores_by_condition: dict[str, dict[str, float]] = {}
    pair_values_by_condition: dict[str, dict[str, float]] = {}

    for condition, path in specifications:
        cache = load_cache(path)
        train_indices = cache.indices("train")
        val_indices = cache.indices("val")
        test_indices = cache.indices("test")
        features, _, _ = standardize(cache.features, train_indices)
        c_value, search = choose_regularization(
            features,
            cache.labels,
            train_indices,
            val_indices,
            candidates,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        model = fit_probe(
            features,
            cache.labels,
            train_indices,
            c_value=c_value,
            max_iter=args.max_iter,
            tolerance=args.tolerance,
        )
        test_scores = probabilities(model, features[test_indices])
        test_labels = cache.labels[test_indices]
        test_rows = [cache.rows[int(index)] for index in test_indices]
        test_groups = [row.get("participant") or row.get("video", "") for row in test_rows]
        metrics = binary_metrics(test_labels.tolist(), test_scores.tolist())
        auc_ci = group_bootstrap_interval(
            test_labels.tolist(),
            test_scores.tolist(),
            test_groups,
            metric_name="auroc",
            replicates=args.bootstrap_replicates,
            seed=args.seed,
        )
        ap_ci = group_bootstrap_interval(
            test_labels.tolist(),
            test_scores.tolist(),
            test_groups,
            metric_name="auprc",
            replicates=args.bootstrap_replicates,
            seed=args.seed + 1,
        )
        pair_accuracy, pair_values = pair_ranking(test_rows, test_labels, test_scores)
        metric_rows.append(
            {
                "condition": condition,
                "model_id": cache.model_id,
                "layer": cache.selected_layer,
                "sample_count": len(cache.labels),
                "train_count": len(train_indices),
                "val_count": len(val_indices),
                "test_count": len(test_indices),
                "regularization_c": c_value,
                "test_auroc": float(metrics["auroc"]),
                "test_auroc_ci_low": auc_ci["lower"],
                "test_auroc_ci_high": auc_ci["upper"],
                "test_auprc": float(metrics["auprc"]),
                "test_auprc_ci_low": ap_ci["lower"],
                "test_auprc_ci_high": ap_ci["upper"],
                "pair_ranking_accuracy": pair_accuracy,
                "regularization_search": json.dumps(search, separators=(",", ":")),
            }
        )
        source_values = np.asarray([row.get("source_domain", "") for row in test_rows])
        for source_offset, source_domain in enumerate(sorted(set(source_values))):
            source_indices = np.flatnonzero(source_values == source_domain)
            source_labels = test_labels[source_indices]
            source_scores = test_scores[source_indices]
            source_groups = [test_groups[int(index)] for index in source_indices]
            source_metrics = binary_metrics(source_labels.tolist(), source_scores.tolist())
            source_ci = group_bootstrap_interval(
                source_labels.tolist(),
                source_scores.tolist(),
                source_groups,
                metric_name="auroc",
                replicates=args.bootstrap_replicates,
                seed=args.seed + 10 + source_offset,
            )
            source_metric_rows.append(
                {
                    "condition": condition,
                    "source_domain": source_domain,
                    "sample_count": len(source_indices),
                    "group_count": len(set(source_groups)),
                    "test_auroc": float(source_metrics["auroc"]),
                    "test_auroc_ci_low": source_ci["lower"],
                    "test_auroc_ci_high": source_ci["upper"],
                    "test_auprc": float(source_metrics["auprc"]),
                }
            )
        scores_by_condition[condition] = {
            row["sample_id"]: float(score)
            for row, score in zip(test_rows, test_scores)
        }
        pair_values_by_condition[condition] = pair_values
        for row, label, score in zip(test_rows, test_labels, test_scores):
            prediction_rows.append(
                {
                    "condition": condition,
                    "sample_id": row["sample_id"],
                    "group": row.get("participant") or row.get("video", ""),
                    "pair_id": row.get("pair_id", ""),
                    "source_domain": row.get("source_domain", ""),
                    "label": int(label),
                    "prob": float(score),
                }
            )

    if args.baseline not in scores_by_condition:
        raise ValueError(f"Baseline {args.baseline!r} is absent")
    baseline_rows = [row for row in prediction_rows if row["condition"] == args.baseline]
    comparison_rows: list[dict[str, Any]] = []
    source_comparison_rows: list[dict[str, Any]] = []
    for condition in scores_by_condition:
        if condition == args.baseline:
            continue
        labels = [int(row["label"]) for row in baseline_rows]
        groups = [str(row["group"]) for row in baseline_rows]
        baseline_scores = [scores_by_condition[args.baseline][row["sample_id"]] for row in baseline_rows]
        edited_scores = [scores_by_condition[condition][row["sample_id"]] for row in baseline_rows]
        auc_difference = paired_group_bootstrap_difference(
            labels,
            baseline_scores,
            edited_scores,
            groups,
            metric_name="auroc",
            replicates=args.bootstrap_replicates,
            seed=args.seed + 100,
            difference="baseline_minus_edited",
        )
        common_pairs = sorted(set(pair_values_by_condition[args.baseline]) & set(pair_values_by_condition[condition]))
        pair_difference = paired_group_bootstrap_mean_difference(
            [pair_values_by_condition[args.baseline][pair_id] for pair_id in common_pairs],
            [pair_values_by_condition[condition][pair_id] for pair_id in common_pairs],
            common_pairs,
            replicates=args.bootstrap_replicates,
            seed=args.seed + 200,
            difference="baseline_minus_edited",
        )
        comparison_rows.append(
            {
                "baseline": args.baseline,
                "condition": condition,
                "baseline_minus_condition_auroc": auc_difference["estimate"],
                "auroc_difference_ci_low": auc_difference["lower"],
                "auroc_difference_ci_high": auc_difference["upper"],
                "baseline_minus_condition_pair_accuracy": pair_difference["estimate"],
                "pair_difference_ci_low": pair_difference["lower"],
                "pair_difference_ci_high": pair_difference["upper"],
            }
        )
        for source_offset, source_domain in enumerate(
            sorted({str(row["source_domain"]) for row in baseline_rows})
        ):
            source_rows = [
                row for row in baseline_rows if str(row["source_domain"]) == source_domain
            ]
            source_difference = paired_group_bootstrap_difference(
                [int(row["label"]) for row in source_rows],
                [scores_by_condition[args.baseline][row["sample_id"]] for row in source_rows],
                [scores_by_condition[condition][row["sample_id"]] for row in source_rows],
                [str(row["group"]) for row in source_rows],
                metric_name="auroc",
                replicates=args.bootstrap_replicates,
                seed=args.seed + 300 + source_offset,
                difference="baseline_minus_edited",
            )
            source_comparison_rows.append(
                {
                    "baseline": args.baseline,
                    "condition": condition,
                    "source_domain": source_domain,
                    "sample_count": len(source_rows),
                    "baseline_minus_condition_auroc": source_difference["estimate"],
                    "auroc_difference_ci_low": source_difference["lower"],
                    "auroc_difference_ci_high": source_difference["upper"],
                }
            )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "temporal_control_metrics.csv", metric_rows)
    write_csv(args.output_dir / "temporal_control_source_metrics.csv", source_metric_rows)
    write_csv(args.output_dir / "temporal_control_comparisons.csv", comparison_rows)
    write_csv(args.output_dir / "temporal_control_source_comparisons.csv", source_comparison_rows)
    write_csv(args.output_dir / "temporal_control_predictions.csv", prediction_rows)
    summary = {
        "baseline": args.baseline,
        "conditions": [name for name, _ in specifications],
        "bootstrap_replicates": args.bootstrap_replicates,
        "metrics": metric_rows,
        "source_metrics": source_metric_rows,
        "comparisons": comparison_rows,
        "source_comparisons": source_comparison_rows,
    }
    (args.output_dir / "summary.json").write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_test_use_accounting.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any


ROOT = Path(__file__).resolve().parents[1]


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def count_rows(paths: list[Path], required_column: str | None = None) -> int:
    count = 0
    for path in paths:
        rows = read_csv(path)
        if required_column is None:
            count += len(rows)
        else:
            count += sum(bool(row.get(required_column, "")) for row in rows)
    return count


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields = list(rows[0])
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Inventory official-test evaluations already present in the revision artifacts."
    )
    parser.add_argument(
        "--source-root",
        type=Path,
        default=ROOT / "outputs/revision_v4",
        help="Root containing affine_erasure, crossfit, and other audited families.",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=ROOT / "outputs/revision_v5/test_use_accounting",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    v4 = args.source_root
    families: list[dict[str, Any]] = []

    def add(
        family: str,
        paths: list[Path],
        *,
        column: str | None,
        role: str,
        selection: str,
        revised_main_text: str,
    ) -> None:
        existing = [path for path in paths if path.exists()]
        families.append(
            {
                "analysis_family": family,
                "artifact_files": len(existing),
                "distinct_evaluated_configurations": count_rows(existing, column),
                "role": role,
                "selection_policy": selection,
                "revised_main_text_policy": revised_main_text,
            }
        )

    add(
        "iterative_stopping_trajectories",
        sorted(v4.rglob("affine_erasure_curves.csv")),
        column="test_auroc",
        role="validation-selected stopping plus rank-zero baseline",
        selection="rank selected only from validation; test orientation fixed",
        revised_main_text="test retained only for rank zero and validation-selected stopping rank",
    )
    add(
        "covariance_sample_scaling",
        sorted((v4 / "covariance_scaling").rglob("covariance_scaling.csv"))
        + sorted((v4 / "full_100doh").rglob("covariance_scaling.csv")),
        column=None,
        role="exploratory fixed-rank audit",
        selection="sample sizes and rank one fixed before each evaluation",
        revised_main_text="validation AUROC only; prior test queries disclosed but not used for inference",
    )
    add(
        "regularization_geometry",
        sorted((v4 / "regularization").rglob("regularization_geometry.csv")),
        column="test_auroc",
        role="exploratory fixed-rank audit",
        selection="regularization/rank grid fixed; no test-based selection",
        revised_main_text="validation AUROC only",
    )
    add(
        "metric_matched_controls",
        sorted((v4 / "metric_matched_controls").rglob("metric_matched_controls.csv")),
        column="test_auroc",
        role="exploratory fixed-rank audit",
        selection="control families and ranks fixed; no test-based selection",
        revised_main_text="new validation-only rerun",
    )
    add(
        "predicate_breadth",
        [v4 / "predicate_breadth/100doh/predicate_erasure_curves.csv"],
        column="test_auroc",
        role="exploratory within-dataset breadth audit",
        selection="predicate support and C selected without test labels",
        revised_main_text="validation orientation-free AUROC only",
    )
    add(
        "crossfit_guardedness",
        sorted((v4 / "crossfit").rglob("crossfit_folds.csv")),
        column="test_auroc",
        role="descriptive independently trained attacker evaluation",
        selection="eraser/attacker roles and hyperparameters frozen before test scoring",
        revised_main_text="test retained with fold and hierarchical split/group uncertainty",
    )
    add(
        "temporal_controls",
        [v4 / "temporal_controls/temporal_control_metrics.csv"],
        column="test_auroc",
        role="descriptive fixed-condition paired audit",
        selection="temporal modes and endpoint-fixed comparison fixed before scoring",
        revised_main_text="test retained and explicitly labeled descriptive",
    )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "test_use_accounting.csv", families)
    summary = {
        "definition": (
            "A configuration is one fitted/evaluated row in the retained artifact, "
            "not a bootstrap resample of already saved predictions."
        ),
        "official_test_is_untouched_holdout": False,
        "total_distinct_evaluated_configurations": sum(
            int(row["distinct_evaluated_configurations"]) for row in families
        ),
        "families": families,
        "policy": (
            "Only iterative stopping uses test at rank zero and a validation-selected "
            "rank. Other prior fixed-rank queries are disclosed as exploratory; the "
            "revised main text uses validation for scaling, regularization, controls, "
            "and predicate breadth."
        ),
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_vector_target_erasure.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any

import numpy as np


def random_mixing(
    dimension: int, condition_number: float, *, seed: int
) -> tuple[np.ndarray, np.ndarray]:
    if dimension < 2:
        raise ValueError("dimension must be at least two")
    if condition_number < 1.0:
        raise ValueError("condition_number must be at least one")
    generator = np.random.default_rng(seed)
    left, _ = np.linalg.qr(generator.standard_normal((dimension, dimension)))
    right, _ = np.linalg.qr(generator.standard_normal((dimension, dimension)))
    half_log = 0.5 * np.log(condition_number)
    singular_values = np.exp(np.linspace(-half_log, half_log, dimension))
    return left @ np.diag(singular_values) @ right.T, singular_values


def target_map(dimension: int) -> np.ndarray:
    mapping = np.zeros((dimension, 2), dtype=np.float64)
    mapping[0, 0] = 1.0
    mapping[1, 1] = 0.7
    return mapping


def metric_coordinates(
    covariance: np.ndarray,
    cross_covariance: np.ndarray,
    *,
    method: str,
) -> tuple[np.ndarray, np.ndarray]:
    if method == "euclidean":
        return covariance, cross_covariance
    if method != "exact_covariance":
        raise ValueError(f"Unknown method: {method}")
    eigenvalues, eigenvectors = np.linalg.eigh(covariance)
    if float(eigenvalues.min()) <= 0.0:
        raise ValueError("exact covariance control requires full-rank covariance")
    whitening = (eigenvectors * eigenvalues**-0.5) @ eigenvectors.T
    return whitening.T @ covariance @ whitening, whitening.T @ cross_covariance


def sequential_multivariate_count(
    covariance: np.ndarray,
    cross_covariance: np.ndarray,
    *,
    tolerance: float = 1e-9,
) -> tuple[int, list[dict[str, Any]]]:
    dimension = covariance.shape[0]
    directions: list[np.ndarray] = []
    reference_norm = max(float(np.linalg.norm(cross_covariance)), 1e-15)
    rows: list[dict[str, Any]] = []
    for count in range(dimension + 1):
        if directions:
            basis = np.stack(directions, axis=1)
            projector = np.eye(dimension) - basis @ basis.T
        else:
            projector = np.eye(dimension)
        edited_covariance = projector.T @ covariance @ projector
        edited_cross_covariance = projector.T @ cross_covariance
        residual_norm = float(np.linalg.norm(edited_cross_covariance))
        rows.append(
            {
                "iteration_count": count,
                "cumulative_edit_rank": len(directions),
                "cross_covariance_norm": residual_norm,
                "relative_cross_covariance_norm": residual_norm / reference_norm,
            }
        )
        if residual_norm <= tolerance * reference_norm:
            return count, rows
        coefficient = (
            np.linalg.pinv(edited_covariance, rcond=tolerance)
            @ edited_cross_covariance
        )
        left_vectors, _, _ = np.linalg.svd(coefficient, full_matrices=False)
        direction = left_vectors[:, 0]
        for previous in directions:
            direction -= previous * float(previous @ direction)
        direction_norm = float(np.linalg.norm(direction))
        if direction_norm <= tolerance:
            raise RuntimeError("Multivariate probe direction collapsed before guarding")
        directions.append(direction / direction_norm)
    raise RuntimeError("Procedure did not stop within the feature dimension")


def run_trial(
    *,
    dimension: int,
    condition_number: float,
    seed: int,
    method: str,
) -> tuple[dict[str, Any], list[dict[str, Any]]]:
    mixing, singular_values = random_mixing(
        dimension, condition_number, seed=seed
    )
    concept = target_map(dimension)
    covariance = mixing.T @ mixing
    cross_covariance = mixing.T @ concept
    metric_covariance, metric_cross_covariance = metric_coordinates(
        covariance, cross_covariance, method=method
    )
    count, trajectory = sequential_multivariate_count(
        metric_covariance, metric_cross_covariance
    )
    trial = {
        "method": method,
        "condition_number": condition_number,
        "seed": seed,
        "feature_dimension": dimension,
        "target_dimension": 2,
        "sufficient_linear_dimension": 2,
        "minimum_guarding_rank": 2,
        "population_stopping_count": count,
        "minimum_singular_value": float(singular_values.min()),
        "maximum_singular_value": float(singular_values.max()),
        "singular_values": singular_values.tolist(),
        "orientation_sampling": "independent Gaussian QR left and right orthogonal factors",
    }
    for row in trajectory:
        row.update(
            {
                "method": method,
                "condition_number": condition_number,
                "seed": seed,
            }
        )
    return trial, trajectory


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Population erasure count for a continuous two-output target."
    )
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--dimension", type=int, default=8)
    parser.add_argument("--condition-numbers", default="1,3,10,100,1000")
    parser.add_argument("--trials", type=int, default=50)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    conditions = [
        float(value) for value in args.condition_numbers.split(",") if value
    ]
    trials: list[dict[str, Any]] = []
    trajectories: list[dict[str, Any]] = []
    for condition_index, condition in enumerate(conditions):
        for trial_index in range(args.trials):
            seed = args.seed + condition_index * 100_000 + trial_index
            for method in ("euclidean", "exact_covariance"):
                trial, trajectory = run_trial(
                    dimension=args.dimension,
                    condition_number=condition,
                    seed=seed,
                    method=method,
                )
                trials.append(trial)
                trajectories.extend(trajectory)
    aggregate: list[dict[str, Any]] = []
    for method in ("euclidean", "exact_covariance"):
        for condition in conditions:
            selected = [
                row
                for row in trials
                if row["method"] == method
                and row["condition_number"] == condition
            ]
            counts = np.asarray([row["population_stopping_count"] for row in selected])
            aggregate.append(
                {
                    "method": method,
                    "condition_number": condition,
                    "trials": len(selected),
                    "minimum_count": int(counts.min()),
                    "median_count": float(np.median(counts)),
                    "maximum_count": int(counts.max()),
                }
            )
    args.output_dir.mkdir(parents=True, exist_ok=True)
    serializable_trials = [
        {**row, "singular_values": json.dumps(row["singular_values"])}
        for row in trials
    ]
    write_csv(args.output_dir / "vector_target_trials.csv", serializable_trials)
    write_csv(args.output_dir / "vector_target_trajectories.csv", trajectories)
    write_csv(args.output_dir / "vector_target_aggregate.csv", aggregate)
    summary = {
        "construction": {
            "latent": "H standard normal in R^d",
            "features": "X=HA for invertible A",
            "target": "Y=(H_1, 0.7 H_2), a continuous two-output target",
            "probe": "minimum-norm population multivariate least squares",
            "direction_rule": "remove the leading left singular vector of the coefficient matrix with deterministic SVD tie-breaking",
            "stopping": "zero feature-target cross-covariance",
        },
        "feature_dimension": args.dimension,
        "target_dimension": 2,
        "sufficient_linear_dimension": 2,
        "minimum_guarding_rank": 2,
        "condition_numbers": conditions,
        "trials_per_condition": args.trials,
        "aggregate": aggregate,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_visual_affine_stress.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import numpy as np
from scipy.linalg import hadamard

try:
    from .analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from .contact_metrics import binary_metrics
except ImportError:
    from analyze_covariance_erasure import (
        choose_regularization,
        fit_probe,
        load_cache,
        orthogonalize,
        probabilities,
        standardize,
    )
    from contact_metrics import binary_metrics


ROOT = Path(__file__).resolve().parents[1]


@dataclass(frozen=True)
class StructuredAffineMap:
    basis: np.ndarray
    scales: np.ndarray

    @property
    def condition_number(self) -> float:
        return float(self.scales.max() / self.scales.min())

    def apply(self, values: np.ndarray) -> np.ndarray:
        return ((values @ self.basis) * self.scales) @ self.basis.T

    def inverse(self, values: np.ndarray) -> np.ndarray:
        return ((values @ self.basis) / self.scales) @ self.basis.T

    def inverse_covector(self, coefficient: np.ndarray) -> np.ndarray:
        return self.basis @ ((self.basis.T @ coefficient) / self.scales)


def make_affine_map(
    dimension: int,
    condition_number: float,
    *,
    seed: int,
) -> StructuredAffineMap:
    if dimension <= 0 or dimension & (dimension - 1):
        raise ValueError("Structured Hadamard stress maps require power-of-two dimension")
    if condition_number < 1.0:
        raise ValueError("condition_number must be at least one")
    generator = np.random.default_rng(seed)
    base = hadamard(dimension, dtype=np.float64) / math.sqrt(dimension)
    signs = generator.choice(np.asarray([-1.0, 1.0]), size=dimension)
    permutation = generator.permutation(dimension)
    basis = signs[:, None] * base[:, permutation]
    if condition_number == 1.0:
        scales = np.ones(dimension, dtype=np.float64)
    else:
        half_log = 0.5 * math.log(condition_number)
        scales = np.exp(np.linspace(-half_log, half_log, dimension))
    return StructuredAffineMap(basis=basis, scales=scales)


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def run_trajectory(
    features: np.ndarray,
    labels: np.ndarray,
    train_indices: np.ndarray,
    val_indices: np.ndarray,
    affine_map: StructuredAffineMap,
    *,
    c_value: float,
    max_rank: int,
    max_iter: int,
    tolerance: float,
    baseline_val_scores: np.ndarray,
) -> list[dict[str, Any]]:
    transformed = affine_map.apply(features)
    directions: list[np.ndarray] = []
    rows: list[dict[str, Any]] = []
    for rank in range(max_rank + 1):
        current = affine_map.inverse(transformed)
        model = fit_probe(
            current,
            labels,
            train_indices,
            c_value=c_value,
            max_iter=max_iter,
            tolerance=tolerance,
        )
        val_scores = probabilities(model, current[val_indices])
        metrics = binary_metrics(labels[val_indices].tolist(), val_scores.tolist())
        if directions:
            direction_matrix = np.stack(directions, axis=1)
            cumulative_rank = int(np.linalg.matrix_rank(direction_matrix))
            gram_error = float(
                np.max(
                    np.abs(
                        direction_matrix.T @ direction_matrix
                        - np.eye(rank, dtype=np.float64)
                    )
                )
            )
        else:
            cumulative_rank = 0
            gram_error = 0.0
        rows.append(
            {
                "erased_dimensions": rank,
                "cumulative_edit_rank": cumulative_rank,
                "val_auroc": float(metrics["auroc"]),
                "val_orientation_free_auroc": float(
                    max(float(metrics["auroc"]), 1.0 - float(metrics["auroc"]))
                ),
                "val_auprc": float(metrics["auprc"]),
                "rank0_feature_max_abs_difference": (
                    float(np.max(np.abs(current - features))) if rank == 0 else ""
                ),
                "rank0_prediction_max_abs_difference": (
                    float(np.max(np.abs(val_scores - baseline_val_scores)))
                    if rank == 0
                    else ""
                ),
                "direction_gram_max_abs_error": gram_error,
            }
        )
        if rank == max_rank:
            break
        transformed_covector = affine_map.inverse_covector(
            model.coef_.reshape(-1)
        )
        direction = orthogonalize(transformed_covector, directions)
        directions.append(direction)
        transformed -= np.outer(transformed @ direction, direction)
    return rows


def aggregate(rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    grouped: dict[tuple[float, int], list[dict[str, Any]]] = {}
    for row in rows:
        grouped.setdefault(
            (float(row["condition_number"]), int(row["erased_dimensions"])), []
        ).append(row)
    output: list[dict[str, Any]] = []
    for (condition, rank), values in sorted(grouped.items()):
        aurocs = np.asarray([float(row["val_auroc"]) for row in values])
        orientation_free = np.asarray(
            [float(row["val_orientation_free_auroc"]) for row in values]
        )
        output.append(
            {
                "condition_number": condition,
                "erased_dimensions": rank,
                "trials": len(values),
                "mean_val_auroc": float(aurocs.mean()),
                "std_val_auroc": float(aurocs.std(ddof=1)) if len(aurocs) > 1 else 0.0,
                "val_auroc_q025": float(np.quantile(aurocs, 0.025)),
                "val_auroc_q975": float(np.quantile(aurocs, 0.975)),
                "mean_val_orientation_free_auroc": float(orientation_free.mean()),
                "all_cumulative_ranks_match_iterations": all(
                    int(row["cumulative_edit_rank"])
                    == int(row["erased_dimensions"])
                    for row in values
                ),
            }
        )
    return output


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Apply affine-preserving Euclidean erasure stress tests to real visual features."
    )
    parser.add_argument("--cache", type=Path, required=True)
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--layer")
    parser.add_argument("--condition-numbers", default="1,10,100,1000")
    parser.add_argument("--trials-per-condition", type=int, default=5)
    parser.add_argument("--max-rank", type=int, default=10)
    parser.add_argument("--c-grid", default="0.001,0.01,0.1,1")
    parser.add_argument("--max-iter", type=int, default=2000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    parser.add_argument("--seed", type=int, default=20260710)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    cache = load_cache(args.cache, layer=args.layer)
    train_indices = cache.indices("train")
    val_indices = cache.indices("val")
    features, _, _ = standardize(cache.features, train_indices)
    if features.shape[1] & (features.shape[1] - 1):
        raise ValueError(
            f"Feature dimension {features.shape[1]} is not a power of two; "
            "use a power-of-two visual representation for the structured stress map."
        )
    c_grid = [float(value) for value in args.c_grid.split(",") if value]
    c_value, c_search = choose_regularization(
        features,
        cache.labels,
        train_indices,
        val_indices,
        c_grid,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    baseline = fit_probe(
        features,
        cache.labels,
        train_indices,
        c_value=c_value,
        max_iter=args.max_iter,
        tolerance=args.tolerance,
    )
    baseline_val_scores = probabilities(baseline, features[val_indices])
    conditions = [
        float(value) for value in args.condition_numbers.split(",") if value
    ]
    rows: list[dict[str, Any]] = []
    for condition_index, condition in enumerate(conditions):
        for trial in range(args.trials_per_condition):
            trial_seed = args.seed + condition_index * 100_000 + trial
            affine_map = make_affine_map(
                features.shape[1], condition, seed=trial_seed
            )
            trial_rows = run_trajectory(
                features,
                cache.labels,
                train_indices,
                val_indices,
                affine_map,
                c_value=c_value,
                max_rank=args.max_rank,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
                baseline_val_scores=baseline_val_scores,
            )
            rows.extend(
                {
                    "dataset": args.dataset,
                    "model_id": cache.model_id,
                    "layer": cache.selected_layer,
                    "condition_number": condition,
                    "realized_condition_number": affine_map.condition_number,
                    "trial": trial,
                    "seed": trial_seed,
                    **row,
                }
                for row in trial_rows
            )
    aggregate_rows = aggregate(rows)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "visual_affine_stress_trials.csv", rows)
    write_csv(args.output_dir / "visual_affine_stress_aggregate.csv", aggregate_rows)
    summary = {
        "dataset": args.dataset,
        "model_id": cache.model_id,
        "layer": cache.selected_layer,
        "feature_dimension": int(features.shape[1]),
        "selection_split": "validation",
        "test_evaluations": 0,
        "selected_c": c_value,
        "c_search": c_search,
        "condition_numbers": conditions,
        "trials_per_condition": args.trials_per_condition,
        "max_rank": args.max_rank,
        "map_family": "randomized signed-Hadamard SPD maps with log-spaced eigenvalues",
        "probe_coordinates": "original train-standardized coordinates after inverse mapping",
        "rank0_prediction_max_abs_difference": max(
            float(row["rank0_prediction_max_abs_difference"])
            for row in rows
            if row["erased_dimensions"] == 0
        ),
        "all_iteration_counts_equal_cumulative_rank": all(
            bool(row["all_cumulative_ranks_match_iterations"])
            for row in aggregate_rows
        ),
        "aggregate": aggregate_rows,
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/analyze_visual_predicate_breadth.py <==
from __future__ import annotations

import argparse
import csv
import json
import time
from collections import Counter
from pathlib import Path
from typing import Any, Callable

import numpy as np

try:
    from .analyze_affine_erasure import fit_metric_map
    from .analyze_covariance_erasure import Cache, choose_regularization, load_cache, standardize
    from .analyze_latent_rank_control import metric_from_covariance, trajectory
except ImportError:
    from analyze_affine_erasure import fit_metric_map
    from analyze_covariance_erasure import Cache, choose_regularization, load_cache, standardize
    from analyze_latent_rank_control import metric_from_covariance, trajectory


def read_manifest(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def load_annotations(json_dir: Path) -> dict[str, list[dict[str, Any]]]:
    output: dict[str, list[dict[str, Any]]] = {}
    for split in ("train", "val", "test"):
        payload = json.loads((json_dir / f"{split}.json").read_text(encoding="utf-8"))
        output.update(
            {
                str(path): annotations
                for path, annotations in payload.items()
                if isinstance(annotations, list)
            }
        )
    return output


def hand_states(annotations: list[dict[str, Any]]) -> list[int]:
    values: list[int] = []
    for annotation in annotations:
        try:
            values.append(int(annotation["contact_state"]))
        except (KeyError, TypeError, ValueError):
            continue
    return values


def hand_sides(annotations: list[dict[str, Any]]) -> set[str]:
    return {
        str(annotation.get("hand_side", "")).lower()
        for annotation in annotations
        if str(annotation.get("hand_side", ""))
    }


def metadata_by_sample(
    manifest: list[dict[str, str]],
    annotations: dict[str, list[dict[str, Any]]],
) -> dict[str, dict[str, Any]]:
    output: dict[str, dict[str, Any]] = {}
    for row in manifest:
        anns = annotations[row["image_path"]]
        output[row["sample_id"]] = {
            "genre": row["image_path"].split("/")[1],
            "annotations": anns,
            "states": hand_states(anns),
            "sides": hand_sides(anns),
            "contact_label": int(row["label"]),
        }
    return output


def make_predicates(genres: list[str]) -> dict[str, Callable[[dict[str, Any]], int | None]]:
    predicates: dict[str, Callable[[dict[str, Any]], int | None]] = {
        f"genre_{genre}": lambda item, genre=genre: int(item["genre"] == genre)
        for genre in genres
    }
    predicates.update(
        {
            "multi_hand": lambda item: int(len(item["annotations"]) >= 2),
            "left_hand_present": lambda item: int(
                bool(item["sides"] & {"l", "left", "0"})
            ),
            "both_hand_sides": lambda item: int(
                bool(item["sides"] & {"l", "left", "0"})
                and bool(item["sides"] & {"r", "right", "1"})
            ),
            "stationary_vs_portable_contact": lambda item: (
                1
                if item["contact_label"] == 1 and 4 in item["states"] and 3 not in item["states"]
                else 0
                if item["contact_label"] == 1 and 3 in item["states"] and 4 not in item["states"]
                else None
            ),
        }
    )
    return predicates


def subset_cache(
    cache: Cache,
    metadata: dict[str, dict[str, Any]],
    predicate: Callable[[dict[str, Any]], int | None],
) -> Cache | None:
    indices: list[int] = []
    labels: list[int] = []
    for index, row in enumerate(cache.rows):
        value = predicate(metadata[row["sample_id"]])
        if value is None:
            continue
        indices.append(index)
        labels.append(value)
    rows = [cache.rows[index] for index in indices]
    counts = {
        split: Counter(label for label, row in zip(labels, rows) if row["split"] == split)
        for split in ("train", "val", "test")
    }
    minimum = {"train": 20, "val": 5, "test": 5}
    if any(any(counts[split][label] < minimum[split] for label in (0, 1)) for split in counts):
        return None
    return Cache(
        features=cache.features[np.asarray(indices)],
        labels=np.asarray(labels, dtype=np.int64),
        rows=rows,
        selected_layer=cache.selected_layer,
        model_id=cache.model_id,
    )


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Stress-test metric dependence across additional visual predicates."
    )
    parser.add_argument("--vjepa-cache", type=Path, required=True)
    parser.add_argument("--dinov2-cache", type=Path, required=True)
    parser.add_argument("--manifest", type=Path, required=True)
    parser.add_argument("--json-dir", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--max-rank", type=int, default=5)
    parser.add_argument(
        "--c-grid", default="0.00001,0.0001,0.001,0.01,0.1,1,10,100"
    )
    parser.add_argument("--max-iter", type=int, default=4000)
    parser.add_argument("--tolerance", type=float, default=1e-8)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = time.monotonic()
    manifest = read_manifest(args.manifest)
    metadata = metadata_by_sample(manifest, load_annotations(args.json_dir))
    genres = sorted({item["genre"] for item in metadata.values()})
    predicates = make_predicates(genres)
    c_candidates = [float(value) for value in args.c_grid.split(",") if value]
    rows: list[dict[str, Any]] = []
    included: dict[str, list[str]] = {}

    for family, path in (("vjepa2", args.vjepa_cache), ("dinov2", args.dinov2_cache)):
        base_cache = load_cache(path)
        included[family] = []
        for predicate_name, predicate in predicates.items():
            cache = subset_cache(base_cache, metadata, predicate)
            if cache is None:
                continue
            included[family].append(predicate_name)
            train_indices = cache.indices("train")
            val_indices = cache.indices("val")
            features, _, _ = standardize(cache.features, train_indices)
            cache = Cache(
                features=features,
                labels=cache.labels,
                rows=cache.rows,
                selected_layer=cache.selected_layer,
                model_id=cache.model_id,
            )
            c_value, _ = choose_regularization(
                features,
                cache.labels,
                train_indices,
                val_indices,
                c_candidates,
                max_iter=args.max_iter,
                tolerance=args.tolerance,
            )
            identity = metric_from_covariance("euclidean", np.eye(features.shape[1]))
            oas = fit_metric_map(
                features[train_indices], estimator="oas", eigenvalue_floor=1e-6
            )
            oas = type(oas)(
                name="oas_affine_preserving",
                whitening=oas.whitening,
                unwhitening=oas.unwhitening,
                covariance=oas.covariance,
                metadata=oas.metadata,
            )
            split_counts = {
                split: Counter(cache.labels[cache.indices(split)].tolist())
                for split in ("train", "val", "test")
            }
            for metric in (identity, oas):
                for curve_row in trajectory(
                    features,
                    cache,
                    metric,
                    c_value=c_value,
                    max_rank=args.max_rank,
                    max_iter=args.max_iter,
                    tolerance=args.tolerance,
                ):
                    rows.append(
                        {
                            "model_family": family,
                            "model_id": cache.model_id,
                            "layer": cache.selected_layer,
                            "predicate": predicate_name,
                            "selected_c": c_value,
                            "train_negative": split_counts["train"][0],
                            "train_positive": split_counts["train"][1],
                            "val_negative": split_counts["val"][0],
                            "val_positive": split_counts["val"][1],
                            "test_negative": split_counts["test"][0],
                            "test_positive": split_counts["test"][1],
                            **curve_row,
                        }
                    )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "predicate_erasure_curves.csv", rows)
    summary = {
        "models": included,
        "predicate_count": len(set(row["predicate"] for row in rows)),
        "interpretation": "breadth stress test; source genres and annotated hand attributes are not treated as independent datasets",
        "rows": len(rows),
        "elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/contact_metrics.py <==
from __future__ import annotations

import math
import random
from collections import defaultdict
from collections.abc import Callable, Sequence
from typing import Any


MetricValue = float | int


def _coerce_binary_inputs(
    labels: Sequence[int],
    probabilities: Sequence[float],
) -> tuple[list[int], list[float]]:
    if len(labels) != len(probabilities):
        raise ValueError("labels and probabilities must have the same length")
    if not labels:
        raise ValueError("at least one prediction is required")

    clean_labels = [int(value) for value in labels]
    clean_probabilities = [float(value) for value in probabilities]
    if any(value not in (0, 1) for value in clean_labels):
        raise ValueError("labels must be binary (0 or 1)")
    if any(not math.isfinite(value) for value in clean_probabilities):
        raise ValueError("probabilities must be finite")
    return clean_labels, clean_probabilities


def _safe_divide(numerator: float, denominator: float) -> float:
    return numerator / denominator if denominator else math.nan


def roc_auc_score(labels: Sequence[int], scores: Sequence[float]) -> float:
    clean_labels, clean_scores = _coerce_binary_inputs(labels, scores)
    positives = sum(clean_labels)
    negatives = len(clean_labels) - positives
    if not positives or not negatives:
        return math.nan

    ordered = sorted(zip(clean_scores, clean_labels), key=lambda item: item[0])
    positive_rank_sum = 0.0
    start = 0
    while start < len(ordered):
        end = start + 1
        while end < len(ordered) and ordered[end][0] == ordered[start][0]:
            end += 1
        average_rank = ((start + 1) + end) / 2.0
        positive_rank_sum += average_rank * sum(label for _, label in ordered[start:end])
        start = end

    return (
        positive_rank_sum - positives * (positives + 1) / 2.0
    ) / (positives * negatives)


def average_precision_score(labels: Sequence[int], scores: Sequence[float]) -> float:
    clean_labels, clean_scores = _coerce_binary_inputs(labels, scores)
    positives = sum(clean_labels)
    if not positives:
        return math.nan

    ordered = sorted(zip(clean_scores, clean_labels), key=lambda item: item[0], reverse=True)
    true_positives = 0
    false_positives = 0
    previous_recall = 0.0
    average_precision = 0.0
    start = 0
    while start < len(ordered):
        end = start + 1
        while end < len(ordered) and ordered[end][0] == ordered[start][0]:
            end += 1
        group = ordered[start:end]
        group_positives = sum(label for _, label in group)
        true_positives += group_positives
        false_positives += len(group) - group_positives
        recall = true_positives / positives
        precision = true_positives / (true_positives + false_positives)
        average_precision += (recall - previous_recall) * precision
        previous_recall = recall
        start = end
    return average_precision


def expected_calibration_error(
    labels: Sequence[int],
    probabilities: Sequence[float],
    *,
    bins: int = 10,
) -> float:
    clean_labels, clean_probabilities = _coerce_binary_inputs(labels, probabilities)
    if bins < 1:
        raise ValueError("bins must be at least 1")

    bin_totals = [0] * bins
    bin_probability_sums = [0.0] * bins
    bin_label_sums = [0] * bins
    for label, probability in zip(clean_labels, clean_probabilities):
        clipped = min(1.0, max(0.0, probability))
        bin_index = min(bins - 1, int(clipped * bins))
        bin_totals[bin_index] += 1
        bin_probability_sums[bin_index] += clipped
        bin_label_sums[bin_index] += label

    total = len(clean_labels)
    error = 0.0
    for count, probability_sum, label_sum in zip(
        bin_totals,
        bin_probability_sums,
        bin_label_sums,
    ):
        if not count:
            continue
        confidence = probability_sum / count
        accuracy = label_sum / count
        error += (count / total) * abs(accuracy - confidence)
    return error


def binary_metrics(
    labels: Sequence[int],
    probabilities: Sequence[float],
    *,
    threshold: float = 0.5,
    ece_bins: int = 10,
) -> dict[str, MetricValue]:
    clean_labels, clean_probabilities = _coerce_binary_inputs(labels, probabilities)
    tp = tn = fp = fn = 0
    for label, probability in zip(clean_labels, clean_probabilities):
        prediction = int(probability >= threshold)
        tp += int(prediction == 1 and label == 1)
        tn += int(prediction == 0 and label == 0)
        fp += int(prediction == 1 and label == 0)
        fn += int(prediction == 0 and label == 1)

    accuracy = (tp + tn) / len(clean_labels)
    precision = _safe_divide(tp, tp + fp)
    recall = _safe_divide(tp, tp + fn)
    specificity = _safe_divide(tn, tn + fp)
    f1 = (
        2.0 * precision * recall / (precision + recall)
        if math.isfinite(precision) and math.isfinite(recall) and precision + recall
        else 0.0
    )
    balanced_accuracy = (
        (recall + specificity) / 2.0
        if math.isfinite(recall) and math.isfinite(specificity)
        else math.nan
    )
    brier = sum(
        (probability - label) ** 2
        for label, probability in zip(clean_labels, clean_probabilities)
    ) / len(clean_labels)

    return {
        "count": len(clean_labels),
        "positive_count": sum(clean_labels),
        "negative_count": len(clean_labels) - sum(clean_labels),
        "threshold": float(threshold),
        "accuracy": accuracy,
        "balanced_accuracy": balanced_accuracy,
        "precision": precision,
        "recall": recall,
        "specificity": specificity,
        "f1": f1,
        "auroc": roc_auc_score(clean_labels, clean_probabilities),
        "auprc": average_precision_score(clean_labels, clean_probabilities),
        "brier": brier,
        "ece": expected_calibration_error(
            clean_labels,
            clean_probabilities,
            bins=ece_bins,
        ),
        "tp": tp,
        "tn": tn,
        "fp": fp,
        "fn": fn,
    }


def best_f1_threshold(
    labels: Sequence[int],
    probabilities: Sequence[float],
) -> tuple[float, dict[str, MetricValue]]:
    clean_labels, clean_probabilities = _coerce_binary_inputs(labels, probabilities)
    candidates = sorted({0.5, *[min(1.0, max(0.0, value)) for value in clean_probabilities]})
    selected_threshold = 0.5
    selected_metrics = binary_metrics(clean_labels, clean_probabilities, threshold=0.5)
    selected_key = _threshold_key(selected_metrics, selected_threshold)
    for threshold in candidates:
        metrics = binary_metrics(clean_labels, clean_probabilities, threshold=threshold)
        key = _threshold_key(metrics, threshold)
        if key > selected_key:
            selected_threshold = threshold
            selected_metrics = metrics
            selected_key = key
    return selected_threshold, selected_metrics


def _threshold_key(metrics: dict[str, MetricValue], threshold: float) -> tuple[float, ...]:
    return (
        float(metrics["f1"]),
        float(metrics["balanced_accuracy"]),
        float(metrics["accuracy"]),
        float(metrics["recall"]),
        -abs(threshold - 0.5),
    )


def percentile(values: Sequence[float], quantile: float) -> float:
    if not values:
        return math.nan
    if not 0.0 <= quantile <= 1.0:
        raise ValueError("quantile must be in [0, 1]")
    ordered = sorted(float(value) for value in values)
    if len(ordered) == 1:
        return ordered[0]
    position = quantile * (len(ordered) - 1)
    lower = math.floor(position)
    upper = math.ceil(position)
    if lower == upper:
        return ordered[lower]
    weight = position - lower
    return ordered[lower] * (1.0 - weight) + ordered[upper] * weight


def _metric_function(metric_name: str, threshold: float) -> Callable[[Sequence[int], Sequence[float]], float]:
    if metric_name == "auroc":
        return roc_auc_score
    if metric_name == "auprc":
        return average_precision_score
    if metric_name in {
        "accuracy",
        "balanced_accuracy",
        "precision",
        "recall",
        "specificity",
        "f1",
        "brier",
        "ece",
    }:
        return lambda labels, probabilities: float(
            binary_metrics(labels, probabilities, threshold=threshold)[metric_name]
        )
    raise ValueError(f"unsupported metric: {metric_name}")


def group_bootstrap_interval(
    labels: Sequence[int],
    probabilities: Sequence[float],
    groups: Sequence[str],
    *,
    metric_name: str,
    threshold: float = 0.5,
    replicates: int = 10_000,
    confidence: float = 0.95,
    seed: int = 0,
) -> dict[str, Any]:
    clean_labels, clean_probabilities = _coerce_binary_inputs(labels, probabilities)
    if len(groups) != len(clean_labels):
        raise ValueError("groups must have the same length as labels")
    if replicates < 1:
        raise ValueError("replicates must be at least 1")
    if not 0.0 < confidence < 1.0:
        raise ValueError("confidence must be in (0, 1)")

    by_group: dict[str, list[int]] = defaultdict(list)
    for index, group in enumerate(groups):
        by_group[str(group)].append(index)
    group_names = sorted(by_group)
    if len(group_names) < 2:
        raise ValueError("group bootstrap requires at least two groups")

    metric = _metric_function(metric_name, threshold)
    estimate = metric(clean_labels, clean_probabilities)
    rng = random.Random(seed)
    samples: list[float] = []
    invalid_replicates = 0
    for _ in range(replicates):
        indices: list[int] = []
        for _ in group_names:
            indices.extend(by_group[rng.choice(group_names)])
        value = metric(
            [clean_labels[index] for index in indices],
            [clean_probabilities[index] for index in indices],
        )
        if math.isfinite(value):
            samples.append(value)
        else:
            invalid_replicates += 1

    alpha = (1.0 - confidence) / 2.0
    return {
        "metric": metric_name,
        "estimate": estimate,
        "confidence": confidence,
        "lower": percentile(samples, alpha),
        "upper": percentile(samples, 1.0 - alpha),
        "replicates": replicates,
        "valid_replicates": len(samples),
        "invalid_replicates": invalid_replicates,
        "group_count": len(group_names),
        "seed": seed,
    }


def paired_group_bootstrap_difference(
    labels: Sequence[int],
    baseline_probabilities: Sequence[float],
    edited_probabilities: Sequence[float],
    groups: Sequence[str],
    *,
    metric_name: str,
    threshold: float = 0.5,
    replicates: int = 10_000,
    confidence: float = 0.95,
    seed: int = 0,
    difference: str = "baseline_minus_edited",
) -> dict[str, Any]:
    clean_labels, baseline = _coerce_binary_inputs(labels, baseline_probabilities)
    _, edited = _coerce_binary_inputs(labels, edited_probabilities)
    if len(groups) != len(clean_labels):
        raise ValueError("groups must have the same length as labels")
    if difference not in {"baseline_minus_edited", "edited_minus_baseline"}:
        raise ValueError("unsupported difference convention")

    by_group: dict[str, list[int]] = defaultdict(list)
    for index, group in enumerate(groups):
        by_group[str(group)].append(index)
    group_names = sorted(by_group)
    if len(group_names) < 2:
        raise ValueError("group bootstrap requires at least two groups")

    metric = _metric_function(metric_name, threshold)

    def delta(indices: Sequence[int]) -> float:
        selected_labels = [clean_labels[index] for index in indices]
        baseline_value = metric(selected_labels, [baseline[index] for index in indices])
        edited_value = metric(selected_labels, [edited[index] for index in indices])
        if difference == "baseline_minus_edited":
            return baseline_value - edited_value
        return edited_value - baseline_value

    all_indices = list(range(len(clean_labels)))
    estimate = delta(all_indices)
    rng = random.Random(seed)
    samples: list[float] = []
    invalid_replicates = 0
    for _ in range(replicates):
        indices: list[int] = []
        for _ in group_names:
            indices.extend(by_group[rng.choice(group_names)])
        value = delta(indices)
        if math.isfinite(value):
            samples.append(value)
        else:
            invalid_replicates += 1

    alpha = (1.0 - confidence) / 2.0
    return {
        "metric": metric_name,
        "difference": difference,
        "estimate": estimate,
        "confidence": confidence,
        "lower": percentile(samples, alpha),
        "upper": percentile(samples, 1.0 - alpha),
        "replicates": replicates,
        "valid_replicates": len(samples),
        "invalid_replicates": invalid_replicates,
        "group_count": len(group_names),
        "seed": seed,
    }


def paired_group_bootstrap_mean_difference(
    baseline_values: Sequence[float],
    edited_values: Sequence[float],
    groups: Sequence[str],
    *,
    replicates: int = 10_000,
    confidence: float = 0.95,
    seed: int = 0,
    difference: str = "baseline_minus_edited",
) -> dict[str, Any]:
    baseline = [float(value) for value in baseline_values]
    edited = [float(value) for value in edited_values]
    if not baseline or len(baseline) != len(edited):
        raise ValueError("paired values must be non-empty and have the same length")
    if len(groups) != len(baseline):
        raise ValueError("groups must have the same length as paired values")
    if any(not math.isfinite(value) for value in [*baseline, *edited]):
        raise ValueError("paired values must be finite")
    if replicates < 1:
        raise ValueError("replicates must be at least 1")
    if not 0.0 < confidence < 1.0:
        raise ValueError("confidence must be in (0, 1)")
    if difference not in {"baseline_minus_edited", "edited_minus_baseline"}:
        raise ValueError("unsupported difference convention")

    by_group: dict[str, list[int]] = defaultdict(list)
    for index, group in enumerate(groups):
        by_group[str(group)].append(index)
    group_names = sorted(by_group)
    if len(group_names) < 2:
        raise ValueError("group bootstrap requires at least two groups")

    signed_differences = [
        baseline_value - edited_value
        if difference == "baseline_minus_edited"
        else edited_value - baseline_value
        for baseline_value, edited_value in zip(baseline, edited)
    ]
    estimate = sum(signed_differences) / len(signed_differences)
    rng = random.Random(seed)
    samples: list[float] = []
    for _ in range(replicates):
        indices = [
            index
            for _ in group_names
            for index in by_group[rng.choice(group_names)]
        ]
        samples.append(
            sum(signed_differences[index] for index in indices) / len(indices)
        )

    alpha = (1.0 - confidence) / 2.0
    return {
        "metric": "mean",
        "difference": difference,
        "estimate": estimate,
        "confidence": confidence,
        "lower": percentile(samples, alpha),
        "upper": percentile(samples, 1.0 - alpha),
        "replicates": replicates,
        "valid_replicates": len(samples),
        "invalid_replicates": 0,
        "group_count": len(group_names),
        "seed": seed,
    }


def benjamini_hochberg(p_values: Sequence[float]) -> list[float]:
    if any(not 0.0 <= float(value) <= 1.0 for value in p_values):
        raise ValueError("p-values must be in [0, 1]")
    count = len(p_values)
    if not count:
        return []
    ordered = sorted(enumerate(float(value) for value in p_values), key=lambda item: item[1])
    adjusted = [0.0] * count
    running_minimum = 1.0
    for reverse_rank, (original_index, value) in enumerate(reversed(ordered), start=1):
        rank = count - reverse_rank + 1
        running_minimum = min(running_minimum, value * count / rank)
        adjusted[original_index] = min(1.0, running_minimum)
    return adjusted


==> anc/artifact_v14_arxiv/scripts/prepare_touchmoment_contact.py <==
from __future__ import annotations

import argparse
import csv
import json
import math
import random
import re
from collections import Counter
from pathlib import Path
from typing import Any


ROOT = Path(__file__).resolve().parents[1]
DEFAULT_LABEL_ROOT = ROOT / "outputs/touchmoment/hice/data"
DEFAULT_FRAME_ROOT = ROOT / "outputs/touchmoment/TouchMoment/Frames"
DEFAULT_HAND_ANNOTATIONS = ROOT / "outputs/touchmoment/TouchMoment/hand_anno.json"
DEFAULT_MANIFEST = ROOT / "outputs/touchmoment/manifest_causal.csv"
DEFAULT_SUMMARY = ROOT / "outputs/touchmoment/manifest_causal_summary.json"
SPLITS = ("train", "val", "test")


def load_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def causal_frame_indices(candidate_frame: int, frames_per_clip: int, stride: int) -> list[int]:
    if frames_per_clip < 1:
        raise ValueError("frames_per_clip must be positive")
    if stride < 1:
        raise ValueError("stride must be positive")
    if candidate_frame < 0:
        return []
    start = candidate_frame - (frames_per_clip - 1) * stride
    # Repeat the first frame when an onset occurs near the start of a clip. This
    # preserves causality and retains substantially more short TACO examples.
    return [max(0, start + index * stride) for index in range(frames_per_clip)]


def source_domain_for_video(video: str, source_lookup: dict[str, str]) -> str:
    if video not in source_lookup:
        raise ValueError(f"Video {video!r} is missing from HOI4D/TACO source labels")
    return source_lookup[video]


def build_source_lookup(label_root: Path) -> dict[str, str]:
    lookup: dict[str, str] = {}
    for source in ("HOI4D", "TACO"):
        for split in SPLITS:
            for record in load_json(label_root / source / f"{split}.json"):
                video = record["video"]
                previous = lookup.setdefault(video, source)
                if previous != source:
                    raise ValueError(f"Video {video} appears in both source datasets")
    return lookup


def participant_for_video(video: str, source: str) -> str:
    # The released identifiers do not expose a documented cross-video subject ID.
    # Keeping the video as the group prevents optimistic frame-level uncertainty.
    return video


def clip_paths(frame_root: Path, video: str, indices: list[int]) -> list[Path]:
    return [frame_root / video / f"{index:06d}.jpg" for index in indices]


def clean_event(
    event_frame: int,
    all_event_frames: list[int],
    positive_clip_indices: list[int],
    negative_clip_indices: list[int],
    exclusion_frames: int,
) -> bool:
    positive_start = positive_clip_indices[0]
    negative_start = negative_clip_indices[0]
    negative_end = negative_clip_indices[-1]
    for other in all_event_frames:
        if other != event_frame and positive_start <= other <= event_frame:
            return False
        if negative_start - exclusion_frames <= other <= negative_end + exclusion_frames:
            return False
    return True


def event_rows(
    *,
    record: dict[str, Any],
    split: str,
    source: str,
    official_split: str,
    frame_root: Path,
    source_json: Path,
    frames_per_clip: int,
    target_fps: float,
    negative_offset_seconds: float,
    exclusion_seconds: float,
    require_frames: bool,
) -> tuple[list[dict[str, Any]], Counter[str]]:
    video = str(record["video"])
    fps = float(record["fps"])
    source_stride = max(1, int(round(fps / target_fps)))
    negative_offset_frames = max(1, int(round(fps * negative_offset_seconds)))
    exclusion_frames = max(1, int(math.ceil(fps * exclusion_seconds)))
    all_event_frames = sorted(int(event["frame"]) for event in record.get("events", []))
    rows: list[dict[str, Any]] = []
    stats: Counter[str] = Counter()

    for event_index, event in enumerate(record.get("events", [])):
        stats["events_seen"] += 1
        event_frame = int(event["frame"])
        negative_frame = event_frame - negative_offset_frames
        positive_indices = causal_frame_indices(event_frame, frames_per_clip, source_stride)
        negative_indices = causal_frame_indices(negative_frame, frames_per_clip, source_stride)
        if not positive_indices or not negative_indices:
            stats["rejected_insufficient_history"] += 1
            continue
        if not clean_event(
            event_frame,
            all_event_frames,
            positive_indices,
            negative_indices,
            exclusion_frames,
        ):
            stats["rejected_near_other_event"] += 1
            continue

        positive_paths = clip_paths(frame_root, video, positive_indices)
        negative_paths = clip_paths(frame_root, video, negative_indices)
        if require_frames:
            missing = [path for path in [*positive_paths, *negative_paths] if not path.exists()]
            if missing:
                stats["rejected_missing_frames"] += 1
                continue

        pair_id = f"touchmoment_{split}_{video}_event{event_index:03d}_frame{event_frame:06d}"
        common = {
            "split": split,
            "official_split": official_split,
            "source_domain": source,
            "video": video,
            "participant": participant_for_video(video, source),
            "pair_id": pair_id,
            "event_index": event_index,
            "event_frame": event_frame,
            "event_comment": str(event.get("comment", "")),
            "fps": fps,
            "source_stride": source_stride,
            "negative_offset_frames": negative_offset_frames,
            "exclusion_frames": exclusion_frames,
            "annotation_provenance": "manual" if official_split in {"val", "test"} else str(event.get("comment", "training_mixed")),
            "source_json": str(source_json.resolve()),
            "dataset": "touchmoment",
            "window_policy": "causal_end_at_candidate",
        }
        for label, role, candidate_frame, indices, paths in (
            (0, "near_touch_negative", negative_frame, negative_indices, negative_paths),
            (1, "touch_onset", event_frame, positive_indices, positive_paths),
        ):
            center_path = paths[-1]
            rows.append(
                {
                    **common,
                    "sample_id": f"{pair_id}_{role}_{candidate_frame:06d}_{label}",
                    "label": label,
                    "sample_role": role,
                    "requested_frame_index": candidate_frame,
                    "frame_index": candidate_frame,
                    "image_name": center_path.name,
                    "image_path": f"{video}/{center_path.name}",
                    "local_frame_path": str(center_path.resolve()),
                    "clip_frame_indices": json.dumps(indices, separators=(",", ":")),
                    "clip_frame_paths": json.dumps(
                        [str(path.resolve()) for path in paths],
                        separators=(",", ":"),
                    ),
                }
            )
        stats["events_selected"] += 1
    return rows, stats


def select_training_events(
    rows: list[dict[str, Any]],
    max_train_events: int | None,
    seed: int,
) -> list[dict[str, Any]]:
    if max_train_events is None:
        return rows
    train_pairs = sorted({row["pair_id"] for row in rows if row["split"] == "train"})
    if len(train_pairs) <= max_train_events:
        return rows
    rng = random.Random(seed)
    kept_train_pairs = set(rng.sample(train_pairs, max_train_events))
    return [
        row
        for row in rows
        if row["split"] != "train" or row["pair_id"] in kept_train_pairs
    ]


def hand_box_visible(frame_annotation: Any) -> bool:
    if not isinstance(frame_annotation, dict):
        return False
    return any(
        isinstance(hand, dict) and hand.get("box") is not None
        for hand in frame_annotation.values()
    )


def load_candidate_hand_visibility(
    path: Path,
    rows: list[dict[str, Any]],
) -> dict[tuple[str, str], bool]:
    try:
        import ijson
    except ImportError as exc:  # pragma: no cover - declared project dependency.
        raise RuntimeError("ijson is required to stream TouchMoment hand annotations") from exc

    required: dict[str, set[str]] = {}
    for row in rows:
        required.setdefault(str(row["video"]), set()).add(str(row["image_name"]))
    visibility: dict[tuple[str, str], bool] = {}
    with path.open("rb") as handle:
        for video, annotations in ijson.kvitems(handle, ""):
            names = required.get(str(video))
            if not names:
                continue
            for name in names:
                visibility[(str(video), name)] = hand_box_visible(annotations.get(name))
    return visibility


def filter_visible_hand_pairs(
    rows: list[dict[str, Any]],
    visibility: dict[tuple[str, str], bool],
) -> tuple[list[dict[str, Any]], int]:
    by_pair: dict[str, list[dict[str, Any]]] = {}
    for row in rows:
        visible = visibility.get((str(row["video"]), str(row["image_name"])), False)
        row["hand_visible"] = int(visible)
        by_pair.setdefault(str(row["pair_id"]), []).append(row)
    kept: list[dict[str, Any]] = []
    rejected = 0
    for pair_rows in by_pair.values():
        if len(pair_rows) == 2 and all(int(row["hand_visible"]) for row in pair_rows):
            kept.extend(pair_rows)
        else:
            rejected += 1
    return kept, rejected


def validate_official_splits(rows: list[dict[str, Any]]) -> None:
    videos_by_split = {
        split: {row["video"] for row in rows if row["split"] == split}
        for split in SPLITS
    }
    for index, left in enumerate(SPLITS):
        for right in SPLITS[index + 1 :]:
            overlap = videos_by_split[left] & videos_by_split[right]
            if overlap:
                raise ValueError(f"Official split video overlap between {left} and {right}: {sorted(overlap)[:5]}")


def write_manifest(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fieldnames: list[str] = []
    for row in rows:
        for key in row:
            if key not in fieldnames:
                fieldnames.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)


def prepare(args: argparse.Namespace) -> dict[str, Any]:
    label_root = args.label_root.expanduser().resolve()
    frame_root = args.frame_root.expanduser().resolve()
    source_lookup = build_source_lookup(label_root)
    rows: list[dict[str, Any]] = []
    stats: Counter[str] = Counter()
    seen_evaluation_events: set[tuple[str, int]] = set()

    # Process official test before validation so duplicated TACO events retain test
    # provenance. TACO validation videos are test-only in our group-disjoint protocol.
    for official_split in ("train", "test", "val"):
        source_json = label_root / "TouchMoment" / f"{official_split}.json"
        for record in load_json(source_json):
            source = source_domain_for_video(record["video"], source_lookup)
            split = "test" if source == "TACO" and official_split == "val" else official_split
            filtered_events = []
            for event in record.get("events", []):
                event_key = (record["video"], int(event["frame"]))
                if split == "test" and event_key in seen_evaluation_events:
                    stats["deduplicated_taco_val_test_event"] += 1
                    continue
                filtered_events.append(event)
                if split == "test":
                    seen_evaluation_events.add(event_key)
            filtered_record = {**record, "events": filtered_events}
            selected, record_stats = event_rows(
                record=filtered_record,
                split=split,
                source=source,
                official_split=official_split,
                frame_root=frame_root,
                source_json=source_json,
                frames_per_clip=args.frames_per_clip,
                target_fps=args.target_fps,
                negative_offset_seconds=args.negative_offset_seconds,
                exclusion_seconds=args.exclusion_seconds,
                require_frames=args.require_frames,
            )
            rows.extend(selected)
            stats.update(record_stats)

    if args.require_visible_hands:
        hand_annotations = args.hand_annotations.expanduser().resolve()
        if not hand_annotations.exists():
            raise FileNotFoundError(f"TouchMoment hand annotations are missing: {hand_annotations}")
        visibility = load_candidate_hand_visibility(hand_annotations, rows)
        rows, rejected_pairs = filter_visible_hand_pairs(rows, visibility)
        stats["rejected_pair_without_visible_hand"] += rejected_pairs

    rows = select_training_events(rows, args.max_train_events, args.seed)
    validate_official_splits(rows)
    rows.sort(key=lambda row: (SPLITS.index(row["split"]), row["video"], row["event_index"], row["label"]))
    write_manifest(args.out_manifest, rows)
    stats["events_retained_after_all_filters"] = len(rows) // 2

    unique_pairs = {
        (str(row["pair_id"]), str(row["split"]), str(row["source_domain"]))
        for row in rows
    }
    split_source_events = Counter(
        f"{split}:{source}"
        for _, split, source in unique_pairs
    )

    summary = {
        "dataset": "TouchMoment",
        "task": "causal frozen-feature touch-onset versus within-video near-touch probing",
        "official_test_never_used_for_selection": True,
        "group_disjoint_evaluation_splits": True,
        "split_adjustment": (
            "TACO official validation videos are assigned to test because the release "
            "reuses all 225 TACO videos across validation and test; duplicate events are removed"
        ),
        "frames_per_clip": args.frames_per_clip,
        "target_fps": args.target_fps,
        "negative_offset_seconds": args.negative_offset_seconds,
        "exclusion_seconds": args.exclusion_seconds,
        "require_visible_hands": args.require_visible_hands,
        "hand_annotations": str(args.hand_annotations.expanduser().resolve())
        if args.require_visible_hands
        else None,
        "max_train_events": args.max_train_events,
        "seed": args.seed,
        "sample_count": len(rows),
        "event_pair_count": len(rows) // 2,
        "positive_count": sum(int(row["label"]) == 1 for row in rows),
        "negative_count": sum(int(row["label"]) == 0 for row in rows),
        "split_samples": {split: sum(row["split"] == split for row in rows) for split in SPLITS},
        "split_videos": {split: len({row["video"] for row in rows if row["split"] == split}) for split in SPLITS},
        "source_samples": dict(Counter(row["source_domain"] for row in rows)),
        "split_source_events": dict(split_source_events),
        "annotation_provenance": {
            "train": "mixed manual and automatic labels from the official release",
            "val": "manual",
            "test": "manual and untouched during selection",
        },
        "leakage_controls": [
            "causal clips end at the evaluated frame",
            "within-video negatives precede the paired onset",
            "both paired candidate frames contain a detected hand"
            if args.require_visible_hands
            else "hand visibility is not required",
            "negative clips containing another annotated touch are rejected",
            "videos do not overlap across evaluation splits",
            "official TACO validation/test duplicate events are removed",
        ],
        "filter_stats": dict(stats),
        "manifest": str(args.out_manifest.resolve()),
        "frame_root": str(frame_root),
    }
    args.out_summary.parent.mkdir(parents=True, exist_ok=True)
    args.out_summary.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    return summary


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description="Prepare leakage-safe TouchMoment probe pairs.")
    parser.add_argument("--label-root", type=Path, default=DEFAULT_LABEL_ROOT)
    parser.add_argument("--frame-root", type=Path, default=DEFAULT_FRAME_ROOT)
    parser.add_argument("--hand-annotations", type=Path, default=DEFAULT_HAND_ANNOTATIONS)
    parser.add_argument("--out-manifest", type=Path, default=DEFAULT_MANIFEST)
    parser.add_argument("--out-summary", type=Path, default=DEFAULT_SUMMARY)
    parser.add_argument("--frames-per-clip", type=int, default=16)
    parser.add_argument("--target-fps", type=float, default=15.0)
    parser.add_argument("--negative-offset-seconds", type=float, default=0.5)
    parser.add_argument("--exclusion-seconds", type=float, default=0.1)
    parser.add_argument("--max-train-events", type=int)
    parser.add_argument("--seed", type=int, default=20260709)
    parser.add_argument("--require-frames", action="store_true")
    parser.add_argument("--require-visible-hands", action="store_true")
    return parser


def main() -> None:
    summary = prepare(build_parser().parse_args())
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/render_v7_figures.py <==
from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[2]
FIGURE_DIR = ROOT / "workspace/figures"
OUTPUT_DIR = ROOT / "outputs/revision_v7/figures"
FIGURE_DIR.mkdir(parents=True, exist_ok=True)
OUTPUT_DIR.mkdir(parents=True, exist_ok=True)

RED = "#B84A3A"
BLUE = "#2F6F9F"
GREEN = "#2D7A5E"
GOLD = "#B07A21"
PURPLE = "#76528C"
GRAY = "#6F7479"
LIGHT_GRAY = "#D5D8DA"


def style_axis(axis: plt.Axes) -> None:
    axis.spines[["top", "right"]].set_visible(False)
    axis.grid(axis="y", color=LIGHT_GRAY, linewidth=0.55, zorder=0)


def save(figure: plt.Figure, name: str) -> None:
    for directory in (FIGURE_DIR, OUTPUT_DIR):
        figure.savefig(directory / f"{name}.png", dpi=300, bbox_inches="tight")
        figure.savefig(directory / f"{name}.pdf", bbox_inches="tight")
    plt.close(figure)


def identification_figure() -> None:
    figure, axes = plt.subplots(2, 2, figsize=(7.15, 4.55))

    axis = axes[0, 0]
    axis.axis("off")
    boxes = (
        (0.02, 0.66, "Population model", "Generating dimension\nSufficient linear dimension", GREEN),
        (0.53, 0.66, "Moment", "Encoded cross-covariance rank", BLUE),
        (0.02, 0.12, "Guarding problem", "Minimum edit rank\nfor a declared criterion", GOLD),
        (0.53, 0.12, "Finite procedure", "Iterative erasure count\n(metric, probe, sample, rule)", RED),
    )
    for x, y, heading, body, color in boxes:
        axis.text(
            x,
            y,
            f"{heading}\n{body}",
            transform=axis.transAxes,
            ha="left",
            va="bottom",
            fontsize=7.0,
            linespacing=1.2,
            bbox={"boxstyle": "round,pad=0.35", "facecolor": "white", "edgecolor": color, "linewidth": 1.2},
        )
    axis.annotate("does not identify", xy=(0.50, 0.44), xytext=(0.50, 0.55), ha="center", fontsize=6.5,
                  arrowprops={"arrowstyle": "-|>", "color": GRAY, "lw": 0.8})
    axis.set_title("Four distinct objects", fontsize=8.7)

    vector = pd.read_csv(
        ROOT / "outputs/revision_v7/vector_target_erasure/vector_target_aggregate.csv"
    )
    axis = axes[0, 1]
    for method, label, color, marker in (
        ("euclidean", "Euclidean", RED, "o"),
        ("exact_covariance", "Exact covariance", GREEN, "s"),
    ):
        selected = vector[vector.method == method]
        axis.plot(
            selected.condition_number,
            selected.median_count,
            color=color,
            marker=marker,
            label=label,
        )
    axis.set_xscale("log")
    axis.set_xticks([1, 3, 10, 100, 1000], ["1", "3", "10", "100", "1k"])
    axis.set_yticks([0, 2, 4, 6, 8])
    axis.set_ylim(0, 8.6)
    axis.set_xlabel("Mixing condition number")
    axis.set_ylabel("Population stopping count")
    axis.set_title("Continuous two-output target", fontsize=8.7)
    axis.legend(frameon=False, fontsize=6.2)
    style_axis(axis)

    standardized = pd.read_csv(
        ROOT
        / "outputs/revision_v8/dense_affine_preprocessing/100doh_vjepa2/dense_preprocessing_aggregate.csv"
    )
    paired = pd.read_csv(
        ROOT
        / "outputs/revision_v8/dense_affine_preprocessing/100doh_vjepa2/dense_preprocessing_rank10_bootstrap.csv"
    )
    unstandardized = pd.read_csv(
        ROOT
        / "outputs/revision_v5/visual_affine_stress/100doh_vjepa2/visual_affine_stress_aggregate.csv"
    )
    axis = axes[1, 0]
    rank_ten = standardized[standardized.erased_dimensions == 10].copy()
    rank_ten = rank_ten.merge(
        paired[["requested_condition_number", "lower", "upper"]],
        on="requested_condition_number",
        how="left",
    )
    identity = float(
        rank_ten.loc[
            rank_ten.requested_condition_number == 1, "mean_val_auroc"
        ].iloc[0]
    )
    axis.plot(
        rank_ten.requested_condition_number,
        rank_ten.mean_val_auroc,
        color=RED,
        marker="o",
        label="Dense + restandardization",
    )
    axis.vlines(
        rank_ten.requested_condition_number,
        identity + rank_ten.lower,
        identity + rank_ten.upper,
        color=RED,
        alpha=0.55,
        linewidth=1.0,
    )
    old_rank_ten = unstandardized[unstandardized.erased_dimensions == 10]
    axis.plot(
        old_rank_ten.condition_number,
        old_rank_ten.mean_val_auroc,
        color=BLUE,
        marker="s",
        linestyle="--",
        label="Dense, common preprocessing",
    )
    axis.set_xscale("log")
    axis.set_xticks([1, 2, 5, 10, 100, 1000], ["1", "2", "5", "10", "100", "1k"])
    axis.set_xlabel("Dense-map condition number")
    axis.set_ylabel("Rank-ten validation AUROC")
    axis.set_title("Sensitivity survives restandardization", fontsize=8.7)
    axis.legend(frameon=False, fontsize=5.5)
    style_axis(axis)

    orthogonal = pd.read_csv(
        ROOT
        / "outputs/revision_v7/orthogonal_affine_sanity/100doh_vjepa2/orthogonal_trials.csv"
    )
    axis = axes[1, 1]
    for _, frame in orthogonal.groupby("trial"):
        axis.plot(
            frame.erased_dimensions,
            frame.val_auroc,
            color=BLUE,
            alpha=0.16,
            linewidth=0.8,
        )
    reference = orthogonal[orthogonal.trial == 0]
    axis.plot(
        reference.erased_dimensions,
        reference.reference_val_auroc,
        color="black",
        linestyle="--",
        linewidth=1.3,
        label="Identity reference",
    )
    axis.text(0.04, 0.08, r"max $|\Delta p|=4.27\times10^{-6}$", transform=axis.transAxes, fontsize=6.5)
    axis.set_xlabel("Removed directions")
    axis.set_ylabel("Validation AUROC")
    axis.set_title("20 orthogonal-map sanity trials", fontsize=8.7)
    axis.legend(frameon=False, fontsize=6.2)
    style_axis(axis)

    figure.tight_layout(h_pad=1.2, w_pad=1.0)
    save(figure, "fig_v7_identification_controls")


def attacker_figure() -> None:
    figure, axes = plt.subplots(1, 2, figsize=(7.15, 2.75), sharey=True)
    for axis, dataset, title in (
        (axes[0], "100doh_vjepa2", "100DOH"),
        (axes[1], "touchmoment_vjepa2", "TouchMoment"),
    ):
        folds = pd.read_csv(
            ROOT
            / f"outputs/revision_v6/per_rank_attacker/{dataset}/per_rank_attacker_folds.csv"
        )
        for method, label, color in (
            ("euclidean", "Euclidean", RED),
            ("oas_floor_0.0001", "OAS covariance", BLUE),
        ):
            selected = folds[folds.method == method]
            for _, frame in selected.groupby(["split_seed", "swap"]):
                axis.plot(
                    frame.erased_dimensions,
                    frame.audit_val_auroc,
                    color=color,
                    alpha=0.13,
                    linewidth=0.7,
                )
            median = selected.groupby("erased_dimensions").audit_val_auroc.median()
            axis.plot(median.index, median.values, color=color, linewidth=1.8, label=label)
        axis.axhspan(0.45, 0.55, color=GRAY, alpha=0.09)
        axis.axhline(0.5, color="black", linewidth=0.7, linestyle="--")
        axis.set_xlabel("Removed directions")
        axis.set_title(title)
        style_axis(axis)
    axes[0].set_ylabel("Orientation-fixed concordance")
    axes[1].legend(frameon=False, fontsize=7)
    figure.suptitle("Individual folds and median under per-rank attacker selection", fontsize=9.2)
    figure.tight_layout(w_pad=1.0)
    save(figure, "fig_v7_per_rank_individual_runs")


def estimation_figure() -> None:
    figure, axes = plt.subplots(1, 3, figsize=(7.15, 2.5))
    axis = axes[0]
    for dataset, label, color, marker in (
        ("100doh_max_vjepa2", "100DOH-max", RED, "o"),
        ("touchmoment_vjepa2", "TouchMoment", BLUE, "s"),
    ):
        frame = pd.read_csv(
            ROOT
            / f"outputs/revision_v6/repeated_covariance_subsampling/{dataset}/repeated_subsamples.csv"
        )
        frame = frame[frame.estimator == "oas"]
        for sample_count, values in frame.groupby("covariance_sample_count"):
            axis.scatter(
                np.full(len(values), sample_count),
                values.rank1_val_auroc,
                color=color,
                alpha=0.45,
                s=11,
            )
        median = frame.groupby("covariance_sample_count").rank1_val_auroc.median()
        axis.plot(median.index, median.values, color=color, marker=marker, label=label)
    axis.set_xscale("log")
    axis.set_xlabel("Covariance samples")
    axis.set_ylabel("Rank-one validation AUROC")
    axis.set_title("Repeated subsamples", fontsize=8.2)
    axis.legend(frameon=False, fontsize=5.8)
    style_axis(axis)

    axis = axes[1]
    synthetic = pd.read_csv(
        ROOT
        / "outputs/revision_v6/synthetic_crossfit_calibration/synthetic_crossfit_folds.csv"
    )
    sample = synthetic[synthetic.method == "sample_mp_sal"]
    for _, frame in sample.groupby("seed"):
        axis.plot(
            frame.eraser_sample_count,
            frame.evaluation_auroc,
            color=PURPLE,
            alpha=0.18,
            linewidth=0.75,
        )
    median = sample.groupby("eraser_sample_count").evaluation_auroc.median()
    axis.plot(median.index, median.values, color=PURPLE, marker="o", label="Sample MP/SAL")
    oracle = synthetic[synthetic.method == "population_oracle"].groupby("eraser_sample_count").evaluation_auroc.median()
    axis.plot(oracle.index, oracle.values, color=GREEN, marker="s", label="Population oracle")
    axis.set_xscale("log")
    axis.set_xlabel("Eraser-estimation samples")
    axis.set_ylabel("Independent AUROC")
    axis.set_title("Known rank-one cross-fit", fontsize=8.2)
    axis.legend(frameon=False, fontsize=5.6)
    style_axis(axis)

    axis = axes[2]
    for dataset, label, color, marker in (
        ("100doh_vjepa2", "100DOH-2k", GOLD, "^"),
        ("100doh_max_vjepa2", "100DOH-max", RED, "o"),
        ("touchmoment_vjepa2", "TouchMoment", BLUE, "s"),
    ):
        frame = pd.read_csv(
            ROOT
            / f"outputs/revision_v6/crossfit_sample_scaling/{dataset}/crossfit_sample_scaling_folds.csv"
        )
        frame = frame[frame.method == "leace_oas"]
        for _, values in frame.groupby("split_seed"):
            axis.plot(
                values.eraser_sample_count,
                values.evaluation_auroc,
                color=color,
                alpha=0.16,
                linewidth=0.7,
            )
        median = frame.groupby("eraser_sample_count").evaluation_auroc.median()
        axis.plot(median.index, median.values, color=color, marker=marker, label=label)
    axis.set_xscale("log")
    axis.set_xlabel("Eraser-estimation samples")
    axis.set_ylabel("Independent AUROC")
    axis.set_title("Cross-fit within official training", fontsize=8.2)
    axis.legend(frameon=False, fontsize=5.2)
    style_axis(axis)

    figure.tight_layout(w_pad=0.75)
    save(figure, "fig_v7_estimation_individual_runs")


if __name__ == "__main__":
    identification_figure()
    attacker_figure()
    estimation_figure()


==> anc/artifact_v14_arxiv/scripts/run_local_image_encoder_control.py <==
from __future__ import annotations

import argparse
import builtins
import csv
import json
import sys
import time
import types
from pathlib import Path
from typing import Any

import numpy as np
import torch
from PIL import Image

try:
    from .analyze_cross_dataset_features import choose_device, fit_linear, predict, standardize
    from .contact_metrics import binary_metrics, best_f1_threshold
except ImportError:  # Support direct execution from the experiments directory.
    from analyze_cross_dataset_features import choose_device, fit_linear, predict, standardize
    from contact_metrics import binary_metrics, best_f1_threshold


def ensure_lzma_importable() -> None:
    try:
        import lzma  # noqa: F401
    except ModuleNotFoundError:
        module = types.ModuleType("lzma")
        module.open = builtins.open  # type: ignore[attr-defined]
        sys.modules["lzma"] = module


def read_manifest(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"Manifest is empty: {path}")
    for row in rows:
        image_path = Path(row["local_frame_path"])
        if not image_path.is_file():
            raise FileNotFoundError(image_path)
    return rows


def preprocess_image(path: Path, image_size: int = 224, resize_short: int = 256) -> torch.Tensor:
    with Image.open(path) as source:
        image = source.convert("RGB")
    width, height = image.size
    scale = resize_short / min(width, height)
    resized = (max(image_size, round(width * scale)), max(image_size, round(height * scale)))
    image = image.resize(resized, Image.Resampling.BICUBIC)
    left = (resized[0] - image_size) // 2
    top = (resized[1] - image_size) // 2
    image = image.crop((left, top, left + image_size, top + image_size))
    array = np.asarray(image, dtype=np.float32) / 255.0
    mean = np.asarray([0.485, 0.456, 0.406], dtype=np.float32)
    std = np.asarray([0.229, 0.224, 0.225], dtype=np.float32)
    array = (array - mean) / std
    return torch.from_numpy(np.ascontiguousarray(array.transpose(2, 0, 1)))


def layer_names(count: int) -> list[str]:
    if count < 2:
        raise ValueError("Expected embedding and encoder hidden states")
    return ["embedding", *[f"layer_{index:02d}" for index in range(1, count)]]


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Run a frozen local image-encoder control.")
    parser.add_argument("--manifest", type=Path, required=True)
    parser.add_argument("--model-dir", type=Path, required=True)
    parser.add_argument("--model-id", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--encoder-batch-size", type=int, default=16)
    parser.add_argument("--probe-batch-size", type=int, default=512)
    parser.add_argument("--epochs", type=int, default=80)
    parser.add_argument("--patience", type=int, default=12)
    parser.add_argument("--lr", type=float, default=1e-3)
    parser.add_argument("--seeds", default="17,23,42")
    parser.add_argument("--device", default="auto")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    ensure_lzma_importable()
    from transformers import AutoModel

    rows = read_manifest(args.manifest)
    labels = torch.tensor([int(row["label"]) for row in rows], dtype=torch.long)
    indices = {
        split: [index for index, row in enumerate(rows) if row["split"] == split]
        for split in ("train", "val", "test")
    }
    if any(not values for values in indices.values()):
        raise ValueError("Manifest must contain train, val, and test rows")
    seeds = sorted({int(value) for value in args.seeds.split(",") if value})
    device = choose_device(args.device)
    started = time.monotonic()
    model = AutoModel.from_pretrained(args.model_dir, local_files_only=True).to(device).eval()
    for parameter in model.parameters():
        parameter.requires_grad_(False)

    features_by_layer: dict[str, list[torch.Tensor]] = {}
    with torch.inference_mode():
        for start in range(0, len(rows), args.encoder_batch_size):
            batch = torch.stack(
                [
                    preprocess_image(Path(row["local_frame_path"]))
                    for row in rows[start : start + args.encoder_batch_size]
                ]
            ).to(device)
            autocast_enabled = device.type in {"cuda", "mps"}
            with torch.autocast(device_type=device.type, dtype=torch.float16, enabled=autocast_enabled):
                hidden_states = model(pixel_values=batch, output_hidden_states=True).hidden_states
            names = layer_names(len(hidden_states))
            for name, hidden in zip(names, hidden_states):
                features_by_layer.setdefault(name, []).append(hidden.mean(dim=1).half().cpu())
            batch_number = start // args.encoder_batch_size + 1
            if batch_number == 1 or batch_number % 25 == 0:
                print(json.dumps({"stage": "encode", "batch": batch_number}), flush=True)
    features = {name: torch.cat(chunks) for name, chunks in features_by_layer.items()}

    metric_rows: list[dict[str, Any]] = []
    states: dict[tuple[str, int], dict[str, torch.Tensor]] = {}
    for name in sorted(features):
        standardized_features, _, _ = standardize(features[name].float(), indices["train"])
        for seed in seeds:
            state = fit_linear(
                standardized_features,
                labels,
                indices["train"],
                indices["val"],
                seed=seed,
                device=device,
                epochs=args.epochs,
                patience=args.patience,
                batch_size=args.probe_batch_size,
                lr=args.lr,
            )
            states[(name, seed)] = state
            probabilities = predict(
                state,
                standardized_features,
                device=device,
                batch_size=args.probe_batch_size,
            )
            for split in ("val", "test"):
                split_labels = labels[indices[split]].tolist()
                split_probabilities = probabilities[indices[split]].tolist()
                metrics = binary_metrics(split_labels, split_probabilities)
                metric_rows.append(
                    {
                        "layer": name,
                        "seed": seed,
                        "probe_kind": "linear",
                        "control": "none",
                        "split": split,
                        **{f"fixed_{key}": value for key, value in metrics.items()},
                    }
                )

    val_scores = {
        name: np.mean(
            [
                float(row["fixed_auroc"])
                for row in metric_rows
                if row["layer"] == name and row["split"] == "val"
            ]
        )
        for name in features
    }
    selected_layer = max(val_scores, key=lambda name: (val_scores[name], name))
    selected_features, train_mean, train_std = standardize(
        features[selected_layer].float(),
        indices["train"],
    )
    prediction_rows: list[dict[str, Any]] = []
    for seed in seeds:
        probabilities = predict(
            states[(selected_layer, seed)],
            selected_features,
            device=device,
            batch_size=args.probe_batch_size,
        )
        threshold, _ = best_f1_threshold(
            labels[indices["val"]].tolist(),
            probabilities[indices["val"]].tolist(),
        )
        for index, row in enumerate(rows):
            prediction_rows.append(
                {
                    "sample_id": row["sample_id"],
                    "split": row["split"],
                    "video": row.get("video", ""),
                    "participant": row.get("participant", row.get("video", "")),
                    "source_domain": row.get("source_domain", ""),
                    "pair_id": row.get("pair_id", ""),
                    "label": int(labels[index]),
                    "seed": seed,
                    "layer": selected_layer,
                    "prob": float(probabilities[index]),
                    "pred": int(probabilities[index] >= 0.5),
                    "calibrated_pred": int(probabilities[index] >= threshold),
                    "calibrated_threshold": threshold,
                }
            )

    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "layer_metrics.csv", metric_rows)
    write_csv(args.output_dir / "selected_predictions.csv", prediction_rows)
    torch.save(
        {
            "features": features[selected_layer],
            "features_by_layer": features,
            "labels": labels.to(torch.int8),
            "rows": [
                {
                    "sample_id": row["sample_id"],
                    "split": row["split"],
                    "video": row.get("video", ""),
                    "participant": row.get("participant", row.get("video", "")),
                    "source_domain": row.get("source_domain", ""),
                    "pair_id": row.get("pair_id", ""),
                }
                for row in rows
            ],
            "selected_layer": selected_layer,
            "train_mean": train_mean,
            "train_std": train_std,
            "model_id": args.model_id,
        },
        args.output_dir / "selected_features.pt",
    )
    summary = {
        "run_id": args.output_dir.name,
        "model_id": args.model_id,
        "parameter_count": sum(parameter.numel() for parameter in model.parameters()),
        "manifest": str(args.manifest),
        "sample_count": len(rows),
        "split_counts": {split: len(values) for split, values in indices.items()},
        "seeds": seeds,
        "layers": sorted(features),
        "selection_rule": "highest mean validation AUROC across linear-probe seeds",
        "selected_layer": selected_layer,
        "selected_layer_mean_val_auroc": float(val_scores[selected_layer]),
        "device": str(device),
        "total_elapsed_seconds": time.monotonic() - started,
    }
    (args.output_dir / "summary.json").write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/run_revision_feature_suite.py <==
from __future__ import annotations

import argparse
import asyncio
import json
import os
import time
from pathlib import PurePosixPath
from typing import Any

try:
    from runpod_flash import DataCenter, Endpoint, GpuType, NetworkVolume
except Exception:  # pragma: no cover - local preflight reports the missing runtime.
    DataCenter = Endpoint = GpuType = NetworkVolume = None  # type: ignore[assignment]


VOLUME_ID = os.environ.get("RUNPOD_VOLUME_ID", "SET_RUNPOD_VOLUME_ID")
VOLUME_NAME = os.environ.get("RUNPOD_VOLUME_NAME", "SET_RUNPOD_VOLUME_NAME")
ENDPOINT_NAME = os.environ.get("RUNPOD_REVISION_ENDPOINT_NAME", "vjepa2-contact-revision-suite")
DEFAULT_MODEL_ID = "facebook/vjepa2-vitl-fpc64-256"
DEFAULT_OUTPUT_PREFIX = "vjepa2/contact_frame/runs/revision_feature_suite"
DEPENDENCIES = [
    "torch==2.8.0",
    "torchvision==0.23.0",
    "transformers==4.53.0",
    "pillow",
    "numpy",
    "safetensors",
    "timm",
    "einops",
]


if NetworkVolume is not None:
    RUNPOD_VOLUME = NetworkVolume(
        id=VOLUME_ID,
        name=VOLUME_NAME,
        dataCenterId=DataCenter.EU_RO_1,
    )
else:  # pragma: no cover
    RUNPOD_VOLUME = None


if Endpoint is not None:

    @Endpoint(
        name=ENDPOINT_NAME,
        gpu=[
            GpuType.NVIDIA_RTX_A6000,
            GpuType.NVIDIA_A40,
            GpuType.NVIDIA_RTX_A5000,
            GpuType.NVIDIA_GEFORCE_RTX_4090,
            GpuType.NVIDIA_GEFORCE_RTX_5090,
            GpuType.NVIDIA_GEFORCE_RTX_3090,
        ],
        datacenter=DataCenter.EU_RO_1,
        volume=RUNPOD_VOLUME,
        workers=(0, 1),
        idle_timeout=60,
        dependencies=DEPENDENCIES,
    )
    def run_revision_feature_experiment(payload):
        import csv
        import importlib
        import json
        import math
        import random
        import shutil
        import sys
        import time
        from pathlib import Path, PurePosixPath
        from typing import Any

        import numpy as np
        import torch
        from PIL import Image
        from safetensors.torch import load_file as load_safetensors
        from transformers import AutoConfig, AutoModel

        temporal_mode = str(payload.get("temporal_mode", "full"))
        temporal_seed = int(payload.get("temporal_seed", 20260710))
        if temporal_mode not in {"full", "repeat_last", "reverse", "shuffle", "shuffle_history"}:
            raise ValueError(f"Unsupported temporal mode: {temporal_mode}")

        def volume_path(key: str) -> str:
            clean = str(PurePosixPath(str(key).lstrip("/")))
            if clean in {"", "."} or clean.startswith("../") or "/../" in clean:
                raise ValueError(f"Volume key must stay inside the volume: {key!r}")
            return f"/runpod-volume/{clean}"

        def read_rows(path: str) -> list[dict[str, str]]:
            with open(path, "r", encoding="utf-8", newline="") as handle:
                return list(csv.DictReader(handle))

        def write_rows(path: Path, rows: list[dict[str, Any]]) -> None:
            if not rows:
                path.write_text("", encoding="utf-8")
                return
            fields: list[str] = []
            for row in rows:
                for key in row:
                    if key not in fields:
                        fields.append(key)
            with path.open("w", encoding="utf-8", newline="") as handle:
                writer = csv.DictWriter(handle, fieldnames=fields)
                writer.writeheader()
                writer.writerows(rows)

        def frame_keys(row: dict[str, str], expected: int) -> list[str]:
            value = row.get("clip_frame_keys", "")
            keys = json.loads(value) if value else []
            if not keys and row.get("frame_key"):
                keys = [row["frame_key"]]
            if expected == 1 and keys:
                keys = [row.get("frame_key") or keys[-1]]
            if len(keys) != expected:
                raise ValueError(
                    f"{row.get('sample_id', '<unknown>')} has {len(keys)} frame keys; expected {expected}"
                )
            if temporal_mode == "repeat_last":
                keys = [keys[-1]] * expected
            elif temporal_mode == "reverse":
                keys = list(reversed(keys))
            elif temporal_mode == "shuffle":
                keys = list(keys)
                random.Random(f"{row.get('sample_id', '')}:{temporal_seed}").shuffle(keys)
            elif temporal_mode == "shuffle_history":
                history = list(keys[:-1])
                random.Random(f"{row.get('sample_id', '')}:{temporal_seed}").shuffle(history)
                keys = [*history, keys[-1]]
            return [str(key) for key in keys]

        def load_video(row: dict[str, str], expected: int) -> list[Image.Image]:
            images: list[Image.Image] = []
            for key in frame_keys(row, expected):
                path = volume_path(key)
                if not Path(path).exists():
                    raise FileNotFoundError(path)
                with Image.open(path) as image:
                    images.append(image.convert("RGB"))
            return images

        def preprocess(
            videos: list[list[Image.Image]],
            model_type: str,
        ) -> dict[str, torch.Tensor]:
            if model_type == "videomae":
                resize_short = crop_size = 224
                resampling = Image.Resampling.BILINEAR
                mean = np.asarray([0.5, 0.5, 0.5], dtype=np.float32).reshape(1, 1, 3)
                std = np.asarray([0.5, 0.5, 0.5], dtype=np.float32).reshape(1, 1, 3)
                input_key = "pixel_values"
                use_candidate_image = False
            elif model_type in {"dinov2", "vit"}:
                resize_short = 256
                crop_size = 224
                resampling = Image.Resampling.BICUBIC
                mean = np.asarray([0.485, 0.456, 0.406], dtype=np.float32).reshape(1, 1, 3)
                std = np.asarray([0.229, 0.224, 0.225], dtype=np.float32).reshape(1, 1, 3)
                input_key = "pixel_values"
                use_candidate_image = True
            elif model_type == "vjepa2_1":
                crop_size = 384
                resize_short = int(crop_size * 256 / 224)
                resampling = Image.Resampling.BILINEAR
                mean = np.asarray([0.485, 0.456, 0.406], dtype=np.float32).reshape(1, 1, 3)
                std = np.asarray([0.229, 0.224, 0.225], dtype=np.float32).reshape(1, 1, 3)
                input_key = "pixel_values"
                use_candidate_image = False
            else:
                resize_short = 292
                crop_size = 256
                resampling = Image.Resampling.BICUBIC
                mean = np.asarray([0.485, 0.456, 0.406], dtype=np.float32).reshape(1, 1, 3)
                std = np.asarray([0.229, 0.224, 0.225], dtype=np.float32).reshape(1, 1, 3)
                input_key = "pixel_values_videos"
                use_candidate_image = False
            batches = []
            for frames in videos:
                tensors = []
                selected_frames = [frames[-1]] if use_candidate_image else frames
                for image in selected_frames:
                    width, height = image.size
                    scale = float(resize_short) / min(width, height)
                    resized = (
                        max(crop_size, round(width * scale)),
                        max(crop_size, round(height * scale)),
                    )
                    image = image.resize(resized, resampling)
                    left = max(0, (resized[0] - crop_size) // 2)
                    top = max(0, (resized[1] - crop_size) // 2)
                    image = image.crop((left, top, left + crop_size, top + crop_size))
                    array = np.asarray(image, dtype=np.float32) / 255.0
                    array = (array - mean) / std
                    tensors.append(torch.from_numpy(np.ascontiguousarray(array.transpose(2, 0, 1))))
                batches.append(torch.stack(tensors, dim=0))
            values = torch.stack(batches, dim=0)
            if use_candidate_image:
                values = values[:, 0]
            return {input_key: values}

        def layer_names(count: int) -> list[str]:
            if count < 2:
                raise ValueError(f"Expected embeddings and encoder layers, got {count}")
            return ["embedding", *[f"layer_{index:02d}" for index in range(1, count)]]

        def roc_auc(labels: list[int], scores: list[float]) -> float:
            positives = sum(labels)
            negatives = len(labels) - positives
            if not positives or not negatives:
                return float("nan")
            ordered = sorted(zip(scores, labels), key=lambda item: item[0])
            rank_sum = 0.0
            start = 0
            while start < len(ordered):
                end = start + 1
                while end < len(ordered) and ordered[end][0] == ordered[start][0]:
                    end += 1
                average_rank = ((start + 1) + end) / 2.0
                rank_sum += average_rank * sum(label for _, label in ordered[start:end])
                start = end
            return (rank_sum - positives * (positives + 1) / 2.0) / (positives * negatives)

        def average_precision(labels: list[int], scores: list[float]) -> float:
            positives = sum(labels)
            if not positives:
                return float("nan")
            ordered = sorted(zip(scores, labels), key=lambda item: item[0], reverse=True)
            tp = fp = 0
            previous_recall = 0.0
            value = 0.0
            start = 0
            while start < len(ordered):
                end = start + 1
                while end < len(ordered) and ordered[end][0] == ordered[start][0]:
                    end += 1
                group = ordered[start:end]
                group_positive = sum(label for _, label in group)
                tp += group_positive
                fp += len(group) - group_positive
                recall = tp / positives
                precision = tp / (tp + fp)
                value += (recall - previous_recall) * precision
                previous_recall = recall
                start = end
            return value

        def threshold_metrics(labels: list[int], probabilities: list[float], threshold: float) -> dict[str, Any]:
            tp = tn = fp = fn = 0
            for label, probability in zip(labels, probabilities):
                prediction = int(probability >= threshold)
                tp += int(prediction == 1 and label == 1)
                tn += int(prediction == 0 and label == 0)
                fp += int(prediction == 1 and label == 0)
                fn += int(prediction == 0 and label == 1)
            precision = tp / max(1, tp + fp)
            recall = tp / max(1, tp + fn)
            specificity = tn / max(1, tn + fp)
            f1 = 2 * precision * recall / max(1e-12, precision + recall)
            return {
                "count": len(labels),
                "threshold": threshold,
                "accuracy": (tp + tn) / max(1, len(labels)),
                "balanced_accuracy": (recall + specificity) / 2.0,
                "precision": precision,
                "recall": recall,
                "specificity": specificity,
                "f1": f1,
                "auroc": roc_auc(labels, probabilities),
                "auprc": average_precision(labels, probabilities),
                "brier": sum((probability - label) ** 2 for label, probability in zip(labels, probabilities)) / max(1, len(labels)),
                "tp": tp,
                "tn": tn,
                "fp": fp,
                "fn": fn,
            }

        def select_threshold(labels: list[int], probabilities: list[float]) -> tuple[float, dict[str, Any]]:
            candidates = sorted({0.5, *probabilities})
            selected = 0.5
            metrics = threshold_metrics(labels, probabilities, selected)
            key = (metrics["f1"], metrics["balanced_accuracy"], metrics["accuracy"], -abs(selected - 0.5))
            for threshold in candidates:
                candidate = threshold_metrics(labels, probabilities, threshold)
                candidate_key = (
                    candidate["f1"],
                    candidate["balanced_accuracy"],
                    candidate["accuracy"],
                    -abs(threshold - 0.5),
                )
                if candidate_key > key:
                    selected = threshold
                    metrics = candidate
                    key = candidate_key
            return selected, metrics

        def make_head(kind: str, feature_dim: int, hidden_dim: int) -> torch.nn.Module:
            if kind == "linear":
                return torch.nn.Linear(feature_dim, 1)
            if kind == "mlp":
                return torch.nn.Sequential(
                    torch.nn.Linear(feature_dim, hidden_dim),
                    torch.nn.GELU(),
                    torch.nn.Dropout(0.1),
                    torch.nn.Linear(hidden_dim, 1),
                )
            raise ValueError(f"Unsupported probe kind: {kind}")

        def train_probe(
            features: torch.Tensor,
            labels: torch.Tensor,
            train_indices: list[int],
            val_indices: list[int],
            *,
            seed: int,
            kind: str,
            hidden_dim: int,
            epochs: int,
            patience: int,
            batch_size: int,
            lr: float,
            train_labels: torch.Tensor | None = None,
        ) -> tuple[dict[str, torch.Tensor], int, float]:
            random.seed(seed)
            np.random.seed(seed)
            torch.manual_seed(seed)
            torch.cuda.manual_seed_all(seed)
            head = make_head(kind, features.shape[1], hidden_dim).to(device)
            optimizer = torch.optim.AdamW(head.parameters(), lr=lr, weight_decay=1e-4)
            criterion = torch.nn.BCEWithLogitsLoss()
            training_targets = train_labels if train_labels is not None else labels
            train_tensor = torch.tensor(train_indices, dtype=torch.long)
            best_state: dict[str, torch.Tensor] | None = None
            best_epoch = 0
            best_auc = -1.0
            stale = 0
            for epoch in range(epochs):
                head.train()
                generator = torch.Generator().manual_seed(seed * 1000 + epoch)
                permutation = train_tensor[torch.randperm(len(train_tensor), generator=generator)]
                for start in range(0, len(permutation), batch_size):
                    indices = permutation[start : start + batch_size]
                    logits = head(features[indices].to(device)).squeeze(1)
                    targets = training_targets[indices].to(device)
                    loss = criterion(logits, targets)
                    optimizer.zero_grad(set_to_none=True)
                    loss.backward()
                    optimizer.step()
                head.eval()
                with torch.no_grad():
                    val_probabilities = []
                    for start in range(0, len(val_indices), batch_size * 4):
                        indices = val_indices[start : start + batch_size * 4]
                        logits = head(features[indices].to(device)).squeeze(1)
                        val_probabilities.extend(torch.sigmoid(logits).cpu().tolist())
                val_labels = [int(labels[index].item()) for index in val_indices]
                val_auc = roc_auc(val_labels, val_probabilities)
                if val_auc > best_auc + 1e-6:
                    best_auc = val_auc
                    best_epoch = epoch + 1
                    best_state = {name: value.detach().cpu().clone() for name, value in head.state_dict().items()}
                    stale = 0
                else:
                    stale += 1
                if stale >= patience:
                    break
            if best_state is None:
                raise RuntimeError("Probe training did not produce a state")
            return best_state, best_epoch, best_auc

        def predict(
            features: torch.Tensor,
            state: dict[str, torch.Tensor],
            *,
            kind: str,
            hidden_dim: int,
            batch_size: int,
        ) -> tuple[list[float], list[float]]:
            head = make_head(kind, features.shape[1], hidden_dim).to(device)
            head.load_state_dict(state)
            head.eval()
            logits: list[float] = []
            with torch.no_grad():
                for start in range(0, len(features), batch_size * 4):
                    batch = features[start : start + batch_size * 4].to(device)
                    logits.extend(head(batch).squeeze(1).cpu().tolist())
            probabilities = [1.0 / (1.0 + math.exp(-max(-30.0, min(30.0, value)))) for value in logits]
            return logits, probabilities

        def standardized(raw: torch.Tensor, train_indices: list[int]) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor]:
            values = raw.float()
            mean = values[train_indices].mean(dim=0)
            std = values[train_indices].std(dim=0, unbiased=False).clamp_min(1e-6)
            return (values - mean) / std, mean, std

        def split_metrics(
            labels: torch.Tensor,
            probabilities: list[float],
            indices: list[int],
            threshold: float,
        ) -> dict[str, Any]:
            return threshold_metrics(
                [int(labels[index].item()) for index in indices],
                [probabilities[index] for index in indices],
                threshold,
            )

        manifest_key = str(payload["manifest_key"])
        output_prefix = str(payload.get("output_prefix", "vjepa2/contact_frame/runs/revision_feature_suite"))
        run_id = str(payload.get("run_id") or time.strftime("%Y%m%dT%H%M%SZ", time.gmtime()))
        run_key = str(PurePosixPath(output_prefix) / run_id)
        output_dir = Path(volume_path(run_key))
        output_dir.mkdir(parents=True, exist_ok=True)
        run_started = time.monotonic()
        progress_path = output_dir / "progress.jsonl"
        status_path = output_dir / "latest_status.json"

        def log(stage: str, status: str = "running", **fields: Any) -> None:
            event = {
                "created_at": time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime()),
                "stage": stage,
                "status": status,
                **fields,
            }
            with progress_path.open("a", encoding="utf-8") as handle:
                handle.write(json.dumps(event, sort_keys=True) + "\n")
            status_path.write_text(json.dumps(event, indent=2) + "\n", encoding="utf-8")
            print(json.dumps({"progress": event}, sort_keys=True), flush=True)

        frames_per_clip = int(payload.get("frames_per_clip", 16))
        encoder_batch_size = int(payload.get("encoder_batch_size", 2))
        probe_batch_size = int(payload.get("probe_batch_size", 256))
        epochs = int(payload.get("epochs", 80))
        patience = int(payload.get("patience", 12))
        lr = float(payload.get("lr", 1e-3))
        hidden_dim = int(payload.get("hidden_dim", 256))
        erasure_steps = int(payload.get("erasure_steps", 10))
        erasure_prediction_steps = {
            int(value)
            for value in str(payload.get("erasure_prediction_steps", "0,1,2,5,10,20,30,40,50")).split(",")
            if value
        }
        seeds = sorted({int(value) for value in str(payload.get("seeds", "17,23,42")).split(",") if value})
        requested_layers = [value for value in str(payload.get("target_layers", "all")).split(",") if value]
        requested_export_layers = [
            value for value in str(payload.get("export_layers", "layer_21")).split(",") if value
        ]
        model_id = str(payload.get("model_id", "facebook/vjepa2-vitl-fpc64-256"))
        model_volume_key = str(payload.get("model_volume_key", "")).strip()
        model_family = str(payload.get("model_family", "auto"))
        official_repo_key = str(payload.get("official_repo_key", "vjepa2/code/vjepa2_official"))
        official_model_name = str(payload.get("official_model_name", "vjepa2_1_vit_base_384"))
        official_checkpoint_key = str(
            payload.get(
                "official_checkpoint_key",
                "vjepa2/checkpoints/vjepa2_1_vitb_ema_encoder_only.pt",
            )
        )
        random_init = bool(payload.get("random_init", False))

        rows = read_rows(volume_path(manifest_key))
        if not rows:
            raise ValueError("Manifest is empty")
        for row in rows:
            frame_keys(row, frames_per_clip)
        labels = torch.tensor([float(row["label"]) for row in rows], dtype=torch.float32)
        train_indices = [index for index, row in enumerate(rows) if row.get("split") == "train"]
        val_indices = [index for index, row in enumerate(rows) if row.get("split") == "val"]
        test_indices = [index for index, row in enumerate(rows) if row.get("split") == "test"]
        if not train_indices or not val_indices:
            raise ValueError("Revision suite requires explicit train and validation splits")
        log(
            "validate_manifest",
            "completed",
            sample_count=len(rows),
            train_count=len(train_indices),
            val_count=len(val_indices),
            test_count=len(test_indices),
            test_available=bool(test_indices),
            video_count=len({row.get("video", "") for row in rows}),
        )

        device = torch.device("cuda")
        model_load_started = time.monotonic()
        log("load_model", model_id=model_id, model_family=model_family, random_init=random_init)
        official_model = model_family == "vjepa2_1"
        model_source = model_id
        if model_volume_key and not official_model:
            volume_model_source = Path(volume_path(model_volume_key))
            if not volume_model_source.is_dir():
                raise FileNotFoundError(
                    f"Volume-backed model snapshot is missing: {volume_model_source}"
                )
            local_model_source = Path("/tmp/model_snapshots") / volume_model_source.name
            snapshot_files = [path for path in volume_model_source.rglob("*") if path.is_file()]
            log(
                "stage_model_snapshot",
                source=model_volume_key,
                destination=str(local_model_source),
                file_count=len(snapshot_files),
            )
            for source_path in snapshot_files:
                relative = source_path.relative_to(volume_model_source)
                destination_path = local_model_source / relative
                destination_path.parent.mkdir(parents=True, exist_ok=True)
                if (
                    destination_path.exists()
                    and destination_path.stat().st_size == source_path.stat().st_size
                ):
                    continue
                shutil.copyfile(source_path, destination_path)
            model_source = str(local_model_source)
            log("stage_model_snapshot", "completed", destination=model_source)
        if official_model:
            if random_init:
                raise ValueError("The official V-JEPA2.1 comparison does not support --random-init")
            repo_path = volume_path(official_repo_key)
            if repo_path not in sys.path:
                sys.path.insert(0, repo_path)
            torch.hub.set_dir(volume_path("vjepa2/torch_hub"))
            backbones = importlib.import_module("src.hub.backbones")
            factory = getattr(backbones, official_model_name)
            checkpoint_path = volume_path(official_checkpoint_key)
            if Path(checkpoint_path).exists():
                if official_model_name != "vjepa2_1_vit_base_384":
                    raise ValueError(
                        "Volume-backed loading is currently pinned to vjepa2_1_vit_base_384"
                    )
                encoder_module = importlib.import_module(
                    "app.vjepa_2_1.models.vision_transformer"
                )
                model = encoder_module.vit_base(
                    patch_size=16,
                    img_size=(384, 384),
                    num_frames=64,
                    tubelet_size=2,
                    use_sdpa=True,
                    uniform_power=False,
                    use_rope=True,
                    img_temporal_dim_size=1,
                    interpolate_rope=True,
                    n_output_distillation=1,
                )
                local_checkpoint = Path("/tmp") / Path(checkpoint_path).name
                if (
                    not local_checkpoint.exists()
                    or local_checkpoint.stat().st_size != Path(checkpoint_path).stat().st_size
                ):
                    shutil.copyfile(checkpoint_path, local_checkpoint)
                checkpoint = torch.load(local_checkpoint, map_location="cpu", weights_only=False)
                encoder_state = backbones._clean_backbone_key(checkpoint["ema_encoder"])
                model.load_state_dict(encoder_state, strict=True)
                del checkpoint, encoder_state
            else:
                backbones.VJEPA_BASE_URL = "https://dl.fbaipublicfiles.com/vjepa2"
                model, predictor = factory(pretrained=True)
                del predictor
            model = model.half().to(device)
            model_type = "vjepa2_1"
            model_id = f"facebookresearch/vjepa2:{official_model_name}"
        elif random_init:
            config = AutoConfig.from_pretrained(model_source, local_files_only=bool(model_volume_key))
            model = AutoModel.from_config(config).half().to(device)
        elif model_volume_key:
            log("load_model_config", source=model_source)
            config = AutoConfig.from_pretrained(model_source, local_files_only=True)
            log("import_model_runtime", model_type=str(config.model_type))
            import threading
            import traceback

            main_thread_id = threading.main_thread().ident

            def write_runtime_stack() -> None:
                time.sleep(60)
                frame = sys._current_frames().get(main_thread_id)
                stack = "".join(traceback.format_stack(frame)) if frame is not None else "main thread unavailable\n"
                (output_dir / "model_runtime_stack.txt").write_text(stack, encoding="utf-8")

            threading.Thread(target=write_runtime_stack, daemon=True).start()
            import transformers.utils.import_utils as transformers_import_utils

            transformers_import_utils._torchvision_available = False
            from transformers.modeling_utils import no_init_weights

            log("import_model_runtime", "completed", model_type=str(config.model_type))
            if config.model_type == "vjepa2":
                from transformers.models.vjepa2.modeling_vjepa2 import VJEPA2Model

                model_class = VJEPA2Model
            elif config.model_type == "dinov2":
                from transformers.models.dinov2.modeling_dinov2 import Dinov2Model

                model_class = Dinov2Model
            elif config.model_type == "videomae":
                from transformers.models.videomae.modeling_videomae import VideoMAEModel

                model_class = VideoMAEModel
            else:
                raise ValueError(
                    f"Direct volume-backed loading is unsupported for {config.model_type}"
                )
            log("import_model_class", "completed", model_class=model_class.__name__)
            log("construct_model", model_type=str(config.model_type))
            with no_init_weights(), torch.device("meta"):
                model = model_class(config)
            weight_paths = sorted(Path(model_source).glob("*.safetensors"))
            if len(weight_paths) != 1:
                raise ValueError(
                    f"Expected one safetensors checkpoint in {model_source}, found {len(weight_paths)}"
                )
            log("load_model_weights", checkpoint=weight_paths[0].name)
            checkpoint_state = load_safetensors(str(weight_paths[0]), device="cpu")
            model_state = model.state_dict()
            compatible_state: dict[str, torch.Tensor] = {}
            for key, value in checkpoint_state.items():
                candidates = (key, key.removeprefix(f"{config.model_type}."))
                for candidate in candidates:
                    if candidate in model_state and model_state[candidate].shape == value.shape:
                        compatible_state[candidate] = value
                        break
            covered_parameters = sum(value.numel() for value in compatible_state.values())
            total_parameters = sum(value.numel() for value in model_state.values())
            coverage = covered_parameters / max(1, total_parameters)
            if coverage < 0.98:
                raise RuntimeError(
                    f"Volume checkpoint covers only {coverage:.1%} of the constructed model state"
                )
            incompatible = model.load_state_dict(compatible_state, strict=False, assign=True)
            if incompatible.missing_keys:
                raise RuntimeError(
                    "Volume checkpoint left meta tensors uninitialized: "
                    + ", ".join(incompatible.missing_keys[:5])
                )
            log(
                "load_model_weights",
                "completed",
                coverage=coverage,
                loaded_keys=len(compatible_state),
                missing_keys=len(incompatible.missing_keys),
                unexpected_keys=len(incompatible.unexpected_keys),
            )
            del checkpoint_state, compatible_state
            model = model.half().to(device)
        else:
            try:
                model = AutoModel.from_pretrained(
                    model_source,
                    dtype=torch.float16,
                    attn_implementation="sdpa",
                    local_files_only=bool(model_volume_key),
                ).to(device)
            except TypeError:
                model = AutoModel.from_pretrained(
                    model_source,
                    torch_dtype=torch.float16,
                    attn_implementation="sdpa",
                    local_files_only=bool(model_volume_key),
                ).to(device)
        if not official_model:
            model_type = str(model.config.model_type)
        parameter_count = sum(parameter.numel() for parameter in model.parameters())
        model.eval()
        for parameter in model.parameters():
            parameter.requires_grad_(False)
        model_load_seconds = time.monotonic() - model_load_started
        log(
            "load_model",
            "completed",
            device=torch.cuda.get_device_name(0),
            parameter_count=parameter_count,
            elapsed_seconds=model_load_seconds,
        )

        feature_lists: dict[str, list[torch.Tensor]] = {}
        encoding_started = time.monotonic()
        total_batches = math.ceil(len(rows) / encoder_batch_size)
        log("encode_features", batch_count=total_batches)
        with torch.no_grad():
            for start in range(0, len(rows), encoder_batch_size):
                batch_rows = rows[start : start + encoder_batch_size]
                videos = [load_video(row, frames_per_clip) for row in batch_rows]
                processed = preprocess(videos, model_type)
                inputs = {key: value.to(device) for key, value in processed.items()}
                with torch.autocast(device_type="cuda", dtype=torch.float16):
                    if official_model:
                        hidden_states = (
                            model(inputs["pixel_values"].permute(0, 2, 1, 3, 4)),
                        )
                    else:
                        outputs = model(**inputs, output_hidden_states=True)
                        hidden_states = outputs.hidden_states
                names = ["final"] if official_model else layer_names(len(hidden_states))
                if requested_layers == ["all"]:
                    target_layers = names
                else:
                    target_layers = requested_layers
                    missing = sorted(set(target_layers) - set(names))
                    if missing:
                        raise ValueError(f"Requested layers not returned by model: {missing}")
                for layer, hidden in zip(names, hidden_states):
                    if layer not in target_layers:
                        continue
                    feature_lists.setdefault(layer, []).append(hidden.mean(dim=1).half().cpu())
                batch_number = start // encoder_batch_size + 1
                if batch_number == 1 or batch_number % 50 == 0 or batch_number == total_batches:
                    log("encode_features", batch_index=batch_number, batch_count=total_batches)
        features_by_layer = {
            layer: torch.cat(chunks, dim=0)
            for layer, chunks in feature_lists.items()
        }
        encoding_seconds = time.monotonic() - encoding_started
        log(
            "encode_features",
            "completed",
            layers=sorted(features_by_layer),
            elapsed_seconds=encoding_seconds,
        )

        metric_rows: list[dict[str, Any]] = []
        trained_states: dict[tuple[int, str], dict[str, torch.Tensor]] = {}
        standardization: dict[str, tuple[torch.Tensor, torch.Tensor]] = {}
        for layer in sorted(features_by_layer):
            features, mean, std = standardized(features_by_layer[layer], train_indices)
            standardization[layer] = (mean, std)
            for seed in seeds:
                state, best_epoch, best_val_auc = train_probe(
                    features,
                    labels,
                    train_indices,
                    val_indices,
                    seed=seed,
                    kind="linear",
                    hidden_dim=hidden_dim,
                    epochs=epochs,
                    patience=patience,
                    batch_size=probe_batch_size,
                    lr=lr,
                )
                trained_states[(seed, layer)] = state
                _, probabilities = predict(
                    features,
                    state,
                    kind="linear",
                    hidden_dim=hidden_dim,
                    batch_size=probe_batch_size,
                )
                val_labels = [int(labels[index].item()) for index in val_indices]
                val_probabilities = [probabilities[index] for index in val_indices]
                threshold, val_selected = select_threshold(val_labels, val_probabilities)
                for split, indices in (("train", train_indices), ("val", val_indices), ("test", test_indices)):
                    fixed = split_metrics(labels, probabilities, indices, 0.5)
                    calibrated = split_metrics(labels, probabilities, indices, threshold)
                    metric_rows.append(
                        {
                            "probe_kind": "linear",
                            "control": "none",
                            "seed": seed,
                            "layer": layer,
                            "split": split,
                            "best_epoch": best_epoch,
                            "best_val_auroc": best_val_auc,
                            "selected_threshold": threshold,
                            **{f"fixed_{key}": value for key, value in fixed.items()},
                            **{f"calibrated_{key}": value for key, value in calibrated.items()},
                            "validation_selected_f1": val_selected["f1"],
                        }
                    )
            log("train_layer_probes", "completed", layer=layer)

        val_rows = [row for row in metric_rows if row["split"] == "val" and row["control"] == "none"]
        layer_scores = {}
        for layer in features_by_layer:
            scores = [row["fixed_auroc"] for row in val_rows if row["layer"] == layer]
            layer_scores[layer] = sum(scores) / len(scores)
        selected_layer = max(layer_scores, key=lambda layer: (layer_scores[layer], layer))
        selected_features, selected_mean, selected_std = standardized(features_by_layer[selected_layer], train_indices)
        log("select_layer", "completed", selected_layer=selected_layer, validation_auroc=layer_scores[selected_layer])

        prediction_rows: list[dict[str, Any]] = []
        control_rows: list[dict[str, Any]] = []
        for seed in seeds:
            state = trained_states[(seed, selected_layer)]
            logits, probabilities = predict(
                selected_features,
                state,
                kind="linear",
                hidden_dim=hidden_dim,
                batch_size=probe_batch_size,
            )
            val_labels = [int(labels[index].item()) for index in val_indices]
            val_probabilities = [probabilities[index] for index in val_indices]
            threshold, _ = select_threshold(val_labels, val_probabilities)
            for index, row in enumerate(rows):
                prediction_rows.append(
                    {
                        "sample_id": row["sample_id"],
                        "split": row["split"],
                        "video": row.get("video", ""),
                        "participant": row.get("participant", row.get("video", "")),
                        "source_domain": row.get("source_domain", ""),
                        "pair_id": row.get("pair_id", ""),
                        "label": int(labels[index].item()),
                        "seed": seed,
                        "layer": selected_layer,
                        "logit": logits[index],
                        "prob": probabilities[index],
                        "pred": int(probabilities[index] >= 0.5),
                        "calibrated_pred": int(probabilities[index] >= threshold),
                        "calibrated_threshold": threshold,
                    }
                )

            shuffled = labels.clone()
            generator = torch.Generator().manual_seed(seed + 10000)
            shuffled_values = shuffled[train_indices][torch.randperm(len(train_indices), generator=generator)]
            shuffled[train_indices] = shuffled_values
            shuffled_state, epoch, _ = train_probe(
                selected_features,
                labels,
                train_indices,
                val_indices,
                seed=seed + 10000,
                kind="linear",
                hidden_dim=hidden_dim,
                epochs=epochs,
                patience=patience,
                batch_size=probe_batch_size,
                lr=lr,
                train_labels=shuffled,
            )
            _, shuffled_probabilities = predict(
                selected_features,
                shuffled_state,
                kind="linear",
                hidden_dim=hidden_dim,
                batch_size=probe_batch_size,
            )
            control_rows.append(
                {
                    "probe_kind": "linear",
                    "control": "shuffled_train_labels",
                    "seed": seed,
                    "layer": selected_layer,
                    "best_epoch": epoch,
                    **{f"test_{key}": value for key, value in split_metrics(labels, shuffled_probabilities, test_indices, 0.5).items()},
                }
            )

            mlp_state, epoch, _ = train_probe(
                selected_features,
                labels,
                train_indices,
                val_indices,
                seed=seed,
                kind="mlp",
                hidden_dim=hidden_dim,
                epochs=epochs,
                patience=patience,
                batch_size=probe_batch_size,
                lr=lr,
            )
            _, mlp_probabilities = predict(
                selected_features,
                mlp_state,
                kind="mlp",
                hidden_dim=hidden_dim,
                batch_size=probe_batch_size,
            )
            control_rows.append(
                {
                    "probe_kind": "mlp",
                    "control": "none",
                    "seed": seed,
                    "layer": selected_layer,
                    "best_epoch": epoch,
                    **{f"test_{key}": value for key, value in split_metrics(labels, mlp_probabilities, test_indices, 0.5).items()},
                }
            )

        erasure_rows: list[dict[str, Any]] = []
        erasure_prediction_rows: list[dict[str, Any]] = []
        for seed in seeds:
            for control in ("learned", "random"):
                current = selected_features.clone()
                random_directions: list[torch.Tensor] = []
                learned_directions: list[torch.Tensor] = []
                for step in range(erasure_steps + 1):
                    state, best_epoch, _ = train_probe(
                        current,
                        labels,
                        train_indices,
                        val_indices,
                        seed=seed + step * 101,
                        kind="linear",
                        hidden_dim=hidden_dim,
                        epochs=epochs,
                        patience=patience,
                        batch_size=probe_batch_size,
                        lr=lr,
                    )
                    _, probabilities = predict(
                        current,
                        state,
                        kind="linear",
                        hidden_dim=hidden_dim,
                        batch_size=probe_batch_size,
                    )
                    val_metric = split_metrics(labels, probabilities, val_indices, 0.5)
                    test_metric = split_metrics(labels, probabilities, test_indices, 0.5)
                    erasure_rows.append(
                        {
                            "seed": seed,
                            "layer": selected_layer,
                            "control": control,
                            "erased_dimensions": step,
                            "best_epoch": best_epoch,
                            "val_auroc": val_metric["auroc"],
                            "val_auprc": val_metric["auprc"],
                            "test_auroc": test_metric["auroc"],
                            "test_auprc": test_metric["auprc"],
                            "test_balanced_accuracy": test_metric["balanced_accuracy"],
                        }
                    )
                    if step in erasure_prediction_steps:
                        for index in test_indices:
                            erasure_prediction_rows.append(
                                {
                                    "sample_id": rows[index]["sample_id"],
                                    "video": rows[index].get("video", ""),
                                    "participant": rows[index].get(
                                        "participant", rows[index].get("video", "")
                                    ),
                                    "source_domain": rows[index].get("source_domain", ""),
                                    "pair_id": rows[index].get("pair_id", ""),
                                    "label": int(labels[index].item()),
                                    "seed": seed,
                                    "layer": selected_layer,
                                    "control": control,
                                    "erased_dimensions": step,
                                    "prob": probabilities[index],
                                }
                            )
                    if step == erasure_steps:
                        continue
                    if control == "learned":
                        direction = state["weight"].squeeze(0).float()
                        for previous in learned_directions:
                            direction = direction - torch.dot(direction, previous) * previous
                    else:
                        generator = torch.Generator().manual_seed(seed * 100000 + step)
                        direction = torch.randn(current.shape[1], generator=generator)
                        for previous in random_directions:
                            direction = direction - torch.dot(direction, previous) * previous
                    direction = direction / direction.norm().clamp_min(1e-12)
                    if control == "random":
                        random_directions.append(direction)
                    else:
                        learned_directions.append(direction)
                    current = current - (current @ direction).unsqueeze(1) * direction.unsqueeze(0)
                log("progressive_erasure", "completed", seed=seed, control=control)

        exported_layers = sorted(
            {selected_layer, *requested_export_layers} & set(features_by_layer)
        )
        feature_cache = {
            "features": features_by_layer[selected_layer],
            "features_by_layer": {
                layer: features_by_layer[layer]
                for layer in exported_layers
            },
            "labels": labels.to(torch.int8),
            "rows": [
                {
                    "sample_id": row["sample_id"],
                    "split": row["split"],
                    "video": row.get("video", ""),
                    "participant": row.get("participant", row.get("video", "")),
                    "source_domain": row.get("source_domain", ""),
                    "pair_id": row.get("pair_id", ""),
                }
                for row in rows
            ],
            "selected_layer": selected_layer,
            "exported_layers": exported_layers,
            "train_mean": selected_mean,
            "train_std": selected_std,
            "model_id": model_id,
            "model_volume_key": model_volume_key,
            "model_type": model_type,
            "random_init": random_init,
            "parameter_count": parameter_count,
            "model_load_seconds": model_load_seconds,
            "feature_encoding_seconds": encoding_seconds,
            "total_elapsed_seconds": time.monotonic() - run_started,
            "manifest_key": manifest_key,
        }
        torch.save(feature_cache, output_dir / "selected_features.pt")
        write_rows(output_dir / "layer_metrics.csv", metric_rows)
        write_rows(output_dir / "selected_predictions.csv", prediction_rows)
        write_rows(output_dir / "probe_controls.csv", control_rows)
        write_rows(output_dir / "progressive_erasure.csv", erasure_rows)
        write_rows(output_dir / "erasure_predictions.csv", erasure_prediction_rows)
        summary = {
            "run_id": run_id,
            "run_key": run_key,
            "model_id": model_id,
            "model_type": model_type,
            "random_init": random_init,
            "parameter_count": parameter_count,
            "model_load_seconds": model_load_seconds,
            "feature_encoding_seconds": encoding_seconds,
            "total_elapsed_seconds": time.monotonic() - run_started,
            "manifest_key": manifest_key,
            "temporal_mode": temporal_mode,
            "temporal_seed": temporal_seed,
            "sample_count": len(rows),
            "split_counts": {
                "train": len(train_indices),
                "val": len(val_indices),
                "test": len(test_indices),
            },
            "test_available": bool(test_indices),
            "seeds": seeds,
            "layers": sorted(features_by_layer),
            "selection_rule": "highest mean validation AUROC across linear-probe seeds",
            "selected_layer": selected_layer,
            "selected_layer_mean_val_auroc": layer_scores[selected_layer],
            "erasure_steps": erasure_steps,
            "erasure_prediction_steps": sorted(erasure_prediction_steps & set(range(erasure_steps + 1))),
            "exported_layers": exported_layers,
            "difference_convention": "all test metrics are reported without test-based selection",
            "versions": {
                "torch": torch.__version__,
                "transformers": __import__("transformers").__version__,
                "numpy": np.__version__,
            },
        }
        (output_dir / "summary.json").write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
        (output_dir / "config.json").write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
        log("complete", "completed", selected_layer=selected_layer)
        return summary

else:  # pragma: no cover
    run_revision_feature_experiment = None


def require_runtime() -> None:
    if run_revision_feature_experiment is None:
        raise RuntimeError("runpod_flash is not installed")


def build_payload(args: argparse.Namespace) -> dict[str, Any]:
    return {
        "manifest_key": args.manifest_key,
        "output_prefix": args.output_prefix,
        "run_id": args.run_id,
        "model_id": args.model_id,
        "model_volume_key": args.model_volume_key,
        "model_family": args.model_family,
        "official_repo_key": args.official_repo_key,
        "official_model_name": args.official_model_name,
        "official_checkpoint_key": args.official_checkpoint_key,
        "random_init": args.random_init,
        "frames_per_clip": args.frames_per_clip,
        "encoder_batch_size": args.encoder_batch_size,
        "probe_batch_size": args.probe_batch_size,
        "epochs": args.epochs,
        "patience": args.patience,
        "lr": args.lr,
        "hidden_dim": args.hidden_dim,
        "erasure_steps": args.erasure_steps,
        "erasure_prediction_steps": args.erasure_prediction_steps,
        "seeds": args.seeds,
        "target_layers": args.target_layers,
        "export_layers": args.export_layers,
        "temporal_mode": args.temporal_mode,
        "temporal_seed": args.temporal_seed,
    }


async def run_command(args: argparse.Namespace) -> None:
    payload = build_payload(args)
    if args.dry_run:
        print(json.dumps({"dry_run": True, "endpoint": ENDPOINT_NAME, "payload": payload}, indent=2))
        return
    if not args.confirm_runpod_cost:
        raise RuntimeError("GPU execution requires --confirm-runpod-cost")
    require_runtime()
    result = await run_revision_feature_experiment(payload)
    print(json.dumps(result, indent=2))


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description="Run the acceptance-oriented frozen-feature suite.")
    parser.add_argument("--manifest-key", required=True)
    parser.add_argument("--output-prefix", default=DEFAULT_OUTPUT_PREFIX)
    parser.add_argument("--run-id", required=True)
    parser.add_argument("--model-id", default=DEFAULT_MODEL_ID)
    parser.add_argument(
        "--model-volume-key",
        default="",
        help="Optional network-volume directory containing a complete Hugging Face model snapshot.",
    )
    parser.add_argument("--model-family", choices=("auto", "vjepa2_1"), default="auto")
    parser.add_argument("--official-repo-key", default="vjepa2/code/vjepa2_official")
    parser.add_argument("--official-model-name", default="vjepa2_1_vit_base_384")
    parser.add_argument(
        "--official-checkpoint-key",
        default="vjepa2/checkpoints/vjepa2_1_vitb_ema_encoder_only.pt",
    )
    parser.add_argument("--random-init", action="store_true")
    parser.add_argument("--frames-per-clip", type=int, default=16)
    parser.add_argument("--encoder-batch-size", type=int, default=2)
    parser.add_argument("--probe-batch-size", type=int, default=256)
    parser.add_argument("--epochs", type=int, default=80)
    parser.add_argument("--patience", type=int, default=12)
    parser.add_argument("--lr", type=float, default=1e-3)
    parser.add_argument("--hidden-dim", type=int, default=256)
    parser.add_argument("--erasure-steps", type=int, default=10)
    parser.add_argument("--erasure-prediction-steps", default="0,1,2,5,10,20,30,40,50")
    parser.add_argument("--seeds", default="17,23,42")
    parser.add_argument("--target-layers", default="all")
    parser.add_argument("--export-layers", default="layer_21")
    parser.add_argument(
        "--temporal-mode",
        choices=("full", "repeat_last", "reverse", "shuffle", "shuffle_history"),
        default="full",
    )
    parser.add_argument("--temporal-seed", type=int, default=20260710)
    parser.add_argument("--dry-run", action="store_true")
    parser.add_argument("--confirm-runpod-cost", action="store_true")
    return parser


def main() -> None:
    asyncio.run(run_command(build_parser().parse_args()))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/run_revision_feature_suite_safe_client.py <==
from __future__ import annotations

import asyncio

import runpod_flash.core.resources.serverless as serverless

try:
    from .run_revision_feature_suite import build_parser, run_command
except ImportError:
    from run_revision_feature_suite import build_parser, run_command


def capped_backoff_delay(
    attempt: int,
    *,
    max_seconds: float = 5,
    base: float = 0.25,
) -> float:
    exponent = min(max(int(attempt), 0), 20)
    return min(float(max_seconds), float(base) * (2.0**exponent))


def main() -> None:
    serverless.get_backoff_delay = capped_backoff_delay
    asyncio.run(run_command(build_parser().parse_args()))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/subset_touchmoment_manifest.py <==
from __future__ import annotations

import argparse
import csv
import json
import random
from collections import Counter
from pathlib import Path
from typing import Any


def stratified_train_pairs(
    rows: list[dict[str, str]],
    *,
    max_train_pairs: int,
    seed: int,
) -> tuple[list[dict[str, str]], dict[str, int]]:
    by_source: dict[str, list[str]] = {}
    for row in rows:
        if row["split"] == "train":
            by_source.setdefault(row.get("source_domain", "unknown"), []).append(row["pair_id"])
    by_source = {source: sorted(set(pairs)) for source, pairs in by_source.items()}
    total = sum(len(pairs) for pairs in by_source.values())
    if max_train_pairs >= total:
        return rows, {source: len(pairs) for source, pairs in by_source.items()}
    exact = {source: max_train_pairs * len(pairs) / total for source, pairs in by_source.items()}
    allocation = {source: int(value) for source, value in exact.items()}
    remainder = max_train_pairs - sum(allocation.values())
    for source in sorted(by_source, key=lambda value: (exact[value] - allocation[value], value), reverse=True):
        if remainder <= 0:
            break
        allocation[source] += 1
        remainder -= 1
    kept_pairs: set[str] = set()
    for index, source in enumerate(sorted(by_source)):
        generator = random.Random(seed + index)
        kept_pairs.update(generator.sample(by_source[source], allocation[source]))
    selected = [
        row
        for row in rows
        if row["split"] != "train" or row["pair_id"] in kept_pairs
    ]
    return selected, allocation


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_rows(path: Path, rows: list[dict[str, str]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Create a source-stratified TouchMoment training subset.")
    parser.add_argument("--manifest", type=Path, required=True)
    parser.add_argument("--out-manifest", type=Path, required=True)
    parser.add_argument("--out-summary", type=Path, required=True)
    parser.add_argument("--max-train-pairs", type=int, default=1000)
    parser.add_argument("--seed", type=int, default=20260710)
    parser.add_argument(
        "--exclude-test",
        action="store_true",
        help="Retain selected training and validation rows but omit official test rows.",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    rows = read_rows(args.manifest)
    selected, allocation = stratified_train_pairs(
        rows,
        max_train_pairs=args.max_train_pairs,
        seed=args.seed,
    )
    if args.exclude_test:
        selected = [row for row in selected if row["split"] != "test"]
    write_rows(args.out_manifest, selected)
    summary: dict[str, Any] = {
        "source_manifest": str(args.manifest),
        "output_manifest": str(args.out_manifest),
        "seed": args.seed,
        "max_train_pairs": args.max_train_pairs,
        "train_pair_allocation": allocation,
        "split_samples": dict(Counter(row["split"] for row in selected)),
        "split_videos": {
            split: len({row["video"] for row in selected if row["split"] == split})
            for split in ("train", "val", "test")
        },
        "test_policy": (
            "official test rows omitted" if args.exclude_test
            else "all original test pairs and videos are retained"
        ),
    }
    args.out_summary.parent.mkdir(parents=True, exist_ok=True)
    args.out_summary.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/summarize_channel_patching.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("", encoding="utf-8")
        return
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def summarize_result(path: Path) -> dict[str, Any]:
    summary = json.loads(path.read_text(encoding="utf-8"))
    aggregates = summary["aggregate"]

    def auroc(condition: str, mode: str) -> float:
        row = next(
            item
            for item in aggregates
            if item["condition"] == condition and item["attacker_mode"] == mode
        )
        return float(row["mean_evaluation_auroc"])

    intact = auroc("intact", "fresh_intact")
    selected = auroc("selected_opposite_label_patch", "fixed_intact_attacker")
    same = auroc("selected_same_label_patch", "fixed_intact_attacker")
    random = auroc("random_opposite_label_patch", "fixed_intact_attacker")
    retrained = auroc("selected_opposite_label_patch", "retrained_attacker")
    return {
        "dataset": summary["dataset"],
        "model_id": summary["model_id"],
        "layer": summary["layer"],
        "split_count": len(summary["split_seeds"]),
        "channel_count": summary["channel_count"],
        "intact_auroc": intact,
        "selected_opposite_fixed_auroc": selected,
        "same_label_fixed_auroc": same,
        "random_opposite_fixed_auroc": random,
        "selected_fixed_drop": intact - selected,
        "selected_vs_same_excess_drop": same - selected,
        "selected_vs_random_excess_drop": random - selected,
        "selected_opposite_retrained_diagnostic_auroc": retrained,
        "interpretation": "fixed-attacker route sensitivity; donor labels make retrained AUROC diagnostic only",
        "result_dir": str(path.parent),
    }


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Summarize donor channel-patching runs.")
    parser.add_argument("--root", type=Path, action="append", required=True)
    parser.add_argument("--output", type=Path, required=True)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    paths = sorted(
        path
        for root in args.root
        for path in root.rglob("summary.json")
        if "patching" in str(path.parent)
    )
    rows = [summarize_result(path) for path in paths]
    write_csv(args.output, rows)
    print(json.dumps({"runs": len(rows), "output": str(args.output)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/summarize_channel_routes.py <==
from __future__ import annotations

import argparse
import csv
import json
from collections import Counter
from pathlib import Path
from typing import Any

import matplotlib.pyplot as plt
import numpy as np


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("", encoding="utf-8")
        return
    fields = list(rows[0])
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def summarize_result(result_dir: Path) -> list[dict[str, Any]]:
    summary = json.loads((result_dir / "summary.json").read_text(encoding="utf-8"))
    comparisons = summary["selected_vs_random"]
    stability = summary["stability"]
    rankings = read_csv(result_dir / "channel_rankings.csv")
    intact = next(
        row
        for row in summary["aggregate"]
        if row["condition"] == "intact" and row["attacker_mode"] == "fresh_intact"
    )
    first_channels: dict[str, Counter[int]] = {}
    for row in rankings:
        if int(row["rank"]) == 1:
            first_channels.setdefault(row["ranking_method"], Counter()).update(
                [int(row["channel"])]
            )

    rows: list[dict[str, Any]] = []
    for comparison in comparisons:
        method = str(comparison["ranking_method"])
        count = int(comparison["channel_count"])
        mode = str(comparison["attacker_mode"])
        stability_row = next(
            row
            for row in stability
            if row["ranking_method"] == method and int(row["channel_count"]) == count
        )
        top_channel, top_frequency = first_channels[method].most_common(1)[0]
        excess_std = float(comparison["std_selected_excess_auroc_drop"])
        split_count = len(summary["split_seeds"])
        ci_half_width = 1.96 * excess_std / np.sqrt(split_count)
        excess_mean = float(comparison["mean_selected_excess_auroc_drop"])
        rows.append(
            {
                "dataset": summary["dataset"],
                "model_id": summary["model_id"],
                "layer": summary["layer"],
                "feature_dimension": summary["feature_dimension"],
                "split_count": split_count,
                "intact_auroc": intact["mean_evaluation_auroc"],
                "intact_auroc_std": intact["std_evaluation_auroc"],
                "ranking_method": method,
                "channel_count": count,
                "attacker_mode": mode,
                "selected_auroc_drop": comparison["mean_selected_auroc_drop"],
                "random_auroc_drop": comparison["mean_random_mean_auroc_drop"],
                "selected_excess_auroc_drop": excess_mean,
                "selected_excess_auroc_drop_std": excess_std,
                "selected_excess_auroc_repeated_split_ci95_low": excess_mean - ci_half_width,
                "selected_excess_auroc_repeated_split_ci95_high": excess_mean + ci_half_width,
                "selected_auprc_drop": comparison["mean_selected_auprc_drop"],
                "selected_excess_auprc_drop": comparison[
                    "mean_selected_excess_auprc_drop"
                ],
                "mean_pairwise_jaccard": stability_row["mean_pairwise_jaccard"],
                "channel_407_median_rank": stability_row["channel_407_median_rank"],
                "channel_407_selection_frequency": stability_row[
                    "channel_407_selection_frequency"
                ],
                "top_ranked_channel": top_channel,
                "top_ranked_frequency": top_frequency,
                "result_dir": str(result_dir),
            }
        )
    return rows


def plot_top50(rows: list[dict[str, Any]], output_path: Path) -> None:
    selected = [
        row
        for row in rows
        if int(row["channel_count"]) == 50
        and row["ranking_method"] == "univariate_auroc"
    ]
    if not selected:
        return
    def display_label(row: dict[str, Any]) -> str:
        dataset = str(row["dataset"])
        encoder = "DINOv2" if "dinov2" in dataset else "V-JEPA2"
        benchmark = "TouchMoment" if dataset.startswith("touchmoment") else "100DOH"
        if dataset.startswith("100doh_full"):
            benchmark = "100DOH-full"
        return f"{benchmark}\n{encoder} L{str(row['layer']).split('_')[-1]}"

    labels = [display_label(row) for row in selected]
    modes = ["fixed_intact_attacker", "retrained_attacker"]
    x = np.arange(len(sorted(set(labels))))
    unique_labels = list(dict.fromkeys(labels))
    width = 0.34

    figure, axis = plt.subplots(figsize=(max(7.0, len(unique_labels) * 1.05), 4.2))
    colors = {"fixed_intact_attacker": "#2563eb", "retrained_attacker": "#dc2626"}
    display = {"fixed_intact_attacker": "Fixed attacker", "retrained_attacker": "Fresh attacker"}
    for offset, mode in enumerate(modes):
        values = []
        errors = []
        for label in unique_labels:
            row = next(
                item
                for item in selected
                if display_label(item) == label
                and item["attacker_mode"] == mode
            )
            values.append(float(row["selected_excess_auroc_drop"]))
            errors.append(
                float(row["selected_excess_auroc_repeated_split_ci95_high"])
                - float(row["selected_excess_auroc_drop"])
            )
        positions = x + (offset - 0.5) * width
        axis.bar(positions, values, width, label=display[mode], color=colors[mode])
        axis.errorbar(positions, values, yerr=errors, fmt="none", ecolor="#111827", capsize=2)
    axis.axhline(0.0, color="#111827", linewidth=0.8)
    axis.set_ylabel("Excess AUROC drop (95% split interval)")
    axis.set_xticks(x, unique_labels, rotation=20, ha="right", fontsize=8)
    axis.legend(frameon=False)
    axis.spines[["top", "right"]].set_visible(False)
    figure.tight_layout()
    output_path.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(output_path, dpi=200)
    plt.close(figure)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Summarize cross-fitted channel-route audits.")
    parser.add_argument("--root", type=Path, action="append", required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    result_dirs = sorted(
        {
            path.parent
            for root in args.root
            for path in root.rglob("summary.json")
            if (path.parent / "channel_rankings.csv").is_file()
        }
    )
    rows = [row for result_dir in result_dirs for row in summarize_result(result_dir)]
    args.output_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.output_dir / "channel_route_summary.csv", rows)
    plot_top50(rows, args.output_dir / "top50_selected_vs_random.png")
    metadata = {
        "result_directories": len(result_dirs),
        "summary_rows": len(rows),
        "primary_plot": "top50 univariate-AUROC selected-minus-random AUROC drop",
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(metadata, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(metadata, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/summarize_targeted_channels.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from typing import Any


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("", encoding="utf-8")
        return
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def summarize(path: Path) -> dict[str, Any]:
    payload = json.loads(path.read_text(encoding="utf-8"))
    by_mode = {row["attacker_mode"]: row for row in payload["comparisons"]}
    fixed = by_mode["fixed_intact_attacker"]
    retrained = by_mode["retrained_attacker"]
    return {
        "dataset": payload["dataset"],
        "model_id": payload["model_id"],
        "layer": payload["layer"],
        "channels": ";".join(str(value) for value in payload["channels"]),
        "split_count": len(payload["split_seeds"]),
        "fixed_target_auroc_drop": fixed["mean_target_auroc_drop"],
        "fixed_random_auroc_drop": fixed["mean_random_auroc_drop"],
        "fixed_excess_auroc_drop": fixed["mean_target_excess_auroc_drop"],
        "fixed_excess_auroc_drop_std": fixed["std_target_excess_auroc_drop"],
        "retrained_excess_auroc_drop": retrained["mean_target_excess_auroc_drop"],
        "retrained_excess_auroc_drop_std": retrained["std_target_excess_auroc_drop"],
        "result_dir": str(path.parent),
    }


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Summarize specified-channel audits.")
    parser.add_argument("--root", type=Path, action="append", required=True)
    parser.add_argument("--output", type=Path, required=True)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    paths = sorted(
        path
        for root in args.root
        for path in root.rglob("summary.json")
        if (path.parent / "targeted_channel_summary.csv").is_file()
    )
    rows = [summarize(path) for path in paths]
    write_csv(args.output, rows)
    print(json.dumps({"runs": len(rows), "output": str(args.output)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/scripts/summarize_v4_results.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
from statistics import mean
from typing import Any


ROOT = Path(__file__).resolve().parents[1]


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def read_json(path: Path) -> dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def numeric(value: str | int | float) -> float:
    return float(value)


def affine_digest(directory: Path) -> dict[str, Any]:
    summary = read_json(directory / "summary.json")
    curves = read_csv(directory / "affine_erasure_curves.csv")
    selected_ranks = {0, 1, 2, 5, 10, 20, 30, 50}
    trajectory: dict[str, list[dict[str, Any]]] = {}
    for row in curves:
        rank = int(row["erased_dimensions"])
        if rank not in selected_ranks:
            continue
        trajectory.setdefault(row["method"], []).append(
            {
                "rank": rank,
                "validation_auroc": numeric(row["val_auroc"]),
                "validation_ci": [
                    numeric(row["val_auroc_lower"]),
                    numeric(row["val_auroc_upper"]),
                ],
                "test_auroc_if_evaluated": (
                    numeric(row["test_auroc"]) if row.get("test_auroc") else None
                ),
            }
        )
    compact_maps = {}
    for name, metadata in summary["metric_maps"].items():
        compact_maps[name] = {
            key: metadata.get(key)
            for key in (
                "estimator",
                "sample_count",
                "shrinkage",
                "floored_eigenvalues",
                "condition_number_positive",
                "effective_rank",
                "stable_rank",
            )
            if key in metadata
        }
    return {
        "dataset": summary["dataset"],
        "model_id": summary["model_id"],
        "layer": summary["layer"],
        "sample_counts": summary["sample_counts"],
        "feature_dimension": summary["feature_dimension"],
        "selected_c": summary["probe_regularization"]["selected_c"],
        "metric_maps": compact_maps,
        "stopping": summary["stopping"],
        "trajectory": trajectory,
    }


def aggregate_crossfit(directory: Path) -> list[dict[str, Any]]:
    rows = read_csv(directory / "crossfit_summary.csv")
    return [
        {
            "method": row["method"],
            "folds": int(row["crossfit_folds"]),
            "mean_test_auroc": numeric(row["mean_fold_test_auroc"]),
            "test_auroc_ci": [
                numeric(row["mean_fold_test_auroc_lower"]),
                numeric(row["mean_fold_test_auroc_upper"]),
            ],
            "mean_relative_squared_displacement": numeric(
                row["mean_relative_squared_displacement"]
            ),
        }
        for row in rows
    ]


def aggregate_latent(directory: Path) -> dict[str, Any]:
    rows = read_csv(directory / "aggregate_curves.csv")
    rank_one = [row for row in rows if int(row["erased_dimensions"]) == 1]
    by_condition: dict[str, dict[str, Any]] = {}
    for row in rank_one:
        by_condition.setdefault(row["condition_number"], {})[row["method"]] = {
            "mean_orientation_free_auroc": numeric(
                row["mean_test_orientation_free_auroc"]
            ),
            "trial_quantiles": [numeric(row["q025"]), numeric(row["q975"])],
            "fraction_above_0.55": numeric(row["fraction_above_0_55"]),
        }
    diagnostics = read_csv(directory / "trial_diagnostics.csv")
    return {
        "trials": len(diagnostics),
        "trials_per_condition": len(diagnostics) // len(by_condition),
        "rank_one_by_condition_number": by_condition,
        "mean_oracle_guard_test_auroc": mean(
            numeric(row["oracle_rank_one_test_auroc"]) for row in diagnostics
        ),
        "mean_leace_test_auroc": mean(
            numeric(row["leace_test_auroc"]) for row in diagnostics
        ),
        "mean_leace_affine_equivariance_relative_error": mean(
            numeric(row["leace_affine_equivariance_relative_error"])
            for row in diagnostics
        ),
    }


def aggregate_scaling(directory: Path) -> list[dict[str, Any]]:
    rows = read_csv(directory / "covariance_scaling.csv")
    return [
        {
            "sample_count": int(row["covariance_sample_count"]),
            "estimator": row["estimator"],
            "rank1_test_auroc": numeric(row["rank1_test_auroc"]),
            "floored_eigenvalues": int(row["floored_eigenvalues"]),
            "effective_rank": numeric(row["effective_rank"]),
            "condition_number": numeric(row["condition_number_positive"]),
        }
        for row in rows
        if row["estimator"] != "empirical"
        or abs(numeric(row["eigenvalue_floor_fraction"]) - 1e-4) < 1e-12
    ]


def aggregate_regularization(directory: Path) -> list[dict[str, Any]]:
    rows = read_csv(directory / "regularization_geometry.csv")
    return [
        {
            "regularization": row["regularization"],
            "c": row["c"],
            "method": row["method"],
            "rank": int(row["erased_dimensions"]),
            "test_auroc": numeric(row["test_auroc"]),
        }
        for row in rows
        if row["regularization"] == "none"
        or row["c"] in {"0.01", "0.1"}
    ]


def aggregate_predicates(path: Path) -> list[dict[str, Any]]:
    rows = read_csv(path)
    result = []
    for model in sorted({row["model_family"] for row in rows}):
        for method in sorted({row["method"] for row in rows}):
            for rank in range(6):
                selected = [
                    row
                    for row in rows
                    if row["model_family"] == model
                    and row["method"] == method
                    and int(row["erased_dimensions"]) == rank
                ]
                if not selected:
                    continue
                values = [numeric(row["test_orientation_free_auroc"]) for row in selected]
                result.append(
                    {
                        "model_family": model,
                        "method": method,
                        "rank": rank,
                        "predicate_count": len(values),
                        "mean_orientation_free_test_auroc": mean(values),
                        "predicates_above_0.55": sum(value > 0.55 for value in values),
                    }
                )
    return result


def aggregate_stability(directory: Path) -> list[dict[str, Any]]:
    rows = read_csv(directory / "subspace_similarity.csv")
    result = []
    for representation in sorted({row["representation"] for row in rows}):
        representation_rows = [
            row for row in rows if row["representation"] == representation
        ]
        for rank in sorted({int(row["rank"]) for row in representation_rows}):
            selected = [
                row
                for row in representation_rows
                if int(row["rank"]) == rank
            ]
            result.append(
                {
                    "representation": representation,
                    "rank": rank,
                    "mean_projection_overlap": mean(
                        numeric(row["projection_overlap"]) for row in selected
                    ),
                    "mean_principal_angle_deg": mean(
                        numeric(row["mean_principal_angle_deg"]) for row in selected
                    ),
                    "coordinate_system": selected[0]["coordinate_system"],
                    "split_specific_whitening": bool(
                        int(selected[0]["split_specific_whitening"])
                    ),
                }
            )
    return result


def build_digest() -> dict[str, Any]:
    base = ROOT / "outputs/revision_v4"
    digest: dict[str, Any] = {
        "claim_boundary": (
            "Erasure rank is a property of representation, metric, probe objective, "
            "regularization, covariance estimator, sample, and stopping rule; it is not "
            "an intrinsic concept dimension. No stable one- or two-direction contact-route "
            "claim is made."
        ),
        "latent_rank_control": aggregate_latent(base / "latent_rank_control"),
        "affine_erasure": {
            name: affine_digest(base / "affine_erasure" / name)
            for name in (
                "100doh_vjepa2",
                "touchmoment_vjepa2",
                "100doh_dinov2",
                "touchmoment_dinov2",
            )
        },
        "crossfit": {
            name: aggregate_crossfit(base / "crossfit" / name)
            for name in (
                "100doh_vjepa2",
                "touchmoment_vjepa2",
                "100doh_dinov2",
                "touchmoment_dinov2",
            )
        },
        "covariance_scaling": {
            name: aggregate_scaling(base / "covariance_scaling" / name)
            for name in ("100doh_vjepa2", "touchmoment_vjepa2")
        },
        "regularization": {
            name: aggregate_regularization(base / "regularization" / name)
            for name in ("100doh_vjepa2", "touchmoment_vjepa2")
        },
        "predicate_breadth": aggregate_predicates(
            base / "predicate_breadth/100doh/predicate_erasure_curves.csv"
        ),
        "shared_coordinate_stability": {
            name: aggregate_stability(base / "stability" / name)
            for name in ("100doh_vjepa2", "touchmoment_vjepa2")
        },
    }
    temporal = base / "temporal_controls/summary.json"
    if temporal.exists():
        digest["endpoint_fixed_temporal_control"] = read_json(temporal)
    full = base / "full_100doh"
    full_affine = full / "affine_erasure"
    full_scaling = full / "covariance_scaling"
    if (full_affine / "summary.json").exists():
        digest["affine_erasure"]["100doh_full_vjepa2"] = affine_digest(
            full_affine
        )
    if (full_scaling / "summary.json").exists():
        digest["covariance_scaling"]["100doh_full_vjepa2"] = aggregate_scaling(
            full_scaling
        )
    return digest


def markdown(digest: dict[str, Any]) -> str:
    lines = [
        "# Revision V4 Result Digest",
        "",
        "## Supported Claim",
        "",
        digest["claim_boundary"],
        "",
        "## Formal Latent-Rank Control",
        "",
    ]
    latent = digest["latent_rank_control"]
    lines.append(
        f"{latent['trials']} trials ({latent['trials_per_condition']} per condition number)."
    )
    for condition, methods in latent["rank_one_by_condition_number"].items():
        values = ", ".join(
            f"{method}={result['mean_orientation_free_auroc']:.3f}"
            for method, result in methods.items()
        )
        lines.append(f"- Condition number {condition}: rank-one {values}.")
    lines.extend(["", "## Cross-Fitted Closed-Form Guards", ""])
    for name, rows in digest["crossfit"].items():
        values = ", ".join(
            f"{row['method']}={row['mean_test_auroc']:.3f}"
            for row in rows
        )
        lines.append(f"- {name}: {values}.")
    lines.extend(["", "## Covariance Sample Scaling", ""])
    for name, rows in digest["covariance_scaling"].items():
        for estimator in ("empirical", "oas", "ledoit_wolf"):
            selected = [row for row in rows if row["estimator"] == estimator]
            first, last = selected[0], selected[-1]
            lines.append(
                f"- {name}, {estimator}: rank-one AUROC "
                f"{first['rank1_test_auroc']:.3f} at n={first['sample_count']} to "
                f"{last['rank1_test_auroc']:.3f} at n={last['sample_count']}."
            )
    lines.extend(["", "## Validation-Selected Stopping", ""])
    for name, result in digest["affine_erasure"].items():
        values = ", ".join(
            f"{method}={metadata['selected_rank']}"
            for method, metadata in result["stopping"].items()
        )
        lines.append(f"- {name}: {values}.")
    lines.extend(
        [
            "",
            "All trajectory ranks are selected from validation with a two-sided "
            "[0.45, 0.55] AUROC equivalence interval and three-rank persistence. "
            "Test is evaluated only at rank zero and a validation-selected rank.",
            "",
        ]
    )
    return "\n".join(lines)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Summarize revision-v4 experiment outputs.")
    parser.add_argument(
        "--output-dir", type=Path, default=ROOT / "outputs/revision_v4"
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    digest = build_digest()
    (args.output_dir / "result_digest.json").write_text(
        json.dumps(digest, indent=2) + "\n", encoding="utf-8"
    )
    (args.output_dir / "result_digest.md").write_text(
        markdown(digest), encoding="utf-8"
    )
    print(json.dumps({"sections": sorted(digest), "output_dir": str(args.output_dir)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact_v14_arxiv/tests/test_dense_affine_fresh_attackers.py <==
import numpy as np

from scripts.analyze_dense_affine_fresh_attackers import (
    aggregate_paired,
    make_crossfit_roles,
    role_group_overlap,
)


def test_crossfit_roles_are_group_disjoint_and_binary() -> None:
    labels = np.tile(np.asarray([0, 1, 0, 1]), 50)
    groups = np.repeat(np.arange(100), 2)
    indices = np.arange(len(labels))
    roles = make_crossfit_roles(labels, groups, indices, seed=17)
    assert role_group_overlap(roles, groups) == 0
    for selected in (
        roles.eraser,
        roles.attacker_fit,
        roles.attacker_tune,
        roles.attacker_all,
        roles.audit,
    ):
        assert set(np.unique(labels[selected])) == {0, 1}


def test_aggregate_paired_reports_positive_fraction() -> None:
    rows = [
        {
            "requested_condition_number": 10.0,
            "erased_dimensions": 10,
            "mapped_minus_identity_audit_auroc": value,
        }
        for value in (0.1, 0.2, -0.1, 0.3)
    ]
    result = aggregate_paired(rows)[0]
    assert abs(result["mean_mapped_minus_identity_audit_auroc"] - 0.125) < 1e-12
    assert result["positive_difference_fraction"] == 0.75


==> anc/artifact_v14_arxiv/tests/test_motivating_finite_qr.py <==
import numpy as np

from scripts.analyze_motivating_finite_qr import (
    aggregate_survival,
    circular_mae_degrees,
    evaluate_direction_prediction,
    full_qr_basis,
    make_direction_latents,
    shear_features,
)


def test_circular_mae_wraps_at_pi() -> None:
    target_angle = np.deg2rad(np.asarray([179.0]))
    prediction_angle = np.deg2rad(np.asarray([-179.0]))
    target = np.column_stack((np.sin(target_angle), np.cos(target_angle)))
    prediction = np.column_stack(
        (np.sin(prediction_angle), np.cos(prediction_angle))
    )
    assert abs(circular_mae_degrees(target, prediction) - 2.0) < 1e-8


def test_perfect_direction_prediction_has_unit_r2_and_zero_mae() -> None:
    latents = make_direction_latents(100, seed=3)
    r2, mae = evaluate_direction_prediction(latents.target, latents.target)
    assert abs(r2 - 1.0) < 1e-12
    assert mae < 1e-12


def test_shear_is_invertible_and_preserves_target_score() -> None:
    latents = make_direction_latents(100, seed=7)
    shear = 2.5
    features = shear_features(latents, shear)
    recovered = features[:, :2] - shear * features[:, 2:]
    np.testing.assert_allclose(recovered, latents.target, atol=1e-6)


def test_full_qr_basis_spans_coefficient_columns() -> None:
    generator = np.random.default_rng(11)
    coefficient = generator.standard_normal((8, 2))
    basis = full_qr_basis(coefficient)
    np.testing.assert_allclose(basis.T @ basis, np.eye(2), atol=1e-12)
    residual = coefficient - basis @ (basis.T @ coefficient)
    assert np.max(np.abs(residual)) < 1e-12


def test_survival_summary_handles_right_censoring() -> None:
    rows = [
        {
            "sample_size": 100,
            "shear": 1.0,
            "accepted_updates": 1,
            "censored_at_max_updates": 0,
        },
        {
            "sample_size": 100,
            "shear": 1.0,
            "accepted_updates": 3,
            "censored_at_max_updates": 1,
        },
    ]
    survival = aggregate_survival(rows, max_updates=3)
    assert [row["probability_k_ge"] for row in survival] == [1.0, 0.5, 0.5]
    assert [row["censored_runs_at_cap"] for row in survival] == [1, 1, 1]


==> anc/artifact_v14_arxiv/tests/test_population_count_example.py <==
import numpy as np

from scripts.analyze_population_count_example import (
    run_population_count,
    run_raw_sequential_count,
    shear_residual_signal,
)


def test_identity_stops_after_one_population_removal() -> None:
    result = run_population_count(0.0)
    assert result["population_stopping_count"] == 1
    assert result["matches_theorem"]


def test_nonorthogonal_mixing_stops_after_two_population_removals() -> None:
    for mixing in (0.25, 1.0, 3.0, -2.0):
        result = run_population_count(mixing)
        assert result["population_stopping_count"] == 2
        first = result["trajectory"][0]
        observed = np.asarray([first["coefficient_0"], first["coefficient_1"]])
        expected = np.asarray([1.0, -mixing])
        cosine = abs(float(observed @ expected)) / (
            float(np.linalg.norm(observed)) * float(np.linalg.norm(expected))
        )
        assert np.isclose(cosine, 1.0, atol=1e-10)
        assert result["matches_theorem"]


def test_ridge_probe_preserves_count_separation() -> None:
    for penalty_mode in ("isotropic", "transported"):
        for ridge in (0.1, 1.0, 10.0):
            assert (
                run_population_count(
                    0.0, ridge=ridge, penalty_mode=penalty_mode
                )["population_stopping_count"]
                == 1
            )
            for mixing in (0.25, 1.0, -2.0):
                result = run_population_count(
                    mixing, ridge=ridge, penalty_mode=penalty_mode
                )
                assert result["population_stopping_count"] == 2
                assert result["matches_theorem"]


def test_raw_sequential_transport_can_fail_to_stop_in_two_steps() -> None:
    result = run_raw_sequential_count(1.0, ridge=1.0, steps=8)
    assert not result["stopped"]
    assert all(row["map_rank"] == 1 for row in result["trajectory"][1:])
    assert result["trajectory"][2]["coefficient_norm"] > 0.0


def test_closed_form_residual_matches_population_trajectory() -> None:
    for penalty_mode in ("isotropic", "transported"):
        for ridge in (0.0, 0.1, 1.0, 10.0):
            for mixing in (0.25, 1.0, 3.0):
                result = run_population_count(
                    mixing, ridge=ridge, penalty_mode=penalty_mode
                )
                closed_form = shear_residual_signal(
                    mixing, ridge=ridge, penalty_mode=penalty_mode
                )
                observed = result["trajectory"][1]["cumulative_residual_norm"]
                assert np.isclose(
                    observed,
                    closed_form[
                        "second_cumulative_residual_coefficient_norm"
                    ],
                    rtol=1e-9,
                    atol=1e-12,
                )


def test_residual_signal_is_zero_only_at_identity_mixing() -> None:
    assert shear_residual_signal(0.0)["best_linear_r2_after_first_edit"] == 0.0
    for mixing in (0.01, 0.25, 1.0, 3.0):
        assert shear_residual_signal(mixing)["best_linear_r2_after_first_edit"] > 0.0

